Effects of dissipation on phase diagram and bosonic excitations in the quark-meson model

In this work we study the quark-meson model within a real-time formulation of the functional renormalization group (FRG) on the Schwinger-Keldysh contour. First, we discuss in detail the symmetry of thermal equilibrium for the fermionic sector of the Keldysh action. We take into account dissipation for the bosonic degrees of freedom in the spirit of the Caldeira-Leggett model by coupling the system to an $O(4)$ invariant external heat bath. We study the effect of dissipation on static equilibrium properties, most prominently on the FRG flow of the effective potential and thus on the resulting phase diagram. We find that, unlike in classical systems, through the contributions from non-zero Matsubara modes the dissipative dynamics can in general have an effect on static observables. We investigate these effects within two phenomenological models for the temperature dependence of the pion damping to verify that they are quantitatively small. To estimate their largest possible influence, we consider limits where the damping constants approach infinity.

==> anc/pl00Lam1000.dat <==
0. 1. 93.911043952
2.5 1. 93.911043952
5. 1. 93.911043952
7.5 1. 93.911043952
10. 1. 93.911043952
12.5 1. 93.911043952
15. 1. 93.911043952
17.5 1. 93.911043952
20. 1. 93.911043952
22.5 1. 93.911043952
25. 1. 93.911043952
27.5 1. 93.911043952
30. 1. 93.911043952
32.5 1. 93.911043952
35. 1. 93.911043952
37.5 1. 93.911043952
40. 1. 93.911043952
42.5 1. 93.911043952
45. 1. 93.911043952
47.5 1. 93.911043952
50. 1. 93.911043952
52.5 1. 93.911043952
55. 1. 93.911043952
57.5 1. 93.911043952
60. 1. 93.911043952
62.5 1. 93.911043952
65. 1. 93.911043952
67.5 1. 93.911043952
70. 1. 93.911043952
72.5 1. 93.911043952
75. 1. 93.911043952
77.5 1. 93.911043952
80. 1. 93.911043952
82.5 1. 93.911043952
85. 1. 93.911043952
87.5 1. 93.911043952
90. 1. 93.911043952
92.5 1. 93.911043952
95. 1. 93.911043952
97.5 1. 93.911043952
100. 1. 93.911043952
102.5 1. 93.911043952
105. 1. 93.911043952
107.5 1. 93.911043952
110. 1. 93.911043952
112.5 1. 93.911043952
115. 1. 93.911043952
117.5 1. 93.911043952
120. 1. 93.911043952
122.5 1. 93.911043952
125. 1. 93.911043952
127.5 1. 93.911043952
130. 1. 93.911043952
132.5 1. 93.911043952
135. 1. 93.911043952
137.5 1. 93.911043952
140. 1. 93.911043952
142.5 1. 93.911043952
145. 1. 93.911043952
147.5 1. 93.911043952
150. 1. 93.911043952
152.5 1. 93.911043952
155. 1. 93.911043952
157.5 1. 93.911043952
160. 1. 93.911043952
162.5 1. 93.911043952
165. 1. 93.911043952
167.5 1. 93.911043952
170. 1. 93.911043952
172.5 1. 93.911043952
175. 1. 93.911043952
177.5 1. 93.911043952
180. 1. 93.911043952
182.5 1. 93.911043952
185. 1. 93.911043952
187.5 1. 93.911043952
190. 1. 93.911043952
192.5 1. 93.911043952
195. 1. 93.911043952
197.5 1. 93.911043952
200. 1. 93.911043952
202.5 1. 93.911043952
205. 1. 93.911043952
207.5 1. 93.911043952
210. 1. 93.911043952
212.5 1. 93.911043952
215. 1. 93.911043952
217.5 1. 93.911043952
220. 1. 93.911043952
222.5 1. 93.911043952
225. 1. 93.911043952
227.5 1. 93.911043952
230. 1. 93.911043952
232.5 1. 93.911043952
235. 1. 93.911043952
237.5 1. 93.911043952
240. 1. 93.911043952
242.5 1. 93.911043952
245. 1. 93.911043951
247.5 1. 93.911043949
250. 1. 93.911043944
252.5 1. 93.911043926
255. 1. 93.911043866
257.5 1. 93.911043655
260. 1. 93.911042882
262.5 1. 93.911039921
265. 1. 93.911028122
267.5 1. 93.910978228
270. 1. 93.910759672
272.5 1. 93.909704065
275. 1. 93.904567752
277.5 1. 93.874377392
280. 1. 81.853851661
282.5 1. 75.850137164
285. 1. 72.608266792
287.5 1. 70.036435665
290. 1. 67.837607134
292.5 1. 65.853493967
295. 1. 64.021520437
297.5 1. 62.303076231
300. 1. 60.678669467
302.5 1. 59.120727295
305. 1. 57.617401323
307.5 1. 56.163240002
310. 1. 54.747723333
312.5 1. 53.36609574
315. 1. 52.011770378
317.5 1. 50.683848999
320. 1. 49.374850135
322.5 1. 48.088585119
325. 1. 46.814722482
327.5 1. 45.562862308
330. 1. 44.317946991
332.5 1. 43.092800499
335. 1. 41.878380794
337.5 1. 40.677152012
340. 1. 39.494000946
342.5 1. 38.319247449
345. 1. 37.162294164
347.5 1. 36.021805435
350. 1. 34.899741209
352.5 1. 33.795865717
355. 1. 32.70787844
357.5 1. 31.647223605
360. 1. 30.617368612
362.5 1. 29.603958208
365. 1. 28.604944116
367.5 1. 27.635065808
370. 1. 26.733862319
372.5 1. 25.848885631
375. 1. 24.97837141
377.5 1. 24.120605847
380. 1. 23.273906141
382.5 1. 22.488803009
385. 1. 21.807508014
387.5 1. 21.140432145
390. 1. 20.486373832
392.5 1. 19.844182894
395. 1. 19.21275047
397.5 1. 18.590999158
0. 2.5 93.911043952
0. 5. 93.911043952
0. 7.5 93.91104395
0. 10. 93.911043704
0. 12.5 93.911038085
0. 15. 93.910993221
0. 17.5 93.910798986
0. 20. 93.910225394
0. 22.5 93.908908086
0. 25. 93.906359853
0. 27.5 93.901990588
0. 30. 93.89512212
0. 32.5 93.88499393
0. 35. 93.870762276
0. 37.5 93.851497351
0. 40. 93.826182292
0. 42.5 93.793716132
0. 45. 93.752328573
0. 47.5 93.699492374
0. 50. 93.6351887
0. 52.5 93.558018948
0. 55. 93.46657263
0. 57.5 93.359446068
0. 60. 93.235259533
0. 62.5 93.092672142
0. 65. 92.930394041
0. 67.5 92.747195612
0. 70. 92.541913662
0. 72.5 92.309801261
0. 75. 92.042729704
0. 77.5 91.749695219
0. 80. 91.429928234
0. 82.5 91.082721127
0. 85. 90.691903287
0. 87.5 90.264964609
0. 90. 89.80874143
0. 92.5 89.309846644
0. 95. 88.763860181
0. 97.5 88.188159085
0. 100. 87.552186364
0. 102.5 86.880376463
0. 105. 86.153499751
0. 107.5 85.381144923
0. 110. 84.549531359
0. 112.5 83.674143901
0. 115. 82.724971729
0. 117.5 81.729960172
0. 120. 80.667776248
0. 122.5 79.53502148
0. 125. 78.343270141
0. 127.5 77.088105872
0. 130. 75.744256439
0. 132.5 74.327636419
0. 135. 72.836238229
0. 137.5 71.266405385
0. 140. 69.614911671
0. 142.5 67.879160337
0. 145. 66.057421418
0. 147.5 64.149116304
0. 150. 62.155155876
0. 152.5 60.078331734
0. 155. 57.923747788
0. 157.5 55.699259369
0. 160. 53.411729567
0. 162.5 51.076900691
0. 165. 48.712383014
0. 167.5 46.339096157
0. 170. 43.980665599
0. 172.5 41.661045914
0. 175. 39.399156481
0. 177.5 37.207018178
0. 180. 35.112582665
0. 182.5 33.120114475
0. 185. 31.247049502
0. 187.5 29.493340957
0. 190. 27.814761743
0. 192.5 26.34527666
0. 195. 24.941300188
0. 197.5 23.593994183
0. 200. 22.37572752
0. 202.5 21.357018195
0. 205. 20.384407999
0. 207.5 19.45278745
0. 210. 18.557567008
0. 212.5 17.694583062
0. 215. 16.860016135
0. 217.5 16.067325411
0. 220. 15.727676615
0. 222.5 15.407286141
0. 225. 15.104601828
0. 227.5 14.818233494
0. 230. 14.546932385
0. 232.5 14.289573666
0. 235. 14.045141449
0. 237.5 13.812715924
0. 240. 13.591462276
0. 242.5 13.380621098
0. 245. 13.179500064
0. 247.5 12.987466691
0. 250. 12.803942004
0. 252.5 12.628394996
0. 255. 12.460337764
0. 257.5 12.299321213
0. 260. 12.144931278
0. 262.5 11.996785567
0. 265. 11.854530388
0. 267.5 11.717838106
0. 270. 11.586404782
0. 272.5 11.459948069
0. 275. 11.338205324
0. 277.5 11.22093192
0. 280. 11.107899721
0. 282.5 10.998895721
0. 285. 10.893720801
0. 287.5 10.792188622
0. 290. 10.69412461
0. 292.5 10.599365043
0. 295. 10.50775622
0. 297.5 10.419153705
2.5 2.5 93.911043952
2.5 5. 93.911043952
2.5 7.5 93.91104395
2.5 10. 93.911043704
2.5 12.5 93.911038085
2.5 15. 93.910993221
2.5 17.5 93.910798984
2.5 20. 93.910225377
2.5 22.5 93.908908001
2.5 25. 93.906359546
2.5 27.5 93.901989718
2.5 30. 93.895120057
2.5 32.5 93.884989663
2.5 35. 93.87075435
2.5 37.5 93.851483836
2.5 40. 93.826160787
2.5 42.5 93.793683808
2.5 45. 93.752280001
2.5 47.5 93.699425413
2.5 50. 93.635099458
2.5 52.5 93.557903407
2.5 55. 93.466426732
2.5 57.5 93.359265793
2.5 60. 93.235040969
2.5 62.5 93.092411538
2.5 65. 92.930087852
2.5 67.5 92.746840529
2.5 70. 92.541506629
2.5 72.5 92.309312731
2.5 75. 92.042181983
2.5 77.5 91.749086259
2.5 80. 91.429256236
2.5 82.5 91.081984512
2.5 85. 90.691053798
2.5 87.5 90.264047708
2.5 90. 89.807756304
2.5 92.5 89.308728949
2.5 95. 88.762674652
2.5 97.5 88.186905137
2.5 100. 87.550786349
2.5 102.5 86.878910735
2.5 105. 86.151875993
2.5 107.5 85.379459737
2.5 110. 84.547679507
2.5 112.5 83.67223568
2.5 115. 82.722891575
2.5 117.5 81.727696372
2.5 120. 80.66547051
2.5 122.5 79.53253217
2.5 125. 78.340588719
2.5 127.5 77.085224795
2.5 130. 75.741360544
2.5 132.5 74.324547626
2.5 135. 72.832952509
2.5 137.5 71.262920082
2.5 140. 69.611225697
2.5 142.5 67.875274413
2.5 145. 66.053338378
2.5 147.5 64.144841483
2.5 150. 62.150697582
2.5 152.5 60.073701805
2.5 155. 57.91896223
2.5 157.5 55.694339057
2.5 160. 53.406953034
2.5 162.5 51.072035327
2.5 165. 48.707461716
2.5 167.5 46.334158732
2.5 170. 43.975759653
2.5 172.5 41.656227806
2.5 175. 39.394538535
2.5 177.5 37.202568036
2.5 180. 35.108375468
2.5 182.5 33.116099967
2.5 185. 31.243373933
2.5 187.5 29.489838928
2.5 190. 27.811702484
2.5 192.5 26.342373311
2.5 195. 24.938532612
2.5 197.5 23.591344384
2.5 200. 22.373644838
2.5 202.5 21.35504239
2.5 205. 20.38252739
2.5 207.5 19.450991638
2.5 210. 18.555846659
2.5 212.5 17.692929715
2.5 215. 16.858422037
2.5 217.5 16.066649748
2.5 220. 15.727042811
2.5 222.5 15.406690654
2.5 225. 15.104041496
2.5 227.5 14.817705487
2.5 230. 14.546434163
2.5 232.5 14.289102944
2.5 235. 14.044696163
2.5 237.5 13.812294207
2.5 240. 13.591062438
2.5 242.5 13.380241601
2.5 245. 13.17913951
2.5 247.5 12.987123803
2.5 250. 12.803615614
2.5 252.5 12.628084036
2.5 255. 12.460041252
2.5 257.5 12.299038249
2.5 260. 12.144661032
2.5 262.5 11.996527274
2.5 265. 11.854283342
2.5 267.5 11.717601654
2.5 270. 11.586178319
2.5 272.5 11.459731034
2.5 275. 11.337997196
2.5 277.5 11.220732214
2.5 280. 11.107707987
2.5 282.5 10.998711537
2.5 285. 10.893543777
2.5 287.5 10.792018391
2.5 290. 10.693960829
2.5 292.5 10.599207392
2.5 295. 10.507604398
2.5 297.5 10.419007432
5. 2.5 93.911043952
5. 5. 93.911043952
5. 7.5 93.91104395
5. 10. 93.911043704
5. 12.5 93.911038085
5. 15. 93.91099322
5. 17.5 93.910798978
5. 20. 93.910225326
5. 22.5 93.908907744
5. 25. 93.906358623
5. 27.5 93.901987101
5. 30. 93.895113854
5. 32.5 93.884976839
5. 35. 93.870730534
5. 37.5 93.851443229
5. 40. 93.826096188
5. 42.5 93.793586723
5. 45. 93.752134134
5. 47.5 93.699224342
5. 50. 93.634831508
5. 52.5 93.557556521
5. 55. 93.465988735
5. 57.5 93.358724626
5. 60. 93.234384892
5. 62.5 93.091629303
5. 65. 92.929168824
5. 67.5 92.745774781
5. 70. 92.540284997
5. 72.5 92.307846561
5. 75. 92.040538209
5. 77.5 91.74725874
5. 80. 91.427239578
5. 82.5 91.079773975
5. 85. 90.68850462
5. 87.5 90.261296271
5. 90. 89.804800171
5. 92.5 89.305375122
5. 95. 88.759117294
5. 97.5 88.183142495
5. 100. 87.546585543
5. 102.5 86.874512755
5. 105. 86.147003981
5. 107.5 85.374403394
5. 110. 84.542123237
5. 112.5 83.666510241
5. 115. 82.716650415
5. 117.5 81.720904378
5. 120. 80.6585526
5. 122.5 79.525063644
5. 125. 78.332543968
5. 127.5 77.07658121
5. 130. 75.732672337
5. 132.5 74.315280837
5. 135. 72.823095058
5. 137.5 71.252464012
5. 140. 69.600167754
5. 142.5 67.863616767
5. 145. 66.041089544
5. 147.5 64.132017475
5. 150. 62.137323335
5. 152.5 60.059812847
5. 155. 57.904606594
5. 157.5 55.679579381
5. 160. 53.392624336
5. 162.5 51.057440346
5. 165. 48.69269915
5. 167.5 46.319348008
5. 170. 43.961043584
5. 172.5 41.641775465
5. 175. 39.380600835
5. 177.5 37.189219386
5. 180. 35.09575584
5. 182.5 33.104058039
5. 185. 31.232348995
5. 187.5 29.479334304
5. 190. 27.802526312
5. 192.5 26.333664627
5. 195. 24.930231031
5. 197.5 23.583395938
5. 200. 22.367397869
5. 202.5 21.349115913
5. 205. 20.376886378
5. 207.5 19.445604912
5. 210. 18.550686223
5. 212.5 17.687970194
5. 215. 16.853640183
5. 217.5 16.064623179
5. 220. 15.725141779
5. 222.5 15.404904538
5. 225. 15.102360815
5. 227.5 14.816121754
5. 230. 14.54493976
5. 232.5 14.287691015
5. 235. 14.043360522
5. 237.5 13.811029259
5. 240. 13.58986311
5. 242.5 13.379103283
5. 245. 13.178058006
5. 247.5 12.986095283
5. 250. 12.802636578
5. 252.5 12.627151279
5. 255. 12.459151834
5. 257.5 12.298189466
5. 260. 12.143850396
5. 262.5 11.99575249
5. 265. 11.853542293
5. 267.5 11.71689238
5. 270. 11.585499006
5. 272.5 11.459079999
5. 275. 11.337372877
5. 277.5 11.220133158
5. 280. 11.107132842
5. 282.5 10.998159043
5. 285. 10.893012757
5. 287.5 10.791507747
5. 290. 10.693469534
5. 292.5 10.598734483
5. 295. 10.507148975
5. 297.5 10.418568648
7.5 2.5 93.911043952
7.5 5. 93.911043952
7.5 7.5 93.91104395
7.5 10. 93.911043704
7.5 12.5 93.911038085
7.5 15. 93.91099322
7.5 17.5 93.910798967
7.5 20. 93.910225239
7.5 22.5 93.908907313
7.5 25. 93.906357074
7.5 27.5 93.901982716
7.5 30. 93.895103468
7.5 32.5 93.884955382
7.5 35. 93.870690704
7.5 37.5 93.851375351
7.5 40. 93.825988241
7.5 42.5 93.79342454
7.5 45. 93.751890521
7.5 47.5 93.698888603
7.5 50. 93.634384175
7.5 52.5 93.556977497
7.5 55. 93.465257724
7.5 57.5 93.35782153
7.5 60. 93.23329015
7.5 62.5 93.090324166
7.5 65. 92.927635573
7.5 67.5 92.743996876
7.5 70. 92.538247169
7.5 72.5 92.305401006
7.5 75. 92.037796551
7.5 77.5 91.744210747
7.5 80. 91.423876264
7.5 82.5 91.076087443
7.5 85. 90.684253626
7.5 87.5 90.256708104
7.5 90. 89.799870766
7.5 92.5 89.299782926
7.5 95. 88.7531858
7.5 97.5 88.176868772
7.5 100. 87.539581659
7.5 102.5 86.867180133
7.5 105. 86.138881492
7.5 107.5 85.36597353
7.5 110. 84.532860403
7.5 112.5 83.65696525
7.5 115. 82.706246155
7.5 117.5 81.709582406
7.5 120. 80.647020429
7.5 122.5 79.512614105
7.5 125. 78.319134436
7.5 127.5 77.062174051
7.5 130. 75.718190247
7.5 132.5 74.299834814
7.5 135. 72.806665003
7.5 137.5 71.23503669
7.5 140. 69.58173777
7.5 142.5 67.844187771
7.5 145. 66.020675758
7.5 147.5 64.110645631
7.5 150. 62.115035029
7.5 152.5 60.036667342
7.5 155. 57.880683987
7.5 157.5 55.654984113
7.5 160. 53.368746173
7.5 162.5 51.03311908
7.5 165. 48.668099297
7.5 167.5 46.294668624
7.5 170. 43.936522691
7.5 172.5 41.617694838
7.5 175. 39.357291135
7.5 177.5 37.166977543
7.5 180. 35.074729656
7.5 182.5 33.083993476
7.5 185. 31.213979994
7.5 187.5 29.461831469
7.5 190. 27.787238045
7.5 192.5 26.31915469
7.5 195. 24.916398879
7.5 197.5 23.570151696
7.5 200. 22.356989845
7.5 202.5 21.339241581
7.5 205. 20.367487416
7.5 207.5 19.436629397
7.5 210. 18.542087533
7.5 212.5 17.679706066
7.5 215. 16.845671897
7.5 217.5 16.06124697
7.5 220. 15.721974668
7.5 222.5 15.401928833
7.5 225. 15.09956073
7.5 227.5 14.813483156
7.5 230. 14.542449964
7.5 232.5 14.285338602
7.5 235. 14.041135189
7.5 237.5 13.808921687
7.5 240. 13.587864849
7.5 242.5 13.377206657
7.5 245. 13.176256025
7.5 247.5 12.984381569
7.5 250. 12.801005303
7.5 252.5 12.625597103
7.5 255. 12.457669857
7.5 257.5 12.296775186
7.5 260. 12.142499669
7.5 262.5 11.994461496
7.5 265. 11.852307501
7.5 267.5 11.715710527
7.5 270. 11.58436707
7.5 272.5 11.457995177
7.5 275. 11.336332567
7.5 277.5 11.219134939
7.5 280. 11.106174462
7.5 282.5 10.997238402
7.5 285. 10.892127896
7.5 287.5 10.790656835
7.5 290. 10.692650859
7.5 292.5 10.597946444
7.5 295. 10.50639007
7.5 297.5 10.41783747
10. 2.5 93.911043952
10. 5. 93.911043952
10. 7.5 93.91104395
10. 10. 93.911043704
10. 12.5 93.911038085
10. 15. 93.910993219
10. 17.5 93.910798951
10. 20. 93.910225116
10. 22.5 93.908906702
10. 25. 93.906354883
10. 27.5 93.901976526
10. 30. 93.895088827
10. 32.5 93.884925163
10. 35. 93.870634658
10. 37.5 93.851279898
10. 40. 93.825836526
10. 42.5 93.793196696
10. 45. 93.751548407
10. 47.5 93.698417261
10. 50. 93.633756335
10. 52.5 93.556165011
10. 55. 93.464232176
10. 57.5 93.356554781
10. 60. 93.231754815
10. 62.5 93.088494005
10. 65. 92.925485788
10. 67.5 92.741504322
10. 70. 92.535390478
10. 72.5 92.30197316
10. 75. 92.033953954
10. 77.5 91.739939085
10. 80. 91.419162964
10. 82.5 91.070921456
10. 85. 90.678297265
10. 87.5 90.250279543
10. 90. 89.79296431
10. 92.5 89.291948635
10. 95. 88.744876317
10. 97.5 88.168079981
10. 100. 87.529770882
10. 102.5 86.856908883
10. 105. 86.12750482
10. 107.5 85.354166205
10. 110. 84.519887419
10. 112.5 83.64359681
10. 115. 82.691675294
10. 117.5 81.693727468
10. 120. 80.630870503
10. 122.5 79.495180548
10. 125. 78.300357685
10. 127.5 77.042001524
10. 130. 75.697911641
10. 132.5 74.278207479
10. 135. 72.783660865
10. 137.5 71.210637285
10. 140. 69.555935607
10. 142.5 67.81698802
10. 145. 65.992098405
10. 147.5 64.080728175
10. 150. 62.083835798
10. 152.5 60.004269395
10. 155. 57.847199559
10. 157.5 55.620559512
10. 160. 53.335323019
10. 162.5 50.999077055
10. 165. 48.633668767
10. 167.5 46.260128287
10. 170. 43.902205778
10. 172.5 41.583995805
10. 175. 39.324672841
10. 177.5 37.135851343
10. 180. 35.045306689
10. 182.5 33.055914234
10. 185. 31.188275752
10. 187.5 29.437337713
10. 190. 27.765845693
10. 192.5 26.298850292
10. 195. 24.897041868
10. 197.5 23.5516164
10. 200. 22.342426139
10. 202.5 21.325424079
10. 205. 20.354334579
10. 207.5 19.424068627
10. 210. 18.530053636
10. 212.5 17.668139937
10. 215. 16.834519376
10. 217.5 16.05652323
10. 220. 15.717543383
10. 222.5 15.397765272
10. 225. 15.095642817
10. 227.5 14.80979113
10. 230. 14.538966084
10. 232.5 14.282046902
10. 235. 14.038021261
10. 237.5 13.805972499
10. 240. 13.585068584
10. 242.5 13.374552579
10. 245. 13.173734357
10. 247.5 12.981983393
10. 250. 12.798722463
10. 252.5 12.623422131
10. 255. 12.455595902
10. 257.5 12.29479595
10. 260. 12.140609355
10. 262.5 11.992654757
10. 265. 11.850579402
10. 267.5 11.714056503
10. 270. 11.582782892
10. 272.5 11.456476925
10. 275. 11.334876598
10. 277.5 11.217737869
10. 280. 11.104833139
10. 282.5 10.995949888
10. 285. 10.89088945
10. 287.5 10.789465897
10. 290. 10.691505034
10. 292.5 10.596843491
10. 295. 10.505327887
10. 297.5 10.416814087
12.5 2.5 93.911043952
12.5 5. 93.911043952
12.5 7.5 93.91104395
12.5 10. 93.911043704
12.5 12.5 93.911038085
12.5 15. 93.910993217
12.5 17.5 93.910798931
12.5 20. 93.910224955
12.5 22.5 93.908905903
12.5 25. 93.906352029
12.5 27.5 93.90196848
12.5 30. 93.895069828
12.5 32.5 93.884886005
12.5 35. 93.87056211
12.5 37.5 93.851156447
12.5 40. 93.825640446
12.5 42.5 93.792902401
12.5 45. 93.751106731
12.5 47.5 93.697809003
12.5 50. 93.632946407
12.5 52.5 93.555117208
12.5 55. 93.462909951
12.5 57.5 93.354921955
12.5 60. 93.229776187
12.5 62.5 93.086135846
12.5 65. 92.92271623
12.5 67.5 92.738293624
12.5 70. 92.531711186
12.5 72.5 92.297558944
12.5 75. 92.029006134
12.5 77.5 91.734439275
12.5 80. 91.413095012
12.5 82.5 91.064271167
12.5 85. 90.670630558
12.5 87.5 90.242005453
12.5 90. 89.784075505
12.5 92.5 89.281867021
12.5 95. 88.734183443
12.5 97.5 88.156770536
12.5 100. 87.517147859
12.5 102.5 86.843693411
12.5 105. 86.112868758
12.5 107.5 85.338975883
12.5 110. 84.50319925
12.5 112.5 83.626399449
12.5 115. 82.672932911
12.5 117.5 81.67333536
12.5 120. 80.61009791
12.5 122.5 79.472758736
12.5 125. 78.276210274
12.5 127.5 77.016061078
12.5 130. 75.671832802
12.5 132.5 74.250395886
12.5 135. 72.754080538
12.5 137.5 71.179264592
12.5 140. 69.522761021
12.5 142.5 67.782018302
12.5 145. 65.955359369
12.5 147.5 64.042268172
12.5 150. 62.043729972
12.5 152.5 59.9626247
12.5 155. 57.804160463
12.5 157.5 55.57631428
12.5 160. 53.290214871
12.5 162.5 50.955321955
12.5 165. 48.589416756
12.5 167.5 46.215737731
12.5 170. 43.858105112
12.5 172.5 41.540692141
12.5 175. 39.282761169
12.5 177.5 37.095853104
12.5 180. 35.007500568
12.5 182.5 33.019831403
12.5 185. 31.15524858
12.5 187.5 29.405863206
12.5 190. 27.738360441
12.5 192.5 26.272760915
12.5 195. 24.872167971
12.5 197.5 23.527796666
12.5 200. 22.323714262
12.5 202.5 21.307669953
12.5 205. 20.337433563
12.5 207.5 19.407927541
12.5 210. 18.514588789
12.5 212.5 17.653275445
12.5 215. 16.820185689
12.5 217.5 16.050454903
12.5 220. 15.711850593
12.5 222.5 15.392416275
12.5 225. 15.090609278
12.5 227.5 14.805047682
12.5 230. 14.534489955
12.5 232.5 14.277817595
12.5 235. 14.034020278
12.5 237.5 13.802183107
12.5 240. 13.581475614
12.5 242.5 13.371142245
12.5 245. 13.170494107
12.5 247.5 12.978901773
12.5 250. 12.795789002
12.5 252.5 12.62062724
12.5 255. 12.452930781
12.5 257.5 12.292252512
12.5 260. 12.138180154
12.5 262.5 11.990332928
12.5 265. 11.848358605
12.5 267.5 11.711930875
12.5 270. 11.580747002
12.5 272.5 11.454525737
12.5 275. 11.333005436
12.5 277.5 11.215942383
12.5 280. 11.103109281
12.5 282.5 10.994293885
12.5 285. 10.889297781
12.5 287.5 10.787935272
12.5 290. 10.690032377
12.5 292.5 10.595425922
12.5 295. 10.503962708
12.5 297.5 10.415498766
15. 2.5 93.911043952
15. 5. 93.911043952
15. 7.5 93.91104395
15. 10. 93.911043704
15. 12.5 93.911038085
15. 15. 93.910993216
15. 17.5 93.910798905
15. 20. 93.910224752
15. 22.5 93.908904906
15. 25. 93.906348483
15. 27.5 93.901958512
15. 30. 93.89504634
15. 32.5 93.884837676
15. 35. 93.870472688
15. 37.5 93.851004447
15. 40. 93.825399236
15. 42.5 93.792540633
15. 45. 93.750564127
15. 47.5 93.697062137
15. 50. 93.631952356
15. 52.5 93.553831692
15. 55. 93.461288292
15. 57.5 93.352919932
15. 60. 93.227350783
15. 62.5 93.083245857
15. 65. 92.919322727
15. 67.5 92.734360282
15. 70. 92.52720448
15. 72.5 92.292153109
15. 75. 92.022947576
15. 77.5 91.727705549
15. 80. 91.405666398
15. 82.5 91.05613033
15. 85. 90.661247095
15. 87.5 90.23187922
15. 90. 89.773197527
15. 92.5 89.269531349
15. 95. 88.721100221
15. 97.5 88.142933234
15. 100. 87.501705691
15. 102.5 86.827526505
15. 105. 86.094966592
15. 107.5 85.320395428
15. 110. 84.482789392
15. 112.5 83.605366103
15. 115. 82.650012644
15. 117.5 81.648400633
15. 120. 80.584696293
15. 122.5 79.445343179
15. 125. 78.246687721
15. 127.5 76.984349376
15. 130. 75.639948894
15. 132.5 74.216396183
15. 135. 72.717921245
15. 137.5 71.140916987
15. 140. 69.482213622
15. 142.5 67.73927954
15. 145. 65.910460982
15. 147.5 63.995269466
15. 150. 61.994723023
15. 152.5 59.911740479
15. 155. 57.751575794
15. 157.5 55.522259502
15. 160. 53.234982082
15. 162.5 50.901863571
15. 165. 48.535355
15. 167.5 46.16151066
15. 170. 43.804236368
15. 172.5 41.487801456
15. 175. 39.231575584
15. 177.5 37.046998578
15. 180. 34.961328731
15. 182.5 32.975759168
15. 185. 31.114914234
15. 187.5 29.367420959
15. 190. 27.704796616
15. 192.5 26.2408987
15. 195. 24.841787394
15. 197.5 23.49870096
15. 200. 22.300863838
15. 202.5 21.285987593
15. 205. 20.316791668
15. 207.5 19.388212466
15. 210. 18.495698447
15. 212.5 17.635117252
15. 215. 16.802674767
15. 217.5 16.043045771
15. 220. 15.704899721
15. 222.5 15.385884949
15. 225. 15.084462937
15. 227.5 14.799255388
15. 230. 14.529023929
15. 232.5 14.272652832
15. 235. 14.029134213
15. 237.5 13.797555326
15. 240. 13.577087607
15. 242.5 13.366977193
15. 245. 13.166536693
15. 247.5 12.97513802
15. 250. 12.792206134
15. 252.5 12.617213553
15. 255. 12.449675536
15. 257.5 12.28914584
15. 260. 12.135212967
15. 262.5 11.987496848
15. 265. 11.845645893
15. 267.5 11.709334373
15. 270. 11.578260083
15. 272.5 11.452142252
15. 275. 11.330719676
15. 277.5 11.213749041
15. 280. 11.101003413
15. 282.5 10.992270885
15. 285. 10.88735335
15. 287.5 10.786065394
15. 290. 10.688233298
15. 292.5 10.593694124
15. 295. 10.502294897
15. 297.5 10.413891851
17.5 2.5 93.911043952
17.5 5. 93.911043952
17.5 7.5 93.91104395
17.5 10. 93.911043704
17.5 12.5 93.911038084
17.5 15. 93.910993214
17.5 17.5 93.910798873
17.5 20. 93.910224506
17.5 22.5 93.9089037
17.5 25. 93.90634421
17.5 27.5 93.901946539
17.5 30. 93.895018199
17.5 32.5 93.884779888
17.5 35. 93.870365937
17.5 37.5 93.850823223
17.5 40. 93.825111951
17.5 42.5 93.792110137
17.5 45. 93.749918911
17.5 47.5 93.696174583
17.5 50. 93.630771678
17.5 52.5 93.552305526
17.5 55. 93.459363815
17.5 57.5 93.350544884
17.5 60. 93.224474337
17.5 62.5 93.079819339
17.5 65. 92.915300162
17.5 67.5 92.72969878
17.5 70. 92.521864459
17.5 72.5 92.285749222
17.5 75. 92.015771522
17.5 77.5 91.719730841
17.5 80. 91.39686976
17.5 82.5 91.046491295
17.5 85. 90.650139024
17.5 87.5 90.219892742
17.5 90. 89.760322019
17.5 92.5 89.254933368
17.5 95. 88.705618122
17.5 97.5 88.126559253
17.5 100. 87.483435914
17.5 102.5 86.808399325
17.5 105. 86.073790078
17.5 107.5 85.298416079
17.5 110. 84.458649854
17.5 112.5 83.580488095
17.5 115. 82.622906666
17.5 117.5 81.618916564
17.5 120. 80.554657827
17.5 122.5 79.412927093
17.5 125. 78.211784467
17.5 127.5 76.946862238
17.5 130. 75.602253924
17.5 132.5 74.176203573
17.5 135. 72.675179486
17.5 137.5 71.095592372
17.5 140. 69.43429281
17.5 142.5 67.688772736
17.5 145. 65.857405962
17.5 147.5 63.939736618
17.5 150. 61.936821495
17.5 152.5 59.85162541
17.5 155. 57.689456518
17.5 157.5 55.458408571
17.5 160. 53.169744986
17.5 162.5 50.838106341
17.5 165. 48.471497699
17.5 167.5 46.097463679
17.5 170. 43.740618555
17.5 172.5 41.425345123
17.5 175. 39.171139724
17.5 177.5 36.989306879
17.5 180. 34.906812363
17.5 182.5 32.923714749
17.5 185. 31.067291868
17.5 187.5 29.32202678
17.5 190. 27.665171644
17.5 192.5 26.203278414
17.5 195. 24.805912549
17.5 197.5 23.46433957
17.5 200. 22.273886586
17.5 202.5 21.260387215
17.5 205. 20.29241778
17.5 207.5 19.364931107
17.5 210. 18.47338925
17.5 212.5 17.613671026
17.5 215. 16.781991387
17.5 217.5 16.034300441
17.5 220. 15.69669494
17.5 222.5 15.378175081
17.5 225. 15.077207243
17.5 227.5 14.792417389
17.5 230. 14.522570876
17.5 232.5 14.26655524
17.5 235. 14.023365473
17.5 237.5 13.792091365
17.5 240. 13.571906597
17.5 242.5 13.362059296
17.5 245. 13.161863843
17.5 247.5 12.970693733
17.5 250. 12.787975337
17.5 252.5 12.613182441
17.5 255. 12.44583144
17.5 257.5 12.285477116
17.5 260. 12.131708894
17.5 262.5 11.98414754
17.5 265. 11.842442219
17.5 267.5 11.706267889
17.5 270. 11.575322966
17.5 272.5 11.449327249
17.5 275. 11.328020049
17.5 277.5 11.211158525
17.5 280. 11.098516176
17.5 282.5 10.98988149
17.5 285. 10.885056723
17.5 287.5 10.783856796
17.5 290. 10.686108295
17.5 292.5 10.591648567
17.5 295. 10.500324897
17.5 297.5 10.411993759
20. 2.5 93.911043952
20. 5. 93.911043952
20. 7.5 93.91104395
20. 10. 93.911043704
20. 12.5 93.911038084
20. 15. 93.910993211
20. 17.5 93.910798835
20. 20. 93.910224211
20. 22.5 93.908902269
20. 25. 93.906339166
20. 27.5 93.901932462
20. 30. 93.894985211
20. 32.5 93.884712301
20. 35. 93.870241311
20. 37.5 93.850611967
20. 40. 93.824777466
20. 42.5 93.791609419
20. 45. 93.749169086
20. 47.5 93.695143869
20. 50. 93.629401405
20. 52.5 93.550535221
20. 55. 93.457132506
20. 57.5 93.347792268
20. 60. 93.221141785
20. 62.5 93.07585072
20. 65. 92.910642473
20. 67.5 92.72430258
20. 70. 92.51568413
20. 72.5 92.278339661
20. 75. 92.007469967
20. 77.5 91.71050678
20. 80. 91.386696377
20. 82.5 91.035345002
20. 85. 90.637297041
20. 87.5 90.206036418
20. 90. 89.745439072
20. 92.5 89.238063295
20. 95. 88.687727036
20. 97.5 88.107638129
20. 100. 87.462328491
20. 102.5 86.786301377
20. 105. 86.049329424
20. 107.5 85.273027433
20. 110. 84.430771125
20. 112.5 83.551401425
20. 115. 82.591605653
20. 117.5 81.584875117
20. 120. 80.519973177
20. 122.5 79.375502366
20. 125. 78.171493827
20. 127.5 76.903594595
20. 130. 75.558740694
20. 132.5 74.129812254
20. 135. 72.625850984
20. 137.5 71.043288109
20. 140. 69.378997706
20. 142.5 67.630498895
20. 145. 65.796197331
20. 147.5 63.87567482
20. 150. 61.870032919
20. 152.5 59.782289541
20. 155. 57.617815378
20. 157.5 55.384777096
20. 160. 53.094522194
20. 162.5 50.761787241
20. 165. 48.397861436
20. 167.5 46.023616205
20. 170. 43.667273923
20. 172.5 41.353348184
20. 175. 39.101481307
20. 177.5 36.922800407
20. 180. 34.843976317
20. 182.5 32.863718331
20. 185. 31.012403964
20. 187.5 29.269699217
20. 190. 27.619506006
20. 192.5 26.159917407
20. 195. 24.764558008
20. 197.5 23.424724569
20. 200. 22.242796294
20. 202.5 21.230880836
20. 205. 20.264322354
20. 207.5 19.338092523
20. 210. 18.447669002
20. 212.5 17.588943433
20. 215. 16.758141164
20. 217.5 16.024224344
20. 220. 15.687241168
20. 222.5 15.369291136
20. 225. 15.068846255
20. 227.5 14.784537389
20. 230. 14.515134177
20. 232.5 14.259527915
20. 235. 14.016716897
20. 237.5 13.785793833
20. 240. 13.565934982
20. 242.5 13.356390765
20. 245. 13.156477599
20. 247.5 12.965570797
20. 250. 12.783098357
20. 252.5 12.608535521
20. 255. 12.441399994
20. 257.5 12.281247735
20. 260. 12.127669232
20. 262.5 11.980286212
20. 265. 11.83874871
20. 267.5 11.702732473
20. 270. 11.571936635
20. 272.5 11.446081645
20. 275. 11.324907414
20. 277.5 11.208171641
20. 280. 11.095648325
20. 282.5 10.987126409
20. 285. 10.882408566
20. 287.5 10.781310103
20. 290. 10.68365796
20. 292.5 10.589289807
20. 295. 10.498053231
20. 297.5 10.409804984
22.5 2.5 93.911043952
22.5 5. 93.911043952
22.5 7.5 93.91104395
22.5 10. 93.911043704
22.5 12.5 93.911038084
22.5 15. 93.910993208
22.5 17.5 93.91079879
22.5 20. 93.910223864
22.5 22.5 93.908900596
22.5 25. 93.906333302
22.5 27.5 93.901916164
22.5 30. 93.894947146
22.5 32.5 93.884634513
22.5 35. 93.870098174
22.5 37.5 93.85036974
22.5 40. 93.824394472
22.5 42.5 93.79103674
22.5 45. 93.748312328
22.5 47.5 93.693967127
22.5 50. 93.627838086
22.5 52.5 93.54851673
22.5 55. 93.45458971
22.5 57.5 93.344656819
22.5 60. 93.21734726
22.5 62.5 93.071333546
22.5 65. 92.905342635
22.5 67.5 92.718164111
22.5 70. 92.508655399
22.5 72.5 92.269915604
22.5 75. 91.998033645
22.5 77.5 91.700023678
22.5 80. 91.375136152
22.5 82.5 91.02268096
22.5 85. 90.622710377
22.5 87.5 90.190299138
22.5 90. 89.728537223
22.5 92.5 89.218909801
22.5 95. 88.667415253
22.5 97.5 88.086157746
22.5 100. 87.438371782
22.5 102.5 86.761220503
22.5 105. 86.021573263
22.5 107.5 85.244217418
22.5 110. 84.399142153
22.5 112.5 83.516718516
22.5 115. 82.556098746
22.5 117.5 81.5462669
22.5 120. 80.480631461
22.5 122.5 79.333059502
22.5 125. 78.125807932
22.5 127.5 76.854540413
22.5 130. 75.509400738
22.5 132.5 74.077215353
22.5 135. 72.569930605
22.5 137.5 70.984000943
22.5 140. 69.316327068
22.5 142.5 67.564458931
22.5 145. 65.726838321
22.5 147.5 63.803089798
22.5 150. 61.794365711
22.5 152.5 59.703744186
22.5 155. 57.536666794
22.5 157.5 55.301382794
22.5 160. 53.009334882
22.5 162.5 50.675368271
22.5 165. 48.314465079
22.5 167.5 45.939990367
22.5 170. 43.584227866
22.5 172.5 41.271839245
22.5 175. 39.022632031
22.5 177.5 36.847504755
22.5 180. 34.77284902
22.5 182.5 32.795792986
22.5 185. 30.950276263
22.5 187.5 29.210459487
22.5 190. 27.567823173
22.5 192.5 26.110835559
22.5 195. 24.717740463
22.5 197.5 23.379869774
22.5 200. 22.207608788
22.5 202.5 21.19748225
22.5 205. 20.232517387
22.5 207.5 19.307707111
22.5 210. 18.418546657
22.5 212.5 17.560942114
22.5 215. 16.731130527
22.5 217.5 16.012823723
22.5 220. 15.67654406
22.5 222.5 15.359238249
22.5 225. 15.059384646
22.5 227.5 14.775619646
22.5 230. 14.506717725
22.5 232.5 14.251574417
22.5 235. 14.009191752
22.5 237.5 13.778665729
22.5 240. 13.559175524
22.5 242.5 13.349974143
22.5 245. 13.150380307
22.5 247.5 12.959771382
22.5 250. 12.777577202
22.5 252.5 12.603274655
22.5 255. 12.436382925
22.5 257.5 12.276459302
22.5 260. 12.123095475
22.5 262.5 11.975914256
22.5 265. 11.834566664
22.5 267.5 11.698729336
22.5 270. 11.568102219
22.5 272.5 11.4424065
22.5 275. 11.321382761
22.5 277.5 11.204789318
22.5 280. 11.092400731
22.5 282.5 10.984006458
22.5 285. 10.879409648
22.5 287.5 10.778426039
22.5 290. 10.680882971
22.5 292.5 10.586618484
22.5 295. 10.495480504
22.5 297.5 10.407326096
25. 2.5 93.911043952
25. 5. 93.911043952
25. 7.5 93.91104395
25. 10. 93.911043704
25. 12.5 93.911038084
25. 15. 93.910993205
25. 17.5 93.910798736
25. 20. 93.910223459
25. 22.5 93.90889866
25. 25. 93.906326559
25. 27.5 93.901897512
25. 30. 93.894903738
25. 32.5 93.884546064
25. 35. 93.869935793
25. 37.5 93.850095462
25. 40. 93.82396147
25. 42.5 93.790390113
25. 45. 93.747345982
25. 47.5 93.692641079
25. 50. 93.626077789
25. 52.5 93.546245439
25. 55. 93.451730119
25. 57.5 93.341132539
25. 60. 93.213084082
25. 62.5 93.066260469
25. 65. 92.899392653
25. 67.5 92.711274756
25. 70. 92.500769054
25. 72.5 92.260467016
25. 75. 91.987452018
25. 77.5 91.688270516
25. 80. 91.362177609
25. 82.5 91.008487244
25. 85. 90.606366788
25. 87.5 90.172668263
25. 90. 89.709603429
25. 92.5 89.197459995
25. 95. 88.644669447
25. 97.5 88.061154851
25. 100. 87.411552528
25. 102.5 86.733142847
25. 105. 85.990508625
25. 107.5 85.211972263
25. 110. 84.363750298
25. 112.5 83.477918951
25. 115. 82.51637351
25. 117.5 81.503081111
25. 120. 80.4366202
25. 122.5 79.285587567
25. 125. 78.074717661
25. 127.5 76.799692625
25. 130. 75.454224262
25. 132.5 74.018404857
25. 135. 72.507412282
25. 137.5 70.917726909
25. 140. 69.246279194
25. 142.5 67.490653572
25. 145. 65.649332271
25. 147.5 63.721987705
25. 150. 61.709829062
25. 152.5 59.61600181
25. 155. 57.44602674
25. 157.5 55.208245364
25. 160. 52.914206657
25. 162.5 50.578877073
25. 165. 48.220463034
25. 167.5 45.846610887
25. 170. 43.491508793
25. 172.5 41.180850354
25. 175. 38.934627447
25. 177.5 36.763448597
25. 180. 34.693462375
25. 182.5 32.719964575
25. 185. 30.880937675
25. 187.5 29.144331404
25. 190. 27.510149549
25. 192.5 26.056055222
25. 195. 24.665478672
25. 197.5 23.329790697
25. 200. 22.168341893
25. 202.5 21.160206993
25. 205. 20.19701639
25. 207.5 19.273786574
25. 210. 18.386032293
25. 212.5 17.529675663
25. 215. 16.700966704
25. 217.5 16.000105626
25. 220. 15.664610001
25. 222.5 15.348022216
25. 225. 15.04882769
25. 227.5 14.765668971
25. 230. 14.497325914
25. 232.5 14.242698772
25. 235. 14.000793727
25. 237.5 13.770710443
25. 240. 13.551631341
25. 242.5 13.342812306
25. 245. 13.143574622
25. 247.5 12.953297942
25. 250. 12.771414143
25. 252.5 12.597401947
25. 255. 12.430782186
25. 257.5 12.271113631
25. 260. 12.117989311
25. 262.5 11.971033244
25. 265. 11.829897546
25. 267.5 11.694259848
25. 270. 11.563820999
25. 272.5 11.43830301
25. 275. 11.317447211
25. 277.5 11.201012605
25. 280. 11.088774379
25. 282.5 10.980522564
25. 285. 10.876060837
25. 287.5 10.775205419
25. 290. 10.677784097
25. 292.5 10.583635322
25. 295. 10.492607397
25. 297.5 10.404557738
27.5 2.5 93.911043952
27.5 5. 93.911043952
27.5 7.5 93.91104395
27.5 10. 93.911043704
27.5 12.5 93.911038084
27.5 15. 93.9109932
27.5 17.5 93.910798672
27.5 20. 93.91022299
27.5 22.5 93.908896437
27.5 25. 93.906318869
27.5 27.5 93.901876349
27.5 30. 93.894854688
27.5 32.5 93.884446431
27.5 35. 93.869753341
27.5 37.5 93.849787914
27.5 40. 93.823476763
27.5 42.5 93.789667293
27.5 45. 93.746267052
27.5 47.5 93.691162032
27.5 50. 93.624116081
27.5 52.5 93.543716152
27.5 55. 93.448547765
27.5 57.5 93.337212684
27.5 60. 93.20834474
27.5 62.5 93.060623233
27.5 65. 92.89278355
27.5 67.5 92.703624843
27.5 70. 92.492014755
27.5 72.5 92.249982639
27.5 75. 91.97571326
27.5 77.5 91.675234933
27.5 80. 91.347807866
27.5 82.5 90.992750471
27.5 85. 90.588252534
27.5 87.5 90.153129612
27.5 90. 89.688623052
27.5 92.5 89.173699402
27.5 95. 88.619474654
27.5 97.5 88.032832822
27.5 100. 87.381855821
27.5 102.5 86.702052832
27.5 105. 85.956120903
27.5 107.5 85.176276465
27.5 110. 84.324581302
27.5 112.5 83.434990229
27.5 115. 82.472415886
27.5 117.5 81.455305481
27.5 120. 80.386958567
27.5 122.5 79.233074128
27.5 125. 78.01821257
27.5 127.5 76.73904304
27.5 130. 75.391189204
27.5 132.5 73.953371522
27.5 135. 72.43828892
27.5 137.5 70.844461238
27.5 140. 69.168851817
27.5 142.5 67.409083241
27.5 145. 65.563682503
27.5 147.5 63.632374996
27.5 150. 61.616432808
27.5 152.5 59.519075896
27.5 155. 57.345912609
27.5 157.5 55.105386353
27.5 160. 52.809163421
27.5 162.5 50.472344042
27.5 165. 48.113286046
27.5 167.5 45.743504951
27.5 170. 43.389147998
27.5 172.5 41.080416864
27.5 175. 38.837506822
27.5 177.5 36.670663566
27.5 180. 34.605851638
27.5 182.5 32.636261643
27.5 185. 30.804420183
27.5 187.5 29.071341286
27.5 190. 27.446514387
27.5 192.5 25.995601156
27.5 195. 24.607793396
27.5 197.5 23.274504489
27.5 200. 22.125015398
27.5 202.5 21.119072311
27.5 205. 20.15783436
27.5 207.5 19.236343901
27.5 210. 18.350137086
27.5 212.5 17.495153607
27.5 215. 16.667657699
27.5 217.5 15.986077895
27.5 220. 15.651446095
27.5 222.5 15.33564949
27.5 225. 15.03718126
27.5 227.5 14.75469072
27.5 230. 14.486963638
27.5 232.5 14.232905459
27.5 235. 13.991526931
27.5 237.5 13.76193175
27.5 240. 13.543305907
27.5 242.5 13.334908456
27.5 245. 13.1360635
27.5 247.5 12.946153208
27.5 250. 12.764611709
27.5 252.5 12.590919744
27.5 255. 12.424599955
27.5 257.5 12.265212747
27.5 260. 12.112352621
27.5 262.5 11.965644929
27.5 265. 11.824742991
27.5 267.5 11.689325534
27.5 270. 11.559094401
27.5 272.5 11.433772508
27.5 275. 11.313102014
27.5 277.5 11.196842674
27.5 280. 11.084770366
27.5 282.5 10.976675757
27.5 285. 10.872363101
27.5 287.5 10.771649155
27.5 290. 10.674362197
27.5 292.5 10.580341128
27.5 295. 10.489434672
27.5 297.5 10.401500628
30. 2.5 93.911043952
30. 5. 93.911043952
30. 7.5 93.91104395
30. 10. 93.911043704
30. 12.5 93.911038084
30. 15. 93.910993195
30. 17.5 93.910798598
30. 20. 93.910222449
30. 22.5 93.9088939
30. 25. 93.906310155
30. 27.5 93.901852503
30. 30. 93.894799653
30. 32.5 93.884335023
30. 35. 93.869549886
30. 37.5 93.849445726
30. 40. 93.822938456
30. 42.5 93.788865769
30. 45. 93.745072196
30. 47.5 93.689525867
30. 50. 93.621948025
30. 52.5 93.540923085
30. 55. 93.445036003
30. 57.5 93.332889751
30. 60. 93.203120886
30. 62.5 93.054412661
30. 65. 92.885505349
30. 67.5 92.695203624
30. 70. 92.482381018
30. 72.5 92.23844997
30. 75. 91.962804247
30. 77.5 91.660903206
30. 80. 91.332012629
30. 82.5 90.975455787
30. 85. 90.568352361
30. 87.5 90.13166744
30. 90. 89.665579844
30. 92.5 89.147611941
30. 95. 88.591814244
30. 97.5 88.001750462
30. 100. 87.349265075
30. 102.5 86.667933133
30. 105. 85.918393815
30. 107.5 85.137112753
30. 110. 84.281619232
30. 112.5 83.387918325
30. 115. 82.424210134
30. 117.5 81.402926212
30. 120. 80.330160692
30. 122.5 79.175505178
30. 125. 77.956280809
30. 127.5 76.672582253
30. 130. 75.320059429
30. 132.5 73.882104791
30. 135. 72.362552295
30. 137.5 70.764198242
30. 140. 69.084041986
30. 142.5 67.319747937
30. 145. 65.469892199
30. 147.5 63.534258291
30. 150. 61.514187292
30. 152.5 59.412980802
30. 155. 57.236343066
30. 157.5 54.992829003
30. 160. 52.694233209
30. 162.5 50.355802166
30. 165. 47.996059182
30. 167.5 45.630702061
30. 170. 43.27717951
30. 172.5 40.970577279
30. 175. 38.73131299
30. 177.5 36.569184123
30. 180. 34.51005529
30. 182.5 32.544715302
30. 185. 30.720758738
30. 187.5 28.991517863
30. 190. 27.376949714
30. 192.5 25.929500451
30. 195. 24.544707336
30. 197.5 23.214029881
30. 200. 22.077651008
30. 202.5 21.074097118
30. 205. 20.11498774
30. 207.5 19.195393329
30. 210. 18.310873284
30. 212.5 17.457386377
30. 215. 16.631212264
30. 217.5 15.970749153
30. 220. 15.637060157
30. 222.5 15.322127168
30. 225. 15.024451817
30. 227.5 14.742690785
30. 230. 14.475636284
30. 232.5 14.22219941
30. 235. 13.981395888
30. 237.5 13.752333808
30. 240. 13.534203049
30. 242.5 13.326266119
30. 245. 13.127850196
30. 247.5 12.938340191
30. 250. 12.757172688
30. 252.5 12.583830627
30. 255. 12.417838628
30. 257.5 12.258758877
30. 260. 12.106187481
30. 262.5 11.959751244
30. 265. 11.819104803
30. 267.5 11.683928077
30. 270. 11.553923997
30. 272.5 11.428816466
30. 275. 11.308348545
30. 277.5 11.192280814
30. 280. 11.080389905
30. 282.5 10.972467173
30. 285. 10.868317509
30. 287.5 10.767758252
30. 290. 10.670618215
30. 292.5 10.576736794
30. 295. 10.485963168
30. 297.5 10.398155559
32.5 2.5 93.911043952
32.5 5. 93.911043952
32.5 7.5 93.91104395
32.5 10. 93.911043704
32.5 12.5 93.911038084
32.5 15. 93.910993189
32.5 17.5 93.910798512
32.5 20. 93.910221828
32.5 22.5 93.908891016
32.5 25. 93.90630033
32.5 27.5 93.901825775
32.5 30. 93.894738251
32.5 32.5 93.88421118
32.5 35. 93.869324386
32.5 37.5 93.849067374
32.5 40. 93.822344438
32.5 42.5 93.78798276
32.5 45. 93.743757708
32.5 47.5 93.687728024
32.5 50. 93.619568161
32.5 52.5 93.537859849
32.5 55. 93.4411875
32.5 57.5 93.328155464
32.5 60. 93.197403313
32.5 62.5 93.047618639
32.5 65. 92.877547057
32.5 67.5 92.685999262
32.5 70. 92.471855197
32.5 72.5 92.225855251
32.5 75. 91.948710532
32.5 77.5 91.645260234
32.5 80. 91.314776166
32.5 82.5 90.956032682
32.5 85. 90.546649487
32.5 87.5 90.108264421
32.5 90. 89.640455915
32.5 92.5 89.119179899
32.5 95. 88.5616699
32.5 97.5 87.96789025
32.5 100. 87.313761993
32.5 102.5 86.630764634
32.5 105. 85.877309367
32.5 107.5 85.094462044
32.5 110. 84.234846442
32.5 112.5 83.336687632
32.5 115. 82.371738781
32.5 117.5 81.345927901
32.5 120. 80.268371177
32.5 122.5 79.112865064
32.5 125. 77.888909032
32.5 127.5 76.600299538
32.5 130. 75.242714849
32.5 132.5 73.804592685
32.5 135. 72.280192948
32.5 137.5 70.676931199
32.5 140. 68.991845938
32.5 142.5 67.222647097
32.5 145. 65.367964254
32.5 147.5 63.427644233
32.5 150. 61.403103213
32.5 152.5 59.297731608
32.5 155. 57.117337891
32.5 157.5 54.870598082
32.5 160. 52.569446023
32.5 162.5 50.229286842
32.5 165. 47.868823318
32.5 167.5 45.508233878
32.5 170. 43.155639926
32.5 172.5 40.851373088
32.5 175. 38.616092183
32.5 177.5 36.4590474
32.5 180. 34.406114891
32.5 182.5 32.445359099
32.5 185. 30.629991138
32.5 187.5 28.904892169
32.5 190. 27.301490235
32.5 192.5 25.857782452
32.5 195. 24.476245061
32.5 197.5 23.148387112
32.5 200. 22.026272296
32.5 202.5 21.025301957
32.5 205. 20.068494385
32.5 207.5 19.150950311
32.5 210. 18.268254171
32.5 212.5 17.416385279
32.5 215. 16.591639874
32.5 217.5 15.954128792
32.5 220. 15.621460701
32.5 222.5 15.307462984
32.5 225. 15.010646401
32.5 227.5 14.72967559
32.5 230. 14.463349721
32.5 232.5 14.210586002
32.5 235. 13.970405531
32.5 237.5 13.741921149
32.5 240. 13.524326939
32.5 242.5 13.316889143
32.5 245. 13.118938262
32.5 247.5 12.929862176
32.5 250. 12.749100121
32.5 252.5 12.576137417
32.5 255. 12.410500825
32.5 257.5 12.251754456
32.5 260. 12.099496155
32.5 262.5 11.953354298
32.5 265. 11.812984947
32.5 267.5 11.678069314
32.5 270. 11.548311503
32.5 272.5 11.423436489
32.5 275. 11.30318831
32.5 277.5 11.187328436
32.5 280. 11.075634316
32.5 282.5 10.967898055
32.5 285. 10.863925229
32.5 287.5 10.763533807
32.5 290. 10.666553185
32.5 292.5 10.572823293
32.5 295. 10.482193804
32.5 297.5 10.394523396
35. 2.5 93.911043952
35. 5. 93.911043952
35. 7.5 93.91104395
35. 10. 93.911043704
35. 12.5 93.911038084
35. 15. 93.910993181
35. 17.5 93.910798412
35. 20. 93.910221117
35. 22.5 93.908887752
35. 25. 93.906289296
35. 27.5 93.901795944
35. 30. 93.894670056
35. 32.5 93.884074169
35. 35. 93.869075692
35. 37.5 93.848651175
35. 40. 93.821692386
35. 42.5 93.787015199
35. 45. 93.742319512
35. 47.5 93.685763495
35. 50. 93.616970496
35. 52.5 93.534519433
35. 55. 93.436994217
35. 57.5 93.323000757
35. 60. 93.191181941
35. 62.5 93.040230099
35. 65. 92.868896649
35. 67.5 92.675998815
35. 70. 92.460423467
35. 72.5 92.212183446
35. 75. 91.933416332
35. 77.5 91.628289518
35. 80. 91.296081288
35. 82.5 90.934323156
35. 85. 90.52312557
35. 87.5 90.082901618
35. 90. 89.613231716
35. 92.5 89.088383903
35. 95. 88.529021585
35. 97.5 87.931232991
35. 100. 87.275326531
35. 102.5 86.590132808
35. 105. 85.832847799
35. 107.5 85.045610976
35. 110. 84.184243505
35. 112.5 83.281280887
35. 115. 82.314982548
35. 117.5 81.284293466
35. 120. 80.201575643
35. 122.5 79.045136399
35. 125. 77.8160823
35. 127.5 76.52218274
35. 130. 75.159146385
35. 132.5 73.7208217
35. 135. 72.191200062
35. 137.5 70.582652221
35. 140. 68.892258965
35. 142.5 67.11777945
35. 145. 65.257901128
35. 147.5 63.312539325
35. 150. 61.283191461
35. 152.5 59.173343945
35. 155. 56.988917803
35. 157.5 54.738719712
35. 160. 52.434833644
35. 162.5 50.092835694
35. 165. 47.731622002
35. 167.5 45.372468701
35. 170. 43.024568235
35. 172.5 40.722848585
35. 175. 38.491893851
35. 177.5 36.340293046
35. 180. 34.29407493
35. 182.5 32.338228879
35. 185. 30.532157901
35. 187.5 28.811497422
35. 190. 27.220173239
35. 192.5 25.780478667
35. 195. 24.402432923
35. 197.5 23.077597862
35. 200. 21.970904654
35. 202.5 20.972708947
35. 205. 20.018373518
35. 207.5 19.103031478
35. 210. 18.222294038
35. 212.5 17.372162461
35. 215. 16.548950697
35. 217.5 15.936226963
35. 220. 15.604656926
35. 222.5 15.291665297
35. 225. 14.995772624
35. 227.5 14.715652079
35. 230. 14.450110301
35. 232.5 14.198071049
35. 235. 13.958561196
35. 237.5 13.730698678
35. 240. 13.513682093
35. 242.5 13.306781691
35. 245. 13.109331544
35. 247.5 12.920722717
35. 250. 12.7403973
35. 252.5 12.567843167
35. 255. 12.402589379
35. 257.5 12.244202117
35. 260. 12.092281094
35. 262.5 11.946456376
35. 265. 11.806385555
35. 267.5 11.671751234
35. 270. 11.54225878
35. 272.5 11.417634319
35. 275. 11.297622938
35. 277.5 11.181987068
35. 280. 11.070505035
35. 282.5 10.962969749
35. 285. 10.859187524
35. 287.5 10.758977011
35. 290. 10.662168227
35. 292.5 10.56860168
35. 295. 10.478127574
35. 297.5 10.390605077
37.5 2.5 93.911043952
37.5 5. 93.911043952
37.5 7.5 93.91104395
37.5 10. 93.911043704
37.5 12.5 93.911038083
37.5 15. 93.910993173
37.5 17.5 93.910798296
37.5 20. 93.910220305
37.5 22.5 93.908884065
37.5 25. 93.906276942
37.5 27.5 93.901762763
37.5 30. 93.894594593
37.5 32.5 93.883923179
37.5 35. 93.868802533
37.5 37.5 93.848195275
37.5 40. 93.820979743
37.5 42.5 93.785959725
37.5 45. 93.740753151
37.5 47.5 93.683626804
37.5 50. 93.614148485
37.5 52.5 93.530894193
37.5 55. 93.432447393
37.5 57.5 93.317415753
37.5 60. 93.184445797
37.5 62.5 93.032234999
37.5 65. 92.859541049
37.5 67.5 92.665188207
37.5 70. 92.448070801
37.5 72.5 92.197418221
37.5 75. 91.916904501
37.5 77.5 91.60997314
37.5 80. 91.27590933
37.5 82.5 90.910910181
37.5 85. 90.497760691
37.5 87.5 90.055558459
37.5 90. 89.583886006
37.5 92.5 89.055202891
37.5 95. 88.49384751
37.5 97.5 87.89175778
37.5 100. 87.233936855
37.5 102.5 86.544055168
37.5 105. 85.784987545
37.5 107.5 84.992779129
37.5 110. 84.129789166
37.5 112.5 83.221679104
37.5 115. 82.253920288
37.5 117.5 81.218004064
37.5 120. 80.129758084
37.5 122.5 78.972299972
37.5 125. 77.737783977
37.5 127.5 76.438218153
37.5 130. 75.069343581
37.5 132.5 73.626975416
37.5 135. 72.095561337
37.5 137.5 70.481352121
37.5 140. 68.785275261
37.5 142.5 67.005142867
37.5 145. 65.13970468
37.5 147.5 63.188949767
37.5 150. 61.154462948
37.5 152.5 59.039833818
37.5 155. 56.851104275
37.5 157.5 54.597221175
37.5 160. 52.290429439
37.5 162.5 49.946488364
37.5 165. 47.584501245
37.5 167.5 45.22597732
37.5 170. 42.884005626
37.5 172.5 40.58505067
37.5 175. 38.358770469
37.5 177.5 36.212963047
37.5 180. 34.173982652
37.5 182.5 32.223362627
37.5 185. 30.42730213
37.5 187.5 28.711368906
37.5 190. 27.133038491
37.5 192.5 25.697622677
37.5 195. 24.323298979
37.5 197.5 23.001685165
37.5 200. 21.91157523
37.5 202.5 20.91634174
37.5 205. 19.964645688
37.5 207.5 19.051654601
37.5 210. 18.17300814
37.5 212.5 17.324730883
37.5 215. 16.503155558
37.5 217.5 15.917054553
37.5 220. 15.586658707
37.5 222.5 15.274743081
37.5 225. 14.979838659
37.5 227.5 14.700627712
37.5 230. 14.435924842
37.5 232.5 14.184660801
37.5 235. 13.945868617
37.5 237.5 13.718671665
37.5 240. 13.502273363
37.5 242.5 13.295948238
37.5 245. 13.099034174
37.5 247.5 12.910925638
37.5 250. 12.731067765
37.5 252.5 12.558951161
37.5 255. 12.39410734
37.5 257.5 12.236104695
37.5 260. 12.084544936
37.5 262.5 11.939059935
37.5 265. 11.799308921
37.5 267.5 11.664975979
37.5 270. 11.535767829
37.5 272.5 11.411411827
37.5 275. 11.291654183
37.5 277.5 11.176258353
37.5 280. 11.065003603
37.5 282.5 10.957683703
37.5 285. 10.854105758
37.5 287.5 10.754089144
37.5 290. 10.657464547
37.5 292.5 10.564073092
37.5 295. 10.47376555
37.5 297.5 10.386401614
40. 2.5 93.911043952
40. 5. 93.911043952
40. 7.5 93.91104395
40. 10. 93.911043704
40. 12.5 93.911038083
40. 15. 93.910993162
40. 17.5 93.910798162
40. 20. 93.910219379
40. 22.5 93.908879912
40. 25. 93.906263145
40. 27.5 93.901725959
40. 30. 93.894511338
40. 32.5 93.883757315
40. 35. 93.868503513
40. 37.5 93.847697644
40. 40. 93.82020372
40. 42.5 93.784812671
40. 45. 93.739053765
40. 47.5 93.681311997
40. 50. 93.611095019
40. 52.5 93.526975829
40. 55. 93.427537523
40. 57.5 93.311389749
40. 60. 93.177182996
40. 62.5 93.0236203
40. 65. 92.849466104
40. 67.5 92.653552218
40. 70. 92.434780949
40. 72.5 92.181541921
40. 75. 91.899156511
40. 77.5 91.590291735
40. 80. 91.25424012
40. 82.5 90.885772922
40. 85. 90.470533322
40. 87.5 90.026212713
40. 90. 89.552395825
40. 92.5 89.019614073
40. 95. 88.456124097
40. 97.5 87.849441955
40. 100. 87.189569303
40. 102.5 86.49468559
40. 105. 85.733705174
40. 107.5 84.93619446
40. 110. 84.071460266
40. 112.5 83.15786149
40. 115. 82.188528906
40. 117.5 81.147038997
40. 120. 80.052900765
40. 122.5 78.894334656
40. 125. 77.653995619
40. 127.5 76.348390397
40. 130. 74.973294456
40. 132.5 73.524562379
40. 135. 71.993262854
40. 137.5 70.373020263
40. 140. 68.670887773
40. 142.5 66.884734193
40. 145. 65.013376006
40. 147.5 63.056881279
40. 150. 61.016928422
40. 152.5 58.897217421
40. 155. 56.703919344
40. 157.5 54.446130711
40. 160. 52.136268147
40. 162.5 49.790286296
40. 165. 47.427509294
40. 167.5 45.069694873
40. 170. 42.733995282
40. 172.5 40.438028647
40. 175. 38.216777327
40. 177.5 36.077101537
40. 180. 34.045887881
40. 182.5 32.103225472
40. 185. 30.315469359
40. 187.5 28.604543828
40. 190. 27.040128119
40. 192.5 25.609250031
40. 195. 24.238872891
40. 197.5 22.92067333
40. 200. 21.848312871
40. 202.5 20.856225465
40. 205. 19.907332719
40. 207.5 18.996838543
40. 210. 18.120412662
40. 212.5 17.274104272
40. 215. 16.454265908
40. 217.5 15.896623178
40. 220. 15.567476578
40. 222.5 15.256705911
40. 225. 14.962853228
40. 227.5 14.684610449
40. 230. 14.420800626
40. 232.5 14.170361928
40. 235. 13.932333917
40. 237.5 13.705845742
40. 240. 13.490105934
40. 242.5 13.284393566
40. 245. 13.08805057
40. 247.5 12.900475025
40. 250. 12.721115301
40. 252.5 12.549464907
40. 255. 12.385057966
40. 257.5 12.22746522
40. 260. 12.076290504
40. 262.5 11.931167607
40. 265. 11.791757496
40. 267.5 11.65774584
40. 270. 11.528840793
40. 272.5 11.404771019
40. 275. 11.285283923
40. 277.5 11.170144053
40. 280. 11.059131673
40. 282.5 10.95204147
40. 285. 10.848681389
40. 287.5 10.748871578
40. 290. 10.652443437
40. 292.5 10.559238745
40. 295. 10.469108878
40. 297.5 10.38191409
42.5 2.5 93.911043952
42.5 5. 93.911043952
42.5 7.5 93.91104395
42.5 10. 93.911043704
42.5 12.5 93.911038083
42.5 15. 93.91099315
42.5 17.5 93.910798006
42.5 20. 93.910218326
42.5 22.5 93.908875239
42.5 25. 93.906247766
42.5 27.5 93.901685226
42.5 30. 93.894419713
42.5 32.5 93.883575595
42.5 35. 93.868177104
42.5 37.5 93.847156067
42.5 40. 93.819361277
42.5 42.5 93.783570054
42.5 45. 93.737216083
42.5 47.5 93.678812618
42.5 50. 93.607802401
42.5 52.5 93.522755367
42.5 55. 93.422254343
42.5 57.5 93.304911191
42.5 60. 93.169380716
42.5 62.5 93.014371946
42.5 65. 92.838656565
42.5 67.5 92.641074448
42.5 70. 92.420536412
42.5 72.5 92.164535547
42.5 75. 91.880152425
42.5 77.5 91.569224467
42.5 80. 91.231051955
42.5 82.5 90.858888961
42.5 85. 90.441420299
42.5 87.5 89.994840449
42.5 90. 89.517844962
42.5 92.5 88.9815929
42.5 95. 88.415825942
42.5 97.5 87.804261056
42.5 100. 87.142198332
42.5 102.5 86.442000186
42.5 105. 85.678975332
42.5 107.5 84.875833791
42.5 110. 84.009231679
42.5 112.5 83.089805363
42.5 115. 82.11878328
42.5 117.5 81.071375621
42.5 120. 79.970984106
42.5 122.5 78.8112173
42.5 125. 77.564696857
42.5 127.5 76.252682282
42.5 130. 74.870985357
42.5 132.5 73.415502372
42.5 135. 71.882362111
42.5 137.5 70.257644418
42.5 140. 68.549088039
42.5 142.5 66.756549083
42.5 145. 64.878915252
42.5 147.5 62.916338915
42.5 150. 60.870598279
42.5 152.5 58.745510933
42.5 155. 56.547385403
42.5 157.5 54.28547731
42.5 160. 51.972385664
42.5 162.5 49.624272509
42.5 165. 47.260696398
42.5 167.5 44.903678827
42.5 170. 42.574582163
42.5 172.5 40.281833997
42.5 175. 38.065972314
42.5 177.5 35.93300951
42.5 180. 33.909842829
42.5 182.5 31.978312601
42.5 185. 30.196707405
42.5 187.5 28.491061181
42.5 190. 26.941486495
42.5 192.5 25.515398139
42.5 195. 24.149185834
42.5 197.5 22.834587843
42.5 200. 21.781148059
42.5 202.5 20.792386666
42.5 205. 19.84645766
42.5 207.5 18.938603216
42.5 210. 18.064524672
42.5 212.5 17.22029709
42.5 215. 16.402293784
42.5 217.5 15.874945161
42.5 220. 15.547121717
42.5 222.5 15.237563952
42.5 225. 14.944825592
42.5 227.5 14.667608748
42.5 230. 14.404745389
42.5 232.5 14.155181518
42.5 235. 13.917963603
42.5 237.5 13.692226891
42.5 240. 13.477185318
42.5 242.5 13.272122761
42.5 245. 13.076385428
42.5 247.5 12.889375223
42.5 250. 12.710543935
42.5 252.5 12.539388141
42.5 255. 12.375444726
42.5 257.5 12.21828692
42.5 260. 12.067520799
42.5 262.5 11.922782188
42.5 265. 11.783733894
42.5 267.5 11.650063256
42.5 270. 11.521479951
42.5 272.5 11.397714029
42.5 275. 11.278514157
42.5 277.5 11.163646042
42.5 280. 11.052891004
42.5 282.5 10.946044702
42.5 285. 10.842915969
42.5 287.5 10.743325776
42.5 290. 10.647106273
42.5 292.5 10.554099935
42.5 295. 10.464158782
42.5 297.5 10.377143657
45. 2.5 93.911043952
45. 5. 93.911043952
45. 7.5 93.91104395
45. 10. 93.911043704
45. 12.5 93.911038082
45. 15. 93.910993136
45. 17.5 93.910797826
45. 20. 93.910217127
45. 22.5 93.908869991
45. 25. 93.906230651
45. 27.5 93.901640228
45. 30. 93.89431908
45. 32.5 93.883376942
45. 35. 93.867821638
45. 37.5 93.84656813
45. 40. 93.818449112
45. 42.5 93.782227554
45. 45. 93.735234403
45. 47.5 93.676121699
45. 50. 93.604262332
45. 52.5 93.518223139
45. 55. 93.416586801
45. 57.5 93.297967653
45. 60. 93.161025178
45. 62.5 93.00447484
45. 65. 92.827096058
45. 67.5 92.627737299
45. 70. 92.40531842
45. 72.5 92.146378727
45. 75. 91.859870869
45. 77.5 91.546749004
45. 80. 91.206321574
45. 82.5 90.83023427
45. 85. 90.410396788
45. 87.5 89.961416013
45. 90. 89.479763519
45. 92.5 88.941113022
45. 95. 88.372925773
45. 97.5 87.756188773
45. 100. 87.091796469
45. 102.5 86.385973183
45. 105. 85.620770681
45. 107.5 84.811672019
45. 110. 83.943076236
45. 112.5 83.017486066
45. 115. 82.044656178
45. 117.5 80.990989243
45. 120. 79.883986561
45. 122.5 78.719377343
45. 125. 77.469865269
45. 127.5 76.151074666
45. 130. 74.762400802
45. 132.5 73.299783916
45. 135. 71.759402568
45. 137.5 70.135210596
45. 140. 68.419866016
45. 142.5 66.620581818
45. 145. 64.736321436
45. 147.5 62.76732687
45. 150. 60.715482362
45. 152.5 58.584730318
45. 155. 56.381524991
45. 157.5 54.115290488
45. 160. 51.798818811
45. 162.5 49.448491354
45. 165. 47.084114553
45. 167.5 44.72798882
45. 170. 42.402496573
45. 172.5 40.116520146
45. 175. 37.906415682
45. 177.5 35.781880792
45. 180. 33.765901898
45. 182.5 31.846212521
45. 185. 30.071066192
45. 187.5 28.370961586
45. 190. 26.83716011
45. 192.5 25.416106163
45. 195. 24.054270389
45. 197.5 22.743455271
45. 200. 21.710112845
45. 202.5 20.724853252
45. 205. 19.782044731
45. 207.5 18.876969531
45. 210. 18.005362079
45. 212.5 17.163324487
45. 215. 16.347251768
45. 217.5 15.852033514
45. 220. 15.525605934
45. 222.5 15.217327943
45. 225. 14.925765539
45. 227.5 14.649631544
45. 230. 14.387767307
45. 232.5 14.139127069
45. 235. 13.90276456
45. 237.5 13.677821444
45. 240. 13.463517348
45. 242.5 13.259141202
45. 245. 13.064043721
45. 247.5 12.877630833
45. 250. 12.699357928
45. 252.5 12.528724818
45. 255. 12.365271295
45. 257.5 12.208573209
45. 260. 12.058239004
45. 262.5 11.913906644
45. 265. 11.77524088
45. 267.5 11.641930813
45. 270. 11.513687721
45. 272.5 11.390243118
45. 275. 11.271347005
45. 277.5 11.156766307
45. 280. 11.046283462
45. 282.5 10.93969515
45. 285. 10.836811147
45. 287.5 10.737453286
45. 290. 10.641454514
45. 292.5 10.548658039
45. 295. 10.458916558
45. 297.5 10.372091541
47.5 2.5 93.911043952
47.5 5. 93.911043952
47.5 7.5 93.91104395
47.5 10. 93.911043704
47.5 12.5 93.911038082
47.5 15. 93.910993119
47.5 17.5 93.910797619
47.5 20. 93.910215765
47.5 22.5 93.908864101
47.5 25. 93.906211631
47.5 27.5 93.901590592
47.5 30. 93.894208741
47.5 32.5 93.88316018
47.5 35. 93.8674353
47.5 37.5 93.845931217
47.5 40. 93.817463653
47.5 42.5 93.780780507
47.5 45. 93.733102577
47.5 47.5 93.673231733
47.5 50. 93.600465883
47.5 52.5 93.513368758
47.5 55. 93.410523039
47.5 57.5 93.29054581
47.5 60. 93.152101617
47.5 62.5 92.993912814
47.5 65. 92.814767061
47.5 67.5 92.613521946
47.5 70. 92.389106894
47.5 72.5 92.127049689
47.5 75. 91.838289005
47.5 77.5 91.522841482
47.5 80. 91.18002412
47.5 82.5 90.799783175
47.5 85. 90.377436251
47.5 87.5 89.925911982
47.5 90. 89.439337817
47.5 92.5 88.898146242
47.5 95. 88.327394402
47.5 97.5 87.705196894
47.5 100. 87.038334257
47.5 102.5 86.326576854
47.5 105. 85.559061832
47.5 107.5 84.743682035
47.5 110. 83.872964647
47.5 112.5 82.940876864
47.5 115. 81.96425461
47.5 117.5 80.905853014
47.5 120. 79.791884499
47.5 122.5 78.619971346
47.5 125. 77.369476257
47.5 127.5 76.043546313
47.5 130. 74.647523316
47.5 132.5 73.177393663
47.5 135. 71.629388322
47.5 137.5 70.00015092
47.5 140. 68.283209911
47.5 142.5 66.476825127
47.5 145. 64.585592254
47.5 147.5 62.609848286
47.5 150. 60.551589756
47.5 152.5 58.41489111
47.5 155. 56.206360568
47.5 157.5 53.935600057
47.5 160. 51.615605093
47.5 162.5 49.262988265
47.5 165. 46.897817248
47.5 167.5 44.542686395
47.5 170. 42.220307535
47.5 172.5 39.94214222
47.5 175. 37.738169802
47.5 177.5 35.622587202
47.5 180. 33.614121459
47.5 182.5 31.706987984
47.5 185. 29.938597585
47.5 187.5 28.244287135
47.5 190. 26.727197439
47.5 192.5 25.311414892
47.5 195. 23.954160433
47.5 197.5 22.664095774
47.5 200. 21.635240773
47.5 202.5 20.653654424
47.5 205. 19.714119268
47.5 207.5 18.811959346
47.5 210. 17.94294358
47.5 212.5 17.103202257
47.5 215. 16.289152944
47.5 217.5 15.827901924
47.5 220. 15.50294165
47.5 222.5 15.196009184
47.5 225. 14.905683371
47.5 227.5 14.630688249
47.5 230. 14.369874992
47.5 232.5 14.122206475
47.5 235. 13.886744037
47.5 237.5 13.662636072
47.5 240. 13.449108169
47.5 242.5 13.245454562
47.5 245. 13.051030691
47.5 247.5 12.865246705
47.5 250. 12.687561776
47.5 252.5 12.517479109
47.5 255. 12.354541547
47.5 257.5 12.198327693
47.5 260. 12.048448475
47.5 262.5 11.904544106
47.5 265. 11.766281376
47.5 267.5 11.633351238
47.5 270. 11.505466655
47.5 272.5 11.382360677
47.5 275. 11.263784706
47.5 277.5 11.149506948
47.5 280. 11.039311016
47.5 282.5 10.932994666
47.5 285. 10.830368663
47.5 287.5 10.731255746
47.5 290. 10.635489702
47.5 292.5 10.54291451
47.5 295. 10.453383577
47.5 297.5 10.366759034
50. 2.5 93.911043952
50. 5. 93.911043952
50. 7.5 93.91104395
50. 10. 93.911043704
50. 12.5 93.911038081
50. 15. 93.910993099
50. 17.5 93.910797379
50. 20. 93.910214219
50. 22.5 93.908857497
50. 25. 93.906190513
50. 27.5 93.901535909
50. 30. 93.894087928
50. 32.5 93.882924024
50. 35. 93.867016116
50. 37.5 93.845242489
50. 40. 93.816401036
50. 42.5 93.779223883
50. 45. 93.730813986
50. 47.5 93.670134656
50. 50. 93.596403479
50. 52.5 93.508181095
50. 55. 93.404050362
50. 57.5 93.282631413
50. 60. 93.142594253
50. 62.5 92.982668601
50. 65. 92.80165087
50. 67.5 92.598408303
50. 70. 92.37163856
50. 72.5 92.106525229
50. 75. 91.815382494
50. 77.5 91.497476473
50. 80. 91.152133111
50. 82.5 90.767508323
50. 85. 90.342510408
50. 87.5 89.88829913
50. 90. 89.39653877
50. 92.5 88.852662472
50. 95. 88.279200682
50. 97.5 87.651255247
50. 100. 86.981780195
50. 102.5 86.263781452
50. 105. 85.493817276
50. 107.5 84.671834637
50. 110. 83.798865414
50. 112.5 82.85994885
50. 115. 81.876018769
50. 117.5 80.815937819
50. 120. 79.694652065
50. 122.5 78.515069746
50. 125. 77.263502908
50. 127.5 75.930073736
50. 130. 74.52633326
50. 132.5 73.048316214
50. 135. 71.492308589
50. 137.5 69.855016679
50. 140. 68.133763808
50. 142.5 66.325269996
50. 145. 64.426723883
50. 147.5 62.443905041
50. 150. 60.378928577
50. 152.5 58.236008193
50. 155. 56.021914289
50. 157.5 53.746435888
50. 160. 51.422782448
50. 162.5 49.067809499
50. 165. 46.701859187
50. 167.5 44.34783472
50. 170. 42.028793999
50. 172.5 39.758756784
50. 175. 37.561298911
50. 177.5 35.455200312
50. 180. 33.454559638
50. 182.5 31.560703971
50. 185. 29.799355199
50. 187.5 28.111081218
50. 190. 26.611648801
50. 192.5 25.201366617
50. 195. 23.848891021
50. 197.5 22.581111336
50. 200. 21.556566808
50. 202.5 20.578820614
50. 205. 19.642707659
50. 207.5 18.743595411
50. 210. 17.877288617
50. 212.5 17.03994679
50. 215. 16.228010854
50. 217.5 15.802564729
50. 220. 15.479141885
50. 222.5 15.173619522
50. 225. 14.88458989
50. 227.5 14.610788732
50. 230. 14.351077479
50. 232.5 14.104428022
50. 235. 13.869909647
50. 237.5 13.646677777
50. 240. 13.433964235
50. 242.5 13.231068798
50. 245. 13.037351844
50. 247.5 12.852227937
50. 250. 12.675160203
50. 252.5 12.505655397
50. 255. 12.343259556
50. 257.5 12.187554161
50. 260. 12.038152741
50. 262.5 11.894697864
50. 265. 11.756858454
50. 267.5 11.624327402
50. 270. 11.496819438
50. 272.5 11.374069217
50. 275. 11.255829613
50. 277.5 11.141870174
50. 280. 11.031975741
50. 282.5 10.925945199
50. 285. 10.823590348
50. 287.5 10.724734882
50. 290. 10.629213462
50. 292.5 10.536870878
50. 295. 10.447561283
50. 297.5 10.361147499
52.5 2.5 93.911043952
52.5 5. 93.911043952
52.5 7.5 93.91104395
52.5 10. 93.911043704
52.5 12.5 93.911038081
52.5 15. 93.910993075
52.5 17.5 93.910797102
52.5 20. 93.910212463
52.5 22.5 93.908850097
52.5 25. 93.906167086
52.5 27.5 93.901475725
52.5 30. 93.893955801
52.5 32.5 93.882667077
52.5 35. 93.866561943
52.5 37.5 93.844498879
52.5 40. 93.815257098
52.5 42.5 93.777552269
52.5 45. 93.728361526
52.5 47.5 93.666821826
52.5 50. 93.592064868
52.5 52.5 93.502648254
52.5 55. 93.397155214
52.5 57.5 93.274209258
52.5 60. 93.132486266
52.5 62.5 92.970723807
52.5 65. 92.787727572
52.5 67.5 92.582374996
52.5 70. 92.352315947
52.5 72.5 92.084780678
52.5 75. 91.791125465
52.5 77.5 91.470626953
52.5 80. 91.122620401
52.5 82.5 90.73338064
52.5 85. 90.305589197
52.5 87.5 89.848546383
52.5 90. 89.351335422
52.5 92.5 88.804629684
52.5 95. 88.228311446
52.5 97.5 87.594331642
52.5 100. 86.922100677
52.5 102.5 86.197555133
52.5 105. 85.425003304
52.5 107.5 84.596098442
52.5 110. 83.720744746
52.5 112.5 82.774670838
52.5 115. 81.783086634
52.5 117.5 80.721212158
52.5 120. 79.592261054
52.5 122.5 78.404648246
52.5 125. 77.151915852
52.5 127.5 75.810631044
52.5 130. 74.39880866
52.5 132.5 72.912533928
52.5 135. 71.348150463
52.5 137.5 69.702430375
52.5 140. 67.972772907
52.5 142.5 66.1574405
52.5 145. 64.255841153
52.5 147.5 62.268863047
52.5 150. 60.197505754
52.5 152.5 58.048095576
52.5 155. 55.828207771
52.5 157.5 53.547827662
52.5 160. 51.220388993
52.5 162.5 48.863001863
52.5 165. 46.496296011
52.5 167.5 44.143498292
52.5 170. 41.828029217
52.5 172.5 39.566421576
52.5 175. 37.375868841
52.5 177.5 35.279793745
52.5 180. 33.287276077
52.5 182.5 31.407427482
52.5 185. 29.653394212
52.5 187.5 27.971388342
52.5 190. 26.490566217
52.5 192.5 25.086005003
52.5 195. 23.738498268
52.5 197.5 22.494179684
52.5 200. 21.474127261
52.5 202.5 20.500383415
52.5 205. 19.567837288
52.5 207.5 18.671901314
52.5 210. 17.808417317
52.5 212.5 16.973575023
52.5 215. 16.163839446
52.5 217.5 15.776036899
52.5 220. 15.454220236
52.5 222.5 15.150171333
52.5 225. 14.862496384
52.5 227.5 14.589943311
52.5 230. 14.331384215
52.5 232.5 14.085800374
52.5 235. 13.85226935
52.5 237.5 13.629953888
52.5 240. 13.418092303
52.5 242.5 13.215990145
52.5 245. 13.023012945
52.5 247.5 12.838579865
52.5 250. 12.662158157
52.5 252.5 12.493258276
52.5 255. 12.33142959
52.5 257.5 12.176256584
52.5 260. 12.027355503
52.5 262.5 11.884371369
52.5 265. 11.746975334
52.5 267.5 11.614862315
52.5 270. 11.487748884
52.5 272.5 11.365371376
52.5 275. 11.247484198
52.5 277.5 11.133858301
52.5 280. 11.024279812
52.5 282.5 10.918548792
52.5 285. 10.816478126
52.5 287.5 10.717892501
52.5 290. 10.622627497
52.5 292.5 10.53052875
52.5 295. 10.441451192
52.5 297.5 10.355258367
55. 2.5 93.911043952
55. 5. 93.911043952
55. 7.5 93.91104395
55. 10. 93.911043704
55. 12.5 93.91103808
55. 15. 93.910993047
55. 17.5 93.910796782
55. 20. 93.910210472
55. 22.5 93.90884181
55. 25. 93.906141117
55. 27.5 93.901409544
55. 30. 93.893811443
55. 32.5 93.882387815
55. 35. 93.86607046
55. 37.5 93.843697073
55. 40. 93.814027353
55. 42.5 93.775759852
55. 45. 93.725737581
55. 47.5 93.663283992
55. 50. 93.587439098
55. 52.5 93.496757538
55. 55. 93.389823147
55. 57.5 93.265263155
55. 60. 93.12175976
55. 62.5 92.958058876
55. 65. 92.772976007
55. 67.5 92.565399323
55. 70. 92.331874821
55. 72.5 92.061789866
55. 75. 91.76549048
55. 77.5 91.442264259
55. 80. 91.09145614
55. 82.5 90.697369295
55. 85. 90.266640727
55. 87.5 89.806620772
55. 90. 89.303694897
55. 92.5 88.754013853
55. 95. 88.174691461
55. 97.5 87.5343918
55. 100. 86.859259922
55. 102.5 86.127863874
55. 105. 85.35258393
55. 107.5 84.51643979
55. 110. 83.638566463
55. 112.5 82.685009251
55. 115. 81.685428102
55. 117.5 80.621642025
55. 120. 79.484680757
55. 122.5 78.288680073
55. 125. 77.02927298
55. 127.5 75.685189776
55. 130. 74.264925025
55. 132.5 72.770026722
55. 135. 71.196898704
55. 137.5 69.542382059
55. 140. 67.803955782
55. 142.5 65.97997567
55. 145. 64.069960098
55. 147.5 62.074928359
55. 150. 59.997790361
55. 152.5 57.843774249
55. 155. 55.620858486
55. 157.5 53.33980462
55. 160. 51.008462755
55. 162.5 48.648612436
55. 165. 46.281184002
55. 167.5 43.929742642
55. 170. 41.618087881
55. 172.5 39.364963493
55. 175. 37.181946743
55. 177.5 35.096442915
55. 180. 33.112331692
55. 182.5 31.247227318
55. 185. 29.500771164
55. 187.5 27.827639546
55. 190. 26.364003259
55. 192.5 24.965374945
55. 195. 23.623019217
55. 197.5 22.403343915
55. 200. 21.387959706
55. 202.5 20.418375508
55. 205. 19.489536461
55. 207.5 18.596901416
55. 210. 17.73635044
55. 212.5 16.904104387
55. 215. 16.09665303
55. 217.5 15.748334016
55. 220. 15.42819086
55. 222.5 15.125677509
55. 225. 14.839414617
55. 227.5 14.568162737
55. 230. 14.310805048
55. 232.5 14.066332567
55. 235. 13.833831452
55. 237.5 13.612472049
55. 240. 13.401499419
55. 242.5 13.200225113
55. 245. 13.008020012
55. 247.5 12.824308064
55. 250. 12.648560805
55. 252.5 12.480292543
55. 255. 12.319056109
55. 257.5 12.164439113
55. 260. 12.016060625
55. 262.5 11.873568225
55. 265. 11.736635382
55. 267.5 11.604959123
55. 270. 11.478257937
55. 272.5 11.35626991
55. 275. 11.238751045
55. 277.5 11.125473755
55. 280. 11.016225505
55. 282.5 10.910807586
55. 285. 10.809034008
55. 287.5 10.710730499
55. 290. 10.615733592
55. 292.5 10.523889806
55. 295. 10.435054889
55. 297.5 10.349093135
57.5 2.5 93.911043952
57.5 5. 93.911043952
57.5 7.5 93.91104395
57.5 10. 93.911043704
57.5 12.5 93.911038078
57.5 15. 93.910993014
57.5 17.5 93.910796413
57.5 20. 93.910208212
57.5 22.5 93.908832534
57.5 25. 93.906112344
57.5 27.5 93.901336817
57.5 30. 93.893653849
57.5 32.5 93.882084584
57.5 35. 93.865539155
57.5 37.5 93.842833499
57.5 40. 93.812706981
57.5 42.5 93.773840398
57.5 45. 93.722934
57.5 47.5 93.659511275
57.5 50. 93.582514487
57.5 52.5 93.490495426
57.5 55. 93.382038789
57.5 57.5 93.255775899
57.5 60. 93.110395729
57.5 62.5 92.944653055
57.5 65. 92.757373735
57.5 67.5 92.547457225
57.5 70. 92.310288875
57.5 72.5 92.037525083
57.5 75. 91.73844849
57.5 77.5 91.412358053
57.5 80. 91.058608734
57.5 82.5 90.659441648
57.5 85. 90.225631239
57.5 87.5 89.762487388
57.5 90. 89.253582342
57.5 92.5 88.700778903
57.5 95. 88.118303358
57.5 97.5 87.471399288
57.5 100. 86.793219906
57.5 102.5 86.054671392
57.5 105. 85.276520809
57.5 107.5 84.432822638
57.5 110. 83.551974188
57.5 112.5 82.590928006
57.5 115. 81.583010555
57.5 117.5 80.51719078
57.5 120. 79.371877827
57.5 122.5 78.167135808
57.5 125. 76.898641961
57.5 127.5 75.553718737
57.5 130. 74.124655166
57.5 132.5 72.620771878
57.5 135. 71.03853553
57.5 137.5 69.374859363
57.5 140. 67.627305999
57.5 142.5 65.794329268
57.5 145. 63.875563493
57.5 147.5 61.872165607
57.5 150. 59.787208532
57.5 152.5 57.626112076
57.5 155. 55.397077754
57.5 157.5 53.111462024
57.5 160. 50.783969362
57.5 162.5 48.424688283
57.5 165. 46.056579788
57.5 167.5 43.706634013
57.5 170. 41.399045799
57.5 172.5 39.152999412
57.5 175. 36.979600799
57.5 177.5 34.905224748
57.5 180. 32.929788422
57.5 182.5 31.080173849
57.5 185. 29.341543745
57.5 187.5 27.688608635
57.5 190. 26.232014892
57.5 192.5 24.839522434
57.5 195. 23.502491707
57.5 197.5 22.308648485
57.5 200. 21.298102897
57.5 202.5 20.332830591
57.5 205. 19.407834349
57.5 207.5 18.518620794
57.5 210. 17.661109322
57.5 212.5 16.831552751
57.5 215. 16.056885183
57.5 217.5 15.719472254
57.5 220. 15.401068457
57.5 222.5 15.100151439
57.5 225. 14.815356806
57.5 227.5 14.545458184
57.5 230. 14.289350214
57.5 232.5 14.046033997
57.5 235. 13.81460459
57.5 237.5 13.594240213
57.5 240. 13.384192918
57.5 242.5 13.183780475
57.5 245. 12.992379311
57.5 247.5 12.809418334
57.5 250. 12.634373529
57.5 252.5 12.466763194
57.5 255. 12.306143757
57.5 257.5 12.152106072
57.5 260. 12.004272138
57.5 262.5 11.862292191
57.5 265. 11.72584211
57.5 267.5 11.594621108
57.5 270. 11.468349669
57.5 272.5 11.346767695
57.5 275. 11.22963285
57.5 277.5 11.116719065
57.5 280. 11.007815196
57.5 282.5 10.902723811
57.5 285. 10.801260094
57.5 287.5 10.70325085
57.5 290. 10.608533609
57.5 292.5 10.516955804
57.5 295. 10.428374031
57.5 297.5 10.342653368
60. 2.5 93.911043952
60. 5. 93.911043952
60. 7.5 93.91104395
60. 10. 93.911043704
60. 12.5 93.911038077
60. 15. 93.910992974
60. 17.5 93.910795987
60. 20. 93.91020565
60. 22.5 93.908822154
60. 25. 93.906080481
60. 27.5 93.901256942
60. 30. 93.893481924
60. 32.5 93.881755587
60. 35. 93.864965313
60. 37.5 93.841904309
60. 40. 93.811290804
60. 42.5 93.771787228
60. 45. 93.719942071
60. 47.5 93.655493134
60. 50. 93.577278593
60. 52.5 93.483847536
60. 55. 93.37378581
60. 57.5 93.245729231
60. 60. 93.098374025
60. 62.5 92.930484359
60. 65. 92.740896998
60. 67.5 92.528523237
60. 70. 92.287530292
60. 72.5 92.011957041
60. 75. 91.709968796
60. 77.5 91.380876274
60. 80. 91.024044797
60. 82.5 90.619563208
60. 85. 90.182525045
60. 87.5 89.716109325
60. 90. 89.200960873
60. 92.5 88.644886642
60. 95. 88.057976257
60. 97.5 87.405315446
60. 100. 86.723940283
60. 102.5 85.977939053
60. 105. 85.196773141
60. 107.5 84.345208462
60. 110. 83.455837917
60. 112.5 82.492388394
60. 115. 81.475798715
60. 117.5 80.40781902
60. 120. 79.253816119
60. 122.5 78.039983222
60. 125. 76.762043145
60. 127.5 75.415640349
60. 130. 73.977969009
60. 132.5 72.464743839
60. 135. 70.873040392
60. 137.5 69.199847269
60. 140. 67.442814632
60. 142.5 65.600499067
60. 145. 63.672656469
60. 147.5 61.66058798
60. 150. 59.567537079
60. 152.5 57.399123769
60. 155. 55.163782148
60. 157.5 52.873135976
60. 160. 50.542193944
60. 162.5 48.189153854
60. 165. 45.822540023
60. 167.5 43.474239048
60. 170. 41.170979574
60. 172.5 38.932403899
60. 175. 36.768899921
60. 177.5 34.706217398
60. 180. 32.73970896
60. 182.5 30.906338783
60. 185. 29.175770583
60. 187.5 27.543984696
60. 190. 26.094657314
60. 192.5 24.708494402
60. 195. 23.376954236
60. 197.5 22.210139116
60. 200. 21.204596685
60. 202.5 20.243783296
60. 205. 19.322760911
60. 207.5 18.437085173
60. 210. 17.582715809
60. 212.5 16.755938366
60. 215. 16.024911954
60. 217.5 15.689468352
60. 220. 15.372868247
60. 222.5 15.073606989
60. 225. 14.790335614
60. 227.5 14.521841236
60. 230. 14.267030328
60. 232.5 14.024914407
60. 235. 13.794597723
60. 237.5 13.575266633
60. 240. 13.366180414
60. 242.5 13.166663264
60. 245. 12.976097348
60. 247.5 12.793916705
60. 250. 12.619601918
60. 252.5 12.452675421
60. 255. 12.292697363
60. 257.5 12.139261955
60. 260. 11.991994231
60. 262.5 11.850547177
60. 265. 11.714599167
60. 267.5 11.583851682
60. 270. 11.458027272
60. 272.5 11.336867722
60. 275. 11.220132416
60. 277.5 11.107596862
60. 280. 10.999051357
60. 282.5 10.894299793
60. 285. 10.793158571
60. 287.5 10.695455615
60. 290. 10.601029487
60. 292.5 10.509728572
60. 295. 10.421410343
60. 297.5 10.335940693
62.5 2.5 93.911043952
62.5 5. 93.911043952
62.5 7.5 93.91104395
62.5 10. 93.911043704
62.5 12.5 93.911038075
62.5 15. 93.910992928
62.5 17.5 93.910795495
62.5 20. 93.910202745
62.5 22.5 93.908810541
62.5 25. 93.906045209
62.5 27.5 93.90116926
62.5 30. 93.893294474
62.5 32.5 93.881398876
62.5 35. 93.864345999
62.5 37.5 93.840905361
62.5 40. 93.809773266
62.5 42.5 93.769593198
62.5 45. 93.716752494
62.5 47.5 93.65121834
62.5 50. 93.571718181
62.5 52.5 93.476798592
62.5 55. 93.365046886
62.5 57.5 93.2351038
62.5 60. 93.085673313
62.5 62.5 92.915529527
62.5 65. 92.723520678
62.5 67.5 92.508570454
62.5 70. 92.263569705
62.5 72.5 91.985054827
62.5 75. 91.680019002
62.5 77.5 91.347785094
62.5 80. 90.987729103
62.5 82.5 90.577697581
62.5 85. 90.137284484
62.5 87.5 89.667447626
62.5 90. 89.145791508
62.5 92.5 88.5862967
62.5 95. 87.99205925
62.5 97.5 87.336099302
62.5 100. 86.651378309
62.5 102.5 85.897625776
62.5 105. 85.113297583
62.5 107.5 84.25355614
62.5 110. 83.355336384
62.5 112.5 82.389348953
62.5 115. 81.363754499
62.5 117.5 80.286543083
62.5 120. 79.130456538
62.5 122.5 77.907187094
62.5 125. 76.619445798
62.5 127.5 75.262933207
62.5 130. 73.824833408
62.5 132.5 72.301914004
62.5 135. 70.700389767
62.5 137.5 69.017327885
62.5 140. 67.250470019
62.5 142.5 65.398480294
62.5 145. 63.461241845
62.5 147.5 61.440206629
62.5 150. 59.338796232
62.5 152.5 57.16283934
62.5 155. 54.921012096
62.5 157.5 52.625216033
62.5 160. 50.290775669
62.5 162.5 47.936245293
62.5 165. 45.579121079
62.5 167.5 43.232624452
62.5 170. 40.933966261
62.5 172.5 38.7032642
62.5 175. 36.549913445
62.5 177.5 34.499499954
62.5 180. 32.542156486
62.5 182.5 30.725794923
62.5 185. 29.003511018
62.5 187.5 27.393835628
62.5 190. 25.95198779
62.5 192.5 24.57233857
62.5 195. 23.246445811
62.5 197.5 22.107862696
62.5 200. 21.107481926
62.5 202.5 20.151269116
62.5 205. 19.234346821
62.5 207.5 18.35232086
62.5 210. 17.501192202
62.5 212.5 16.677279803
62.5 215. 15.991745857
62.5 217.5 15.658339597
62.5 220. 15.343605953
62.5 222.5 15.046058493
62.5 225. 14.76436413
62.5 227.5 14.497323868
62.5 230. 14.243856369
62.5 232.5 14.002983881
62.5 235. 13.773820126
62.5 237.5 13.555559854
62.5 240. 13.34746979
62.5 242.5 13.148880765
62.5 245. 12.959180863
62.5 247.5 12.777809421
62.5 250. 12.604251769
62.5 252.5 12.438034609
62.5 255. 12.278721934
62.5 257.5 12.125911423
62.5 260. 11.979231249
62.5 262.5 11.838337237
62.5 265. 11.702910341
62.5 267.5 11.572654388
62.5 270. 11.447294062
62.5 272.5 11.326573097
62.5 275. 11.210252658
62.5 277.5 11.09810988
62.5 280. 10.989936555
62.5 282.5 10.885537945
62.5 285. 10.784731709
62.5 287.5 10.687346931
62.5 290. 10.593223241
62.5 292.5 10.502210009
62.5 295. 10.414165619
62.5 297.5 10.328956806
65. 2.5 93.911043952
65. 5. 93.911043952
65. 7.5 93.91104395
65. 10. 93.911043704
65. 12.5 93.911038073
65. 15. 93.910992873
65. 17.5 93.910794928
65. 20. 93.910199451
65. 22.5 93.908797552
65. 25. 93.906006173
65. 27.5 93.901073045
65. 30. 93.893090194
65. 32.5 93.881012335
65. 35. 93.863678049
65. 37.5 93.839832201
65. 40. 93.808148414
65. 42.5 93.767250669
65. 45. 93.713355352
65. 47.5 93.646674939
65. 50. 93.565819192
65. 52.5 93.469332388
65. 55. 93.355803662
65. 57.5 93.223879126
65. 60. 93.072271035
65. 62.5 92.899763984
65. 65. 92.705218252
65. 67.5 92.487570485
65. 70. 92.238376154
65. 72.5 91.956785858
65. 75. 91.648564968
65. 77.5 91.313048866
65. 80. 90.948653671
65. 82.5 90.533806413
65. 85. 90.089869859
65. 87.5 89.616461223
65. 90. 89.088033101
65. 92.5 88.524966457
65. 95. 87.923115867
65. 97.5 87.263707498
65. 100. 86.574147528
65. 102.5 85.813687936
65. 105. 85.021967243
65. 107.5 84.15782184
65. 110. 83.250429008
65. 112.5 82.281765339
65. 115. 81.24683687
65. 117.5 80.159746072
65. 120. 79.001756881
65. 122.5 77.768709033
65. 125. 76.47081597
65. 127.5 75.103835888
65. 130. 73.663601741
65. 132.5 72.132250525
65. 135. 70.520556933
65. 137.5 68.827280211
65. 140. 67.050257528
65. 142.5 65.188265381
65. 145. 63.241319869
65. 147.5 61.2110304
65. 150. 59.101004208
65. 152.5 56.917287119
65. 155. 54.668806681
65. 157.5 52.36775255
65. 160. 50.029776524
65. 162.5 47.673802137
65. 165. 45.321062997
65. 167.5 42.981856654
65. 170. 40.688083023
65. 172.5 38.465668109
65. 175. 36.322710807
65. 177.5 34.28515214
65. 180. 32.33719438
65. 182.5 30.538615921
65. 185. 28.824824867
65. 187.5 27.238230491
65. 190. 25.804064479
65. 192.5 24.431103293
65. 195. 23.111005802
65. 197.5 22.001867177
65. 200. 21.006800396
65. 202.5 20.055324321
65. 205. 19.1426234
65. 207.5 18.264354677
65. 210. 17.416561185
65. 212.5 16.595595889
65. 215. 15.957406507
65. 217.5 15.626103797
65. 220. 15.313297779
65. 222.5 15.017520724
65. 225. 14.737455853
65. 227.5 14.471918437
65. 230. 14.219839669
65. 232.5 13.980252825
65. 235. 13.752281376
65. 237.5 13.5351287
65. 240. 13.328069191
65. 242.5 13.130440506
65. 245. 12.941636826
65. 247.5 12.761102941
65. 250. 12.588329074
65. 252.5 12.422846325
65. 255. 12.264222649
65. 257.5 12.112059302
65. 260. 11.965987689
65. 262.5 11.825666569
65. 265. 11.690779555
65. 267.5 11.561032893
65. 270. 11.436153472
65. 272.5 11.315887038
65. 275. 11.199996592
65. 277.5 11.088260952
65. 280. 10.980473452
65. 282.5 10.876440769
65. 285. 10.775981863
65. 287.5 10.678927016
65. 290. 10.585116961
65. 292.5 10.494402087
65. 295. 10.406641719
65. 297.5 10.321703462
67.5 2.5 93.911043952
67.5 5. 93.911043952
67.5 7.5 93.91104395
67.5 10. 93.911043704
67.5 12.5 93.911038071
67.5 15. 93.910992809
67.5 17.5 93.910794273
67.5 20. 93.910195717
67.5 22.5 93.908783027
67.5 25. 93.905962984
67.5 27.5 93.900967501
67.5 30. 93.892867665
67.5 32.5 93.880593676
67.5 35. 93.862958046
67.5 37.5 93.838680046
67.5 40. 93.806409873
67.5 42.5 93.764728636
67.5 45. 93.709740078
67.5 47.5 93.641850223
67.5 50. 93.559566699
67.5 52.5 93.461431746
67.5 55. 93.34603671
67.5 57.5 93.212033558
67.5 60. 93.058143364
67.5 62.5 92.883161794
67.5 65. 92.685961751
67.5 67.5 92.465493402
67.5 70. 92.211917033
67.5 72.5 91.927115831
67.5 75. 91.615570761
67.5 77.5 91.276630075
67.5 80. 90.906315189
67.5 82.5 90.487849334
67.5 85. 90.040239378
67.5 87.5 89.563106873
67.5 90. 89.027642273
67.5 92.5 88.460850969
67.5 95. 87.851102186
67.5 97.5 87.188094194
67.5 100. 86.489915832
67.5 102.5 85.72607926
67.5 105. 84.925205372
67.5 107.5 84.057958897
67.5 110. 83.141072284
67.5 112.5 82.169590191
67.5 115. 81.125001678
67.5 117.5 80.027693891
67.5 120. 78.867671671
67.5 122.5 77.624507295
67.5 125. 76.316116289
67.5 127.5 74.938315994
67.5 130. 73.487007587
67.5 132.5 71.955718102
67.5 135. 70.333511753
67.5 137.5 68.629679914
67.5 140. 66.842159316
67.5 142.5 64.969843722
67.5 145. 63.012887965
67.5 147.5 60.973065561
67.5 150. 58.854176936
67.5 152.5 56.662493451
67.5 155. 54.407203329
67.5 157.5 52.100794557
67.5 160. 49.75925751
67.5 162.5 47.401897559
67.5 165. 45.050376925
67.5 167.5 42.722001457
67.5 170. 40.433406774
67.5 172.5 38.219703617
67.5 175. 36.087361218
67.5 177.5 34.063254003
67.5 180. 32.126352674
67.5 182.5 30.344876016
67.5 185. 28.639772192
67.5 187.5 27.07723931
67.5 190. 25.650946265
67.5 192.5 24.28483739
67.5 195. 22.970673782
67.5 197.5 21.892201475
67.5 200. 20.902594692
67.5 202.5 19.955985874
67.5 205. 19.047622532
67.5 207.5 18.173213885
67.5 210. 17.32884576
67.5 212.5 16.510905645
67.5 215. 15.921914055
67.5 217.5 15.592779257
67.5 220. 15.28196039
67.5 222.5 14.988008885
67.5 225. 14.709624675
67.5 227.5 14.445637666
67.5 230. 14.194991897
67.5 232.5 13.956731966
67.5 235. 13.729991342
67.5 237.5 13.513982271
67.5 240. 13.307987017
67.5 242.5 13.111350254
67.5 245. 12.923472426
67.5 247.5 12.743803929
67.5 250. 12.57184002
67.5 252.5 12.407116319
67.5 255. 12.249204859
67.5 257.5 12.097710574
67.5 260. 11.9522682
67.5 262.5 11.812539512
67.5 265. 11.678210863
67.5 267.5 11.548990991
67.5 270. 11.424609055
67.5 272.5 11.304812872
67.5 275. 11.18936734
67.5 277.5 11.078053008
67.5 280. 10.970664801
67.5 282.5 10.867010854
67.5 285. 10.76691147
67.5 287.5 10.670198165
67.5 290. 10.57671281
67.5 292.5 10.486306846
67.5 295. 10.398840568
67.5 297.5 10.31418248
70. 2.5 93.911043952
70. 5. 93.911043952
70. 7.5 93.91104395
70. 10. 93.911043704
70. 12.5 93.911038067
70. 15. 93.910992732
70. 17.5 93.910793518
70. 20. 93.910191486
70. 22.5 93.908766785
70. 25. 93.905915209
70. 27.5 93.900851755
70. 30. 93.89262534
70. 32.5 93.880140416
70. 35. 93.862182308
70. 37.5 93.837443756
70. 40. 93.804550818
70. 42.5 93.761938051
70. 45. 93.705895423
70. 47.5 93.636730689
70. 50. 93.552944874
70. 52.5 93.45307848
70. 55. 93.335725485
70. 57.5 93.199544225
70. 60. 93.043265158
70. 62.5 92.865695613
70. 65. 92.665721706
70. 67.5 92.442307695
70. 70. 92.184158046
70. 72.5 91.896008671
70. 75. 91.580998594
70. 77.5 91.238489278
70. 80. 90.862017565
70. 82.5 90.439783893
70. 85. 89.988349087
70. 87.5 89.505750127
70. 90. 88.964573332
70. 92.5 88.39390289
70. 95. 87.775971812
70. 97.5 87.109210978
70. 100. 86.402115212
70. 102.5 85.634750714
70. 105. 84.824413723
70. 107.5 83.953917688
70. 110. 83.02721964
70. 112.5 82.052772991
70. 115. 80.9982015
70. 117.5 79.890343077
70. 120. 78.724951636
70. 122.5 77.474536601
70. 125. 76.155305758
70. 127.5 74.766337436
70. 130. 73.30360291
70. 132.5 71.763315208
70. 135. 70.139220457
70. 137.5 68.424499093
70. 140. 66.626154089
70. 142.5 64.743201419
70. 145. 62.775940468
70. 147.5 60.726315542
70. 150. 58.598327777
70. 152.5 56.398482407
70. 155. 54.136237495
70. 157.5 51.824389428
70. 160. 49.479278294
70. 162.5 47.120603722
70. 165. 44.770470472
70. 167.5 42.450950477
70. 170. 40.170013816
70. 172.5 37.965458554
70. 175. 35.845171878
70. 177.5 33.833885598
70. 180. 31.915801085
70. 182.5 30.144649779
70. 185. 28.448413043
70. 187.5 26.910932885
70. 190. 25.492692566
70. 192.5 24.133589982
70. 195. 22.825489367
70. 197.5 21.778915364
70. 200. 20.794908146
70. 202.5 19.853291345
70. 205. 18.949376591
70. 207.5 18.078926117
70. 210. 17.238069178
70. 212.5 16.423228217
70. 215. 15.885289168
70. 217.5 15.558384757
70. 220. 15.249610889
70. 222.5 14.957538582
70. 225. 14.68088487
70. 227.5 14.418494628
70. 230. 14.16932505
70. 232.5 13.932432328
70. 235. 13.706960178
70. 237.5 13.492129927
70. 240. 13.287231913
70. 242.5 13.091618003
70. 245. 12.904695066
70. 247.5 12.725919252
70. 250. 12.55479098
70. 252.5 12.390850517
70. 255. 12.233674077
70. 257.5 12.082870378
70. 260. 11.938077573
70. 262.5 11.798960539
70. 265. 11.665208446
70. 267.5 11.536532593
70. 270. 11.412664473
70. 272.5 11.293354035
70. 275. 11.178368124
70. 277.5 11.067489074
70. 280. 10.960513445
70. 282.5 10.857250875
70. 285. 10.757523046
70. 287.5 10.661162748
70. 290. 10.568013023
70. 292.5 10.477926394
70. 295. 10.390764158
70. 297.5 10.306395741
72.5 2.5 93.911043952
72.5 5. 93.911043952
72.5 7.5 93.91104395
72.5 10. 93.911043704
72.5 12.5 93.911038064
72.5 15. 93.910992642
72.5 17.5 93.910792647
72.5 20. 93.910186689
72.5 22.5 93.908748627
72.5 25. 93.90586237
72.5 27.5 93.900724849
72.5 30. 93.892361534
72.5 32.5 93.87964987
72.5 35. 93.861346869
72.5 37.5 93.836117819
72.5 40. 93.802563951
72.5 42.5 93.758964581
72.5 45. 93.701809419
72.5 47.5 93.631302004
72.5 50. 93.545936945
72.5 52.5 93.444253347
72.5 55. 93.324848281
72.5 57.5 93.186386992
72.5 60. 93.027609911
72.5 62.5 92.847336638
72.5 65. 92.644467099
72.5 67.5 92.417980216
72.5 70. 92.155063144
72.5 72.5 91.863426476
72.5 75. 91.544808777
72.5 77.5 91.198585042
72.5 80. 90.815717767
72.5 82.5 90.389565496
72.5 85. 89.934152803
72.5 87.5 89.44394884
72.5 90. 88.898778198
72.5 92.5 88.324072389
72.5 95. 87.697675783
72.5 97.5 87.02700677
72.5 100. 86.310696462
72.5 102.5 85.539650395
72.5 105. 84.719542966
72.5 107.5 83.845645502
72.5 110. 82.908821282
72.5 112.5 81.927200061
72.5 115. 80.866385478
72.5 117.5 79.747646586
72.5 120. 78.570841929
72.5 122.5 77.318747946
72.5 125. 75.988339553
72.5 127.5 74.587860208
72.5 130. 73.113353162
72.5 132.5 71.561113627
72.5 135. 69.92785795
72.5 137.5 68.210920145
72.5 140. 66.402216869
72.5 142.5 64.508321045
72.5 145. 62.530468379
72.5 147.5 60.470780664
72.5 150. 58.333467243
72.5 152.5 56.125275489
72.5 155. 53.855942354
72.5 157.5 51.538582547
72.5 160. 49.189896846
72.5 162.5 46.829991412
72.5 165. 44.481427313
72.5 167.5 42.166786631
72.5 170. 39.897979467
72.5 172.5 37.703020215
72.5 175. 35.596721147
72.5 177.5 33.597126661
72.5 180. 31.69863925
72.5 182.5 29.938011842
72.5 185. 28.250807207
72.5 187.5 26.739382587
72.5 190. 25.329363159
72.5 192.5 23.97741031
72.5 195. 22.68726033
72.5 197.5 21.662059365
72.5 200. 20.683784723
72.5 202.5 19.747278826
72.5 205. 18.847918356
72.5 207.5 17.981519293
72.5 210. 17.144254861
72.5 212.5 16.3325828
72.5 215. 15.847552994
72.5 217.5 15.522939529
72.5 220. 15.216266797
72.5 222.5 14.926125813
72.5 225. 14.651251068
72.5 227.5 14.39050273
72.5 230. 14.142851437
72.5 232.5 13.907365231
72.5 235. 13.683198307
72.5 237.5 13.469581285
72.5 240. 13.265812762
72.5 242.5 13.07125197
72.5 245. 12.885312357
72.5 247.5 12.707455968
72.5 250. 12.537188512
72.5 252.5 12.374055013
72.5 255. 12.217635978
72.5 257.5 12.067544
72.5 260. 11.923420742
72.5 262.5 11.784934259
72.5 265. 11.651776612
72.5 267.5 11.523661729
72.5 270. 11.400323501
72.5 272.5 11.281514064
72.5 275. 11.167002264
72.5 277.5 11.056572268
72.5 280. 10.950022316
72.5 282.5 10.847163588
72.5 285. 10.747819188
72.5 287.5 10.651823212
72.5 290. 10.559019906
72.5 292.5 10.469262908
72.5 295. 10.382414541
72.5 297.5 10.298345186
75. 2.5 93.911043952
75. 5. 93.911043952
75. 7.5 93.91104395
75. 10. 93.911043704
75. 12.5 93.911038059
75. 15. 93.910992535
75. 17.5 93.910791643
75. 20. 93.910181253
75. 22.5 93.908728328
75. 25. 93.905803938
75. 27.5 93.900585734
75. 30. 93.892074412
75. 32.5 93.879119129
75. 35. 93.860447454
75. 37.5 93.834696319
75. 40. 93.800441468
75. 42.5 93.755797863
75. 45. 93.697469339
75. 47.5 93.625548959
75. 50. 93.538525148
75. 52.5 93.434936002
75. 55. 93.313382181
75. 57.5 93.172536409
75. 60. 93.011149703
75. 62.5 92.828054555
75. 65. 92.622165309
75. 67.5 92.392476124
75. 70. 92.124594474
75. 72.5 91.829329453
75. 75. 91.506959647
75. 77.5 91.156873888
75. 80. 90.767370633
75. 82.5 90.337147328
75. 85. 89.877602038
75. 87.5 89.379526499
75. 90. 88.830206312
75. 92.5 88.251307059
75. 95. 87.616162473
75. 97.5 86.941427715
75. 100. 86.215607488
75. 102.5 85.440723404
75. 105. 84.610540641
75. 107.5 83.733086402
75. 110. 82.785824039
75. 112.5 81.793034067
75. 115. 80.729499151
75. 117.5 79.599553611
75. 120. 78.411001413
75. 122.5 77.157088412
75. 125. 75.815168815
75. 127.5 74.40284017
75. 130. 72.916219588
75. 132.5 71.35168692
75. 135. 69.706055507
75. 137.5 67.976771487
75. 140. 66.162150318
75. 142.5 64.26165896
75. 145. 62.276249187
75. 147.5 60.206457881
75. 150. 58.059602722
75. 152.5 55.842891332
75. 155. 53.56634848
75. 157.5 51.24341697
75. 160. 48.891169087
75. 162.5 46.530129649
75. 165. 44.183329682
75. 167.5 41.873876551
75. 170. 39.617377671
75. 172.5 37.432474991
75. 175. 35.340770401
75. 177.5 33.353056273
75. 180. 31.47495818
75. 182.5 29.725036621
75. 185. 28.047013946
75. 187.5 26.562660153
75. 190. 25.161017989
75. 192.5 23.816347565
75. 195. 22.560312224
75. 197.5 21.541684648
75. 200. 20.569268925
75. 202.5 19.637986839
75. 205. 18.743280929
75. 207.5 17.881021549
75. 210. 17.047426335
75. 212.5 16.238988573
75. 215. 15.808727142
75. 217.5 15.486463225
75. 220. 15.18194603
75. 222.5 14.893786942
75. 225. 14.620738244
75. 227.5 14.361675702
75. 230. 14.115583665
75. 232.5 13.881542271
75. 235. 13.658716413
75. 237.5 13.446346201
75. 240. 13.243738672
75. 242.5 13.050260583
75. 245. 12.86533211
75. 247.5 12.688421324
75. 250. 12.519039344
75. 252.5 12.356736067
75. 255. 12.201096391
75. 257.5 12.051736875
75. 260. 11.908302776
75. 262.5 11.770465407
75. 265. 11.637919789
75. 267.5 11.510382545
75. 270. 11.387590022
75. 272.5 11.269296601
75. 275. 11.155273178
75. 277.5 11.0453058
75. 280. 10.93919443
75. 282.5 10.836751833
75. 285. 10.737802568
75. 287.5 10.642182074
75. 290. 10.549735834
75. 292.5 10.460318627
75. 295. 10.373793834
75. 297.5 10.290032813
77.5 2.5 93.911043952
77.5 5. 93.911043952
77.5 7.5 93.91104395
77.5 10. 93.911043703
77.5 12.5 93.911038053
77.5 15. 93.910992409
77.5 17.5 93.910790483
77.5 20. 93.910175092
77.5 22.5 93.908705637
77.5 25. 93.905739328
77.5 27.5 93.900433258
77.5 30. 93.891761979
77.5 32.5 93.878545047
77.5 35. 93.859479464
77.5 37.5 93.833172913
77.5 40. 93.798175031
77.5 42.5 93.752426859
77.5 45. 93.692861661
77.5 47.5 93.619455428
77.5 50. 93.530690687
77.5 52.5 93.425104952
77.5 55. 93.301303007
77.5 57.5 93.157965656
77.5 60. 92.993855142
77.5 62.5 92.80781748
77.5 65. 92.598782051
77.5 67.5 92.36516853
77.5 70. 92.092712316
77.5 72.5 91.793675862
77.5 75. 91.467407509
77.5 77.5 91.113310216
77.5 80. 90.716928796
77.5 82.5 90.282480286
77.5 85. 89.818645922
77.5 87.5 89.312431856
77.5 90. 88.758804547
77.5 92.5 88.175551827
77.5 95. 87.531377476
77.5 97.5 86.852417075
77.5 100. 86.116793183
77.5 102.5 85.337911724
77.5 105. 84.497351012
77.5 107.5 83.616181087
77.5 110. 82.658171202
77.5 112.5 81.653893544
77.5 115. 80.587484283
77.5 117.5 79.446009384
77.5 120. 78.245379592
77.5 122.5 76.981271793
77.5 125. 75.635740441
77.5 127.5 74.211228824
77.5 130. 72.71215899
77.5 132.5 71.134997925
77.5 135. 69.476659207
77.5 137.5 67.734705231
77.5 140. 65.907587737
77.5 142.5 63.994934807
77.5 145. 61.997889334
77.5 147.5 59.919496989
77.5 150. 57.765129457
77.5 152.5 55.542908838
77.5 155. 53.264067185
77.5 157.5 50.938933088
77.5 160. 48.583148521
77.5 162.5 46.221085306
77.5 165. 43.876257971
77.5 167.5 41.572314186
77.5 170. 39.327718875
77.5 172.5 37.153907981
77.5 175. 35.077417578
77.5 177.5 33.101752521
77.5 180. 31.244848639
77.5 182.5 29.505798037
77.5 185. 27.838441927
77.5 187.5 26.380837484
77.5 190. 24.98771697
77.5 192.5 23.650450693
77.5 195. 22.429763912
77.5 197.5 21.417842912
77.5 200. 20.451405692
77.5 202.5 19.525454245
77.5 205. 18.635497652
77.5 207.5 17.777461155
77.5 210. 16.947607145
77.5 212.5 16.142464614
77.5 215. 15.768833646
77.5 217.5 15.448975902
77.5 220. 15.146666879
77.5 222.5 14.860538681
77.5 225. 14.589361698
77.5 227.5 14.332027574
77.5 230. 14.087534625
77.5 232.5 13.854975311
77.5 235. 13.63352543
77.5 237.5 13.422434767
77.5 240. 13.221018971
77.5 242.5 13.028652478
77.5 245. 12.844762328
77.5 247.5 12.668822746
77.5 250. 12.50035038
77.5 252.5 12.338900101
77.5 255. 12.184061294
77.5 257.5 12.035454577
77.5 260. 11.892728878
77.5 262.5 11.755558844
77.5 265. 11.623642523
77.5 267.5 11.496699297
77.5 270. 11.374468025
77.5 272.5 11.256705386
77.5 275. 11.143184377
77.5 277.5 11.033692968
77.5 280. 10.928032889
77.5 282.5 10.826018527
77.5 285. 10.727475935
77.5 287.5 10.632241924
77.5 290. 10.540163248
77.5 292.5 10.451095856
77.5 295. 10.364904214
77.5 297.5 10.28146068
80. 2.5 93.911043952
80. 5. 93.911043952
80. 7.5 93.91104395
80. 10. 93.911043703
80. 12.5 93.911038046
80. 15. 93.91099226
80. 17.5 93.910789146
80. 20. 93.91016811
80. 22.5 93.908680273
80. 25. 93.905667894
80. 27.5 93.900266161
80. 30. 93.891422061
80. 32.5 93.877924221
80. 35. 93.858437943
80. 37.5 93.831540802
80. 40. 93.795755735
80. 42.5 93.748839813
80. 45. 93.687972021
80. 47.5 93.613004321
80. 50. 93.522413677
80. 52.5 93.414737496
80. 55. 93.28858526
80. 57.5 93.14264649
80. 60. 92.975695305
80. 62.5 92.786591901
80. 65. 92.574281316
80. 67.5 92.33560123
80. 70. 92.059375017
80. 72.5 91.756421941
80. 75. 91.42610656
80. 77.5 91.067846233
80. 80. 90.664342612
80. 82.5 90.225512893
80. 85. 89.757231117
80. 87.5 89.242611103
80. 90. 88.684517111
80. 92.5 88.096748851
80. 95. 87.4432635
80. 97.5 86.759915118
80. 100. 86.014195294
80. 102.5 85.231154088
80. 105. 84.379914917
80. 107.5 83.490923842
80. 110. 82.525802355
80. 112.5 81.509721504
80. 115. 80.440278689
80. 117.5 79.286954985
80. 120. 78.07392161
80. 122.5 76.796916835
80. 125. 75.449996886
80. 127.5 74.012973099
80. 130. 72.501123503
80. 132.5 70.911004759
80. 135. 69.239633995
80. 137.5 67.484694071
80. 140. 65.644778196
80. 142.5 63.719681751
80. 145. 61.710745872
80. 147.5 59.62125033
80. 150. 57.456841079
80. 152.5 55.225958217
80. 155. 52.940198466
80. 157.5 50.614493544
80. 160. 48.265885869
80. 162.5 45.902922717
80. 165. 43.560290318
80. 167.5 41.262191591
80. 170. 39.027708445
80. 172.5 36.867402598
80. 175. 34.80675954
80. 177.5 32.843292141
80. 180. 31.008400846
80. 182.5 29.280369228
80. 185. 27.641663584
80. 187.5 26.193986432
80. 190. 24.809519797
80. 192.5 23.479768213
80. 195. 22.295675185
80. 197.5 21.290586281
80. 200. 20.330240302
80. 202.5 19.409720155
80. 205. 18.524602017
80. 207.5 17.670866428
80. 210. 16.844820779
80. 212.5 16.06414086
80. 215. 15.727894942
80. 217.5 15.410497988
80. 220. 15.110447983
80. 222.5 14.826398072
80. 225. 14.557137041
80. 227.5 14.30157267
80. 230. 14.05871748
80. 232.5 13.827676467
80. 235. 13.607636528
80. 237.5 13.3978573
80. 240. 13.197663199
80. 242.5 13.006436485
80. 245. 12.823611198
80. 247.5 12.648667835
80. 250. 12.481128683
80. 252.5 12.320553686
80. 255. 12.166536813
80. 257.5 12.018702818
80. 260. 11.876704382
80. 262.5 11.740219554
80. 265. 11.608949477
80. 267.5 11.482616349
80. 270. 11.3609616
80. 272.5 11.243744256
80. 275. 11.130739462
80. 277.5 11.021737156
80. 280. 10.916540875
80. 282.5 10.814966666
80. 285. 10.716842109
80. 287.5 10.622005421
80. 290. 10.530304657
80. 292.5 10.441596964
80. 295. 10.355747916
80. 297.5 10.2726309
82.5 2.5 93.911043952
82.5 5. 93.911043952
82.5 7.5 93.91104395
82.5 10. 93.911043703
82.5 12.5 93.911038038
82.5 15. 93.910992084
82.5 17.5 93.910787603
82.5 20. 93.910160198
82.5 22.5 93.908651923
82.5 25. 93.90558892
82.5 27.5 93.900083059
82.5 30. 93.891052294
82.5 32.5 93.877252969
82.5 35. 93.857317564
82.5 37.5 93.829792699
82.5 40. 93.793174067
82.5 42.5 93.745024209
82.5 45. 93.682785168
82.5 47.5 93.606177534
82.5 50. 93.513673095
82.5 52.5 93.403809677
82.5 55. 93.275202072
82.5 57.5 93.126549181
82.5 60. 92.956637681
82.5 62.5 92.764342615
82.5 65. 92.548625307
82.5 67.5 92.304678969
82.5 70. 92.024538921
82.5 72.5 91.717521839
82.5 75. 91.383008821
82.5 77.5 91.020431882
82.5 80. 90.609560076
82.5 82.5 90.166191213
82.5 85. 89.693301733
82.5 87.5 89.170007777
82.5 90. 88.607285449
82.5 92.5 88.010964275
82.5 95. 87.351760243
82.5 97.5 86.663858991
82.5 100. 85.907752284
82.5 102.5 85.120385845
82.5 105. 84.258169613
82.5 107.5 83.357295085
82.5 110. 82.38865321
82.5 112.5 81.360456845
82.5 115. 80.280548457
82.5 117.5 79.122327148
82.5 120. 77.896568039
82.5 122.5 76.606339265
82.5 125. 75.247377696
82.5 127.5 73.808015131
82.5 130. 72.283060364
82.5 132.5 70.679660581
82.5 135. 68.994939849
82.5 137.5 67.226705786
82.5 140. 65.373698336
82.5 142.5 63.435886419
82.5 145. 61.414816561
82.5 147.5 59.314010575
82.5 150. 57.139397318
82.5 152.5 54.899744129
82.5 155. 52.60702227
82.5 157.5 50.276588167
82.5 160. 47.926970007
82.5 162.5 45.575703275
82.5 165. 43.235502191
82.5 167.5 40.943598506
82.5 170. 38.719706618
82.5 172.5 36.57304017
82.5 175. 34.52889171
82.5 177.5 32.577750163
82.5 180. 30.765704159
82.5 182.5 29.048822251
82.5 185. 27.439787952
82.5 187.5 26.002178587
82.5 190. 24.626485737
82.5 192.5 23.304348015
82.5 195. 22.158106217
82.5 197.5 21.159967192
82.5 200. 20.205818269
82.5 202.5 19.29082383
82.5 205. 18.410627581
82.5 207.5 17.561265655
82.5 210. 16.739090581
82.5 212.5 16.019436576
82.5 215. 15.685933836
82.5 217.5 15.371050263
82.5 220. 15.073308314
82.5 222.5 14.791382467
82.5 225. 14.524080169
82.5 227.5 14.270325584
82.5 230. 14.029145649
82.5 232.5 13.799658098
82.5 235. 13.581061106
82.5 237.5 13.372624326
82.5 240. 13.173681092
82.5 242.5 12.983621625
82.5 245. 12.801887085
82.5 247.5 12.62796436
82.5 250. 12.461381475
82.5 252.5 12.301703547
82.5 255. 12.148529209
82.5 257.5 12.00148744
82.5 260. 11.860234742
82.5 262.5 11.724452636
82.5 265. 11.593845421
82.5 267.5 11.46813817
82.5 270. 11.347074937
82.5 272.5 11.230417142
82.5 275. 11.117942124
82.5 277.5 11.009441834
82.5 280. 10.904721652
82.5 282.5 10.803599322
82.5 285. 10.705903983
82.5 287.5 10.611475294
82.5 290. 10.520162634
82.5 292.5 10.431824379
82.5 295. 10.346327236
82.5 297.5 10.263545642
85. 2.5 93.911043952
85. 5. 93.911043952
85. 7.5 93.91104395
85. 10. 93.911043703
85. 12.5 93.911038027
85. 15. 93.910991877
85. 17.5 93.910785823
85. 20. 93.910151232
85. 22.5 93.908620237
85. 25. 93.905501616
85. 27.5 93.899882438
85. 30. 93.890650107
85. 32.5 93.876527312
85. 35. 93.85611259
85. 37.5 93.827920798
85. 40. 93.790419877
85. 42.5 93.74096673
85. 45. 93.677284915
85. 47.5 93.598955894
85. 50. 93.504446724
85. 52.5 93.392296218
85. 55. 93.261125134
85. 57.5 93.109642449
85. 60. 92.936648102
85. 62.5 92.74103266
85. 65. 92.521774368
85. 67.5 92.27235839
85. 70. 91.9881583
85. 72.5 91.676927539
85. 75. 91.338064058
85. 77.5 90.971014756
85. 80. 90.552526732
85. 82.5 90.104458763
85. 85. 89.626799228
85. 87.5 89.094562652
85. 90. 88.527048127
85. 92.5 87.920659807
85. 95. 87.256804273
85. 97.5 86.562140729
85. 100. 85.797399188
85. 102.5 85.000197703
85. 105. 84.132048613
85. 107.5 83.218986248
85. 110. 82.24665543
85. 112.5 81.206034158
85. 115. 80.112972429
85. 117.5 78.952058062
85. 120. 77.713254662
85. 122.5 76.409479234
85. 125. 75.036544697
85. 127.5 73.590347544
85. 130. 72.057911692
85. 132.5 70.440913367
85. 135. 68.74253155
85. 137.5 66.960703
85. 140. 65.094319746
85. 142.5 63.143530538
85. 145. 61.110094451
85. 147.5 58.997783247
85. 150. 56.812817207
85. 152.5 54.564299998
85. 155. 52.2645871
85. 157.5 49.929470075
85. 160. 47.577966667
85. 162.5 45.231336265
85. 165. 42.901965965
85. 167.5 40.616621918
85. 170. 38.403815155
85. 172.5 36.270899526
85. 175. 34.243907687
85. 177.5 32.305199533
85. 180. 30.51684677
85. 182.5 28.81122778
85. 185. 27.232899854
85. 187.5 25.805485061
85. 190. 24.438673424
85. 192.5 23.124237164
85. 195. 22.017117437
85. 197.5 21.026038279
85. 200. 20.07818524
85. 202.5 19.168804588
85. 205. 18.293607872
85. 207.5 17.448686996
85. 210. 16.630439672
85. 212.5 15.973678868
85. 215. 15.642973477
85. 217.5 15.330653829
85. 220. 15.035267145
85. 222.5 14.755509503
85. 225. 14.490207256
85. 227.5 14.238301165
85. 230. 13.998832792
85. 232.5 13.770932788
85. 235. 13.553810776
85. 237.5 13.346746575
85. 240. 13.149082579
85. 242.5 12.960217096
85. 245. 12.779598525
85. 247.5 12.606720248
85. 250. 12.441116129
85. 252.5 12.282356546
85. 255. 12.130044883
85. 257.5 11.983814414
85. 260. 11.843325536
85. 262.5 11.708263305
85. 265. 11.578335236
85. 267.5 11.453269332
85. 270. 11.33281232
85. 272.5 11.216728065
85. 275. 11.104796142
85. 277.5 10.996810553
85. 280. 10.89257856
85. 282.5 10.791919639
85. 285. 10.694664521
85. 287.5 10.600654335
85. 290. 10.509739816
85. 292.5 10.42178059
85. 295. 10.336644524
85. 297.5 10.25420713
87.5 2.5 93.911043952
87.5 5. 93.911043952
87.5 7.5 93.91104395
87.5 10. 93.911043703
87.5 12.5 93.911038015
87.5 15. 93.910991631
87.5 17.5 93.91078377
87.5 20. 93.910141071
87.5 22.5 93.908584823
87.5 25. 93.905405108
87.5 27.5 93.899662638
87.5 30. 93.890212703
87.5 32.5 93.875742945
87.5 35. 93.854816853
87.5 37.5 93.825916738
87.5 40. 93.787482327
87.5 42.5 93.736653205
87.5 45. 93.671454086
87.5 47.5 93.591319107
87.5 50. 93.494711092
87.5 52.5 93.380170462
87.5 55. 93.246324639
87.5 57.5 93.091893401
87.5 60. 92.915690673
87.5 62.5 92.716623241
87.5 65. 92.493686911
87.5 67.5 92.238594076
87.5 70. 91.950185271
87.5 72.5 91.634588781
87.5 75. 91.291219692
87.5 77.5 90.916778969
87.5 80. 90.493185587
87.5 82.5 90.040256416
87.5 85. 89.557662312
87.5 87.5 89.016213628
87.5 90. 88.443740726
87.5 92.5 87.827003075
87.5 95. 87.158328889
87.5 97.5 86.452360486
87.5 100. 85.683067461
87.5 102.5 84.873843793
87.5 105. 84.001481517
87.5 107.5 83.075929544
87.5 110. 82.099736448
87.5 112.5 81.046383527
87.5 115. 79.939856889
87.5 117.5 78.775917929
87.5 120. 77.523912261
87.5 122.5 76.206271643
87.5 125. 74.819043396
87.5 127.5 73.358213598
87.5 130. 71.82001323
87.5 132.5 70.194705682
87.5 135. 68.482358448
87.5 137.5 66.686642947
87.5 140. 64.806608715
87.5 142.5 62.842590678
87.5 145. 60.79656762
87.5 147.5 58.672569094
87.5 150. 56.477115218
87.5 152.5 54.219654901
87.5 155. 51.912937316
87.5 157.5 49.573199387
87.5 160. 47.219959663
87.5 162.5 44.875038194
87.5 165. 42.559750491
87.5 167.5 40.281345629
87.5 170. 38.080133106
87.5 172.5 35.961056573
87.5 175. 33.951898859
87.5 177.5 32.031270755
87.5 180. 30.26191538
87.5 182.5 28.567654797
87.5 185. 27.021083512
87.5 187.5 25.603976269
87.5 190. 24.24614065
87.5 192.5 22.939481682
87.5 195. 21.872769409
87.5 197.5 20.888852267
87.5 200. 19.947386889
87.5 202.5 19.043701708
87.5 205. 18.173576295
87.5 207.5 17.333158401
87.5 210. 16.518890852
87.5 212.5 15.926893512
87.5 215. 15.599037328
87.5 217.5 15.289330087
87.5 220. 14.996344037
87.5 222.5 14.718797091
87.5 225. 14.455534726
87.5 227.5 14.205514505
87.5 230. 13.967792797
87.5 232.5 13.741513339
87.5 235. 13.525897353
87.5 237.5 13.320234971
87.5 240. 13.123877772
87.5 242.5 12.93623227
87.5 245. 12.756754214
87.5 247.5 12.58494358
87.5 250. 12.420340162
87.5 252.5 12.262519686
87.5 255. 12.111090362
87.5 257.5 11.965689832
87.5 260. 11.825982456
87.5 262.5 11.691656884
87.5 265. 11.562423906
87.5 267.5 11.438014505
87.5 270. 11.31817813
87.5 272.5 11.202681136
87.5 275. 11.091305377
87.5 277.5 10.983846943
87.5 280. 10.880115015
87.5 282.5 10.779930833
87.5 285. 10.683126754
87.5 287.5 10.589545404
87.5 290. 10.499038899
87.5 292.5 10.411468144
87.5 295. 10.326702189
87.5 297.5 10.24461764
90. 2.5 93.911043952
90. 5. 93.911043952
90. 7.5 93.91104395
90. 10. 93.911043703
90. 12.5 93.911037999
90. 15. 93.910991341
90. 17.5 93.910781402
90. 20. 93.910129557
90. 22.5 93.908545244
90. 25. 93.90529843
90. 27.5 93.89942184
90. 30. 93.889737039
90. 32.5 93.874895215
90. 35. 93.853423717
90. 37.5 93.823771565
90. 40. 93.784349857
90. 42.5 93.732068563
90. 45. 93.665274462
90. 47.5 93.583245694
90. 50. 93.484441409
90. 52.5 93.367404307
90. 55. 93.230769209
90. 57.5 93.073267454
90. 60. 92.893727702
90. 62.5 92.69107366
90. 65. 92.464319341
90. 67.5 92.203338473
90. 70. 91.910569715
90. 72.5 91.590452968
90. 75. 91.242420719
90. 77.5 90.860013853
90. 80. 90.431477004
90. 82.5 89.973522294
90. 85. 89.482934632
90. 87.5 88.934895616
90. 90. 88.357295714
90. 92.5 87.72992685
90. 95. 87.056263987
90. 97.5 86.338701423
90. 100. 85.564684824
90. 102.5 84.743144353
90. 105. 83.866393847
90. 107.5 82.928052806
90. 110. 81.944818969
90. 112.5 80.881430326
90. 115. 79.761130464
90. 117.5 78.582736548
90. 120. 77.328466406
90. 122.5 75.996645919
90. 125. 74.594807888
90. 127.5 73.119029589
90. 130. 71.565646558
90. 132.5 69.931422547
90. 135. 68.2137469
90. 137.5 66.404477247
90. 140. 64.51052601
90. 142.5 62.533038018
90. 145. 60.474218913
90. 147.5 58.338363819
90. 150. 56.132300967
90. 152.5 53.86583324
90. 155. 51.552112781
90. 157.5 49.207831898
90. 160. 46.853021029
90. 162.5 44.510073264
90. 165. 42.201282854
90. 167.5 39.937849803
90. 170. 37.748756375
90. 172.5 35.647289158
90. 175. 33.652954015
90. 177.5 31.757037051
90. 180. 30.000994879
90. 182.5 28.31817027
90. 185. 26.804422318
90. 187.5 25.397721706
90. 190. 24.048944145
90. 192.5 22.750126342
90. 195. 21.725122704
90. 197.5 20.748461849
90. 200. 19.813468812
90. 202.5 18.915554326
90. 205. 18.050566042
90. 207.5 17.214707517
90. 210. 16.404466516
90. 212.5 15.87910658
90. 215. 15.554149136
90. 217.5 15.247100713
90. 220. 14.956558808
90. 222.5 14.681263385
90. 225. 14.420079242
90. 227.5 14.171980921
90. 230. 13.936039765
90. 232.5 13.711412752
90. 235. 13.497332846
90. 237.5 13.293100617
90. 240. 13.098076952
90. 242.5 12.911676681
90. 245. 12.733363004
90. 247.5 12.562642582
90. 250. 12.399061231
90. 252.5 12.242200098
90. 255. 12.091672297
90. 257.5 11.947119905
90. 260. 11.808211305
90. 262.5 11.674638803
90. 265. 11.546116513
90. 267.5 11.422378451
90. 270. 11.303176835
90. 272.5 11.188280551
90. 275. 11.07747377
90. 277.5 10.97055471
90. 280. 10.867334505
90. 282.5 10.767636191
90. 285. 10.671293779
90. 287.5 10.578151421
90. 290. 10.48806264
90. 292.5 10.400889646
90. 295. 10.316502692
90. 297.5 10.2347795
92.5 2.5 93.911043952
92.5 5. 93.911043952
92.5 7.5 93.91104395
92.5 10. 93.911043703
92.5 12.5 93.91103798
92.5 15. 93.910990999
92.5 17.5 93.91077867
92.5 20. 93.910116509
92.5 22.5 93.90850101
92.5 25. 93.905180513
92.5 27.5 93.899158051
92.5 30. 93.889219806
92.5 32.5 93.873979094
92.5 35. 93.851926048
92.5 37.5 93.821475689
92.5 40. 93.781010133
92.5 42.5 93.727196775
92.5 45. 93.658726721
92.5 47.5 93.574712931
92.5 50. 93.4736115
92.5 52.5 93.353968133
92.5 55. 93.214425823
92.5 57.5 93.053728267
92.5 60. 92.870719621
92.5 62.5 92.664341236
92.5 65. 92.433625974
92.5 67.5 92.166541799
92.5 70. 91.869259194
92.5 72.5 91.544465086
92.5 75. 91.191609612
92.5 77.5 90.80098314
92.5 80. 90.367338605
92.5 82.5 89.904191668
92.5 85. 89.403816852
92.5 87.5 88.850540408
92.5 90. 88.267642325
92.5 92.5 87.629360477
92.5 95. 86.950535915
92.5 97.5 86.221090983
92.5 100. 85.442175098
92.5 102.5 84.608024926
92.5 105. 83.72670686
92.5 107.5 82.77527929
92.5 110. 81.778040467
92.5 112.5 80.711095023
92.5 115. 79.576716531
92.5 117.5 78.383559784
92.5 120. 77.126837241
92.5 122.5 75.78052579
92.5 125. 74.363766329
92.5 127.5 72.872728999
92.5 130. 71.303856284
92.5 132.5 69.654035007
92.5 135. 67.920797221
92.5 137.5 66.102558386
92.5 140. 64.198900774
92.5 142.5 62.210906887
92.5 145. 60.141540556
92.5 147.5 57.995157805
92.5 150. 55.778378909
92.5 152.5 53.502854411
92.5 155. 51.182148488
92.5 157.5 48.833418674
92.5 160. 46.477218239
92.5 162.5 44.136525598
92.5 165. 41.834287521
92.5 167.5 39.586210509
92.5 170. 37.40977728
92.5 172.5 35.326644435
92.5 175. 33.347158936
92.5 177.5 31.476816677
92.5 180. 29.734168015
92.5 182.5 28.062838825
92.5 185. 26.582998593
92.5 187.5 25.18678972
92.5 190. 23.847139361
92.5 192.5 22.58945199
92.5 195. 21.574237778
92.5 197.5 20.604919579
92.5 200. 19.676476425
92.5 202.5 18.784401339
92.5 205. 17.924609992
92.5 207.5 17.093361589
92.5 210. 16.287188555
92.5 212.5 15.83034441
92.5 215. 15.508332908
92.5 217.5 15.203987628
92.5 220. 14.915931516
92.5 222.5 14.642926771
92.5 225. 14.383857683
92.5 227.5 14.137715937
92.5 230. 13.903587997
92.5 232.5 13.680644221
92.5 235. 13.468129441
92.5 237.5 13.265354788
92.5 240. 13.071690563
92.5 242.5 12.886560016
92.5 245. 12.70943389
92.5 247.5 12.539825622
92.5 250. 12.377287122
92.5 252.5 12.22140504
92.5 255. 12.071797459
92.5 257.5 11.928110955
92.5 260. 11.790017994
92.5 262.5 11.657214591
92.5 265. 11.529418237
92.5 267.5 11.406366027
92.5 270. 11.287812992
92.5 272.5 11.173530587
92.5 275. 11.063305343
92.5 277.5 10.956937637
92.5 280. 10.854240591
92.5 282.5 10.755039066
92.5 285. 10.659168758
92.5 287.5 10.566475368
92.5 290. 10.476813856
92.5 292.5 10.390047755
92.5 295. 10.306048546
92.5 297.5 10.224695087
95. 2.5 93.911043952
95. 5. 93.911043952
95. 7.5 93.91104395
95. 10. 93.911043702
95. 12.5 93.911037957
95. 15. 93.910990594
95. 17.5 93.910775518
95. 20. 93.910101724
95. 22.5 93.908451574
95. 25. 93.905050178
95. 27.5 93.898869089
95. 30. 93.888657405
95. 32.5 93.872989146
95. 35. 93.850316171
95. 37.5 93.819018845
95. 40. 93.777449996
95. 42.5 93.7220208
95. 45. 93.651790373
95. 47.5 93.56569678
95. 50. 93.462193737
95. 52.5 93.339830727
95. 55. 93.197259742
95. 57.5 93.033237654
95. 60. 92.846624905
95. 62.5 92.636381214
95. 65. 92.401558946
95. 67.5 92.128151963
95. 70. 91.826198851
95. 72.5 91.496567599
95. 75. 91.138726222
95. 77.5 90.739624039
95. 80. 90.300705157
95. 82.5 89.832196836
95. 85. 89.321761341
95. 87.5 88.763076551
95. 90. 88.174706419
95. 92.5 87.525229724
95. 95. 86.841067319
95. 97.5 86.099452642
95. 100. 85.315458035
95. 102.5 84.468406674
95. 105. 83.58233737
95. 107.5 82.617527471
95. 110. 81.605985974
95. 112.5 80.535292965
95. 115. 79.386532992
95. 117.5 78.178308937
95. 120. 76.906348626
95. 122.5 75.557829076
95. 125. 74.125840711
95. 127.5 72.61923894
95. 130. 71.034575691
95. 132.5 69.368864298
95. 135. 67.619784055
95. 137.5 65.785923307
95. 140. 63.867068678
95. 142.5 61.864544611
95. 145. 59.781600329
95. 147.5 57.623829059
95. 150. 55.399584688
95. 152.5 53.120329376
95. 155. 50.800793025
95. 157.5 48.450005658
95. 160. 46.092613771
95. 162.5 43.754474526
95. 165. 41.459200649
95. 167.5 39.225099323
95. 170. 37.063284096
95. 172.5 34.99918687
95. 175. 33.034595985
95. 177.5 31.190709511
95. 180. 29.461515058
95. 182.5 27.806211444
95. 185. 26.356893352
95. 187.5 24.971247282
95. 190. 23.640780235
95. 192.5 22.427068147
95. 195. 21.420174849
95. 197.5 20.458277755
95. 200. 19.536454849
95. 202.5 18.650281301
95. 205. 17.795740612
95. 207.5 16.969147365
95. 210. 16.167078258
95. 212.5 15.78063357
95. 215. 15.461612875
95. 217.5 15.160012976
95. 220. 14.874482434
95. 222.5 14.603805842
95. 225. 14.346887131
95. 227.5 14.102735269
95. 230. 13.870451976
95. 232.5 13.649221111
95. 235. 13.438299493
95. 237.5 13.237008917
95. 240. 13.044729203
95. 242.5 12.860892109
95. 245. 12.684976009
95. 247.5 12.516501194
95. 250. 12.355025748
95. 252.5 12.200141889
95. 255. 12.051472731
95. 257.5 11.908669413
95. 260. 11.771408535
95. 262.5 11.639389877
95. 265. 11.512334351
95. 267.5 11.389982177
95. 270. 11.272091239
95. 272.5 11.158435603
95. 275. 11.048804192
95. 277.5 10.942999579
95. 280. 10.840836901
95. 282.5 10.742142877
95. 285. 10.646754913
95. 287.5 10.554520288
95. 290. 10.465295418
95. 292.5 10.378945185
95. 295. 10.295342317
95. 297.5 10.21436683
97.5 2.5 93.911043952
97.5 5. 93.911043952
97.5 7.5 93.91104395
97.5 10. 93.911043702
97.5 12.5 93.911037929
97.5 15. 93.910990116
97.5 17.5 93.910771883
97.5 20. 93.91008497
97.5 22.5 93.908396325
97.5 25. 93.90490612
97.5 27.5 93.898552562
97.5 30. 93.888045924
97.5 32.5 93.871919495
97.5 35. 93.848585838
97.5 37.5 93.816390043
97.5 40. 93.773655416
97.5 42.5 93.716522519
97.5 45. 93.644443699
97.5 47.5 93.556171818
97.5 50. 93.450158959
97.5 52.5 93.324959211
97.5 55. 93.179234427
97.5 57.5 93.011755505
97.5 60. 92.821399985
97.5 62.5 92.607146686
97.5 65. 92.367615405
97.5 67.5 92.088114462
97.5 70. 91.781331315
97.5 72.5 91.446700353
97.5 75. 91.083707672
97.5 77.5 90.675870905
97.5 80. 90.231508452
97.5 82.5 89.757467001
97.5 85. 89.236696022
97.5 87.5 88.672429205
97.5 90. 88.078410343
97.5 92.5 87.417456621
97.5 95. 86.72777698
97.5 97.5 85.973705738
97.5 100. 85.184449144
97.5 102.5 84.324206186
97.5 105. 83.425430422
97.5 107.5 82.454710838
97.5 110. 81.428571254
97.5 112.5 80.350837263
97.5 115. 79.190492061
97.5 117.5 77.966899227
97.5 120. 76.678958096
97.5 122.5 75.322409644
97.5 125. 73.880946645
97.5 127.5 72.358479935
97.5 130. 70.757731323
97.5 132.5 69.07584423
97.5 135. 67.31064985
97.5 137.5 65.460915206
97.5 140. 63.526638109
97.5 142.5 61.509392668
97.5 145. 59.412721872
97.5 147.5 57.242561659
97.5 150. 55.007661515
97.5 152.5 52.719935337
97.5 155. 50.394623991
97.5 157.5 48.050058955
97.5 160. 45.699264666
97.5 162.5 43.363994117
97.5 165. 41.076113749
97.5 167.5 38.854683187
97.5 170. 36.70936059
97.5 172.5 34.665018127
97.5 175. 32.715343685
97.5 177.5 30.898812696
97.5 180. 29.183113455
97.5 182.5 27.563327806
97.5 185. 26.126186057
97.5 187.5 24.75115975
97.5 190. 23.429918964
97.5 192.5 22.261488564
97.5 195. 21.262993769
97.5 197.5 20.308588303
97.5 200. 19.393448807
97.5 202.5 18.513232318
97.5 205. 17.663989855
97.5 207.5 16.842090998
97.5 210. 16.064638686
97.5 212.5 15.730000834
97.5 215. 15.414013472
97.5 217.5 15.115199099
97.5 220. 14.832232029
97.5 222.5 14.563919378
97.5 225. 14.309184847
97.5 227.5 14.06705481
97.5 230. 13.836646355
97.5 232.5 13.617156954
97.5 235. 13.407855514
97.5 237.5 13.208074591
97.5 240. 13.017203611
97.5 242.5 12.83468293
97.5 245. 12.659998626
97.5 247.5 12.492677923
97.5 250. 12.332285141
97.5 252.5 12.178418132
97.5 255. 12.030705104
97.5 257.5 11.88880181
97.5 260. 11.75238904
97.5 262.5 11.62117038
97.5 265. 11.494870215
97.5 267.5 11.373231928
97.5 270. 11.256016296
97.5 272.5 11.143000033
97.5 275. 11.033974486
97.5 277.5 10.928744457
97.5 280. 10.82712713
97.5 282.5 10.728951107
97.5 285. 10.634055529
97.5 287.5 10.542289279
97.5 290. 10.453510253
97.5 292.5 10.367584702
97.5 295. 10.28438662
97.5 297.5 10.203797201
100. 2.5 93.911043952
100. 5. 93.911043952
100. 7.5 93.91104395
100. 10. 93.911043701
100. 12.5 93.911037894
100. 15. 93.910989551
100. 17.5 93.910767689
100. 20. 93.910065985
100. 22.5 93.908334581
100. 25. 93.904746895
100. 27.5 93.89820585
100. 30. 93.887381106
100. 32.5 93.870763793
100. 35. 93.846726178
100. 37.5 93.81357752
100. 40. 93.769611427
100. 42.5 93.710682673
100. 45. 93.636663674
100. 47.5 93.546111163
100. 50. 93.437476396
100. 52.5 93.309318952
100. 55. 93.160311449
100. 57.5 92.989239697
100. 60. 92.794999153
100. 62.5 92.576588489
100. 65. 92.330672594
100. 67.5 92.046372283
100. 70. 91.734596598
100. 72.5 91.394800465
100. 75. 91.026488248
100. 77.5 90.60965512
100. 80. 90.159677183
100. 82.5 89.679928147
100. 85. 89.148545417
100. 87.5 88.578519994
100. 90. 87.972608763
100. 92.5 87.305959293
100. 95. 86.610579655
100. 97.5 85.843765274
100. 100. 85.04645678
100. 102.5 84.175335274
100. 105. 83.261977869
100. 107.5 82.286737683
100. 110. 81.245706457
100. 112.5 80.15219944
100. 115. 78.988500036
100. 117.5 77.749239578
100. 120. 76.445019335
100. 122.5 75.071671218
100. 125. 73.625116398
100. 127.5 72.090365709
100. 130. 70.473242776
100. 132.5 68.77490158
100. 135. 66.993330012
100. 137.5 65.127479664
100. 140. 63.177566431
100. 142.5 61.145421793
100. 145. 59.034890779
100. 147.5 56.852260649
100. 150. 54.606685282
100. 152.5 52.310539299
100. 155. 49.979583888
100. 157.5 47.632734278
100. 160. 45.291048748
100. 162.5 42.965152704
100. 165. 40.6851129
100. 167.5 38.476928051
100. 170. 36.34808555
100. 172.5 34.32423572
100. 175. 32.389476283
100. 177.5 30.601220282
100. 180. 28.899037477
100. 182.5 27.315866194
100. 185. 25.890954381
100. 187.5 24.526590632
100. 190. 23.214605757
100. 192.5 22.092781386
100. 195. 21.102753905
100. 197.5 20.155902662
100. 200. 19.247502511
100. 202.5 18.373291942
100. 205. 17.529389058
100. 207.5 16.712217934
100. 210. 16.009757884
100. 212.5 15.678473142
100. 215. 15.365559304
100. 217.5 15.069568513
100. 220. 14.789200938
100. 222.5 14.523286329
100. 225. 14.270768259
100. 227.5 14.030690611
100. 230. 13.802185942
100. 232.5 13.58446543
100. 235. 13.376810158
100. 237.5 13.178563531
100. 240. 12.989124661
100. 242.5 12.807942575
100. 245. 12.63451113
100. 247.5 12.468364545
100. 250. 12.309073444
100. 252.5 12.156241367
100. 255. 12.009501672
100. 257.5 11.868514779
100. 260. 11.732965711
100. 262.5 11.602561912
100. 265. 11.477031275
100. 267.5 11.35612039
100. 270. 11.239592961
100. 272.5 11.127228384
100. 275. 11.018820466
100. 277.5 10.914176263
100. 280. 10.813115036
100. 282.5 10.715467296
100. 285. 10.621073947
100. 287.5 10.529785496
100. 290. 10.441461341
100. 292.5 10.355969121
100. 295. 10.27318412
100. 297.5 10.192988723
102.5 2.5 93.911043952
102.5 5. 93.911043952
102.5 7.5 93.91104395
102.5 10. 93.911043701
102.5 12.5 93.911037852
102.5 15. 93.910988884
102.5 17.5 93.910762851
102.5 20. 93.910044472
102.5 22.5 93.908265579
102.5 25. 93.904570911
102.5 27.5 93.897826083
102.5 30. 93.886658325
102.5 32.5 93.869515177
102.5 35. 93.844727656
102.5 37.5 93.810568685
102.5 40. 93.765302073
102.5 42.5 93.704480792
102.5 45. 93.628425894
102.5 47.5 93.53548639
102.5 50. 93.424113583
102.5 52.5 93.292873478
102.5 55. 93.140450404
102.5 57.5 92.965645995
102.5 60. 92.767374473
102.5 62.5 92.544655109
102.5 65. 92.292127947
102.5 67.5 92.002865795
102.5 70. 91.685931979
102.5 72.5 91.340802206
102.5 75. 90.966999274
102.5 77.5 90.540904962
102.5 80. 90.085136813
102.5 82.5 89.599502897
102.5 85. 89.057230503
102.5 87.5 88.481266853
102.5 90. 87.863098328
102.5 92.5 87.190651784
102.5 95. 86.482728773
102.5 97.5 85.709541732
102.5 100. 84.897944954
102.5 102.5 84.021700763
102.5 105. 83.093473909
102.5 107.5 82.113510888
102.5 110. 81.057295886
102.5 112.5 79.947725388
102.5 115. 78.780457082
102.5 117.5 77.525232381
102.5 120. 76.204437815
102.5 122.5 74.813997034
102.5 125. 73.349938197
102.5 127.5 71.808543623
102.5 130. 70.181022508
102.5 132.5 68.465955905
102.5 135. 66.667752708
102.5 137.5 64.785555069
102.5 140. 62.819803902
102.5 142.5 60.772595729
102.5 145. 58.648085773
102.5 147.5 56.452921031
102.5 150. 54.196668322
102.5 152.5 51.89217171
102.5 155. 49.555721824
102.5 157.5 47.206827482
102.5 160. 44.867209616
102.5 162.5 42.558012398
102.5 165. 40.286278252
102.5 167.5 38.091932819
102.5 170. 35.979532287
102.5 172.5 33.976932569
102.5 175. 32.06136726
102.5 177.5 30.298022873
102.5 180. 28.609357858
102.5 182.5 27.063917599
102.5 185. 25.651273958
102.5 187.5 24.297601342
102.5 190. 22.99488859
102.5 192.5 21.921014114
102.5 195. 20.939514011
102.5 197.5 20.000271665
102.5 200. 19.098659552
102.5 202.5 18.230497065
102.5 205. 17.391968834
102.5 207.5 16.579552814
102.5 210. 15.953969384
102.5 212.5 15.626077576
102.5 215. 15.316275123
102.5 217.5 15.023143879
102.5 220. 14.745409948
102.5 222.5 14.481925791
102.5 225. 14.231654941
102.5 227.5 13.99365887
102.5 230. 13.767085687
102.5 232.5 13.551160356
102.5 235. 13.345176215
102.5 237.5 13.14848759
102.5 240. 12.96050335
102.5 242.5 12.780681261
102.5 245. 12.608523024
102.5 247.5 12.44356991
102.5 250. 12.285398904
102.5 252.5 12.133619291
102.5 255. 11.987869625
102.5 257.5 11.84781504
102.5 260. 11.713144842
102.5 262.5 11.583570366
102.5 265. 11.458823059
102.5 267.5 11.338652749
102.5 270. 11.222826105
102.5 272.5 11.111125237
102.5 275. 11.003346438
102.5 277.5 10.899299052
102.5 280. 10.79880444
102.5 282.5 10.701695049
102.5 285. 10.607813566
102.5 287.5 10.517012147
102.5 290. 10.429151712
102.5 292.5 10.344101308
102.5 295. 10.261737526
102.5 297.5 10.181943961
105. 2.5 93.911043952
105. 5. 93.911043952
105. 7.5 93.91104395
105. 10. 93.9110437
105. 12.5 93.911037801
105. 15. 93.910988095
105. 17.5 93.91075727
105. 20. 93.910020094
105. 22.5 93.908188465
105. 25. 93.904376405
105. 27.5 93.897410118
105. 30. 93.885872549
105. 32.5 93.868166234
105. 35. 93.842580019
105. 37.5 93.807350061
105. 40. 93.760499902
105. 42.5 93.69789512
105. 45. 93.619704497
105. 47.5 93.524267451
105. 50. 93.41003627
105. 52.5 93.27558438
105. 55. 93.119608811
105. 57.5 92.94092796
105. 60. 92.73847567
105. 62.5 92.511292574
105. 65. 92.251922411
105. 67.5 91.957532637
105. 70. 91.635271892
105. 72.5 91.284636885
105. 75. 90.90158351
105. 77.5 90.469545467
105. 80. 90.00780943
105. 82.5 89.515078376
105. 85. 88.962668541
105. 87.5 88.380583864
105. 90. 87.74987387
105. 92.5 87.071443873
105. 95. 86.349823411
105. 97.5 85.570940863
105. 100. 84.744770914
105. 102.5 83.863204276
105. 105. 82.919821131
105. 107.5 81.931132766
105. 110. 80.863237769
105. 112.5 79.737315127
105. 115. 78.553002285
105. 117.5 77.29477328
105. 120. 75.957111872
105. 122.5 74.549289081
105. 125. 73.067441494
105. 127.5 71.50797636
105. 130. 69.867743018
105. 132.5 68.144232224
105. 135. 66.33383869
105. 137.5 64.435072433
105. 140. 62.45329348
105. 142.5 60.390871011
105. 145. 58.252278462
105. 147.5 56.044530767
105. 150. 53.777615973
105. 152.5 51.464856043
105. 155. 49.12307994
105. 157.5 46.772399777
105. 160. 44.4352099
105. 162.5 42.133697406
105. 165. 39.879683525
105. 167.5 37.699790503
105. 170. 35.608123571
105. 172.5 33.623196564
105. 175. 31.73694662
105. 177.5 29.989307265
105. 180. 28.314141418
105. 182.5 26.80757069
105. 185. 25.407218134
105. 187.5 24.064250946
105. 190. 22.770812941
105. 192.5 21.746253469
105. 195. 20.773332107
105. 197.5 19.841745428
105. 200. 18.946962789
105. 202.5 18.084883807
105. 205. 17.251758963
105. 207.5 16.444119354
105. 210. 15.897302967
105. 212.5 15.572841323
105. 215. 15.266185795
105. 217.5 14.975947983
105. 220. 14.700879971
105. 222.5 14.439856991
105. 225. 14.191862594
105. 227.5 13.955975911
105. 230. 13.731360664
105. 232.5 13.517255673
105. 235. 13.312966592
105. 237.5 13.117858735
105. 240. 12.931350789
105. 242.5 12.752909316
105. 245. 12.582043916
105. 247.5 12.418302969
105. 250. 12.26126987
105. 252.5 12.110559695
105. 255. 11.965816245
105. 257.5 11.826709406
105. 260. 11.692932806
105. 262.5 11.564201717
105. 265. 11.440251168
105. 267.5 11.320834265
105. 270. 11.205720669
105. 272.5 11.094695236
105. 275. 10.987556774
105. 277.5 10.88411694
105. 280. 10.784199221
105. 282.5 10.687638023
105. 285. 10.594277839
105. 287.5 10.503972493
105. 290. 10.416584447
105. 292.5 10.331984177
105. 295. 10.250049595
105. 297.5 10.170665524
107.5 2.5 93.911043952
107.5 5. 93.911043952
107.5 7.5 93.91104395
107.5 10. 93.911043699
107.5 12.5 93.911037738
107.5 15. 93.910987164
107.5 17.5 93.910750832
107.5 20. 93.90999247
107.5 22.5 93.908102287
107.5 25. 93.904161429
107.5 27.5 93.896954511
107.5 30. 93.885018308
107.5 32.5 93.866708949
107.5 35. 93.840272248
107.5 37.5 93.803907225
107.5 40. 93.755380093
107.5 42.5 93.690902536
107.5 45. 93.610472074
107.5 47.5 93.512422577
107.5 50. 93.395208328
107.5 52.5 93.257411221
107.5 55. 93.097742014
107.5 57.5 92.915036835
107.5 60. 92.708250028
107.5 62.5 92.476444343
107.5 65. 92.209994199
107.5 67.5 91.910307593
107.5 70. 91.582547794
107.5 72.5 91.226232713
107.5 75. 90.833577078
107.5 77.5 90.395498289
107.5 80. 89.927613599
107.5 82.5 89.423411608
107.5 85. 88.864772915
107.5 87.5 88.276381081
107.5 90. 87.632844509
107.5 92.5 86.948240879
107.5 95. 86.212638077
107.5 97.5 85.427863483
107.5 100. 84.586835823
107.5 102.5 83.699742016
107.5 105. 82.740916228
107.5 107.5 81.735704696
107.5 110. 80.663424023
107.5 112.5 79.52086188
107.5 115. 78.319100529
107.5 117.5 77.053842881
107.5 120. 75.702932489
107.5 122.5 74.27744165
107.5 125. 72.777525037
107.5 127.5 71.199717291
107.5 130. 69.541015073
107.5 132.5 67.799080587
107.5 135. 65.972482701
107.5 137.5 64.060982993
107.5 140. 62.065870625
107.5 142.5 59.990342668
107.5 145. 57.839914217
107.5 147.5 55.622822819
107.5 150. 53.349526254
107.5 152.5 51.028608426
107.5 155. 48.681693001
107.5 157.5 46.329504995
107.5 160. 43.99512294
107.5 162.5 41.701494428
107.5 165. 39.465395485
107.5 167.5 37.300587728
107.5 170. 35.230678013
107.5 172.5 33.263110101
107.5 175. 31.407120206
107.5 177.5 29.675156073
107.5 180. 28.013450675
107.5 182.5 26.546911565
107.5 185. 25.158857716
107.5 187.5 23.826595906
107.5 190. 22.578210354
107.5 192.5 21.568565264
107.5 195. 20.604265355
107.5 197.5 19.680373227
107.5 200. 18.792454232
107.5 202.5 17.936487407
107.5 205. 17.108788279
107.5 207.5 16.305940236
107.5 210. 15.839788478
107.5 212.5 15.518791654
107.5 215. 15.215316282
107.5 217.5 14.928003712
107.5 220. 14.655632028
107.5 222.5 14.397099265
107.5 225. 14.151409035
107.5 227.5 13.917658169
107.5 230. 13.695026061
107.5 232.5 13.482765431
107.5 235. 13.280194308
107.5 237.5 13.086689043
107.5 240. 12.901678193
107.5 242.5 12.724637167
107.5 245. 12.555083514
107.5 247.5 12.392572768
107.5 250. 12.23669478
107.5 252.5 12.087070462
107.5 255. 11.943348897
107.5 257.5 11.805204768
107.5 260. 11.672336061
107.5 262.5 11.544462016
107.5 265. 11.421321281
107.5 267.5 11.302670267
107.5 270. 11.188281663
107.5 272.5 11.077943092
107.5 275. 10.971455909
107.5 277.5 10.868634104
107.5 280. 10.769303316
107.5 282.5 10.673299931
107.5 285. 10.58047027
107.5 287.5 10.490669843
107.5 290. 10.403762676
107.5 292.5 10.319620687
107.5 295. 10.238123127
107.5 297.5 10.159156064
110. 2.5 93.911043952
110. 5. 93.911043952
110. 7.5 93.91104395
110. 10. 93.911043697
110. 12.5 93.911037661
110. 15. 93.910986064
110. 17.5 93.910743405
110. 20. 93.909961167
110. 22.5 93.908005978
110. 25. 93.903923832
110. 27.5 93.896455491
110. 30. 93.884089655
110. 32.5 93.865134666
110. 35. 93.837792497
110. 37.5 93.80022474
110. 40. 93.749925549
110. 42.5 93.68347847
110. 45. 93.600699581
110. 47.5 93.49991819
110. 50. 93.379591649
110. 52.5 93.238311422
110. 55. 93.074803068
110. 57.5 92.887921441
110. 60. 92.676642268
110. 62.5 92.440051186
110. 65. 92.166278666
110. 67.5 91.861122467
110. 70. 91.52768804
110. 72.5 91.165514671
110. 75. 90.76298249
110. 77.5 90.318681541
110. 80. 89.844464204
110. 82.5 89.328506764
110. 85. 88.763452943
110. 87.5 88.168564348
110. 90. 87.511914841
110. 92.5 86.820943462
110. 95. 86.071072934
110. 97.5 85.280205252
110. 100. 84.424035223
110. 102.5 83.529568491
110. 105. 82.556649762
110. 107.5 81.534634657
110. 110. 80.457740025
110. 112.5 79.298251827
110. 115. 78.07875985
110. 117.5 76.795052746
110. 120. 75.441783088
110. 122.5 73.998341133
110. 125. 72.480079394
110. 127.5 70.883662568
110. 130. 69.206238436
110. 132.5 67.44564573
110. 135. 65.600660924
110. 137.5 63.67129082
110. 140. 61.659114169
110. 142.5 59.567668299
110. 145. 57.402864568
110. 147.5 55.173397018
110. 150. 52.891077376
110. 152.5 50.570977334
110. 155. 48.231167338
110. 157.5 45.878189124
110. 160. 43.547014299
110. 162.5 41.261783309
110. 165. 39.04079272
110. 167.5 36.894404227
110. 170. 34.847045426
110. 172.5 32.896749615
110. 175. 31.071987232
110. 177.5 29.35564735
110. 180. 27.720297412
110. 182.5 26.282023492
110. 185. 24.906260709
110. 187.5 23.584689814
110. 190. 22.387959454
110. 192.5 21.388014271
110. 195. 20.432369937
110. 197.5 19.51620338
110. 200. 18.635174931
110. 202.5 17.785342104
110. 205. 16.963084554
110. 207.5 16.165036986
110. 210. 15.781455793
110. 212.5 15.463955885
110. 215. 15.163691606
110. 217.5 14.879334026
110. 220. 14.609687221
110. 222.5 14.353672038
110. 225. 14.11031217
110. 227.5 13.87872218
110. 230. 13.658097162
110. 232.5 13.447703781
110. 235. 13.24687248
110. 237.5 13.054990687
110. 240. 12.871496873
110. 242.5 12.695875337
110. 245. 12.527651616
110. 247.5 12.366388443
110. 250. 12.211682161
110. 252.5 12.063159554
110. 255. 11.920475029
110. 257.5 11.783308097
110. 260. 11.651361136
110. 262.5 11.524357385
110. 265. 11.402039142
110. 267.5 11.284166154
110. 270. 11.170514159
110. 272.5 11.060873578
110. 275. 10.955048334
110. 277.5 10.852854776
110. 280. 10.754120715
110. 282.5 10.658684538
110. 285. 10.566394413
110. 287.5 10.477107557
110. 290. 10.390689572
110. 292.5 10.307013839
110. 295. 10.225960965
110. 297.5 10.147418272
112.5 2.5 93.911043952
112.5 5. 93.911043952
112.5 7.5 93.91104395
112.5 10. 93.911043695
112.5 12.5 93.911037567
112.5 15. 93.910984764
112.5 17.5 93.910734838
112.5 20. 93.909925696
112.5 22.5 93.907898349
112.5 25. 93.903661232
112.5 27.5 93.895908924
112.5 30. 93.88308012
112.5 32.5 93.863434028
112.5 35. 93.83512803
112.5 37.5 93.796286087
112.5 40. 93.744114689
112.5 42.5 93.675596811
112.5 45. 93.590356242
112.5 47.5 93.486718794
112.5 50. 93.363146035
112.5 52.5 93.218240158
112.5 55. 93.050742632
112.5 57.5 92.859528052
112.5 60. 92.643594433
112.5 62.5 92.402051063
112.5 65. 92.120708179
112.5 67.5 91.809905945
112.5 70. 91.470617733
112.5 72.5 91.10240436
112.5 75. 90.689717515
112.5 77.5 90.239009632
112.5 80. 89.75827228
112.5 82.5 89.230272518
112.5 85. 88.658613693
112.5 87.5 88.055797559
112.5 90. 87.386984723
112.5 92.5 86.689447408
112.5 95. 85.925022852
112.5 97.5 85.127856446
112.5 100. 84.256258802
112.5 102.5 83.345092145
112.5 105. 82.366905914
112.5 107.5 81.3278071
112.5 110. 80.236265867
112.5 112.5 79.069363872
112.5 115. 77.831860228
112.5 117.5 76.529428102
112.5 120. 75.157900756
112.5 122.5 73.711865829
112.5 125. 72.174986777
112.5 127.5 70.559699793
112.5 130. 68.863307794
112.5 132.5 67.083831308
112.5 135. 65.220260914
112.5 137.5 63.27285619
112.5 140. 61.243493778
112.5 142.5 59.136059942
112.5 145. 56.956871002
112.5 147.5 54.715085976
112.5 150. 52.423044906
112.5 152.5 50.096414427
112.5 155. 47.753930467
112.5 157.5 45.41635842
112.5 160. 43.090941263
112.5 162.5 40.814641824
112.5 165. 38.608752952
112.5 167.5 36.481312309
112.5 170. 34.457320589
112.5 172.5 32.52418509
112.5 175. 30.73164194
112.5 177.5 29.030854199
112.5 180. 27.437200405
112.5 182.5 26.012986651
112.5 185. 24.649492058
112.5 187.5 23.338583119
112.5 190. 22.194882707
112.5 192.5 21.204664098
112.5 195. 20.257700932
112.5 197.5 19.349283132
112.5 200. 18.475164853
112.5 202.5 17.631481023
112.5 205. 16.81467438
112.5 207.5 16.054704086
112.5 210. 15.722334784
112.5 212.5 15.408361355
112.5 215. 15.111336831
112.5 217.5 14.829961939
112.5 220. 14.563066717
112.5 222.5 14.309594808
112.5 225. 14.068589985
112.5 227.5 13.839184557
112.5 230. 13.620589337
112.5 232.5 13.412084959
112.5 235. 13.213014308
112.5 237.5 13.022775923
112.5 240. 12.840818223
112.5 242.5 12.66663443
112.5 245. 12.499758104
112.5 247.5 12.339759208
112.5 250. 12.186240615
112.5 252.5 12.038835014
112.5 255. 11.897202163
112.5 257.5 11.761026435
112.5 260. 11.630014631
112.5 262.5 11.503894015
112.5 265. 11.382410564
112.5 267.5 11.265327384
112.5 270. 11.15242329
112.5 272.5 11.043491525
112.5 275. 10.938338599
112.5 277.5 10.836783244
112.5 280. 10.738655461
112.5 282.5 10.64379566
112.5 285. 10.552053872
112.5 287.5 10.463289038
112.5 290. 10.377368355
112.5 292.5 10.294166681
112.5 295. 10.213565991
112.5 297.5 10.13545488
115. 2.5 93.911043952
115. 5. 93.911043952
115. 7.5 93.91104395
115. 10. 93.911043693
115. 12.5 93.911037452
115. 15. 93.910983229
115. 17.5 93.910724955
115. 20. 93.909885503
115. 22.5 93.90777807
115. 25. 93.903371001
115. 27.5 93.895310286
115. 30. 93.881982673
115. 32.5 93.861596925
115. 35. 93.832265159
115. 37.5 93.792073584
115. 40. 93.737924502
115. 42.5 93.667229811
115. 45. 93.579409446
115. 47.5 93.47278687
115. 50. 93.34582909
115. 52.5 93.197150237
115. 55. 93.025508838
115. 57.5 92.829800275
115. 60. 92.609045755
115. 62.5 92.361612165
115. 65. 92.073211975
115. 67.5 91.75658345
115. 70. 91.411258581
115. 72.5 91.036819847
115. 75. 90.613696201
115. 77.5 90.156393095
115. 80. 89.66894483
115. 82.5 89.128613254
115. 85. 88.55015578
115. 87.5 87.933425111
115. 90. 87.257949057
115. 92.5 86.550972084
115. 95. 85.774377175
115. 97.5 84.963267064
115. 100. 84.083390134
115. 102.5 83.155246535
115. 105. 82.171562236
115. 107.5 81.11509928
115. 110. 80.005179039
115. 112.5 78.834069409
115. 115. 77.578273632
115. 117.5 76.256842365
115. 120. 74.865713883
115. 122.5 73.400938803
115. 125. 71.858830586
115. 127.5 70.227707864
115. 130. 68.512109025
115. 132.5 66.713532132
115. 135. 64.83118849
115. 137.5 62.865598029
115. 140. 60.818943503
115. 142.5 58.695468591
115. 145. 56.501902986
115. 147.5 54.247878825
115. 150. 51.946272353
115. 152.5 49.613353051
115. 155. 47.268530617
115. 157.5 44.933320293
115. 160. 42.626952301
115. 162.5 40.360139187
115. 165. 38.170033943
115. 167.5 36.061376311
115. 170. 34.061591382
115. 172.5 32.146132089
115. 175. 30.386173219
115. 177.5 28.700844362
115. 180. 27.150068705
115. 182.5 25.73987787
115. 185. 24.388613376
115. 187.5 23.088322839
115. 190. 21.999051686
115. 192.5 21.018577054
115. 195. 20.080312189
115. 197.5 19.179658532
115. 200. 18.312462767
115. 202.5 17.474936053
115. 205. 16.66358304
115. 207.5 15.990949807
115. 210. 15.66245529
115. 212.5 15.352035397
115. 215. 15.058277033
115. 217.5 14.779910497
115. 220. 14.515791727
115. 222.5 14.264887124
115. 225. 14.026260528
115. 227.5 13.799061981
115. 230. 13.582518025
115. 232.5 13.375923273
115. 235. 13.178633069
115. 237.5 12.990057088
115. 240. 12.809653717
115. 242.5 12.636925127
115. 245. 12.471412933
115. 247.5 12.312694354
115. 250. 12.160378819
115. 252.5 12.014104951
115. 255. 11.873537889
115. 257.5 11.738366893
115. 260. 11.60830321
115. 262.5 11.48307816
115. 265. 11.362441418
115. 267.5 11.246159476
115. 270. 11.134014248
115. 272.5 11.025801817
115. 275. 10.921331305
115. 277.5 10.820423844
115. 280. 10.722911646
115. 282.5 10.628637159
115. 285. 10.537452295
115. 287.5 10.449217735
115. 290. 10.363802286
115. 292.5 10.281082298
115. 295. 10.200941128
115. 297.5 10.123268657
117.5 2.5 93.911043952
117.5 5. 93.911043952
117.5 7.5 93.91104395
117.5 10. 93.91104369
117.5 12.5 93.911037312
117.5 15. 93.910981415
117.5 17.5 93.910713554
117.5 20. 93.909839957
117.5 22.5 93.907643653
117.5 25. 93.903050233
117.5 27.5 93.894654617
117.5 30. 93.880789667
117.5 32.5 93.859612431
117.5 35. 93.829189166
117.5 37.5 93.787568311
117.5 40. 93.731330456
117.5 42.5 93.658347984
117.5 45. 93.567824634
117.5 47.5 93.45808276
117.5 50. 93.327596095
117.5 52.5 93.174991975
117.5 55. 92.999047169
117.5 57.5 92.798678911
117.5 60. 92.572932518
117.5 62.5 92.317889331
117.5 65. 92.02371601
117.5 67.5 91.701076985
117.5 70. 91.349528735
117.5 72.5 90.968675505
117.5 75. 90.534828691
117.5 77.5 90.070738402
117.5 80. 89.576384644
117.5 82.5 89.023428857
117.5 85. 88.437975153
117.5 87.5 87.807039847
117.5 90. 87.124697546
117.5 92.5 86.40217818
117.5 95. 85.619019463
117.5 97.5 84.791345353
117.5 100. 83.905306425
117.5 102.5 82.959908028
117.5 105. 81.968931837
117.5 107.5 80.896380994
117.5 110. 79.767809386
117.5 112.5 78.580622104
117.5 115. 77.317863791
117.5 117.5 75.977160244
117.5 120. 74.566165466
117.5 122.5 73.081054277
117.5 125. 71.518283743
117.5 127.5 69.874765841
117.5 130. 68.148068116
117.5 132.5 66.334634053
117.5 135. 64.433340526
117.5 137.5 62.449426357
117.5 140. 60.385388517
117.5 142.5 58.245836361
117.5 145. 56.037921057
117.5 147.5 53.771755652
117.5 150. 51.460760165
117.5 152.5 49.121814579
117.5 155. 46.775010551
117.5 157.5 44.442622159
117.5 160. 42.146585681
117.5 162.5 39.898335499
117.5 165. 37.724718324
117.5 167.5 35.638744967
117.5 170. 33.6599383
117.5 172.5 31.777785544
117.5 175. 30.035664214
117.5 177.5 28.365679803
117.5 180. 26.858991583
117.5 182.5 25.46277036
117.5 185. 24.123682661
117.5 187.5 22.833952268
117.5 190. 21.800536424
117.5 192.5 20.829814029
117.5 195. 19.900256209
117.5 197.5 19.007374308
117.5 200. 18.147106122
117.5 202.5 17.315737723
117.5 205. 16.509834386
117.5 207.5 15.926442
117.5 210. 15.601847088
117.5 212.5 15.295005306
117.5 215. 15.004537278
117.5 217.5 14.729202751
117.5 220. 14.467883481
117.5 222.5 14.219568572
117.5 225. 13.983341887
117.5 227.5 13.758371184
117.5 230. 13.543898722
117.5 232.5 13.339233091
117.5 235. 13.143742104
117.5 237.5 12.95684658
117.5 240. 12.778014891
117.5 242.5 12.606758178
117.5 245. 12.442626127
117.5 247.5 12.285203237
117.5 250. 12.134105515
117.5 252.5 11.988977543
117.5 255. 11.849489862
117.5 257.5 11.715336642
117.5 260. 11.5862336
117.5 262.5 11.461916131
117.5 265. 11.342137635
117.5 267.5 11.226668006
117.5 270. 11.115292277
117.5 272.5 11.007809394
117.5 275. 10.904031107
117.5 277.5 10.803780966
117.5 280. 10.70689341
117.5 282.5 10.613212942
117.5 285. 10.522593374
117.5 287.5 10.434897139
117.5 290. 10.349994668
117.5 292.5 10.267763815
117.5 295. 10.188089337
117.5 297.5 10.110862409
120. 2.5 93.911043952
120. 5. 93.911043952
120. 7.5 93.91104395
120. 10. 93.911043686
120. 12.5 93.911037141
120. 15. 93.910979272
120. 17.5 93.910700403
120. 20. 93.909788346
120. 22.5 93.907493436
120. 25. 93.902695713
120. 27.5 93.893936488
120. 30. 93.879492788
120. 32.5 93.85746874
120. 35. 93.825884234
120. 37.5 93.782750017
120. 40. 93.724306394
120. 42.5 93.648919995
120. 45. 93.555565187
120. 47.5 93.442564543
120. 50. 93.308399882
120. 52.5 93.151713063
120. 55. 92.97130032
120. 57.5 92.766101819
120. 60. 92.535187912
120. 62.5 92.272274965
120. 65. 91.972142804
120. 67.5 91.643304975
120. 70. 91.285342619
120. 72.5 90.893899771
120. 75. 90.453021036
120. 77.5 89.981947766
120. 80. 89.47731699
120. 82.5 88.914614491
120. 85. 88.321962872
120. 87.5 87.676530627
120. 90. 86.987114456
120. 92.5 86.24876704
120. 95. 85.458827235
120. 97.5 84.614308787
120. 100. 83.721878245
120. 102.5 82.758945745
120. 105. 81.749206923
120. 107.5 80.671514326
120. 110. 79.524018156
120. 112.5 78.316982992
120. 115. 77.046136723
120. 117.5 75.69023754
120. 120. 74.259112971
120. 122.5 72.753412893
120. 125. 71.169740605
120. 127.5 69.505177772
120. 130. 67.757489884
120. 132.5 65.925369245
120. 135. 64.008722269
120. 137.5 62.009004166
120. 140. 59.929596697
120. 142.5 57.776212367
120. 145. 55.557288776
120. 147.5 53.284305489
120. 150. 50.966499216
120. 152.5 48.621810583
120. 155. 46.273403058
120. 157.5 43.944318664
120. 160. 41.657344648
120. 162.5 39.429281164
120. 165. 37.27287967
120. 167.5 35.211654728
120. 170. 33.25243395
120. 172.5 31.404614587
120. 175. 29.680191922
120. 177.5 28.025416263
120. 180. 26.564054302
120. 182.5 25.181733442
120. 185. 23.854754015
120. 187.5 22.605372521
120. 190. 21.599405288
120. 192.5 20.638434362
120. 195. 19.71758402
120. 197.5 18.832473753
120. 200. 17.979130922
120. 202.5 17.153915075
120. 205. 16.353450699
120. 207.5 15.861213068
120. 210. 15.540539859
120. 212.5 15.23729832
120. 215. 14.950142595
120. 217.5 14.67786174
120. 220. 14.419363217
120. 222.5 14.173658754
120. 225. 13.939852181
120. 227.5 13.717128935
120. 230. 13.504746967
120. 232.5 13.302028832
120. 235. 13.108354806
120. 237.5 12.923156853
120. 240. 12.745913341
120. 242.5 12.576144388
120. 245. 12.413407767
120. 247.5 12.257295271
120. 250. 12.107429506
120. 252.5 11.963461025
120. 255. 11.825065794
120. 257.5 11.691942911
120. 260. 11.563812582
120. 262.5 11.440414298
120. 265. 11.321505198
120. 267.5 11.2068586
120. 270. 11.096262673
120. 272.5 10.989519243
120. 275. 10.886442704
120. 277.5 10.786859041
120. 280. 10.690604936
120. 282.5 10.597526963
120. 285. 10.507480844
120. 287.5 10.42033078
120. 290. 10.335948841
120. 292.5 10.254214398
120. 295. 10.175013614
120. 297.5 10.098238975
122.5 2.5 93.911043952
122.5 5. 93.911043952
122.5 7.5 93.91104395
122.5 10. 93.911043681
122.5 12.5 93.911036932
122.5 15. 93.91097674
122.5 17.5 93.910685232
122.5 20. 93.909729863
122.5 22.5 93.907325563
122.5 25. 93.902303892
122.5 27.5 93.893149947
122.5 30. 93.878082996
122.5 32.5 93.855153095
122.5 35. 93.822333356
122.5 37.5 93.777597026
122.5 40. 93.716824425
122.5 42.5 93.638912542
122.5 45. 93.5425923
122.5 47.5 93.426187906
122.5 50. 93.288190697
122.5 52.5 93.127258428
122.5 55. 92.942208051
122.5 57.5 92.732003764
122.5 60. 92.495741882
122.5 62.5 92.224692347
122.5 65. 91.91841127
122.5 67.5 91.583182087
122.5 70. 91.218610749
122.5 72.5 90.816103147
122.5 75. 90.368174993
122.5 77.5 89.889918936
122.5 80. 89.37206794
122.5 82.5 88.802060365
122.5 85. 88.202004876
122.5 87.5 87.541780763
122.5 90. 86.845078358
122.5 92.5 86.090615103
122.5 95. 85.293671697
122.5 97.5 84.432026563
122.5 100. 83.531450351
122.5 102.5 82.552221288
122.5 105. 81.523451977
122.5 107.5 80.440353381
122.5 110. 79.27365802
122.5 112.5 78.046510805
122.5 115. 76.754736084
122.5 117.5 75.394113565
122.5 120. 73.944404389
122.5 122.5 72.417865406
122.5 125. 70.813056471
122.5 127.5 69.127233197
122.5 130. 67.358364738
122.5 132.5 65.505383073
122.5 135. 63.568477415
122.5 137.5 61.549436065
122.5 140. 59.452030721
122.5 142.5 57.282426065
122.5 145. 55.04957825
122.5 147.5 52.765555013
122.5 150. 50.445658289
122.5 152.5 48.108138853
122.5 155. 45.763730452
122.5 157.5 43.43845392
122.5 160. 41.161160867
122.5 162.5 38.949928923
122.5 165. 36.814581943
122.5 167.5 34.778993773
122.5 170. 32.839142526
122.5 172.5 31.026711433
122.5 175. 29.31982678
122.5 177.5 27.695579941
122.5 180. 26.265337848
122.5 182.5 24.896832269
122.5 185. 23.58187734
122.5 187.5 22.390780338
122.5 190. 21.395724845
122.5 192.5 20.444495719
122.5 195. 19.532345048
122.5 197.5 18.65499859
122.5 200. 17.808571596
122.5 202.5 16.989495531
122.5 205. 16.194452552
122.5 207.5 15.795295248
122.5 210. 15.478563164
122.5 212.5 15.178941587
122.5 215. 14.895117958
122.5 217.5 14.625910467
122.5 220. 14.370252154
122.5 222.5 14.127177269
122.5 225. 13.895809539
122.5 227.5 13.675352025
122.5 230. 13.465078329
122.5 232.5 13.26432495
122.5 235. 13.072484609
122.5 237.5 12.889000409
122.5 240. 12.713360711
122.5 242.5 12.545094616
122.5 245. 12.383767987
122.5 247.5 12.228979926
122.5 250. 12.080359644
122.5 252.5 11.937563685
122.5 255. 11.80027345
122.5 257.5 11.668192981
122.5 260. 11.541046991
122.5 262.5 11.418579078
122.5 265. 11.30055014
122.5 267.5 11.186736933
122.5 270. 11.076930779
122.5 272.5 10.970936396
122.5 275. 10.868570841
122.5 277.5 10.769662546
122.5 280. 10.674050452
122.5 282.5 10.581583213
122.5 285. 10.492118478
122.5 287.5 10.405522229
122.5 290. 10.321668183
122.5 292.5 10.240437243
122.5 295. 10.161716991
122.5 297.5 10.085401229
125. 2.5 93.911043952
125. 5. 93.911043952
125. 7.5 93.91104395
125. 10. 93.911043674
125. 12.5 93.911036677
125. 15. 93.91097375
125. 17.5 93.910667731
125. 20. 93.909663593
125. 22.5 93.907137958
125. 25. 93.901870843
125. 27.5 93.892288479
125. 30. 93.876550461
125. 32.5 93.852651707
125. 35. 93.818518249
125. 37.5 93.772086142
125. 40. 93.708854811
125. 42.5 93.628290233
125. 45. 93.528864849
125. 47.5 93.408906003
125. 50. 93.266916056
125. 52.5 93.10157008
125. 55. 92.911707032
125. 57.5 92.696316256
125. 60. 92.45452096
125. 62.5 92.175061126
125. 65. 91.862436533
125. 67.5 91.520619046
125. 70. 91.149239546
125. 72.5 90.735366819
125. 75. 90.280187806
125. 77.5 89.794544975
125. 80. 89.263170978
125. 82.5 88.685651488
125. 85. 88.077981728
125. 87.5 87.402667745
125. 90. 86.698461856
125. 92.5 85.927592296
125. 95. 85.123417463
125. 97.5 84.244360669
125. 100. 83.324945001
125. 102.5 82.339588447
125. 105. 81.291518571
125. 107.5 80.190317772
125. 110. 79.01657282
125. 112.5 77.769048023
125. 115. 76.456090577
125. 117.5 75.073597842
125. 120. 73.617580277
125. 122.5 72.074252669
125. 125. 70.448076557
125. 127.5 68.740783864
125. 130. 66.950553372
125. 132.5 65.076564014
125. 135. 63.11929609
125. 137.5 61.080879869
125. 140. 58.965485926
125. 142.5 56.779739656
125. 145. 54.533123607
125. 147.5 52.238300806
125. 150. 49.911240667
125. 152.5 47.570937701
125. 155. 45.238344145
125. 157.5 42.925060934
125. 160. 40.658090445
125. 162.5 38.464127294
125. 165. 36.3498789
125. 167.5 34.340842758
125. 170. 32.42011925
125. 172.5 30.644161226
125. 175. 28.954632221
125. 177.5 27.377451663
125. 180. 25.962918666
125. 182.5 24.608127537
125. 185. 23.305098029
125. 187.5 22.173726764
125. 190. 21.189559736
125. 192.5 20.248053963
125. 195. 19.344586998
125. 197.5 18.47498885
125. 200. 17.63546087
125. 202.5 16.822504755
125. 205. 16.059708704
125. 207.5 15.728720583
125. 210. 15.415946416
125. 212.5 15.119962144
125. 215. 14.839488255
125. 217.5 14.573371878
125. 220. 14.320571475
125. 222.5 14.080143702
125. 225. 13.851232089
125. 227.5 13.633057251
125. 230. 13.424908395
125. 232.5 13.226135923
125. 235. 13.036144977
125. 237.5 12.854389784
125. 240. 12.680368684
125. 242.5 12.513619759
125. 245. 12.353716967
125. 247.5 12.200266716
125. 250. 12.052904833
125. 252.5 11.911293859
125. 255. 11.775120642
125. 257.5 11.644094182
125. 260. 11.517943705
125. 262.5 11.396416935
125. 265. 11.279278539
125. 267.5 11.166308725
125. 270. 11.057301981
125. 272.5 10.952065931
125. 275. 10.850420306
125. 277.5 10.752195999
125. 280. 10.657234222
125. 282.5 10.565385723
125. 285. 10.476510088
125. 287.5 10.390475091
125. 290. 10.307156109
125. 292.5 10.226435585
125. 295. 10.148202531
125. 297.5 10.072352078
127.5 2.5 93.911043952
127.5 5. 93.911043952
127.5 7.5 93.91104395
127.5 10. 93.911043666
127.5 12.5 93.911036365
127.5 15. 93.910970217
127.5 17.5 93.910647543
127.5 20. 93.909588499
127.5 22.5 93.906928302
127.5 25. 93.901392229
127.5 27.5 93.891344943
127.5 30. 93.874884495
127.5 32.5 93.849949679
127.5 35. 93.814419258
127.5 37.5 93.766192533
127.5 40. 93.700365839
127.5 42.5 93.617015452
127.5 45. 93.514339248
127.5 47.5 93.390669309
127.5 50. 93.244520592
127.5 52.5 93.074586956
127.5 55. 92.879730681
127.5 57.5 92.658967385
127.5 60. 92.411448094
127.5 62.5 92.123297132
127.5 65. 91.804129744
127.5 67.5 91.455522439
127.5 70. 91.077131128
127.5 72.5 90.651587654
127.5 75. 90.18895198
127.5 77.5 89.695714026
127.5 80. 89.1505103
127.5 82.5 88.565267405
127.5 85. 87.942033858
127.5 87.5 87.25906296
127.5 90. 86.544073117
127.5 92.5 85.759561732
127.5 95. 84.939129409
127.5 97.5 84.051165586
127.5 100. 83.112639836
127.5 102.5 82.120892914
127.5 105. 81.053249493
127.5 107.5 79.931339571
127.5 110. 78.750970638
127.5 112.5 77.48442749
127.5 115. 76.150031993
127.5 117.5 74.745426367
127.5 120. 73.266759993
127.5 122.5 71.710468302
127.5 125. 70.073445422
127.5 127.5 68.345671277
127.5 130. 66.533906229
127.5 132.5 64.638774047
127.5 135. 62.661054398
127.5 137.5 60.603228221
127.5 140. 58.469873595
127.5 142.5 56.268084754
127.5 145. 54.007878036
127.5 147.5 51.702518467
127.5 150. 49.368649308
127.5 152.5 47.02601531
127.5 155. 44.696400743
127.5 157.5 42.40107411
127.5 160. 40.148178004
127.5 162.5 37.972274922
127.5 165. 35.879796786
127.5 167.5 33.897272855
127.5 170. 32.002444655
127.5 172.5 30.257041631
127.5 175. 28.584664222
127.5 177.5 27.055817627
127.5 180. 25.656868379
127.5 182.5 24.315675186
127.5 185. 23.024456632
127.5 187.5 21.954283737
127.5 190. 20.980972552
127.5 192.5 20.049163033
127.5 195. 19.154355721
127.5 197.5 18.292482744
127.5 200. 17.459829632
127.5 202.5 16.652966512
127.5 205. 15.988179564
127.5 207.5 15.661520892
127.5 210. 15.352718848
127.5 212.5 15.060386891
127.5 215. 14.783278275
127.5 217.5 14.520268846
127.5 220. 14.270342313
127.5 222.5 14.032577601
127.5 225. 13.806137937
127.5 227.5 13.590261407
127.5 230. 13.384252757
127.5 232.5 13.187476244
127.5 235. 12.999349397
127.5 237.5 12.819337538
127.5 240. 12.646948973
127.5 242.5 12.481730752
127.5 245. 12.323264919
127.5 247.5 12.171165192
127.5 250. 12.025074013
127.5 252.5 11.884659924
127.5 255. 11.749615226
127.5 257.5 11.619653883
127.5 260. 11.494509648
127.5 262.5 11.373934377
127.5 265. 11.257696516
127.5 267.5 11.145579738
127.5 270. 11.037381706
127.5 272.5 10.932912964
127.5 275. 10.831995925
127.5 277.5 10.734463956
127.5 280. 10.64016055
127.5 282.5 10.54893856
127.5 285. 10.46065952
127.5 287.5 10.375193006
127.5 290. 10.292416065
127.5 292.5 10.212212689
127.5 295. 10.13447333
127.5 297.5 10.059094456
130. 2.5 93.911043952
130. 5. 93.911043952
130. 7.5 93.91104395
130. 10. 93.911043655
130. 12.5 93.911035985
130. 15. 93.910966043
130. 17.5 93.910624255
130. 20. 93.909503405
130. 22.5 93.906694003
130. 25. 93.900863254
130. 27.5 93.890311519
130. 30. 93.873073473
130. 32.5 93.847030906
130. 35. 93.810015249
130. 37.5 93.759644761
130. 40. 93.69132369
130. 42.5 93.605048216
130. 45. 93.498969302
130. 47.5 93.371425462
130. 50. 93.220945889
130. 52.5 93.046244751
130. 55. 92.846208989
130. 57.5 92.619881637
130. 60. 92.365908973
130. 62.5 92.069312181
130. 65. 91.743397868
130. 67.5 91.387794504
130. 70. 91.002183097
130. 72.5 90.564657726
130. 75. 90.094355037
130. 77.5 89.593309067
130. 80. 89.033964557
130. 82.5 88.440781922
130. 85. 87.801628848
130. 87.5 87.110831385
130. 90. 86.378413273
130. 92.5 85.586379399
130. 95. 84.747359048
130. 97.5 83.852287976
130. 100. 82.894377999
130. 102.5 81.889793315
130. 105. 80.808478466
130. 107.5 79.665598664
130. 110. 78.463221017
130. 112.5 77.192472189
130. 115. 75.83638178
130. 117.5 74.409420282
130. 120. 72.907877553
130. 122.5 71.328352444
130. 125. 69.667928802
130. 127.5 67.924380587
130. 130. 66.096413682
130. 132.5 64.183950862
130. 135. 62.1884625
130. 137.5 60.113338092
130. 140. 57.964281173
130. 142.5 55.747382279
130. 145. 53.473783697
130. 147.5 51.158172164
130. 150. 48.817870943
130. 152.5 46.473381533
130. 155. 44.147327373
130. 157.5 41.86190409
130. 160. 39.631456054
130. 162.5 37.474430336
130. 165. 35.409091475
130. 167.5 33.448345221
130. 170. 31.591153348
130. 172.5 29.865422413
130. 175. 28.209970822
130. 177.5 26.730760461
130. 180. 25.347253508
130. 182.5 24.019526094
130. 185. 22.740243537
130. 187.5 21.732520836
130. 190. 20.770023707
130. 192.5 19.847874813
130. 195. 18.961695088
130. 197.5 18.107516521
130. 200. 17.281706791
130. 202.5 16.480902514
130. 205. 15.916046718
130. 207.5 15.593727742
130. 210. 15.288909496
130. 212.5 15.00024257
130. 215. 14.72651268
130. 217.5 14.466624145
130. 220. 14.219585727
130. 222.5 13.984498464
130. 225. 13.760545156
130. 227.5 13.546981265
130. 230. 13.343126996
130. 232.5 13.148360407
130. 235. 12.962111363
130. 237.5 12.78385625
130. 240. 12.613113314
130. 242.5 12.449438554
130. 245. 12.29242209
130. 247.5 12.14168494
130. 250. 11.996876159
130. 252.5 11.857670291
130. 255. 11.723765092
130. 257.5 11.594879494
130. 260. 11.47075178
130. 262.5 11.351137948
130. 265. 11.23581023
130. 267.5 11.124555771
130. 270. 11.01717542
130. 272.5 10.913482647
130. 275. 10.81330256
130. 277.5 10.716471009
130. 280. 10.622833774
130. 282.5 10.532245827
130. 285. 10.444570655
130. 287.5 10.359679647
130. 290. 10.27745153
130. 292.5 10.197771852
130. 295. 10.120532514
130. 297.5 10.04563133
132.5 2.5 93.911043952
132.5 5. 93.911043952
132.5 7.5 93.91104395
132.5 10. 93.911043642
132.5 12.5 93.91103552
132.5 15. 93.910961112
132.5 17.5 93.91059739
132.5 20. 93.90940698
132.5 22.5 93.906432162
132.5 25. 93.900278616
132.5 27.5 93.889179639
132.5 30. 93.871104757
132.5 32.5 93.843877985
132.5 35. 93.805283502
132.5 37.5 93.752595181
132.5 40. 93.681692297
132.5 42.5 93.592346021
132.5 45. 93.482706045
132.5 47.5 93.351119094
132.5 50. 93.19613031
132.5 52.5 93.016475733
132.5 55. 92.811068335
132.5 57.5 92.578979706
132.5 60. 92.316287259
132.5 62.5 92.013013866
132.5 65. 91.680143475
132.5 67.5 91.317332904
132.5 70. 90.921870123
132.5 72.5 90.474464067
132.5 75. 89.996279258
132.5 77.5 89.484455944
132.5 80. 88.91340656
132.5 82.5 88.312062816
132.5 85. 87.656684567
132.5 87.5 86.957831282
132.5 90. 86.207692429
132.5 92.5 85.407893832
132.5 95. 84.550003225
132.5 97.5 83.647566357
132.5 100. 82.669993758
132.5 102.5 81.644389226
132.5 105. 80.557029853
132.5 107.5 79.392915527
132.5 110. 78.168280932
132.5 112.5 76.878930257
132.5 115. 75.514950862
132.5 117.5 74.065389841
132.5 120. 72.540744249
132.5 122.5 70.937779522
132.5 125. 69.253773915
132.5 127.5 67.486729076
132.5 130. 65.635618745
132.5 132.5 63.700681426
132.5 135. 61.683758767
132.5 137.5 59.58867394
132.5 140. 57.42163206
132.5 142.5 55.191605478
132.5 145. 52.910636062
132.5 147.5 50.593934901
132.5 150. 48.258879967
132.5 152.5 45.913033486
132.5 155. 43.59114487
132.5 157.5 41.316344457
132.5 160. 39.105990906
132.5 162.5 36.970640053
132.5 165. 34.93341617
132.5 167.5 32.994110424
132.5 170. 31.175687024
132.5 172.5 29.469364991
132.5 175. 27.832549607
132.5 177.5 26.402357227
132.5 180. 25.034135178
132.5 182.5 23.719725748
132.5 185. 22.504176487
132.5 187.5 21.508505155
132.5 190. 20.556771311
132.5 192.5 19.644239009
132.5 195. 18.766646857
132.5 197.5 17.920124341
132.5 200. 17.101119127
132.5 202.5 16.306332269
132.5 205. 15.843344195
132.5 207.5 15.525372422
132.5 210. 15.224547165
132.5 212.5 14.939555738
132.5 215. 14.669215987
132.5 217.5 14.412460436
132.5 220. 14.168322689
132.5 222.5 13.935925723
132.5 225. 13.714471773
132.5 227.5 13.503233564
132.5 230. 13.301546678
132.5 232.5 13.108802895
132.5 235. 12.924444369
132.5 237.5 12.747958504
132.5 240. 12.578873453
132.5 242.5 12.416754141
132.5 245. 12.261198744
132.5 247.5 12.111835569
132.5 250. 11.968320276
132.5 252.5 11.830333404
132.5 255. 11.697578164
132.5 257.5 11.569778455
132.5 260. 11.446677095
132.5 262.5 11.328034226
132.5 265. 11.213625874
132.5 267.5 11.103242658
132.5 270. 10.996688621
132.5 272.5 10.893780169
132.5 275. 10.794345109
132.5 277.5 10.698221782
132.5 280. 10.605258266
132.5 282.5 10.515311656
132.5 285. 10.428247404
132.5 287.5 10.343938718
132.5 290. 10.262266011
132.5 292.5 10.1831164
132.5 295. 10.106383237
132.5 297.5 10.031965692
135. 2.5 93.911043952
135. 5. 93.911043952
135. 7.5 93.91104395
135. 10. 93.911043624
135. 12.5 93.911034952
135. 15. 93.910955287
135. 17.5 93.9105664
135. 20. 93.909297716
135. 22.5 93.906139543
135. 25. 93.899632458
135. 27.5 93.887939916
135. 30. 93.8689646
135. 32.5 93.840472106
135. 35. 93.800199584
135. 37.5 93.745055798
135. 40. 93.671433191
135. 42.5 93.578863684
135. 45. 93.465497566
135. 47.5 93.329691653
135. 50. 93.17000881
135. 52.5 92.985208558
135. 55. 92.774231285
135. 57.5 92.536178287
135. 60. 92.264467679
135. 62.5 91.95430533
135. 65. 91.614264505
135. 67.5 91.244030494
135. 70. 90.836238961
135. 72.5 90.380888392
135. 75. 89.894601408
135. 77.5 89.368022245
135. 80. 88.788702976
135. 82.5 88.178971531
135. 85. 87.507057895
135. 87.5 86.799913866
135. 90. 86.031757335
135. 92.5 85.223945782
135. 95. 84.346897969
135. 97.5 83.429383219
135. 100. 82.439312182
135. 102.5 81.392425547
135. 105. 80.292230662
135. 107.5 79.113100332
135. 110. 77.86595651
135. 112.5 76.553198081
135. 115. 75.170721444
135. 117.5 73.713134271
135. 120. 72.165160126
135. 122.5 70.538552641
135. 125. 68.830789575
135. 127.5 67.040106926
135. 130. 65.165754378
135. 132.5 63.20829526
135. 135. 61.169952032
135. 137.5 59.054990861
135. 140. 56.870126932
135. 142.5 54.624913398
135. 145. 52.332046569
135. 147.5 50.007468645
135. 150. 47.6700583
135. 152.5 45.34053101
135. 155. 43.02786053
135. 157.5 40.764427831
135. 160. 38.573049011
135. 162.5 36.460937937
135. 165. 34.452835453
135. 167.5 32.534607834
135. 170. 30.75611987
135. 172.5 29.068921968
135. 175. 27.48357552
135. 177.5 26.070679153
135. 180. 24.717568817
135. 182.5 23.416313901
135. 185. 22.26599131
135. 187.5 21.282301187
135. 190. 20.341271048
135. 192.5 19.438303015
135. 195. 18.569250543
135. 197.5 17.730338128
135. 200. 16.91809115
135. 202.5 16.129272911
135. 205. 15.770105654
135. 207.5 15.456485914
135. 210. 15.159660413
135. 212.5 14.87835275
135. 215. 14.611412548
135. 217.5 14.35780025
135. 220. 14.116574067
135. 222.5 13.886878728
135. 225. 13.667935751
135. 227.5 13.459035
135. 230. 13.259527332
135. 232.5 13.068818174
135. 235. 12.886361901
135. 237.5 12.711656884
135. 240. 12.544241145
135. 242.5 12.383688502
135. 245. 12.229605164
135. 247.5 12.081626708
135. 250. 11.939415388
135. 252.5 11.802657729
135. 255. 11.671062389
135. 257.5 11.544358235
135. 260. 11.422292617
135. 262.5 11.304629821
135. 265. 11.191149669
135. 267.5 11.081646263
135. 270. 10.97592684
135. 272.5 10.873810747
135. 275. 10.775128498
135. 277.5 10.679720931
135. 280. 10.587438426
135. 282.5 10.498140211
135. 285. 10.411693707
135. 287.5 10.32797395
135. 290. 10.246863046
135. 292.5 10.168249684
135. 295. 10.09202868
135. 297.5 10.018100561
137.5 2.5 93.911043952
137.5 5. 93.911043952
137.5 7.5 93.91104395
137.5 10. 93.911043601
137.5 12.5 93.911034258
137.5 15. 93.910948406
137.5 17.5 93.91053065
137.5 20. 93.909173902
137.5 22.5 93.905812527
137.5 25. 93.898918301
137.5 27.5 93.886582066
137.5 30. 93.866638054
137.5 32.5 93.836792936
137.5 35. 93.794737223
137.5 37.5 93.736992475
137.5 40. 93.660505336
137.5 42.5 93.564553163
137.5 45. 93.447288831
137.5 47.5 93.307081212
137.5 50. 93.142512739
137.5 52.5 92.952368059
137.5 55. 92.735616384
137.5 57.5 92.491389866
137.5 60. 92.21035423
137.5 62.5 91.89308503
137.5 65. 91.545654021
137.5 67.5 91.167775059
137.5 70. 90.747324747
137.5 72.5 90.28380682
137.5 75. 89.78919245
137.5 77.5 89.247531575
137.5 80. 88.659714002
137.5 82.5 88.039185851
137.5 85. 87.352598468
137.5 87.5 86.636922962
137.5 90. 85.850446654
137.5 92.5 85.030895582
137.5 95. 84.137870423
137.5 97.5 83.199345693
137.5 100. 82.202148805
137.5 102.5 81.133712162
137.5 105. 80.010708633
137.5 107.5 78.825952683
137.5 110. 77.556042723
137.5 112.5 76.219637344
137.5 115. 74.81276391
137.5 117.5 73.331596539
137.5 120. 71.772609765
137.5 122.5 70.130463503
137.5 125. 68.398773192
137.5 127.5 66.584320275
137.5 130. 64.68663859
137.5 132.5 62.706625334
137.5 135. 60.646893058
137.5 137.5 58.512159801
137.5 140. 56.309658769
137.5 142.5 54.049530643
137.5 145. 51.745131745
137.5 147.5 49.413140177
137.5 150. 47.073250812
137.5 152.5 44.747081002
137.5 155. 42.455580833
137.5 157.5 40.206172812
137.5 160. 38.034663322
137.5 162.5 35.945498883
137.5 165. 33.967402172
137.5 167.5 32.073767291
137.5 170. 30.332516732
137.5 172.5 28.664136633
137.5 175. 27.131599099
137.5 177.5 25.735791347
137.5 180. 24.397603832
137.5 182.5 23.10932421
137.5 185. 22.025758967
137.5 187.5 21.053970695
137.5 190. 20.12357605
137.5 192.5 19.230111786
137.5 195. 18.369543273
137.5 197.5 17.538187421
137.5 200. 16.732644929
137.5 202.5 16.023453172
137.5 205. 15.696364358
137.5 207.5 15.387098874
137.5 210. 15.094277525
137.5 212.5 14.816659736
137.5 215. 14.55312653
137.5 217.5 14.302665965
137.5 220. 14.064360607
137.5 222.5 13.837376733
137.5 225. 13.620954978
137.5 227.5 13.414402209
137.5 230. 13.217084447
137.5 232.5 13.028420678
137.5 235. 12.847877421
137.5 237.5 12.674963961
137.5 240. 12.509228138
137.5 242.5 12.350252625
137.5 245. 12.197651638
137.5 247.5 12.051067999
137.5 250. 11.910170536
137.5 252.5 11.774651751
137.5 255. 11.644225739
137.5 257.5 11.518626326
137.5 260. 11.397605392
137.5 262.5 11.280931366
137.5 265. 11.168387867
137.5 267.5 11.059772477
137.5 270. 10.954895634
137.5 272.5 10.853579627
137.5 275. 10.755657682
137.5 277.5 10.660973137
137.5 280. 10.569378684
137.5 282.5 10.480735682
137.5 285. 10.394913533
137.5 287.5 10.311789102
137.5 290. 10.231246198
137.5 292.5 10.153175085
137.5 295. 10.077472048
137.5 297.5 10.004038982
140. 2.5 93.911043952
140. 5. 93.911043952
140. 7.5 93.91104395
140. 10. 93.911043572
140. 12.5 93.911033411
140. 15. 93.910940277
140. 17.5 93.910489411
140. 20. 93.9090336
140. 22.5 93.905447069
140. 25. 93.898128986
140. 27.5 93.885094823
140. 30. 93.86410886
140. 32.5 93.832818498
140. 35. 93.788868164
140. 37.5 93.728368658
140. 40. 93.648864956
140. 42.5 93.549363373
140. 45. 93.428021482
140. 47.5 93.283222265
140. 50. 93.113569632
140. 52.5 92.917875037
140. 55. 92.695137935
140. 57.5 92.444522481
140. 60. 92.153846163
140. 62.5 91.829246478
140. 65. 91.474199945
140. 67.5 91.088449055
140. 70. 90.655003091
140. 72.5 90.183089565
140. 75. 89.679917226
140. 77.5 89.122843032
140. 80. 88.526293029
140. 82.5 87.888371841
140. 85. 87.193148307
140. 87.5 86.460882674
140. 90. 85.663590589
140. 92.5 84.823660135
140. 95. 83.92273848
140. 97.5 82.962930701
140. 100. 81.956006083
140. 102.5 80.868048324
140. 105. 79.721984309
140. 107.5 78.515994402
140. 110. 77.238323163
140. 112.5 75.878027374
140. 115. 74.446533203
140. 117.5 72.940170746
140. 120. 71.355596437
140. 122.5 69.689970894
140. 125. 67.941165891
140. 127.5 66.108007723
140. 130. 64.190562861
140. 132.5 62.190467599
140. 135. 60.111295743
140. 137.5 57.958945875
140. 140. 55.740108509
140. 142.5 53.465360913
140. 145. 51.149818757
140. 147.5 48.810900637
140. 150. 46.469122297
140. 152.5 44.147007984
140. 155. 41.866506243
140. 157.5 39.641583272
140. 160. 37.490866733
140. 162.5 35.431489301
140. 165. 33.477156853
140. 167.5 31.624710438
140. 170. 29.904932664
140. 172.5 28.255042419
140. 175. 26.776694732
140. 177.5 25.397752508
140. 180. 24.074283279
140. 182.5 22.798783847
140. 185. 21.783547337
140. 187.5 20.823572598
140. 190. 19.903736768
140. 192.5 19.019707704
140. 195. 18.167559651
140. 197.5 17.343699225
140. 200. 16.544799933
140. 202.5 15.944499909
140. 205. 15.622153149
140. 207.5 15.317241602
140. 210. 15.028426491
140. 212.5 14.75450258
140. 215. 14.494381899
140. 217.5 14.247079792
140. 220. 14.011702917
140. 222.5 13.78743888
140. 225. 13.573547252
140. 227.5 13.369351756
140. 230. 13.174233458
140. 232.5 12.987624798
140. 235. 12.809004366
140. 237.5 12.637892287
140. 240. 12.473846168
140. 242.5 12.316457497
140. 245. 12.165348456
140. 247.5 12.020169088
140. 250. 11.880594773
140. 252.5 11.746323969
140. 255. 11.617076199
140. 257.5 11.492590238
140. 260. 11.372622489
140. 262.5 11.256945519
140. 265. 11.14534674
140. 267.5 11.037627216
140. 270. 10.933600585
140. 272.5 10.83309208
140. 275. 10.735937641
140. 277.5 10.64198311
140. 280. 10.551083492
140. 282.5 10.463102286
140. 285. 10.377910874
140. 287.5 10.295387959
140. 290. 10.215419052
140. 292.5 10.137896004
140. 295. 10.062716571
140. 297.5 9.9897840195
142.5 2.5 93.911043952
142.5 5. 93.911043952
142.5 7.5 93.91104395
142.5 10. 93.911043535
142.5 12.5 93.911032376
142.5 15. 93.910930673
142.5 17.5 93.910441838
142.5 20. 93.908874615
142.5 22.5 93.90503865
142.5 25. 93.897256599
142.5 27.5 93.883465844
142.5 30. 93.861359335
142.5 32.5 93.828525032
142.5 35. 93.782562022
142.5 37.5 93.7191452
142.5 40. 93.636465346
142.5 42.5 93.53323999
142.5 45. 93.40763363
142.5 47.5 93.258045512
142.5 50. 93.083102982
142.5 52.5 92.881646019
142.5 55. 92.652705754
142.5 57.5 92.395479484
142.5 60. 92.094837719
142.5 62.5 91.762677974
142.5 65. 91.399784783
142.5 67.5 91.00592931
142.5 70. 90.559143607
142.5 72.5 90.078600615
142.5 75. 89.566634142
142.5 77.5 88.993808756
142.5 80. 88.388286274
142.5 82.5 87.732650556
142.5 85. 87.028541438
142.5 87.5 86.276896323
142.5 90. 85.471010488
142.5 92.5 84.610413731
142.5 95. 83.701310399
142.5 97.5 82.719939373
142.5 100. 81.689961315
142.5 102.5 80.59522234
142.5 105. 79.425838907
142.5 107.5 78.19540539
142.5 110. 76.899737918
142.5 112.5 75.528135501
142.5 115. 74.071793445
142.5 117.5 72.540032017
142.5 120. 70.92969322
142.5 122.5 69.238154729
142.5 125. 67.463542851
142.5 127.5 65.60498329
142.5 130. 63.662894842
142.5 132.5 61.639326868
142.5 135. 59.538333728
142.5 137.5 57.366367207
142.5 140. 55.13264898
142.5 142.5 52.849454707
142.5 145. 50.53219021
142.5 147.5 48.199049704
142.5 150. 45.857633408
142.5 152.5 43.540297861
142.5 155. 41.27163232
142.5 157.5 39.068640173
142.5 160. 36.941677567
142.5 162.5 34.913167182
142.5 165. 32.982127071
142.5 167.5 31.172095262
142.5 170. 29.473412452
142.5 172.5 27.842632451
142.5 175. 26.418929897
142.5 177.5 25.056614616
142.5 180. 23.747643498
142.5 182.5 22.531246784
142.5 185. 21.539421101
142.5 187.5 20.591162846
142.5 190. 19.681800846
142.5 192.5 18.807130437
142.5 195. 17.963331603
142.5 197.5 17.14689785
142.5 200. 16.35457285
142.5 202.5 15.865115155
142.5 205. 15.547504423
142.5 207.5 15.246944026
142.5 210. 14.962134987
142.5 212.5 14.691906906
142.5 215. 14.4352024
142.5 217.5 14.191063761
142.5 220. 13.958621456
142.5 222.5 13.737084188
142.5 225. 13.52573027
142.5 227.5 13.323900126
142.5 230. 13.130989731
142.5 232.5 12.946444878
142.5 235. 12.76975613
142.5 237.5 12.600454385
142.5 240. 12.438106955
142.5 242.5 12.282314091
142.5 245. 12.132705903
142.5 247.5 11.988939622
142.5 250. 11.850697153
142.5 252.5 11.717682891
142.5 255. 11.589621768
142.5 257.5 11.466257496
142.5 260. 11.347350991
142.5 262.5 11.232678952
142.5 265. 11.122032579
142.5 267.5 11.015216415
142.5 270. 10.912047296
142.5 272.5 10.812353398
142.5 275. 10.715973378
142.5 277.5 10.622755581
142.5 280. 10.532557327
142.5 282.5 10.44524426
142.5 285. 10.360689745
142.5 287.5 10.278774325
142.5 290. 10.19938522
142.5 292.5 10.122415868
142.5 295. 10.047765502
142.5 297.5 9.9753387635
145. 2.5 93.911043952
145. 5. 93.911043952
145. 7.5 93.91104395
145. 10. 93.911043487
145. 12.5 93.911031112
145. 15. 93.910919328
145. 17.5 93.91038696
145. 20. 93.908694459
145. 22.5 93.904582216
145. 25. 93.896292391
145. 27.5 93.881681602
145. 30. 93.858370245
145. 32.5 93.823886854
145. 35. 93.775786113
145. 37.5 93.709280173
145. 40. 93.623256667
145. 42.5 93.516125229
145. 45. 93.386059633
145. 47.5 93.231477621
145. 50. 93.051032001
145. 52.5 92.843593018
145. 55. 92.608224918
145. 57.5 92.342407753
145. 60. 92.033217847
145. 62.5 91.693262308
145. 65. 91.322285318
145. 67.5 90.917442256
145. 70. 90.459609569
145. 72.5 89.970197388
145. 75. 89.444205515
145. 77.5 88.860273547
145. 80. 88.245532406
145. 82.5 87.571854172
145. 85. 86.858603486
145. 87.5 86.087270024
145. 90. 85.27251844
145. 92.5 84.390960995
145. 95. 83.468201654
145. 97.5 82.470161987
145. 100. 81.416870773
145. 102.5 80.309547224
145. 105. 79.122041689
145. 107.5 77.866920965
145. 110. 76.545582936
145. 112.5 75.15396603
145. 115. 73.6881532
145. 117.5 72.130930789
145. 120. 70.494651962
145. 122.5 68.77706053
145. 125. 66.976544949
145. 127.5 65.092539387
145. 130. 63.125824935
145. 132.5 61.078874153
145. 135. 58.956231449
145. 137.5 56.764909966
145. 140. 54.514767183
145. 142.5 52.218791481
145. 145. 49.893181037
145. 147.5 47.557005776
145. 150. 45.231075254
145. 152.5 42.926920427
145. 155. 40.670956222
145. 157.5 38.488942262
145. 160. 36.38709883
145. 162.5 34.390570701
145. 165. 32.482326751
145. 167.5 30.715976527
145. 170. 29.037990092
145. 172.5 27.463339462
145. 175. 26.058364876
145. 177.5 24.712422606
145. 180. 23.417713737
145. 182.5 22.272277497
145. 185. 21.293441632
145. 187.5 20.356794301
145. 190. 19.45781299
145. 192.5 18.592416806
145. 195. 17.756888233
145. 197.5 16.947804741
145. 200. 16.1619774
145. 202.5 15.785333466
145. 205. 15.472450109
145. 207.5 15.176235678
145. 210. 14.895430356
145. 212.5 14.628898052
145. 215. 14.37561154
145. 217.5 14.134639702
145. 220. 13.905136516
145. 222.5 13.686331535
145. 225. 13.477521615
145. 227.5 13.278063708
145. 230. 13.087368561
145. 232.5 12.904895197
145. 235. 12.730146061
145. 237.5 12.562662742
145. 240. 12.402022188
145. 242.5 12.24783336
145. 245. 12.099734251
145. 247.5 11.957389241
145. 250. 11.820486731
145. 252.5 11.688737026
145. 255. 11.56187045
145. 257.5 11.439635633
145. 260. 11.321797995
145. 262.5 11.208138354
145. 265. 11.098451694
145. 267.5 10.992546029
145. 270. 10.890241389
145. 272.5 10.791368895
145. 275. 10.695769915
145. 277.5 10.6032953
145. 280. 10.513804689
145. 282.5 10.427165865
145. 285. 10.343254183
145. 287.5 10.261952028
145. 290. 10.183148331
145. 292.5 10.106738121
145. 295. 10.032622112
145. 297.5 9.9607063226
147.5 2.5 93.911043952
147.5 5. 93.911043952
147.5 7.5 93.911043949
147.5 10. 93.911043426
147.5 12.5 93.911029568
147.5 15. 93.910905925
147.5 17.5 93.910323653
147.5 20. 93.908490313
147.5 22.5 93.904072122
147.5 25. 93.895226689
147.5 27.5 93.879727278
147.5 30. 93.85512067
147.5 32.5 93.818876192
147.5 35. 93.768505279
147.5 37.5 93.698728663
147.5 40. 93.609185734
147.5 42.5 93.497957624
147.5 45. 93.363229855
147.5 47.5 93.203440986
147.5 50. 93.017271363
147.5 52.5 92.803623266
147.5 55. 92.561595495
147.5 57.5 92.285775922
147.5 60. 91.968869899
147.5 62.5 91.620876456
147.5 65. 91.241572299
147.5 67.5 90.823022623
147.5 70. 90.356257556
147.5 72.5 89.857730368
147.5 75. 89.315339715
147.5 77.5 88.72207446
147.5 80. 88.097862143
147.5 82.5 87.405806182
147.5 85. 86.683151255
147.5 87.5 85.891812934
147.5 90. 85.066519147
147.5 92.5 84.165095998
147.5 95. 83.219373765
147.5 97.5 82.213377588
147.5 100. 81.136504337
147.5 102.5 80.004227563
147.5 105. 78.810349682
147.5 107.5 77.530290133
147.5 110. 76.183053825
147.5 112.5 74.764723575
147.5 115. 73.271552882
147.5 117.5 71.700121968
147.5 120. 70.047514804
147.5 122.5 68.30643246
147.5 125. 66.479924742
147.5 127.5 64.570440697
147.5 130. 62.579133537
147.5 132.5 60.508908764
147.5 135. 58.36480973
147.5 137.5 56.154418378
147.5 140. 53.888233687
147.5 142.5 51.579960827
147.5 145. 49.246593267
147.5 147.5 46.9080791
147.5 150. 44.586194275
147.5 152.5 42.301918598
147.5 155. 40.064458391
147.5 157.5 37.904438178
147.5 160. 35.828913715
147.5 162.5 33.863723911
147.5 165. 31.985751427
147.5 167.5 30.256397693
147.5 170. 28.598688225
147.5 172.5 27.081596827
147.5 175. 25.695052471
147.5 177.5 24.365214023
147.5 180. 23.084515741
147.5 182.5 22.011643944
147.5 185. 21.04566688
147.5 187.5 20.120516611
147.5 190. 19.231814834
147.5 192.5 18.375600631
147.5 195. 17.548255653
147.5 197.5 16.746438299
147.5 200. 16.031004045
147.5 202.5 15.705188823
147.5 205. 15.39702165
147.5 207.5 15.105145676
147.5 210. 14.828339588
147.5 212.5 14.565501061
147.5 215. 14.315632576
147.5 217.5 14.077829231
147.5 220. 13.851268208
147.5 222.5 13.635199652
147.5 225. 13.428938746
147.5 227.5 13.231858789
147.5 230. 13.043385152
147.5 232.5 12.862989966
147.5 235. 12.690187451
147.5 237.5 12.524529799
147.5 240. 12.365603523
147.5 242.5 12.213026232
147.5 245. 12.066443754
147.5 247.5 11.925527573
147.5 250. 11.789972553
147.5 252.5 11.659494882
147.5 255. 11.533830249
147.5 257.5 11.412732189
147.5 260. 11.295970604
147.5 262.5 11.183330424
147.5 265. 11.074610403
147.5 267.5 10.969622022
147.5 270. 10.868188501
147.5 272.5 10.770143898
147.5 275. 10.675332291
147.5 277.5 10.583607038
147.5 280. 10.494830091
147.5 282.5 10.40887138
147.5 285. 10.325608244
147.5 287.5 10.244924915
147.5 290. 10.166712036
147.5 292.5 10.09086623
147.5 295. 10.017289692
147.5 297.5 9.9458898244
150. 2.5 93.911043952
150. 5. 93.911043952
150. 7.5 93.911043949
150. 10. 93.911043347
150. 12.5 93.911027683
150. 15. 93.910890091
150. 17.5 93.910250625
150. 20. 93.908258979
150. 22.5 93.903502056
150. 25. 93.894048801
150. 27.5 93.877586633
150. 30. 93.85158785
150. 32.5 93.813463018
150. 35. 93.760475841
150. 37.5 93.687442552
150. 40. 93.594195775
150. 42.5 93.478671773
150. 45. 93.339070407
150. 47.5 93.173853458
150. 50. 92.98173093
150. 52.5 92.761638929
150. 55. 92.512712251
150. 57.5 92.226540994
150. 60. 91.901671311
150. 62.5 91.545391244
150. 65. 91.15751009
150. 67.5 90.724884671
150. 70. 90.248937065
150. 72.5 89.741042711
150. 75. 89.181894666
150. 77.5 88.579040378
150. 80. 87.937157506
150. 82.5 87.234320947
150. 85. 86.496219196
150. 87.5 85.690324089
150. 90. 84.842798996
150. 92.5 83.932601813
150. 95. 82.963637873
150. 97.5 81.946502801
150. 100. 80.848619458
150. 102.5 79.691139812
150. 105. 78.472802822
150. 107.5 77.185248888
150. 110. 75.811879002
150. 112.5 74.366626194
150. 115. 72.845916768
150. 117.5 71.246533265
150. 120. 69.56579594
150. 122.5 67.801773951
150. 125. 65.953533052
150. 127.5 64.021424715
150. 130. 62.007417163
150. 132.5 59.915460938
150. 135. 57.751869235
150. 137.5 55.525674175
150. 140. 53.248889706
150. 142.5 50.932841842
150. 145. 48.592330715
150. 147.5 46.252198896
150. 150. 43.935191652
150. 152.5 41.66335158
150. 155. 39.452101708
150. 157.5 37.315123082
150. 160. 35.272363941
150. 162.5 33.332636073
150. 165. 31.499715925
150. 167.5 29.79339043
150. 170. 28.155517523
150. 172.5 26.697464249
150. 175. 25.329037692
150. 177.5 24.015018648
150. 180. 22.7480633
150. 182.5 21.749408924
150. 185. 20.79615126
150. 187.5 19.882376089
150. 190. 19.003844801
150. 192.5 18.156712582
150. 195. 17.337456822
150. 197.5 16.542813693
150. 200. 15.945410227
150. 202.5 15.624714615
150. 205. 15.321249978
150. 207.5 15.033702703
150. 210. 14.760889303
150. 212.5 14.501740659
150. 215. 14.255288496
150. 217.5 14.020653739
150. 220. 13.797036451
150. 222.5 13.583707104
150. 225. 13.37999898
150. 227.5 13.18530154
150. 230. 12.999054617
150. 232.5 12.820743317
150. 235. 12.649893526
150. 237.5 12.486067944
150. 240. 12.328862573
150. 242.5 12.177903603
150. 245. 12.032844639
150. 247.5 11.893364228
150. 250. 11.759163654
150. 252.5 11.629964959
150. 255. 11.50550917
150. 257.5 11.385554703
150. 260. 11.269875926
150. 262.5 11.158261866
150. 265. 11.050515036
150. 267.5 10.946450374
150. 270. 10.84589428
150. 272.5 10.748683748
150. 275. 10.654665562
150. 277.5 10.563695579
150. 280. 10.475638067
150. 282.5 10.390365098
150. 285. 10.307756001
150. 287.5 10.227696849
150. 290. 10.150080002
150. 292.5 10.074803676
150. 295. 10.001771551
150. 297.5 9.9308924141
152.5 2.5 93.911043952
152.5 5. 93.911043952
152.5 7.5 93.911043948
152.5 10. 93.911043245
152.5 12.5 93.91102538
152.5 15. 93.910871385
152.5 17.5 93.910166382
152.5 20. 93.907996839
152.5 22.5 93.902864964
152.5 25. 93.892746904
152.5 27.5 93.875241873
152.5 30. 93.847747025
152.5 32.5 93.807614862
152.5 35. 93.75168836
152.5 37.5 93.675370283
152.5 40. 93.578226187
152.5 42.5 93.458198082
152.5 45. 93.313502878
152.5 47.5 93.14262806
152.5 50. 92.944315459
152.5 52.5 92.717536811
152.5 55. 92.461464339
152.5 57.5 92.164581183
152.5 60. 91.831493259
152.5 62.5 91.466670991
152.5 65. 91.069956317
152.5 67.5 90.622877069
152.5 70. 90.137490103
152.5 72.5 89.61996984
152.5 75. 89.04369758
152.5 77.5 88.430991559
152.5 80. 87.769829037
152.5 82.5 87.057203217
152.5 85. 86.297991917
152.5 87.5 85.482591928
152.5 90. 84.612536572
152.5 92.5 83.693250068
152.5 95. 82.700754841
152.5 97.5 81.658478141
152.5 100. 80.552960785
152.5 102.5 79.370017605
152.5 105. 78.125002445
152.5 107.5 76.813777875
152.5 110. 75.431773367
152.5 112.5 73.959382624
152.5 115. 72.410949848
152.5 117.5 70.783464481
152.5 120. 69.074489566
152.5 122.5 67.282379444
152.5 125. 65.406535139
152.5 127.5 63.447701535
152.5 130. 61.408305872
152.5 132.5 59.292829415
152.5 135. 57.108192116
152.5 137.5 54.8641116
152.5 140. 52.573367893
152.5 142.5 50.25185468
152.5 145. 47.918207877
152.5 147.5 45.589276864
152.5 150. 43.278005363
152.5 152.5 41.01957447
152.5 155. 38.830985419
152.5 157.5 36.720974793
152.5 160. 34.712184522
152.5 162.5 32.797300924
152.5 165. 31.010773347
152.5 167.5 29.326974076
152.5 170. 27.721606607
152.5 172.5 26.310993138
152.5 175. 24.960357423
152.5 177.5 23.661858098
152.5 180. 22.469025986
152.5 182.5 21.485631321
152.5 185. 20.544945537
152.5 187.5 19.64241558
152.5 190. 18.773937962
152.5 192.5 17.93578002
152.5 195. 17.124511361
152.5 197.5 16.33694266
152.5 200. 15.859540544
152.5 202.5 15.543943615
152.5 205. 15.245165504
152.5 207.5 14.961934996
152.5 210. 14.693105738
152.5 212.5 14.437641244
152.5 215. 14.194602004
152.5 217.5 13.963134373
152.5 220. 13.742460961
152.5 222.5 13.531872284
152.5 225. 13.330719491
152.5 227.5 13.138408005
152.5 230. 12.95439196
152.5 232.5 12.778169293
152.5 235. 12.609277439
152.5 237.5 12.447289507
152.5 240. 12.291810903
152.5 242.5 12.142476328
152.5 245. 11.998947103
152.5 247.5 11.86090879
152.5 250. 11.728069051
152.5 252.5 11.600155745
152.5 255. 11.476915207
152.5 257.5 11.358110709
152.5 260. 11.243521067
152.5 262.5 11.132939387
152.5 265. 11.026171926
152.5 267.5 10.923037067
152.5 270. 10.823364385
152.5 272.5 10.726993798
152.5 275. 10.633774791
152.5 277.5 10.54356572
152.5 280. 10.456233161
152.5 282.5 10.37165133
152.5 285. 10.28970154
152.5 287.5 10.210271709
152.5 290. 10.133255912
152.5 292.5 10.058553958
152.5 295. 9.9860710145
152.5 297.5 9.9157172527
155. 2.5 93.911043952
155. 5. 93.911043952
155. 7.5 93.911043948
155. 10. 93.911043115
155. 12.5 93.911022567
155. 15. 93.910849287
155. 17.5 93.910069201
155. 20. 93.907699787
155. 22.5 93.902152961
155. 25. 93.891307931
155. 27.5 93.872673495
155. 30. 93.843571257
155. 32.5 93.801296606
155. 35. 93.742244784
155. 37.5 93.662456605
155. 40. 93.561212264
155. 42.5 93.43646248
155. 45. 93.286444037
155. 47.5 93.109672686
155. 50. 92.904924287
155. 52.5 92.671208025
155. 55. 92.407734967
155. 57.5 92.099768328
155. 60. 91.758200281
155. 62.5 91.384573133
155. 65. 90.978761472
155. 67.5 90.516840829
155. 70. 90.021750755
155. 72.5 89.492038477
155. 75. 88.900566798
155. 77.5 88.277739164
155. 80. 87.596943807
155. 82.5 86.874247633
155. 85. 86.093598293
155. 87.5 85.268393798
155. 90. 84.37549828
155. 92.5 83.44000605
155. 95. 82.43047271
155. 97.5 81.362788599
155. 100. 80.239770967
155. 102.5 79.040580769
155. 105. 77.768644593
155. 107.5 76.429443112
155. 110. 75.01900354
155. 112.5 73.533530693
155. 115. 71.966343513
155. 117.5 70.310606651
155. 120. 68.573290236
155. 122.5 66.753042643
155. 125. 64.849610355
155. 127.5 62.864142479
155. 130. 60.799535811
155. 132.5 58.660811656
155. 135. 56.455504072
155. 137.5 54.194021183
155. 140. 51.889911822
155. 142.5 49.559919277
155. 145. 47.223613602
155. 147.5 44.902226421
155. 150. 42.614554491
155. 152.5 40.370535575
155. 155. 38.205312235
155. 157.5 36.121952902
155. 160. 34.148375575
155. 162.5 32.257695842
155. 165. 30.518949468
155. 167.5 28.857155035
155. 170. 27.31288989
155. 172.5 25.922226321
155. 175. 24.589040068
155. 177.5 23.305745384
155. 180. 22.189878656
155. 182.5 21.220366008
155. 185. 20.292096709
155. 187.5 19.400674332
155. 190. 18.542125885
155. 192.5 17.712826828
155. 195. 16.909435366
155. 197.5 16.128833282
155. 200. 15.773429613
155. 202.5 15.46290797
155. 205. 15.168798095
155. 207.5 14.889870322
155. 210. 14.625014728
155. 212.5 14.37322687
155. 215. 14.133595511
155. 217.5 13.905292028
155. 220. 13.687561233
155. 222.5 13.479713398
155. 225. 13.281117291
155. 227.5 13.091194097
155. 230. 12.909412071
155. 232.5 12.735281841
155. 235. 12.568352262
155. 237.5 12.408206748
155. 240. 12.25446002
155. 242.5 12.106755215
155. 245. 11.964761308
155. 247.5 11.828170817
155. 250. 11.696697739
155. 252.5 11.57007571
155. 255. 11.448056342
155. 257.5 11.330407736
155. 260. 11.216913132
155. 262.5 11.107369693
155. 265. 11.001587408
155. 267.5 10.899388092
155. 270. 10.80060448
155. 272.5 10.705079407
155. 275. 10.612665055
155. 277.5 10.523222268
155. 280. 10.436619931
155. 282.5 10.352734397
155. 285. 10.271448962
155. 287.5 10.192653388
155. 290. 10.116243461
155. 292.5 10.042120588
155. 295. 9.9701914208
155. 297.5 9.9003675159
157.5 2.5 93.911043952
157.5 5. 93.911043952
157.5 7.5 93.911043946
157.5 10. 93.911042948
157.5 12.5 93.911019131
157.5 15. 93.910823181
157.5 17.5 93.909957095
157.5 20. 93.907363174
157.5 22.5 93.901357234
157.5 25. 93.889717428
157.5 27.5 93.869860126
157.5 30. 93.839031235
157.5 32.5 93.794470269
157.5 35. 93.732095746
157.5 37.5 93.648642299
157.5 40. 93.543084904
157.5 42.5 93.41338611
157.5 45. 93.257805517
157.5 47.5 93.074889767
157.5 50. 92.863450995
157.5 52.5 92.622537647
157.5 55. 92.350057434
157.5 57.5 92.0319675
157.5 60. 91.681649888
157.5 62.5 91.298947813
157.5 65. 90.879059134
157.5 67.5 90.40660885
157.5 70. 89.901544712
157.5 72.5 89.354027104
157.5 75. 88.752311278
157.5 77.5 88.119084749
157.5 80. 87.41829349
157.5 82.5 86.685238206
157.5 85. 85.882811511
157.5 87.5 85.044849061
157.5 90. 84.131437917
157.5 92.5 83.170958995
157.5 95. 82.152526247
157.5 97.5 81.059155503
157.5 100. 79.908981068
157.5 102.5 78.697819059
157.5 105. 77.403422998
157.5 107.5 76.036020395
157.5 110. 74.596513522
157.5 112.5 73.081295805
157.5 115. 71.487127606
157.5 117.5 69.811318278
157.5 120. 68.051937061
157.5 122.5 66.208059444
157.5 125. 64.280053546
157.5 127.5 62.269906379
157.5 130. 60.180845556
157.5 132.5 58.019168771
157.5 135. 55.793590493
157.5 137.5 53.51521353
157.5 140. 51.198357704
157.5 142.5 48.860616765
157.5 145. 46.522495225
157.5 147.5 44.206248457
157.5 150. 41.933223854
157.5 152.5 39.716163543
157.5 155. 37.575461274
157.5 157.5 35.524710282
157.5 160. 33.58092055
157.5 162.5 31.733938496
157.5 165. 30.024256717
157.5 167.5 28.383926119
157.5 170. 26.902305554
157.5 172.5 25.531197732
157.5 175. 24.215105159
157.5 177.5 22.946684433
157.5 180. 21.909480715
157.5 182.5 20.953663744
157.5 185. 20.037647886
157.5 187.5 19.157187856
157.5 190. 18.308436477
157.5 192.5 17.487873234
157.5 195. 16.692241205
157.5 197.5 16.009912989
157.5 200. 15.687111301
157.5 202.5 15.381639179
157.5 205. 15.092177063
157.5 207.5 14.817535971
157.5 210. 14.556641693
157.5 212.5 14.30852123
157.5 215. 14.072291119
157.5 217.5 13.847147333
157.5 220. 13.632356536
157.5 222.5 13.427248453
157.5 225. 13.231209225
157.5 227.5 13.043675581
157.5 230. 12.864129719
157.5 232.5 12.692094802
157.5 235. 12.527130977
157.5 237.5 12.368831853
157.5 240. 12.21682137
157.5 242.5 12.070751022
157.5 245. 11.930297369
157.5 247.5 11.795159828
157.5 250. 11.665058683
157.5 252.5 11.539733302
157.5 255. 11.418940543
157.5 257.5 11.302453301
157.5 260. 11.190059215
157.5 262.5 11.081559487
157.5 265. 10.976767817
157.5 267.5 10.875509437
157.5 270. 10.777620232
157.5 272.5 10.682945942
157.5 275. 10.591341435
157.5 277.5 10.502670041
157.5 280. 10.416802944
157.5 282.5 10.33361863
157.5 285. 10.253002378
157.5 287.5 10.174845788
157.5 290. 10.09904636
157.5 292.5 10.025507092
157.5 295. 9.954136122
157.5 297.5 9.8848463926
160. 2.5 93.911043952
160. 5. 93.911043952
160. 7.5 93.911043945
160. 10. 93.911042733
160. 12.5 93.911014935
160. 15. 93.910792341
160. 17.5 93.909827772
160. 20. 93.90698173
160. 22.5 93.900467931
160. 25. 93.88795942
160. 27.5 93.866778343
160. 30. 93.834095063
160. 32.5 93.787094764
160. 35. 93.721188093
160. 37.5 93.633863881
160. 40. 93.523770298
160. 42.5 93.388885007
160. 45. 93.227493475
160. 47.5 93.038175931
160. 50. 92.819783047
160. 52.5 92.571404352
160. 55. 92.287790428
160. 57.5 91.961036593
160. 60. 91.601692135
160. 62.5 91.20963745
160. 65. 90.774500971
160. 67.5 90.292005425
160. 70. 89.776688788
160. 72.5 89.210972034
160. 75. 88.598730058
160. 77.5 87.947484059
160. 80. 87.233658689
160. 82.5 86.48346617
160. 85. 85.665392563
160. 87.5 84.803264193
160. 90. 83.880096145
160. 92.5 82.894335842
160. 95. 81.858712433
160. 97.5 80.747285636
160. 100. 79.569696562
160. 102.5 78.329793204
160. 105. 77.023381306
160. 107.5 75.633177396
160. 110. 74.164401455
160. 112.5 72.61927414
160. 115. 70.994781619
160. 117.5 69.288498115
160. 120. 67.498803809
160. 122.5 65.625139384
160. 125. 63.668300816
160. 127.5 61.630773239
160. 130. 59.517094788
160. 132.5 57.334229352
160. 135. 55.091908614
160. 137.5 52.802874144
160. 140. 50.482900027
160. 142.5 48.150387092
160. 145. 45.814722066
160. 147.5 43.504598146
160. 150. 41.245884938
160. 152.5 39.054700524
160. 155. 36.941376434
160. 157.5 34.926784603
160. 160. 33.009785422
160. 162.5 31.21210664
160. 165. 29.526693603
160. 167.5 27.907265797
160. 170. 26.489891478
160. 172.5 25.137932066
160. 175. 23.838562926
160. 177.5 22.613135039
160. 180. 21.627886128
160. 182.5 20.685571066
160. 185. 19.781638168
160. 187.5 18.911987783
160. 190. 18.072893823
160. 192.5 17.260935619
160. 195. 16.472937297
160. 197.5 15.917957145
160. 200. 15.600618716
160. 202.5 15.300168084
160. 205. 15.015331148
160. 207.5 14.744958739
160. 210. 14.488011628
160. 212.5 14.243547653
160. 215. 14.010710609
160. 217.5 13.788720642
160. 220. 13.576865898
160. 222.5 13.374495253
160. 225. 13.18101196
160. 227.5 12.99586807
160. 230. 12.818559539
160. 232.5 12.648621904
160. 235. 12.485626471
160. 237.5 12.329176925
160. 240. 12.178906329
160. 242.5 12.034474447
160. 245. 11.895565355
160. 247.5 11.761885306
160. 250. 11.633160816
160. 252.5 11.509136946
160. 255. 11.389575753
160. 257.5 11.274254901
160. 260. 11.162966399
160. 262.5 11.055515462
160. 265. 10.951719482
160. 267.5 10.85140709
160. 270. 10.754417308
160. 272.5 10.66059877
160. 275. 10.569809018
160. 277.5 10.481913859
160. 280. 10.396786772
160. 282.5 10.314308371
160. 285. 10.234365909
160. 287.5 10.156852825
160. 290. 10.081668327
160. 292.5 10.008717005
160. 295. 9.9379084818
160. 297.5 9.8691570835
162.5 2.5 93.911043952
162.5 5. 93.911043952
162.5 7.5 93.911043943
162.5 10. 93.911042458
162.5 12.5 93.91100981
162.5 15. 93.910755907
162.5 17.5 93.909678588
162.5 20. 93.906549481
162.5 22.5 93.899474039
162.5 25. 93.886016237
162.5 27.5 93.863402469
162.5 30. 93.828728031
162.5 32.5 93.779125644
162.5 35. 93.709464596
162.5 37.5 93.618053282
162.5 40. 93.503189593
162.5 42.5 93.362869747
162.5 45. 93.195408232
162.5 47.5 92.999421617
162.5 50. 92.773801402
162.5 52.5 92.517680006
162.5 55. 92.22252877
162.5 57.5 91.886825878
162.5 60. 91.518169165
162.5 62.5 91.116476269
162.5 65. 90.665671393
162.5 67.5 90.172845725
162.5 70. 89.646990388
162.5 72.5 89.062669957
162.5 75. 88.439611682
162.5 77.5 87.767417855
162.5 80. 87.042808344
162.5 82.5 86.269678713
162.5 85. 85.441089655
162.5 87.5 84.554473918
162.5 90. 83.621199946
162.5 92.5 82.609848372
162.5 95. 81.546918363
162.5 97.5 80.426870827
162.5 100. 79.221593682
162.5 102.5 77.952711429
162.5 105. 76.616171129
162.5 107.5 75.207967293
162.5 110. 73.72231065
162.5 112.5 72.147102687
162.5 115. 70.492160813
162.5 117.5 68.755332194
162.5 120. 66.935317937
162.5 122.5 65.031935295
162.5 125. 63.046419989
162.5 127.5 60.981766568
162.5 130. 58.843097082
162.5 132.5 56.63803681
162.5 135. 54.377057874
162.5 137.5 52.073722434
162.5 140. 49.744707047
162.5 142.5 47.409400036
162.5 145. 45.088697146
162.5 147.5 42.797151244
162.5 150. 40.553876388
162.5 152.5 38.387648711
162.5 155. 36.302981207
162.5 157.5 34.325897576
162.5 160. 32.434917771
162.5 162.5 30.688021224
162.5 165. 29.026244071
162.5 167.5 27.466665592
162.5 170. 26.075675863
162.5 172.5 24.742444411
162.5 175. 23.459413826
162.5 177.5 22.315528477
162.5 180. 21.345144264
162.5 182.5 20.416130181
162.5 185. 19.524102509
162.5 187.5 18.665101709
162.5 190. 17.835518002
162.5 192.5 17.032026313
162.5 195. 16.25152788
162.5 197.5 15.825896215
162.5 200. 15.513984191
162.5 202.5 15.218524857
162.5 205. 14.938288511
162.5 207.5 14.672164915
162.5 210. 14.419149087
162.5 212.5 14.178329081
162.5 215. 13.948875434
162.5 217.5 13.730032019
162.5 220. 13.521108099
162.5 222.5 13.321471386
162.5 225. 13.130541974
162.5 227.5 12.947787015
162.5 230. 12.772716027
162.5 232.5 12.604876757
162.5 235. 12.443851527
162.5 237.5 12.28925398
162.5 240. 12.140726198
162.5 242.5 11.997936127
162.5 245. 11.860575281
162.5 247.5 11.728356686
162.5 250. 11.601013035
162.5 252.5 11.478295031
162.5 255. 11.359969894
162.5 257.5 11.245820018
162.5 260. 11.135641752
162.5 262.5 11.0292443
162.5 265. 10.926448723
162.5 267.5 10.827087035
162.5 270. 10.731001374
162.5 272.5 10.638043257
162.5 275. 10.548072891
162.5 277.5 10.460958548
162.5 280. 10.376575993
162.5 282.5 10.294807964
162.5 285. 10.215543682
162.5 287.5 10.138678421
162.5 290. 10.064113091
162.5 292.5 9.9917538742
162.5 295. 9.9215118736
162.5 297.5 9.8533027996
165. 2.5 93.911043952
165. 5. 93.911043952
165. 7.5 93.91104394
165. 10. 93.911042104
165. 12.5 93.911003549
165. 15. 93.910712866
165. 17.5 93.909506492
165. 20. 93.906059659
165. 22.5 93.898363249
165. 25. 93.883868343
165. 27.5 93.859704357
165. 30. 93.822892358
165. 32.5 93.770514815
165. 35. 93.69686362
165. 37.5 93.601137504
165. 40. 93.481258528
165. 42.5 93.335245062
165. 45. 93.161443874
165. 47.5 92.958510677
165. 50. 92.7253801
165. 52.5 92.461229251
165. 55. 92.154123311
165. 57.5 91.809177528
165. 60. 91.430914724
165. 62.5 91.019289803
165. 65. 90.552384086
165. 67.5 90.048935232
165. 70. 89.511014354
165. 72.5 88.908906707
165. 75. 88.274733601
165. 77.5 87.581203751
165. 80. 86.845499108
165. 82.5 86.049073709
165. 85. 85.209637603
165. 87.5 84.29819779
165. 90. 83.342085086
165. 92.5 82.317193164
165. 95. 81.226672262
165. 97.5 80.078921289
165. 100. 78.864332749
165. 102.5 77.566217964
165. 105. 76.199332545
165. 107.5 74.759844792
165. 110. 73.244147536
165. 112.5 71.649020233
165. 115. 69.971812828
165. 117.5 68.210657969
165. 120. 66.361110351
165. 122.5 64.428090748
165. 125. 62.414071884
165. 127.5 60.322568264
165. 130. 58.159294437
165. 132.5 55.932542985
165. 135. 53.653529477
165. 137.5 51.336637086
165. 140. 48.999443452
165. 142.5 46.66232206
165. 145. 44.347242877
165. 147.5 42.075072956
165. 150. 39.857082854
165. 152.5 37.717088774
165. 155. 35.664811592
165. 157.5 33.72199841
165. 160. 31.870054108
165. 162.5 30.161668538
165. 165. 28.522876765
165. 167.5 27.029756403
165. 170. 25.659676907
165. 172.5 24.34473983
165. 175. 23.077648015
165. 177.5 22.017056702
165. 180. 21.061299799
165. 182.5 20.145378852
165. 185. 19.265071587
165. 187.5 18.416553036
165. 190. 17.596324907
165. 192.5 16.801153379
165. 195. 16.057629232
165. 197.5 15.733763954
165. 200. 15.427239276
165. 202.5 15.136738985
165. 205. 14.861076716
165. 207.5 14.599180273
165. 210. 14.350078175
165. 212.5 14.112888068
165. 215. 13.886806701
165. 217.5 13.671101232
165. 220. 13.465101659
165. 222.5 13.268194211
165. 225. 13.079815552
165. 227.5 12.899447698
165. 230. 12.726613532
165. 232.5 12.560872842
165. 235. 12.401818819
165. 237.5 12.249074939
165. 240. 12.102292195
165. 242.5 11.961146625
165. 245. 11.8253371
165. 247.5 11.694583352
165. 250. 11.568624192
165. 252.5 11.447215913
165. 255. 11.330130857
165. 257.5 11.217156108
165. 260. 11.108092324
165. 262.5 11.002752669
165. 265. 10.900961852
165. 267.5 10.802555245
165. 270. 10.70737809
165. 272.5 10.61528477
165. 275. 10.526138141
165. 277.5 10.439808933
165. 280. 10.35617519
165. 282.5 10.27512176
165. 285. 10.196539831
165. 287.5 10.120326503
165. 290. 10.046384388
165. 292.5 9.9746212521
165. 295. 9.9049496794
165. 297.5 9.8372867609
167.5 2.5 93.911043952
167.5 5. 93.911043952
167.5 7.5 93.911043935
167.5 10. 93.91104165
167.5 12.5 93.910995903
167.5 15. 93.910662018
167.5 17.5 93.909307965
167.5 20. 93.905504592
167.5 22.5 93.897121797
167.5 25. 93.881494133
167.5 27.5 93.855653151
167.5 30. 93.816546922
167.5 32.5 93.761030144
167.5 35. 93.683318773
167.5 37.5 93.583038245
167.5 40. 93.45788704
167.5 42.5 93.305909437
167.5 45. 93.125487834
167.5 47.5 92.915319938
167.5 50. 92.674385815
167.5 52.5 92.401909036
167.5 55. 92.082416609
167.5 57.5 91.7279251
167.5 60. 91.339753631
167.5 62.5 90.915152464
167.5 65. 90.434442773
167.5 67.5 89.920069155
167.5 70. 89.362815161
167.5 72.5 88.749456615
167.5 75. 88.103861533
167.5 77.5 87.388594162
167.5 80. 86.641474691
167.5 82.5 85.821380038
167.5 85. 84.963448774
167.5 87.5 84.03414021
167.5 90. 83.050915779
167.5 92.5 82.016051057
167.5 95. 80.897636514
167.5 97.5 79.720438262
167.5 100. 78.480325601
167.5 102.5 77.169940562
167.5 105. 75.77247806
167.5 107.5 74.301514871
167.5 110. 72.753653703
167.5 112.5 71.12592102
167.5 115. 69.415956587
167.5 117.5 67.622233194
167.5 120. 65.744312093
167.5 122.5 63.78313702
167.5 125. 61.741364616
167.5 127.5 59.623721027
167.5 130. 57.437362522
167.5 132.5 55.192199662
167.5 135. 52.901115313
167.5 137.5 50.579956976
167.5 140. 48.246900474
167.5 142.5 45.90897015
167.5 145. 43.60063596
167.5 147.5 41.343930198
167.5 150. 39.154305895
167.5 152.5 37.042920975
167.5 155. 35.029241726
167.5 157.5 33.115016839
167.5 160. 31.315521853
167.5 162.5 29.633019345
167.5 165. 28.016544194
167.5 167.5 26.591565847
167.5 170. 25.241902451
167.5 172.5 23.944812894
167.5 175. 22.701986491
167.5 177.5 21.71776602
167.5 180. 20.776392628
167.5 182.5 19.873350278
167.5 185. 19.004571651
167.5 187.5 18.166360795
167.5 190. 17.355326032
167.5 192.5 16.568320372
167.5 195. 15.959642655
167.5 197.5 15.641593207
167.5 200. 15.34041473
167.5 202.5 15.054839268
167.5 205. 14.783722727
167.5 207.5 14.52603006
167.5 210. 14.280822538
167.5 212.5 14.047246765
167.5 215. 13.824525169
167.5 217.5 13.611947741
167.5 220. 13.408864832
167.5 222.5 13.214680857
167.5 225. 13.028848773
167.5 227.5 12.850865223
167.5 230. 12.680266248
167.5 232.5 12.516623505
167.5 235. 12.359540902
167.5 237.5 12.20865162
167.5 240. 12.063615453
167.5 242.5 11.924116431
167.5 245. 11.789860704
167.5 247.5 11.660574636
167.5 250. 11.536003094
167.5 252.5 11.415907911
167.5 255. 11.3000665
167.5 257.5 11.188270599
167.5 260. 11.08032514
167.5 262.5 10.976047219
167.5 265. 10.875265163
167.5 267.5 10.777817685
167.5 270. 10.683553108
167.5 272.5 10.592328666
167.5 275. 10.504009853
167.5 277.5 10.418469842
167.5 280. 10.335588943
167.5 282.5 10.255254112
167.5 285. 10.177358492
167.5 287.5 10.101801004
167.5 290. 10.028485957
167.5 292.5 9.957322699
167.5 295. 9.8882252884
167.5 297.5 9.8211121952
170. 2.5 93.911043952
170. 5. 93.911043952
170. 7.5 93.911043929
170. 10. 93.911041066
170. 12.5 93.910986564
170. 15. 93.910601948
170. 17.5 93.909078946
170. 20. 93.904875587
170. 22.5 93.895734299
170. 25. 93.878869711
170. 27.5 93.851215021
170. 30. 93.809646951
170. 32.5 93.750524799
170. 35. 93.668758527
170. 37.5 93.56367149
170. 40. 93.432978843
170. 42.5 93.27475467
170. 45. 93.087420438
170. 47.5 92.869718737
170. 50. 92.620677374
170. 52.5 92.337594024
170. 55. 92.007242393
170. 57.5 91.642892988
170. 60. 91.244501221
170. 62.5 90.803355956
170. 65. 90.311640581
170. 67.5 89.786031788
170. 70. 89.209005128
170. 72.5 88.584081821
170. 75. 87.917770463
170. 77.5 87.189327947
170. 80. 86.420435607
170. 82.5 85.586311754
170. 85. 84.702163104
170. 87.5 83.761989792
170. 90. 82.75132903
170. 92.5 81.688460805
170. 95. 80.559456474
170. 97.5 79.352530517
170. 100. 78.081297362
170. 102.5 76.741676529
170. 105. 75.329655369
170. 107.5 73.832560742
170. 110. 72.252379245
170. 112.5 70.591939697
170. 115. 68.849181057
170. 117.5 67.022927658
170. 120. 65.113152496
170. 122.5 63.121278683
170. 125. 61.050515919
170. 127.5 58.906221159
170. 130. 56.696261234
170. 132.5 54.431337563
170. 135. 52.125204315
170. 137.5 49.794661719
170. 140. 47.459117039
170. 142.5 45.139339977
170. 145. 42.8486984
170. 147.5 40.608722331
170. 150. 38.445918846
170. 152.5 36.365022915
170. 155. 34.391410047
170. 157.5 32.504862061
170. 160. 30.759400024
170. 162.5 29.102028159
170. 165. 27.539382121
170. 167.5 26.152102323
170. 170. 24.822349579
170. 172.5 23.542647164
170. 175. 22.386130636
170. 177.5 21.417697577
170. 180. 20.490457759
170. 182.5 19.600072966
170. 185. 18.742624367
170. 187.5 17.914539463
170. 190. 17.112528259
170. 192.5 16.333526077
170. 195. 15.861700963
170. 197.5 15.549415905
170. 200. 15.253540512
170. 202.5 14.972853806
170. 205. 14.706252895
170. 207.5 14.452738987
170. 210. 14.211405351
170. 212.5 13.981426912
170. 215. 13.762051239
170. 217.5 13.552590695
170. 220. 13.352415595
170. 222.5 13.16094821
170. 225. 12.977657506
170. 227.5 12.802054508
170. 230. 12.633688209
170. 232.5 12.472141952
170. 235. 12.317030211
170. 237.5 12.167995738
170. 240. 12.02470701
170. 242.5 11.886855955
170. 245. 11.754155914
170. 247.5 11.626339808
170. 250. 11.503158496
170. 252.5 11.384379295
170. 255. 11.269784643
170. 257.5 11.159170889
170. 260. 11.052347202
170. 262.5 10.949134576
170. 265. 10.849364935
170. 267.5 10.752880304
170. 270. 10.65953207
170. 272.5 10.569180298
170. 275. 10.481693105
170. 277.5 10.396946095
170. 280. 10.314821834
170. 282.5 10.235209372
170. 285. 10.158003803
170. 287.5 10.083105861
170. 290. 10.010421545
170. 292.5 9.9398617797
170. 295. 9.8713420952
170. 297.5 9.8047823367
172.5 2.5 93.911043952
172.5 5. 93.911043952
172.5 7.5 93.911043921
172.5 10. 93.911040317
172.5 12.5 93.910975157
172.5 15. 93.910530984
172.5 17.5 93.908814753
172.5 20. 93.904162788
172.5 22.5 93.894183553
172.5 25. 93.875968649
172.5 27.5 93.846352872
172.5 30. 93.8021437
172.5 32.5 93.739170883
172.5 35. 93.6531058
172.5 37.5 93.542947081
172.5 40. 93.406430967
172.5 42.5 93.241665393
172.5 45. 93.047114413
172.5 47.5 92.821568415
172.5 50. 92.564105242
172.5 52.5 92.268552019
172.5 55. 91.928424977
172.5 57.5 91.553895831
172.5 60. 91.144962736
172.5 62.5 90.686799522
172.5 65. 90.183759366
172.5 67.5 89.646595834
172.5 70. 89.049342976
172.5 72.5 88.412531545
172.5 75. 87.723463998
172.5 77.5 86.983129662
172.5 80. 86.189337649
172.5 82.5 85.343567359
172.5 85. 84.432843098
172.5 87.5 83.476757518
172.5 90. 82.442976527
172.5 92.5 81.350522512
172.5 95. 80.20000678
172.5 97.5 78.974805228
172.5 100. 77.672192865
172.5 102.5 76.299998273
172.5 105. 74.854398856
172.5 107.5 73.331823132
172.5 110. 71.729116089
172.5 112.5 70.043726276
172.5 115. 68.271042535
172.5 117.5 66.412305009
172.5 120. 64.470815806
172.5 122.5 62.448489845
172.5 125. 60.349100837
172.5 127.5 58.178644886
172.5 130. 55.945704353
172.5 132.5 53.661772911
172.5 135. 51.341474295
172.5 137.5 49.00255752
172.5 140. 46.665461442
172.5 142.5 44.352074844
172.5 145. 42.082995747
172.5 147.5 39.869279311
172.5 150. 37.734709641
172.5 152.5 35.687713372
172.5 155. 33.751222255
172.5 157.5 31.903805402
172.5 160. 30.201641179
172.5 162.5 28.568632414
172.5 165. 27.076493393
172.5 167.5 25.711363146
172.5 170. 24.401004161
172.5 172.5 23.138214604
172.5 175. 22.069824789
172.5 177.5 21.11688728
172.5 180. 20.203525209
172.5 182.5 19.325570591
172.5 185. 18.479246651
172.5 187.5 17.661098758
172.5 190. 16.867933615
172.5 192.5 16.096764229
172.5 195. 15.763837122
172.5 197.5 15.457263064
172.5 200. 15.166645778
172.5 202.5 14.890809992
172.5 205. 14.628692953
172.5 207.5 14.379331225
172.5 210. 14.141849315
172.5 212.5 13.915449832
172.5 215. 13.69940494
172.5 217.5 13.493048915
172.5 220. 13.295771642
172.5 222.5 13.107012909
172.5 225. 12.926257401
172.5 227.5 12.75303028
172.5 230. 12.586893279
172.5 232.5 12.427441241
172.5 235. 12.27429905
172.5 237.5 12.12711889
172.5 240. 11.985577807
172.5 242.5 11.849375522
172.5 245. 11.718232476
172.5 247.5 11.591888073
172.5 250. 11.470099098
172.5 252.5 11.352638293
172.5 255. 11.239293068
172.5 257.5 11.129864341
172.5 260. 11.02416548
172.5 262.5 10.922021346
172.5 265. 10.823267426
172.5 267.5 10.727749036
172.5 270. 10.635320604
172.5 272.5 10.545845006
172.5 275. 10.459192968
172.5 277.5 10.375242509
172.5 280. 10.293878438
172.5 282.5 10.214991892
172.5 285. 10.138479902
172.5 287.5 10.06424501
172.5 290. 9.9921948987
172.5 292.5 9.9222420625
172.5 295. 9.8543034991
172.5 297.5 9.7883004244
175. 2.5 93.911043952
175. 5. 93.911043952
175. 7.5 93.91104391
175. 10. 93.911039355
175. 12.5 93.910961225
175. 15. 93.910447148
175. 17.5 93.90850998
175. 20. 93.903355027
175. 22.5 93.892450328
175. 25. 93.872761715
175. 27.5 93.841026024
175. 30. 93.793984087
175. 32.5 93.726899132
175. 35. 93.63627751
175. 37.5 93.520768234
175. 40. 93.378133263
175. 42.5 93.20651856
175. 45. 93.004434359
175. 47.5 92.770721773
175. 50. 92.504510964
175. 52.5 92.196014047
175. 55. 91.845778641
175. 57.5 91.460737871
175. 60. 91.040932682
175. 62.5 90.565262738
175. 65. 90.050568988
175. 67.5 89.499659132
175. 70. 88.883573977
175. 72.5 88.234541314
175. 75. 87.522281383
175. 77.5 86.76970877
175. 80. 85.950614101
175. 82.5 85.092829043
175. 85. 84.155150408
175. 87.5 83.170027992
175. 90. 82.125491846
175. 92.5 81.003132473
175. 95. 79.821042562
175. 97.5 78.575046091
175. 100. 77.252580108
175. 102.5 75.847577063
175. 105. 74.368212752
175. 107.5 72.811145906
175. 110. 71.173492743
175. 112.5 69.453020322
175. 115. 67.648369792
175. 117.5 65.759314428
175. 120. 63.78705426
175. 122.5 61.734543804
175. 125. 59.606841332
175. 127.5 57.411456361
175. 130. 55.158654194
175. 132.5 52.861647614
175. 135. 50.536556595
175. 137.5 48.201928743
175. 140. 45.865882375
175. 142.5 43.560160974
175. 145. 41.308011762
175. 147.5 39.124432203
175. 150. 37.020524303
175. 152.5 35.014863924
175. 155. 33.108562509
175. 157.5 31.317017662
175. 160. 29.642180732
175. 162.5 28.0327515
175. 165. 26.612900951
175. 167.5 25.269334156
175. 170. 23.977840339
175. 172.5 22.733281271
175. 175. 21.753104595
175. 177.5 20.815365712
175. 180. 19.915619882
175. 182.5 19.049861846
175. 185. 18.21445048
175. 187.5 17.40604342
175. 190. 16.621539009
175. 192.5 15.983766153
175. 195. 15.666083052
175. 197.5 15.365164775
175. 200. 15.079758873
175. 202.5 14.808734512
175. 205. 14.55106801
175. 207.5 14.305830392
175. 210. 14.072176646
175. 212.5 13.849336421
175. 215. 13.636605931
175. 217.5 13.433340897
175. 220. 13.238950375
175. 222.5 13.052891333
175. 225. 12.874663883
175. 227.5 12.70380707
175. 230. 12.539895148
175. 232.5 12.382534278
175. 235. 12.23135959
175. 237.5 12.086032561
175. 240. 11.946238683
175. 242.5 11.811685365
175. 245. 11.682100059
175. 247.5 11.557228571
175. 250. 11.436833541
175. 252.5 11.320693077
175. 255. 11.208599511
175. 257.5 11.100358281
175. 260. 10.995786914
175. 262.5 10.894714105
175. 265. 10.796978872
175. 267.5 10.702429797
175. 270. 10.610924323
175. 272.5 10.522328121
175. 275. 10.436514504
175. 277.5 10.353363893
175. 280. 10.272763328
175. 282.5 10.194606018
175. 285. 10.118790926
175. 287.5 10.045222389
175. 290. 9.9738097662
175. 292.5 9.9044671176
175. 295. 9.8371129019
175. 297.5 9.7716697013
177.5 2.5 93.911043952
177.5 5. 93.911043952
177.5 7.5 93.911043894
177.5 10. 93.91103812
177.5 12.5 93.910944208
177.5 15. 93.910348108
177.5 17.5 93.908158395
177.5 20. 93.902439644
177.5 22.5 93.890513119
177.5 25. 93.869216572
177.5 27.5 93.835189861
177.5 30. 93.785110298
177.5 32.5 93.713634504
177.5 35. 93.618184077
177.5 37.5 93.497031026
177.5 40. 93.347967865
177.5 42.5 93.169182896
177.5 45. 92.959236177
177.5 47.5 92.717022491
177.5 50. 92.441726563
177.5 52.5 92.119794447
177.5 55. 91.759106955
177.5 57.5 91.363212269
177.5 60. 90.9302773
177.5 62.5 90.438512766
177.5 65. 89.911826539
177.5 67.5 89.339893037
177.5 70. 88.711429118
177.5 72.5 88.048190781
177.5 75. 87.313925931
177.5 77.5 86.545844442
177.5 80. 85.703938642
177.5 82.5 84.818245646
177.5 85. 83.868728352
177.5 87.5 82.854221531
177.5 90. 81.786434113
177.5 92.5 80.645881393
177.5 95. 79.431921593
177.5 97.5 78.152565839
177.5 100. 76.80372581
177.5 102.5 75.381410661
177.5 105. 73.870610829
177.5 107.5 72.278906925
177.5 110. 70.606227447
177.5 112.5 68.85066904
177.5 115. 67.011259715
177.5 117.5 65.088224653
177.5 120. 63.083287748
177.5 122.5 61.000004446
177.5 125. 58.844113811
177.5 127.5 56.623886631
177.5 130. 54.350429194
177.5 132.5 52.0378741
177.5 135. 49.703340281
177.5 137.5 47.366455658
177.5 140. 45.048070898
177.5 142.5 42.763355365
177.5 145. 40.529554755
177.5 147.5 38.374993186
177.5 150. 36.303183795
177.5 152.5 34.340462976
177.5 155. 32.463292156
177.5 157.5 30.729324064
177.5 160. 29.080936114
177.5 162.5 27.527957242
177.5 165. 26.148587791
177.5 167.5 24.825989277
177.5 170. 23.552819938
177.5 172.5 22.399546327
177.5 175. 21.436000022
177.5 177.5 20.513158042
177.5 180. 19.626761447
177.5 182.5 18.772960283
177.5 185. 17.948242698
177.5 187.5 17.149372967
177.5 190. 16.373335942
177.5 192.5 15.880068811
177.5 195. 15.568469624
177.5 197.5 15.273150214
177.5 200. 14.992907336
177.5 202.5 14.726653337
177.5 205. 14.473402546
177.5 207.5 14.232259553
177.5 210. 14.002409072
177.5 212.5 13.783107144
177.5 215. 13.573673486
177.5 217.5 13.373484797
177.5 220. 13.181968902
177.5 222.5 12.998599604
177.5 225. 12.822892145
177.5 227.5 12.654399201
177.5 230. 12.492707327
177.5 232.5 12.337433811
177.5 235. 12.188223861
177.5 237.5 12.044748109
177.5 240. 11.906700366
177.5 242.5 11.773795623
177.5 245. 11.645768247
177.5 247.5 11.522370365
177.5 250. 11.403370401
177.5 252.5 11.288551766
177.5 255. 11.177711659
177.5 257.5 11.070659991
177.5 260. 10.967218408
177.5 262.5 10.867219398
177.5 265. 10.770505482
177.5 267.5 10.676928478
177.5 270. 10.586348821
177.5 272.5 10.498634955
177.5 275. 10.413662761
177.5 277.5 10.331315047
177.5 280. 10.251481068
177.5 282.5 10.174056094
177.5 285. 10.098941006
177.5 287.5 10.026041931
177.5 290. 9.955269895
177.5 292.5 9.8865405157
177.5 295. 9.8197737071
177.5 297.5 9.7548934126
180. 2.5 93.911043952
180. 5. 93.911043952
180. 7.5 93.911043871
180. 10. 93.911036534
180. 12.5 93.910923423
180. 15. 93.910231104
180. 17.5 93.907752804
180. 20. 93.90140229
180. 22.5 93.888347882
180. 25. 93.865297442
180. 27.5 93.828795443
180. 30. 93.775459354
180. 32.5 93.699295686
180. 35. 93.5987289
180. 37.5 93.471623837
180. 40. 93.315808611
180. 42.5 93.12951829
180. 45. 92.911366454
180. 47.5 92.660304491
180. 50. 92.375548563
180. 52.5 92.039696524
180. 55. 91.668202054
180. 57.5 91.261100365
180. 60. 90.81015945
180. 62.5 90.306303533
180. 65. 89.767275515
180. 67.5 89.173819337
180. 70. 88.532624212
180. 72.5 87.845110548
180. 75. 87.098084168
180. 77.5 86.303394544
180. 80. 85.448966763
180. 82.5 84.534838164
180. 85. 83.573201123
180. 87.5 82.528936754
180. 90. 81.429460198
180. 92.5 80.270649822
180. 95. 79.032188722
180. 97.5 77.71920114
180. 100. 76.335460113
180. 102.5 74.877183259
180. 105. 73.340876365
180. 107.5 71.723503276
180. 110. 70.022677886
180. 112.5 68.236152989
180. 115. 66.362078819
180. 117.5 64.405268604
180. 120. 62.367983352
180. 122.5 60.254390488
180. 125. 58.0709175
180. 127.5 55.826599913
180. 130. 53.533384243
180. 132.5 51.206318571
180. 135. 48.863514
180. 137.5 46.525670669
180. 140. 44.214795867
180. 142.5 41.951421111
180. 145. 39.747388372
180. 147.5 37.623409237
180. 150. 35.588999718
180. 152.5 33.664362697
180. 155. 31.831487802
180. 157.5 30.140635255
180. 160. 28.517805796
180. 162.5 27.039652341
180. 165. 25.683524773
180. 167.5 24.381289999
180. 170. 23.125891793
180. 172.5 22.065800126
180. 175. 21.118535295
180. 177.5 20.210283918
180. 180. 19.336964191
180. 182.5 18.494874127
180. 185. 17.680624788
180. 187.5 16.891081429
180. 190. 16.123310191
180. 192.5 15.776610528
180. 195. 15.471026671
180. 197.5 15.181247633
180. 200. 14.90611789
180. 202.5 14.644591719
180. 205. 14.395720407
180. 207.5 14.158641215
180. 210. 13.932567824
180. 212.5 13.716782028
180. 215. 13.510626494
180. 217.5 13.313498429
180. 220. 13.124844025
180. 222.5 12.944153572
180. 225. 12.770957144
180. 227.5 12.604820788
180. 230. 12.445343141
180. 232.5 12.29215242
180. 235. 12.14490375
180. 237.5 12.003276766
180. 240. 11.866973474
180. 242.5 11.735716336
180. 245. 11.609246538
180. 247.5 11.487322444
180. 250. 11.369718189
180. 252.5 11.256222421
180. 255. 11.146637149
180. 257.5 11.040776711
180. 260. 10.938466825
180. 262.5 10.839543737
180. 265. 10.743853437
180. 267.5 10.651250948
180. 270. 10.561599673
180. 272.5 10.474770805
180. 275. 10.390642776
180. 277.5 10.309100759
180. 280. 10.230036213
180. 282.5 10.153346454
180. 285. 10.078934271
180. 287.5 10.006707567
180. 290. 9.9365790304
180. 292.5 9.8684658266
180. 295. 9.8022893184
180. 297.5 9.7379748049
182.5 2.5 93.911043952
182.5 5. 93.911043952
182.5 7.5 93.91104384
182.5 10. 93.911034498
182.5 12.5 93.910898037
182.5 15. 93.910092879
182.5 17.5 93.907284911
182.5 20. 93.900226701
182.5 22.5 93.885927726
182.5 25. 93.860964744
182.5 27.5 93.82178908
182.5 30. 93.764950563
182.5 32.5 93.683794539
182.5 35. 93.577807765
182.5 37.5 93.444426738
182.5 40. 93.281520411
182.5 42.5 93.08737515
182.5 45. 92.860661794
182.5 47.5 92.600391253
182.5 50. 92.302089974
182.5 52.5 91.955511779
182.5 55. 91.572843854
182.5 57.5 91.154170888
182.5 60. 90.684683057
182.5 62.5 90.168374835
182.5 65. 89.616644937
182.5 67.5 89.001148753
182.5 70. 88.346858957
182.5 72.5 87.634590214
182.5 75. 86.874424877
182.5 77.5 86.052685471
182.5 80. 85.185334851
182.5 82.5 84.242356626
182.5 85. 83.250626433
182.5 87.5 82.193751332
182.5 90. 81.062239097
182.5 92.5 79.869614141
182.5 95. 78.611666448
182.5 97.5 77.274450276
182.5 100. 75.855562241
182.5 102.5 74.361134438
182.5 105. 72.787926475
182.5 107.5 71.133201742
182.5 110. 69.394926258
182.5 112.5 67.57199721
182.5 115. 65.664505069
182.5 117.5 63.674029696
182.5 120. 61.603965337
182.5 122.5 59.459861457
182.5 125. 57.249755013
182.5 127.5 54.984452566
182.5 130. 52.677692561
182.5 132.5 50.346069479
182.5 135. 48.008513902
182.5 137.5 45.679253515
182.5 140. 43.37733118
182.5 142.5 41.132733361
182.5 145. 38.960196225
182.5 147.5 36.869460699
182.5 150. 34.879481138
182.5 152.5 32.986391526
182.5 155. 31.213135704
182.5 157.5 29.550843088
182.5 160. 27.952668132
182.5 162.5 26.551237612
182.5 165. 25.217670176
182.5 167.5 23.935184792
182.5 170. 22.705101801
182.5 172.5 21.732064454
182.5 175. 20.80072882
182.5 177.5 19.90675735
182.5 180. 19.046236865
182.5 182.5 18.215606081
182.5 185. 17.411592635
182.5 187.5 16.631157057
182.5 190. 15.989627601
182.5 192.5 15.673421573
182.5 195. 15.373782986
182.5 197.5 15.08948437
182.5 200. 14.819416451
182.5 202.5 14.562574196
182.5 205. 14.318044802
182.5 207.5 14.084997319
182.5 210. 13.862673637
182.5 212.5 13.650380659
182.5 215. 13.447483453
182.5 217.5 13.253399262
182.5 220. 13.06759224
182.5 222.5 12.889568815
182.5 225. 12.718873594
182.5 227.5 12.555085734
182.5 230. 12.397815724
182.5 232.5 12.246702522
182.5 235. 12.101410993
182.5 237.5 11.96162963
182.5 240. 11.827068507
182.5 242.5 11.697457441
182.5 245. 11.57254434
182.5 247.5 11.452093716
182.5 250. 11.335885343
182.5 252.5 11.223713039
182.5 255. 11.115383566
182.5 257.5 11.010715633
182.5 260. 10.90953899
182.5 262.5 10.8116936
182.5 265. 10.717028887
182.5 267.5 10.625403048
182.5 270. 10.53668243
182.5 272.5 10.450740948
182.5 275. 10.367459565
182.5 277.5 10.286725804
182.5 280. 10.208433307
182.5 282.5 10.132481424
182.5 285. 10.058774839
182.5 287.5 9.9872232238
182.5 290. 9.9177409141
182.5 292.5 9.8502466175
182.5 295. 9.7846631383
182.5 297.5 9.7209171245
185. 2.5 93.911043952
185. 5. 93.911043952
185. 7.5 93.911043796
185. 10. 93.911031883
185. 12.5 93.910867029
185. 15. 93.909929583
185. 17.5 93.90674514
185. 20. 93.898894436
185. 22.5 93.883222579
185. 25. 93.856174673
185. 27.5 93.814111861
185. 30. 93.753025054
185. 32.5 93.667035503
185. 35. 93.555308221
185. 37.5 93.415310833
185. 40. 93.24495856
185. 42.5 93.042593697
185. 45. 92.806948094
185. 47.5 92.537095081
185. 50. 92.224704474
185. 52.5 91.867019079
185. 55. 91.472799203
185. 57.5 91.04217909
185. 60. 90.553584356
185. 62.5 90.024451394
185. 65. 89.45532733
185. 67.5 88.821575118
185. 70. 88.153815935
185. 72.5 87.416290649
185. 75. 86.64259809
185. 77.5 85.793342725
185. 80. 84.901849702
185. 82.5 83.940390469
185. 85. 82.917201727
185. 87.5 81.839179168
185. 90. 80.684296992
185. 92.5 79.457535342
185. 95. 78.163871727
185. 97.5 76.799233084
185. 100. 75.359683943
185. 102.5 73.832698133
185. 105. 72.222448019
185. 107.5 70.530309508
185. 110. 68.754614004
185. 112.5 66.894686795
185. 115. 64.951116439
185. 117.5 62.926056715
185. 120. 60.82355515
185. 122.5 58.649894827
185. 125. 56.413925463
185. 127.5 54.127343262
185. 130. 51.80485132
185. 132.5 49.464083604
185. 135. 47.125087081
185. 137.5 44.80899218
185. 140. 42.535182606
185. 142.5 40.311122359
185. 145. 38.170199482
185. 147.5 36.112900183
185. 150. 34.169107009
185. 152.5 32.306352594
185. 155. 30.59456088
185. 157.5 28.959819617
185. 160. 27.429847788
185. 162.5 26.0626647
185. 165. 24.750969193
185. 167.5 23.487608414
185. 170. 22.354018222
185. 172.5 21.398354973
185. 175. 20.482593096
185. 177.5 19.602586582
185. 180. 18.754582508
185. 182.5 17.935153106
185. 185. 17.141136253
185. 187.5 16.36958199
185. 190. 15.880357464
185. 192.5 15.570531049
185. 195. 15.276766331
185. 197.5 14.997886848
185. 200. 14.732828122
185. 202.5 14.480624584
185. 205. 14.240398307
185. 207.5 14.011349242
185. 210. 13.792746742
185. 212.5 13.583922175
185. 215. 13.384262462
185. 217.5 13.19320441
185. 220. 13.010229728
185. 222.5 12.834860634
185. 225. 12.666655961
185. 227.5 12.505207717
185. 230. 12.350138017
185. 232.5 12.201096356
185. 235. 12.057757172
185. 237.5 11.919817665
185. 240. 11.786995843
185. 242.5 11.659028765
185. 245. 11.535670962
185. 247.5 11.416693006
185. 250. 11.301880229
185. 252.5 11.191031552
185. 255. 11.083958432
185. 257.5 10.980483898
185. 260. 10.880441682
185. 262.5 10.783675424
185. 265. 10.690037947
185. 267.5 10.599390593
185. 270. 10.511602618
185. 272.5 10.426550641
185. 275. 10.34411813
185. 277.5 10.26419494
185. 280. 10.18667688
185. 282.5 10.11146532
185. 285. 10.038466824
185. 287.5 9.9675928195
185. 290. 9.8987592824
185. 292.5 9.8318864523
185. 295. 9.766898567
185. 297.5 9.7037236167
187.5 2.5 93.911043952
187.5 5. 93.911043952
187.5 7.5 93.911043735
187.5 10. 93.911028525
187.5 12.5 93.910829157
187.5 15. 93.909736669
187.5 17.5 93.906122447
187.5 20. 93.897384594
187.5 22.5 93.880198806
187.5 25. 93.850878755
187.5 27.5 93.805699135
187.5 30. 93.740050626
187.5 32.5 93.648914943
187.5 35. 93.53110888
187.5 37.5 93.384137534
187.5 40. 93.205967996
187.5 42.5 92.995003199
187.5 45. 92.750039765
187.5 47.5 92.4702163
187.5 50. 92.143170363
187.5 52.5 91.773983758
187.5 55. 91.367820971
187.5 57.5 90.922533228
187.5 60. 90.416583881
187.5 62.5 89.874241834
187.5 65. 89.282185849
187.5 67.5 88.634774278
187.5 70. 87.9457492
187.5 72.5 87.189852853
187.5 75. 86.390521803
187.5 77.5 85.524970378
187.5 80. 84.603047883
187.5 82.5 83.628506749
187.5 85. 82.573446409
187.5 87.5 81.461497635
187.5 90. 80.288468735
187.5 92.5 79.033885006
187.5 95. 77.70420754
187.5 97.5 76.30222066
187.5 100. 74.824218808
187.5 102.5 73.266833906
187.5 105. 71.627211437
187.5 107.5 69.903209273
187.5 110. 68.093624927
187.5 112.5 66.198455008
187.5 115. 64.219186836
187.5 117.5 62.159116254
187.5 120. 60.023677455
187.5 122.5 57.820759133
187.5 125. 55.560964149
187.5 127.5 53.257742148
187.5 130. 50.924155941
187.5 132.5 48.575592064
187.5 135. 46.236633497
187.5 137.5 43.929595889
187.5 140. 41.675131639
187.5 142.5 39.486272832
187.5 145. 37.378696263
187.5 147.5 35.364862651
187.5 150. 33.457665245
187.5 152.5 31.650027747
187.5 155. 29.975623377
187.5 157.5 28.36741589
187.5 160. 26.916898791
187.5 162.5 25.573872099
187.5 165. 24.283353322
187.5 167.5 23.038481119
187.5 170. 22.003377763
187.5 172.5 21.064681158
187.5 175. 20.164134606
187.5 177.5 19.297773935
187.5 180. 18.46199825
187.5 182.5 17.653506174
187.5 185. 16.869239481
187.5 187.5 16.106331891
187.5 190. 15.771498127
187.5 192.5 15.467966913
187.5 195. 15.180003449
187.5 197.5 14.906480583
187.5 200. 14.6463772
187.5 202.5 14.398765986
187.5 205. 14.162802856
187.5 207.5 13.937717793
187.5 210. 13.722806865
187.5 212.5 13.517425266
187.5 215. 13.320981222
187.5 217.5 13.132930632
187.5 220. 12.952772356
187.5 222.5 12.780044045
187.5 225. 12.614318461
187.5 227.5 12.455200194
187.5 230. 12.302322757
187.5 232.5 12.155345985
187.5 235. 12.013953711
187.5 237.5 11.877851692
187.5 240. 11.746765736
187.5 242.5 11.620440028
187.5 245. 11.498635617
187.5 247.5 11.381129049
187.5 250. 11.267711133
187.5 252.5 11.158185825
187.5 255. 11.052369212
187.5 257.5 10.950088592
187.5 260. 10.851181632
187.5 262.5 10.755495607
187.5 265. 10.662886699
187.5 267.5 10.573219361
187.5 270. 10.486365735
187.5 272.5 10.402205114
187.5 275. 10.32062345
187.5 277.5 10.241512909
187.5 280. 10.16477145
187.5 282.5 10.090302444
187.5 285. 10.018014326
187.5 287.5 9.9478202649
187.5 290. 9.8796378652
187.5 292.5 9.8133888896
187.5 295. 9.7489990008
187.5 297.5 9.686397524
190. 2.5 93.911043952
190. 5. 93.911043952
190. 7.5 93.911043649
190. 10. 93.911024214
190. 12.5 93.910782899
190. 15. 93.909508763
190. 17.5 93.905404086
190. 20. 93.895673476
190. 22.5 93.876818784
190. 25. 93.84502333
190. 27.5 93.796479939
190. 30. 93.725933861
190. 32.5 93.629320426
190. 35. 93.505078669
190. 37.5 93.350757782
190. 40. 93.164382491
190. 42.5 92.944421139
190. 45. 92.689738879
190. 47.5 92.399542388
190. 50. 92.057251918
190. 52.5 91.676156637
190. 55. 91.257647063
190. 57.5 90.792671914
190. 60. 90.273385366
190. 62.5 89.717437585
190. 65. 89.101872893
190. 67.5 88.440402938
190. 70. 87.724925893
190. 72.5 86.954896792
190. 75. 86.126627682
190. 77.5 85.247149954
190. 80. 84.294336294
190. 82.5 83.290953672
190. 85. 82.218871586
190. 87.5 81.072609798
190. 90. 79.863384673
190. 92.5 78.586966463
190. 95. 77.232090775
190. 97.5 75.792487303
190. 100. 74.275831337
190. 102.5 72.679036809
190. 105. 70.999582649
190. 107.5 69.235718991
190. 110. 67.38670262
190. 112.5 65.453064145
190. 115. 63.436905532
190. 117.5 61.342221059
190. 120. 59.175227183
190. 122.5 56.944676121
190. 125. 54.662111556
190. 127.5 52.341997594
190. 130. 50.001603944
190. 132.5 47.660442963
190. 135. 45.338891248
190. 137.5 43.046390176
190. 140. 40.813005241
190. 142.5 38.657237705
190. 145. 36.585388881
190. 147.5 34.61949906
190. 150. 32.744917586
190. 152.5 31.001025855
190. 155. 29.356162724
190. 157.5 27.780918082
190. 160. 26.404434342
190. 162.5 25.084784625
190. 165. 23.814739661
190. 167.5 22.61596559
190. 170. 21.653185042
190. 172.5 20.731046226
190. 175. 19.8453537
190. 177.5 18.992315643
190. 180. 18.168475094
190. 182.5 17.370649992
190. 185. 16.595879651
190. 187.5 15.976677592
190. 190. 15.66307744
190. 192.5 15.365755979
190. 195. 15.083520068
190. 197.5 14.815290189
190. 200. 14.56008718
190. 202.5 14.317020785
190. 205. 14.085279748
190. 207.5 13.864123214
190. 210. 13.652873225
190. 212.5 13.45090817
190. 215. 13.25765703
190. 217.5 13.072594328
190. 220. 12.895235665
190. 222.5 12.72513378
190. 225. 12.561875052
190. 227.5 12.405076393
190. 230. 12.254382482
190. 232.5 12.10946329
190. 235. 11.970011873
190. 237.5 11.835742388
190. 240. 11.70638831
190. 242.5 11.581700832
190. 245. 11.461447417
190. 247.5 11.34541049
190. 250. 11.233386261
190. 252.5 11.125183648
190. 255. 11.020623308
190. 257.5 10.919536748
190. 260. 10.821765524
190. 262.5 10.7271605
190. 265. 10.635581182
190. 267.5 10.546895101
190. 270. 10.460977251
190. 272.5 10.377709574
190. 275. 10.296980484
190. 277.5 10.218684434
190. 280. 10.142721516
190. 282.5 10.068997087
190. 285. 9.9974214358
190. 287.5 9.9279094608
190. 290. 9.8603803844
190. 292.5 9.7947574815
190. 295. 9.7309678313
190. 297.5 9.6689420854
192.5 2.5 93.911043952
192.5 5. 93.911043952
192.5 7.5 93.91104353
192.5 10. 93.911018679
192.5 12.5 93.9107264
192.5 15. 93.909239519
192.5 17.5 93.904575352
192.5 20. 93.893734216
192.5 22.5 93.873040425
192.5 25. 93.838548999
192.5 27.5 93.786376363
192.5 30. 93.710572812
192.5 32.5 93.608129936
192.5 35. 93.477075998
192.5 37.5 93.315011183
192.5 40. 93.120023766
192.5 42.5 92.890652316
192.5 45. 92.625834245
192.5 47.5 92.32209496
192.5 50. 91.966698354
192.5 52.5 91.573272977
192.5 55. 91.141999349
192.5 57.5 90.656710386
192.5 60. 90.123674557
192.5 62.5 89.553711717
192.5 65. 88.914037469
192.5 67.5 88.238097419
192.5 70. 87.495607244
192.5 72.5 86.711020148
192.5 75. 85.853290672
192.5 77.5 84.951433738
192.5 80. 83.975239725
192.5 82.5 82.938166958
192.5 85. 81.844191312
192.5 87.5 80.671965259
192.5 90. 79.426181008
192.5 92.5 78.111542522
192.5 95. 76.724019899
192.5 97.5 75.259773077
192.5 100. 73.713864005
192.5 102.5 72.077516853
192.5 105. 70.358183264
192.5 107.5 68.554521552
192.5 110. 66.666265193
192.5 112.5 64.69449615
192.5 115. 62.641946435
192.5 117.5 60.513320331
192.5 120. 58.315622825
192.5 122.5 56.058469858
192.5 125. 53.754340264
192.5 127.5 51.418702082
192.5 130. 49.069897464
192.5 132.5 46.728581961
192.5 135. 44.416349906
192.5 137.5 42.152860597
192.5 140. 39.948427969
192.5 142.5 37.827342093
192.5 145. 35.793070108
192.5 147.5 33.873931853
192.5 150. 32.036869369
192.5 152.5 30.352459754
192.5 155. 28.735996654
192.5 157.5 27.243110078
192.5 160. 25.892368549
192.5 162.5 24.595312796
192.5 165. 23.345030078
192.5 167.5 22.248218571
192.5 170. 21.303438184
192.5 172.5 20.397447044
192.5 175. 19.526244445
192.5 177.5 18.686201653
192.5 180. 17.873997662
192.5 182.5 17.086562695
192.5 185. 16.321027205
192.5 187.5 15.86207589
192.5 190. 15.555121993
192.5 192.5 15.263923943
192.5 195. 14.987340914
192.5 197.5 14.724339386
192.5 200. 14.473980758
192.5 202.5 14.235410654
192.5 205. 14.007849644
192.5 207.5 13.790585177
192.5 210. 13.582964536
192.5 212.5 13.38438867
192.5 215. 13.194306777
192.5 217.5 13.012211533
192.5 220. 12.837634876
192.5 222.5 12.670144279
192.5 225. 12.509339435
192.5 227.5 12.354849311
192.5 230. 12.206329519
192.5 232.5 12.063459967
192.5 235. 11.925942754
192.5 237.5 11.793500282
192.5 240. 11.665873559
192.5 242.5 11.542820662
192.5 245. 11.424115365
192.5 247.5 11.309545882
192.5 250. 11.198913737
192.5 252.5 11.09203274
192.5 255. 10.988728053
192.5 257.5 10.888835338
192.5 260. 10.792199986
192.5 262.5 10.69867641
192.5 265. 10.608127398
192.5 267.5 10.520423524
192.5 270. 10.435442604
192.5 272.5 10.3530692
192.5 275. 10.273194163
192.5 277.5 10.195714216
192.5 280. 10.120531559
192.5 282.5 10.047553522
192.5 285. 9.9766922291
192.5 287.5 9.9078642969
192.5 290. 9.8409905524
192.5 292.5 9.7759957728
192.5 295. 9.7128084436
192.5 297.5 9.651360535
195. 2.5 93.911043952
195. 5. 93.911043952
195. 7.5 93.911043364
195. 10. 93.911011571
195. 12.5 93.910657391
195. 15. 93.908921435
195. 17.5 93.903619276
195. 20. 93.891536348
195. 22.5 93.868816638
195. 25. 93.83138999
195. 27.5 93.775302857
195. 30. 93.693856192
195. 32.5 93.58521101
195. 35. 93.44694786
195. 37.5 93.276725082
195. 40. 93.072700535
195. 42.5 92.833487859
195. 45. 92.558100415
195. 47.5 92.238918135
195. 50. 91.871242695
195. 52.5 91.465051326
195. 55. 91.020582517
195. 57.5 90.514328776
195. 60. 89.967117946
195. 62.5 89.373900642
195. 65. 88.718307054
195. 67.5 88.024484199
195. 70. 87.257379155
195. 72.5 86.44938164
195. 75. 85.570052755
195. 77.5 84.635604776
195. 80. 83.645256588
195. 82.5 82.574025434
195. 85. 81.443717766
195. 87.5 80.250076128
195. 90. 78.976242888
195. 92.5 77.623046211
195. 95. 76.195577502
195. 97.5 74.690252449
195. 100. 73.103888303
195. 102.5 71.433888232
195. 105. 69.67844914
195. 107.5 67.836797598
195. 110. 65.909455893
195. 112.5 63.898535976
195. 115. 61.808053146
195. 117.5 59.644243625
195. 120. 57.415859582
195. 122.5 55.134399096
195. 125. 52.814201722
195. 127.5 50.472292932
195. 130. 48.127774335
195. 132.5 45.791861622
195. 135. 43.490742437
195. 137.5 41.249239396
195. 140. 39.080715303
195. 142.5 36.99650461
195. 145. 35.012133945
195. 147.5 33.127873192
195. 150. 31.357030598
195. 152.5 29.70412975
195. 155. 28.114919583
195. 157.5 26.706478528
195. 160. 25.380601366
195. 162.5 24.105352094
195. 165. 22.874110247
195. 167.5 21.881375364
195. 170. 20.954128761
195. 172.5 20.063874008
195. 175. 19.206794465
195. 177.5 18.379415408
195. 180. 17.57854392
195. 182.5 16.801215493
195. 185. 16.06492522
195. 187.5 15.748065392
195. 190. 15.447657142
195. 192.5 15.162495391
195. 195. 14.891489724
195. 197.5 14.633651007
195. 200. 14.388079837
195. 202.5 14.153956557
195. 205. 13.93053257
195. 207.5 13.717122786
195. 210. 13.513099
195. 212.5 13.317884096
195. 215. 13.130946948
195. 217.5 12.951797919
195. 220. 12.779984881
195. 222.5 12.61508969
195. 225. 12.456725048
195. 227.5 12.304531709
195. 230. 12.158175987
195. 232.5 12.017347523
195. 235. 11.881757281
195. 237.5 11.751135752
195. 240. 11.625231337
195. 242.5 11.503808881
195. 245. 11.386648358
195. 247.5 11.273543677
195. 250. 11.164301595
195. 252.5 11.058740741
195. 255. 10.956690713
195. 257.5 10.857991272
195. 260. 10.762491595
195. 262.5 10.670049596
195. 265. 10.580531305
195. 267.5 10.493810303
195. 270. 10.409767196
195. 272.5 10.32828914
195. 275. 10.249269397
195. 277.5 10.172606933
195. 280. 10.098206042
195. 282.5 10.025976005
195. 285. 9.9558307679
195. 287.5 9.8876886502
195. 290. 9.8214720713
195. 292.5 9.7571072989
195. 295. 9.6945242156
195. 297.5 9.633656101
197.5 2.5 93.911043952
197.5 5. 93.911043951
197.5 7.5 93.911043132
197.5 10. 93.911002444
197.5 12.5 93.910573102
197.5 15. 93.908545652
197.5 17.5 93.902516277
197.5 20. 93.889045325
197.5 22.5 93.864094731
197.5 25. 93.823473467
197.5 27.5 93.763073703
197.5 30. 93.675662475
197.5 32.5 93.560419786
197.5 35. 93.414528839
197.5 37.5 93.235713532
197.5 40. 93.022207451
197.5 42.5 92.772704158
197.5 45. 92.486296585
197.5 47.5 92.151011102
197.5 50. 91.770600546
197.5 52.5 91.351192287
197.5 55. 90.888935386
197.5 57.5 90.365187018
197.5 60. 89.803361394
197.5 62.5 89.185011861
197.5 65. 88.514286155
197.5 67.5 87.792146469
197.5 70. 87.009802346
197.5 72.5 86.170801565
197.5 75. 85.276429074
197.5 77.5 84.308864673
197.5 80. 83.288367058
197.5 82.5 82.197960367
197.5 85. 81.030876576
197.5 87.5 79.798477156
197.5 90. 78.496531089
197.5 92.5 77.120799208
197.5 95. 75.653080284
197.5 97.5 74.106452133
197.5 100. 72.478048631
197.5 102.5 70.765647916
197.5 105. 68.967887809
197.5 107.5 67.084509325
197.5 110. 65.116628874
197.5 112.5 63.067035681
197.5 115. 60.940505622
197.5 117.5 58.744115772
197.5 120. 56.487534208
197.5 122.5 54.183244225
197.5 125. 51.846635444
197.5 127.5 49.495846487
197.5 130. 47.151156467
197.5 132.5 44.833559924
197.5 135. 42.561587573
197.5 137.5 40.344000986
197.5 140. 38.211710675
197.5 142.5 36.164336045
197.5 145. 34.231914155
197.5 147.5 32.381006162
197.5 150. 30.678480089
197.5 152.5 29.0558137
197.5 155. 27.527392851
197.5 157.5 26.170908136
197.5 160. 24.869017939
197.5 162.5 23.614782088
197.5 165. 22.464866683
197.5 167.5 21.515420077
197.5 170. 20.605241709
197.5 172.5 19.730310916
197.5 175. 18.88698474
197.5 177.5 18.071933588
197.5 180. 17.282084849
197.5 182.5 16.51457228
197.5 185. 15.944534809
197.5 187.5 15.634670738
197.5 190. 15.340707025
197.5 192.5 15.061493821
197.5 195. 14.795989258
197.5 197.5 14.543247011
197.5 200. 14.302405537
197.5 202.5 14.072678753
197.5 205. 13.853347925
197.5 207.5 13.643754582
197.5 210. 13.443294313
197.5 212.5 13.251411321
197.5 215. 13.067593618
197.5 217.5 12.891368791
197.5 220. 12.722300244
197.5 222.5 12.559983866
197.5 225. 12.404045062
197.5 227.5 12.254136109
197.5 230. 12.10993379
197.5 232.5 11.971137272
197.5 235. 11.837466208
197.5 237.5 11.708659021
197.5 240. 11.584471364
197.5 242.5 11.464674728
197.5 245. 11.349055182
197.5 247.5 11.237412231
197.5 250. 11.129557783
197.5 252.5 11.025315209
197.5 255. 10.924518481
197.5 257.5 10.827011398
197.5 260. 10.732646869
197.5 262.5 10.641286263
197.5 265. 10.552798814
197.5 267.5 10.467061071
197.5 270. 10.383956397
197.5 272.5 10.303374512
197.5 275. 10.225211064
197.5 277.5 10.149367239
197.5 280. 10.075749405
197.5 282.5 10.004268774
197.5 285. 9.9348410978
197.5 287.5 9.8673863837
197.5 290. 9.8018286307
197.5 292.5 9.7380955855
197.5 295. 9.6761185167
197.5 297.5 9.6158320042
200. 2.5 93.911043952
200. 5. 93.911043951
200. 7.5 93.911042808
200. 10. 93.910990726
200. 12.5 93.910470152
200. 15. 93.908101701
200. 17.5 93.901243758
200. 20. 93.886221971
200. 22.5 93.858815731
200. 25. 93.814718748
200. 27.5 93.749176957
200. 30. 93.6558589
200. 32.5 93.533599961
200. 35. 93.379640027
200. 37.5 93.191776182
200. 40. 92.96832397
200. 42.5 92.708061697
200. 45. 92.410165417
200. 47.5 92.058087028
200. 50. 91.664468757
200. 52.5 91.231377168
200. 55. 90.747459148
200. 57.5 90.208923352
200. 60. 89.632028666
200. 62.5 88.987867601
200. 65. 88.301554757
200. 67.5 87.550461886
200. 70. 86.752410812
200. 72.5 85.881811875
200. 75. 84.964630321
200. 77.5 83.970659953
200. 80. 82.914040827
200. 82.5 81.797896657
200. 85. 80.605025908
200. 87.5 79.333446914
200. 90. 77.990587137
200. 92.5 76.572494683
200. 95. 75.075474333
200. 97.5 73.496258711
200. 100. 71.832196353
200. 102.5 70.08146239
200. 105. 68.242193946
200. 107.5 66.317340806
200. 110. 64.308569433
200. 112.5 62.218320196
200. 115. 60.053872924
200. 117.5 57.82408765
200. 120. 55.540533767
200. 122.5 53.217549533
200. 125. 50.871220696
200. 127.5 48.513274829
200. 130. 46.17027349
200. 132.5 43.864437078
200. 135. 41.615848848
200. 137.5 39.436665948
200. 140. 37.342674396
200. 142.5 35.343532012
200. 145. 33.452064452
200. 147.5 31.659542926
200. 150. 30.000971672
200. 152.5 28.407265355
200. 155. 26.966435873
200. 157.5 25.636269118
200. 160. 24.357487816
200. 162.5 23.123465406
200. 165. 22.081284768
200. 167.5 21.150330051
200. 170. 20.256755223
200. 172.5 19.396734793
200. 175. 18.566789387
200. 177.5 17.763725823
200. 180. 16.984584091
200. 182.5 16.226589185
200. 185. 15.8249004
200. 187.5 15.521915248
200. 190. 15.234294591
200. 192.5 14.960941658
200. 195. 14.700861312
200. 197.5 14.453148491
200. 200. 14.216978197
200. 202.5 13.991596803
200. 205. 13.776314475
200. 207.5 13.570498538
200. 210. 13.373567665
200. 212.5 13.184986762
200. 215. 13.004262452
200. 217.5 12.830939086
200. 220. 12.664595198
200. 222.5 12.504840361
200. 225. 12.351312383
200. 227.5 12.203674794
200. 230. 12.061614614
200. 232.5 11.924840336
200. 235. 11.793080116
200. 237.5 11.666080154
200. 240. 11.543603216
200. 242.5 11.425427315
200. 245. 11.311344505
200. 247.5 11.201159795
200. 250. 11.094690155
200. 252.5 10.991763622
200. 255. 10.892218477
200. 257.5 10.795902495
200. 260. 10.702672266
200. 262.5 10.612392567
200. 265. 10.524935791
200. 267.5 10.440181418
200. 270. 10.358015538
200. 272.5 10.278330401
200. 275. 10.201024015
200. 277.5 10.125999764
200. 280. 10.053166066
200. 282.5 9.9824360468
200. 285. 9.9137272465
200. 287.5 9.8469613452
200. 290. 9.7820639073
200. 292.5 9.7189641464
200. 295. 9.6575947064
200. 297.5 9.5978914575
202.5 2.5 93.911043952
202.5 5. 93.911043951
202.5 7.5 93.911042356
202.5 10. 93.910975679
202.5 12.5 93.910344406
202.5 15. 93.907577211
202.5 17.5 93.899775644
202.5 20. 93.883021849
202.5 22.5 93.852913632
202.5 25. 93.805036446
202.5 27.5 93.73393822
202.5 30. 93.634300384
202.5 32.5 93.504581635
202.5 35. 93.342087825
202.5 37.5 93.14469705
202.5 40. 92.91081309
202.5 42.5 92.639303782
202.5 45. 92.326921138
202.5 47.5 91.959839478
202.5 50. 91.552523972
202.5 52.5 91.105266526
202.5 55. 90.598950698
202.5 57.5 90.045152718
202.5 60. 89.447970185
202.5 62.5 88.782036073
202.5 65. 88.079666673
202.5 67.5 87.298948877
202.5 70. 86.477885565
202.5 72.5 85.581878778
202.5 75. 84.629731887
202.5 77.5 83.620405773
202.5 80. 82.52712214
202.5 82.5 81.372023753
202.5 85. 80.150795415
202.5 87.5 78.854268094
202.5 90. 77.470098912
202.5 92.5 76.009270316
202.5 95. 74.468375078
202.5 97.5 72.844489907
202.5 100. 71.135370561
202.5 102.5 69.339670729
202.5 105. 67.457187648
202.5 107.5 65.489134117
202.5 110. 63.438432135
202.5 112.5 61.310017907
202.5 115. 59.111141164
202.5 117.5 56.851632414
202.5 120. 54.544096821
202.5 122.5 52.203967351
202.5 125. 49.849302691
202.5 127.5 47.500128908
202.5 130. 45.17696247
202.5 132.5 42.892463699
202.5 135. 40.669107301
202.5 137.5 38.528002183
202.5 140. 36.473146531
202.5 142.5 34.52827148
202.5 145. 32.672208754
202.5 147.5 30.950791318
202.5 150. 29.324236249
202.5 152.5 27.767283336
202.5 155. 26.407243093
202.5 157.5 25.102416489
202.5 160. 23.845864013
202.5 162.5 22.651624515
202.5 165. 21.699063047
202.5 167.5 20.786075782
202.5 170. 19.908640621
202.5 172.5 19.063115701
202.5 175. 18.246175393
202.5 177.5 17.454754358
202.5 180. 16.685997528
202.5 182.5 16.018264728
202.5 185. 15.706044041
202.5 187.5 15.409820943
202.5 190. 15.128441618
202.5 192.5 14.860860276
202.5 195. 14.606126734
202.5 197.5 14.363375684
202.5 200. 14.131817389
202.5 202.5 13.910729577
202.5 205. 13.699450366
202.5 207.5 13.497372068
202.5 210. 13.303935739
202.5 212.5 13.118626382
202.5 215. 12.940968707
202.5 217.5 12.77052337
202.5 220. 12.606883641
202.5 222.5 12.449672431
202.5 225. 12.298539644
202.5 227.5 12.153159803
202.5 230. 12.01322993
202.5 232.5 11.878467636
202.5 235. 11.748609407
202.5 237.5 11.623409056
202.5 240. 11.502636325
202.5 242.5 11.386075624
202.5 245. 11.273524883
202.5 247.5 11.164794516
202.5 250. 11.05970647
202.5 252.5 10.958093373
202.5 255. 10.859797744
202.5 257.5 10.764671276
202.5 260. 10.672574184
202.5 262.5 10.583374607
202.5 265. 10.496948051
202.5 267.5 10.413176892
202.5 270. 10.331949908
202.5 272.5 10.253161854
202.5 275. 10.176713068
202.5 277.5 10.102509108
202.5 280. 10.030460418
202.5 282.5 9.9604820195
202.5 285. 9.8924932232
202.5 287.5 9.8264173657
202.5 290. 9.7621815632
202.5 292.5 9.6997164832
202.5 295. 9.6389561335
202.5 297.5 9.5798376645
205. 2.5 93.911043952
205. 5. 93.91104395
205. 7.5 93.911041725
205. 10. 93.910956358
205. 12.5 93.910190819
205. 15. 93.906957568
205. 17.5 93.898081835
205. 20. 93.879394556
205. 22.5 93.846314535
205. 25. 93.794327505
205. 27.5 93.717225932
205. 30. 93.610828298
205. 32.5 93.473180048
205. 35. 93.301662641
205. 37.5 93.094243182
205. 40. 92.849419991
205. 42.5 92.566155148
205. 45. 92.23669756
205. 47.5 91.855940844
205. 50. 91.434421051
205. 52.5 90.972498582
205. 55. 90.443016067
205. 57.5 89.87346502
205. 60. 89.249331848
205. 62.5 88.567057614
205. 65. 87.834450331
205. 67.5 87.037095411
205. 70. 86.18273969
205. 72.5 85.270436226
205. 75. 84.282714293
205. 77.5 83.239105244
205. 80. 82.126945687
205. 82.5 80.932370173
205. 85. 79.669590015
205. 87.5 78.334397482
205. 90. 76.922704637
205. 92.5 75.430356146
205. 95. 73.845325266
205. 97.5 72.176620608
205. 100. 70.422424644
205. 102.5 68.581891512
205. 105. 66.655398669
205. 107.5 64.644822377
205. 110. 62.553831286
205. 112.5 60.388187726
205. 115. 58.156040468
205. 117.5 55.868184141
205. 120. 53.538246023
205. 122.5 51.18273471
205. 125. 48.82083713
205. 127.5 46.473762416
205. 130. 44.163268493
205. 132.5 41.908694645
205. 135. 39.721058072
205. 137.5 37.620220882
205. 140. 35.610173676
205. 142.5 33.714282042
205. 145. 31.905534972
205. 147.5 30.243928357
205. 150. 28.647979954
205. 152.5 27.181969845
205. 155. 25.849649757
205. 157.5 24.569189218
205. 160. 23.333981896
205. 162.5 22.251301892
205. 165. 21.318161841
205. 167.5 20.42262082
205. 170. 19.560862176
205. 172.5 18.729416504
205. 175. 17.925102314
205. 177.5 17.144973671
205. 180. 16.386272814
205. 182.5 15.893000368
205. 185. 15.587986383
205. 187.5 15.298408583
205. 190. 15.023168744
205. 192.5 14.761270015
205. 195. 14.511805439
205. 197.5 14.273947989
205. 200. 14.046941927
205. 202.5 13.830095257
205. 205. 13.622773125
205. 207.5 13.424392028
205. 210. 13.234414716
205. 212.5 13.052345692
205. 215. 12.87772723
205. 217.5 12.710135843
205. 220. 12.549179141
205. 222.5 12.394493031
205. 225. 12.24573921
205. 227.5 12.102602931
205. 230. 11.964790984
205. 232.5 11.832029898
205. 235. 11.704064304
205. 237.5 11.580655472
205. 240. 11.461579978
205. 242.5 11.346628505
205. 245. 11.23560475
205. 247.5 11.128324432
205. 250. 11.024614392
205. 252.5 10.924311768
205. 255. 10.827263247
205. 257.5 10.733324382
205. 260. 10.642358958
205. 262.5 10.554238424
205. 265. 10.468841359
205. 267.5 10.386052993
205. 270. 10.30576476
205. 272.5 10.227873886
205. 275. 10.152283011
205. 277.5 10.078899842
205. 280. 10.007636828
205. 282.5 9.9384108651
205. 285. 9.8711430162
205. 287.5 9.8057582585
205. 290. 9.7421852448
205. 292.5 9.6803560836
205. 295. 9.6202061347
205. 297.5 9.5616738183
207.5 2.5 93.911043952
207.5 5. 93.911043949
207.5 7.5 93.911040845
207.5 10. 93.910931549
207.5 12.5 93.910003224
207.5 15. 93.906225502
207.5 17.5 93.896127595
207.5 20. 93.875282909
207.5 22.5 93.838935691
207.5 25. 93.782482118
207.5 27.5 93.698895255
207.5 30. 93.585269134
207.5 32.5 93.439194177
207.5 35. 93.25813744
207.5 37.5 93.040163173
207.5 40. 92.783870529
207.5 42.5 92.488320441
207.5 45. 92.141006451
207.5 47.5 91.746040631
207.5 50. 91.309791346
207.5 52.5 90.825078485
207.5 55. 90.279234803
207.5 57.5 89.693423252
207.5 60. 89.041562854
207.5 62.5 88.342442726
207.5 65. 87.578710421
207.5 67.5 86.764357059
207.5 70. 85.87602017
207.5 72.5 84.938034311
207.5 75. 83.922928332
207.5 77.5 82.840509859
207.5 80. 81.695349656
207.5 82.5 80.478184092
207.5 85. 79.173349179
207.5 87.5 77.794304982
207.5 90. 76.337222828
207.5 92.5 74.798615845
207.5 95. 73.175521452
207.5 97.5 71.465702244
207.5 100. 69.667869853
207.5 102.5 67.781934058
207.5 105. 65.809275513
207.5 107.5 63.753035661
207.5 110. 61.618411873
207.5 112.5 59.412939432
207.5 115. 57.146733209
207.5 117.5 54.832647677
207.5 120. 52.48628857
207.5 122.5 50.125762924
207.5 125. 47.770968515
207.5 127.5 45.442063488
207.5 130. 43.147433917
207.5 132.5 40.919702842
207.5 135. 38.772330743
207.5 137.5 36.712815651
207.5 140. 34.759632337
207.5 142.5 32.901119136
207.5 145. 31.166514521
207.5 147.5 29.538630448
207.5 150. 27.971881931
207.5 152.5 26.599159072
207.5 155. 25.293475683
207.5 157.5 24.036409192
207.5 160. 22.821657859
207.5 162.5 21.852839514
207.5 165. 20.938534515
207.5 167.5 20.05992163
207.5 170. 19.213376915
207.5 172.5 18.395592593
207.5 175. 17.603521924
207.5 177.5 16.834330033
207.5 180. 16.085348829
207.5 182.5 15.768687528
207.5 185. 15.470746717
207.5 187.5 15.187697695
207.5 190. 14.918495486
207.5 192.5 14.662190203
207.5 195. 14.417916426
207.5 197.5 14.184883972
207.5 200. 13.962369872
207.5 202.5 13.749711349
207.5 205. 13.546299666
207.5 207.5 13.351574721
207.5 210. 13.165020277
207.5 212.5 12.986159747
207.5 215. 12.814552458
207.5 217.5 12.649790333
207.5 220. 12.491494932
207.5 222.5 12.339314813
207.5 225. 12.192923172
207.5 227.5 12.052015724
207.5 230. 11.916308802
207.5 232.5 11.785537642
207.5 235. 11.659454846
207.5 237.5 11.537828979
207.5 240. 11.420443311
207.5 242.5 11.307094674
207.5 245. 11.19759242
207.5 247.5 11.091757475
207.5 250. 10.989421484
207.5 252.5 10.89042602
207.5 255. 10.794621872
207.5 257.5 10.701868383
207.5 260. 10.612032857
207.5 262.5 10.524990001
207.5 265. 10.440621426
207.5 267.5 10.358815175
207.5 270. 10.279465301
207.5 272.5 10.202471469
207.5 275. 10.127738594
207.5 277.5 10.055176506
207.5 280. 9.9846996361
207.5 282.5 9.9162267324
207.5 285. 9.8496805927
207.5 287.5 9.7849878175
207.5 290. 9.7220785814
207.5 292.5 9.6608864204
207.5 295. 9.6013480339
207.5 297.5 9.5434031008
210. 2.5 93.911043952
210. 5. 93.911043947
210. 7.5 93.911039616
210. 10. 93.910899694
210. 12.5 93.909774091
210. 15. 93.905360606
210. 17.5 93.893872823
210. 20. 93.870622025
210. 22.5 93.83068442
210. 25. 93.76937853
210. 27.5 93.678786663
210. 30. 93.557433007
210. 32.5 93.40240519
210. 35. 93.211266164
210. 37.5 92.982185553
210. 40. 92.713869592
210. 42.5 92.405482553
210. 45. 92.039492481
210. 47.5 91.629763588
210. 50. 91.178240829
210. 52.5 90.669500351
210. 55. 90.107157907
210. 57.5 89.502862569
210. 60. 88.824157812
210. 62.5 88.107669973
210. 65. 87.312037262
210. 67.5 86.473008029
210. 70. 85.557099655
210. 72.5 84.581501344
210. 75. 83.549212264
210. 77.5 82.427816602
210. 80. 81.24079948
210. 82.5 79.984276123
210. 85. 78.65386785
210. 87.5 77.237863091
210. 90. 75.735008324
210. 92.5 74.149511757
210. 95. 72.478805518
210. 97.5 70.721119654
210. 100. 68.875713482
210. 102.5 66.943130333
210. 105. 64.92547249
210. 107.5 62.826688997
210. 110. 60.652864465
210. 112.5 58.412491653
210. 115. 56.116702648
210. 117.5 53.779419639
210. 120. 51.417360587
210. 122.5 49.049787519
210. 125. 46.697797915
210. 127.5 44.382798192
210. 130. 42.123487716
210. 132.5 39.930207224
210. 135. 37.825385914
210. 137.5 35.808534519
210. 140. 33.911292583
210. 142.5 32.09202113
210. 145. 30.430261659
210. 147.5 28.834548704
210. 150. 27.350801038
210. 152.5 26.01864578
210. 155. 24.738524305
210. 157.5 23.503879998
210. 160. 22.389867158
210. 162.5 21.456177727
210. 165. 20.560127368
210. 167.5 19.697927421
210. 170. 18.866134377
210. 172.5 18.061591569
210. 175. 17.281377806
210. 177.5 16.522761007
210. 180. 15.95180253
210. 182.5 15.645343508
210. 185. 15.354343018
210. 187.5 15.077706603
210. 190. 14.814440272
210. 192.5 14.563639177
210. 195. 14.324477795
210. 197.5 14.096201387
210. 200. 13.878118549
210. 202.5 13.66959469
210. 205. 13.470046299
210. 207.5 13.278935901
210. 210. 13.095767606
210. 212.5 12.920083155
210. 215. 12.751458423
210. 217.5 12.589500301
210. 220. 12.433843912
210. 222.5 12.284150129
210. 225. 12.140103347
210. 227.5 12.001409485
210. 230. 11.867794184
210. 232.5 11.73900119
210. 235. 11.61479089
210. 237.5 11.49493899
210. 240. 11.379235312
210. 242.5 11.26748271
210. 245. 11.159496081
210. 247.5 11.055101461
210. 250. 10.95413521
210. 252.5 10.856443256
210. 255. 10.761880418
210. 257.5 10.670309772
210. 260. 10.58160208
210. 262.5 10.495635262
210. 265. 10.412293909
210. 267.5 10.331468841
210. 270. 10.253056693
210. 272.5 10.176959538
210. 275. 10.103084535
210. 277.5 10.03134361
210. 280. 9.961653153
210. 282.5 9.8939337445
210. 285. 9.8281098966
210. 287.5 9.7641098164
210. 290. 9.7018651846
210. 292.5 9.6413109505
210. 295. 9.5823851408
210. 297.5 9.5250286816
212.5 2.5 93.911043952
212.5 5. 93.911043944
212.5 7.5 93.911037902
212.5 10. 93.910858792
212.5 12.5 93.909494222
212.5 15. 93.904338765
212.5 17.5 93.891271226
212.5 20. 93.865338271
212.5 22.5 93.821456894
212.5 25. 93.754419651
212.5 27.5 93.656724368
212.5 30. 93.527112006
212.5 32.5 93.362574736
212.5 35. 93.160781971
212.5 37.5 92.920017
212.5 40. 92.639099299
212.5 42.5 92.314118512
212.5 45. 91.931774226
212.5 47.5 91.50670766
212.5 50. 91.039348049
212.5 52.5 90.505698424
212.5 55. 89.926305597
212.5 57.5 89.292994093
212.5 60. 88.596577091
212.5 62.5 87.84921823
212.5 65. 87.033828331
212.5 67.5 86.158931235
212.5 70. 85.22531161
212.5 72.5 84.211380148
212.5 75. 83.13796807
212.5 77.5 82.000242216
212.5 80. 80.770739638
212.5 82.5 79.469567844
212.5 85. 78.09257607
212.5 87.5 76.635821492
212.5 90. 75.095747161
212.5 92.5 73.469372397
212.5 95. 71.754501164
212.5 97.5 69.949952728
212.5 100. 68.055815762
212.5 102.5 66.073722501
212.5 105. 64.007134423
212.5 107.5 61.861625626
212.5 110. 59.645144226
212.5 112.5 57.368224272
212.5 115. 55.04410733
212.5 117.5 52.688708268
212.5 120. 50.320313797
212.5 122.5 47.958817106
212.5 125. 45.620784059
212.5 127.5 43.32210172
212.5 130. 41.091593694
212.5 132.5 38.940749281
212.5 135. 36.87970074
212.5 137.5 34.922626652
212.5 140. 33.064631517
212.5 142.5 31.322820397
212.5 145. 29.696390359
212.5 147.5 28.131306423
212.5 150. 26.744505712
212.5 152.5 25.440209243
212.5 155. 24.184581529
212.5 157.5 22.971385453
212.5 160. 21.975279169
212.5 162.5 21.061249919
212.5 165. 20.182879494
212.5 167.5 19.336579931
212.5 170. 18.519076316
212.5 172.5 17.727352865
212.5 175. 16.958604889
212.5 177.5 16.210194865
212.5 180. 15.822068302
212.5 182.5 15.522984213
212.5 185. 15.238791982
212.5 187.5 14.968452464
212.5 190. 14.711020463
212.5 192.5 14.465634303
212.5 195. 14.231506764
212.5 197.5 14.007917185
212.5 200. 13.794204555
212.5 202.5 13.589761457
212.5 205. 13.394028731
212.5 207.5 13.206490779
212.5 210. 13.026671394
212.5 212.5 12.854130077
212.5 215. 12.688458752
212.5 217.5 12.52927884
212.5 220. 12.376238647
212.5 222.5 12.229011027
212.5 225. 12.087291279
212.5 227.5 11.950795264
212.5 230. 11.819257705
212.5 232.5 11.692430654
212.5 235. 11.570082108
212.5 237.5 11.451994749
212.5 240. 11.337964814
212.5 242.5 11.227801055
212.5 245. 11.1213238
212.5 247.5 11.018364096
212.5 250. 10.91876293
212.5 252.5 10.822370507
212.5 255. 10.729045605
212.5 257.5 10.638654968
212.5 260. 10.551072762
212.5 262.5 10.466180066
212.5 265. 10.383864409
212.5 267.5 10.304019345
212.5 270. 10.226544055
212.5 272.5 10.151342985
212.5 275. 10.078325512
212.5 277.5 10.007405628
212.5 280. 9.9385016601
212.5 282.5 9.8715359976
212.5 285. 9.806434848
212.5 287.5 9.7431280073
212.5 290. 9.6815486465
212.5 292.5 9.6216331138
212.5 295. 9.5633207499
212.5 297.5 9.5065537167
215. 2.5 93.911043952
215. 5. 93.911043938
215. 7.5 93.911035509
215. 10. 93.910806272
215. 12.5 93.909152381
215. 15. 93.903131482
215. 17.5 93.888269357
215. 20. 93.859348071
215. 22.5 93.811136761
215. 25. 93.737657559
215. 27.5 93.63251456
215. 30. 93.494078354
215. 32.5 93.319443048
215. 35. 93.106395308
215. 37.5 92.853340378
215. 40. 92.55921701
215. 42.5 92.215151582
215. 45. 91.817441933
215. 47.5 91.376441751
215. 50. 90.888438868
215. 52.5 90.333178661
215. 55. 89.736164891
215. 57.5 89.07293881
215. 60. 88.358244299
215. 62.5 87.57729301
215. 65. 86.743441366
215. 67.5 85.831866001
215. 70. 84.866908595
215. 72.5 83.826903115
215. 75. 82.711661065
215. 77.5 81.529816829
215. 80. 80.276796518
215. 82.5 78.937853741
215. 85. 77.513755506
215. 87.5 76.008345797
215. 90. 74.418431
215. 92.5 72.741465732
215. 95. 70.975769484
215. 97.5 69.120764824
215. 100. 67.177236221
215. 102.5 65.147604412
215. 105. 63.03620705
215. 107.5 60.849572274
215. 110. 58.596667223
215. 112.5 56.289096453
215. 115. 53.941212102
215. 117.5 51.570072453
215. 120. 49.195138302
215. 122.5 46.83750972
215. 125. 44.518345378
215. 127.5 42.25579813
215. 130. 40.060000261
215. 132.5 37.954352023
215. 135. 35.935119717
215. 137.5 34.039867898
215. 140. 32.219091485
215. 142.5 30.557288333
215. 145. 28.964488915
215. 147.5 27.470739971
215. 150. 26.141229072
215. 152.5 24.863612162
215. 155. 23.631414358
215. 157.5 22.495495467
215. 160. 21.56299325
215. 162.5 20.667982405
215. 165. 19.806722591
215. 167.5 18.975813161
215. 170. 18.172136361
215. 172.5 17.392807309
215. 175. 16.635128896
215. 177.5 16.000770747
215. 180. 15.693483019
215. 182.5 15.401624193
215. 185. 15.124109064
215. 187.5 14.859951302
215. 190. 14.608252386
215. 192.5 14.368192002
215. 195. 14.139019688
215. 197.5 13.920047531
215. 200. 13.710643771
215. 202.5 13.510227174
215. 205. 13.318262082
215. 207.5 13.134254026
215. 210. 12.957745842
215. 212.5 12.788314228
215. 215. 12.625566665
215. 217.5 12.469138675
215. 220. 12.318691371
215. 222.5 12.173909254
215. 225. 12.034498235
215. 227.5 11.900183863
215. 230. 11.770709714
215. 232.5 11.645835945
215. 235. 11.525337982
215. 237.5 11.409005331
215. 240. 11.296640498
215. 242.5 11.188058009
215. 245. 11.083083513
215. 247.5 10.981552969
215. 250. 10.883311899
215. 252.5 10.788214709
215. 255. 10.696124063
215. 257.5 10.606910311
215. 260. 10.520450963
215. 262.5 10.436630209
215. 265. 10.355338468
215. 267.5 10.276471987
215. 270. 10.199932456
215. 272.5 10.125626662
215. 275. 10.053466165
215. 277.5 9.9833670013
215. 280. 9.915249407
215. 282.5 9.8490375595
215. 285. 9.7846593415
215. 287.5 9.7220461198
215. 290. 9.6611325391
215. 292.5 9.6018563319
215. 295. 9.5441581399
215. 297.5 9.4879813481
217.5 2.5 93.911043952
217.5 5. 93.911043929
217.5 7.5 93.911032169
217.5 10. 93.910738835
217.5 12.5 93.908734843
217.5 15. 93.901705078
217.5 17.5 93.884805498
217.5 20. 93.852556538
217.5 22.5 93.799593599
217.5 25. 93.719100217
217.5 27.5 93.605943441
217.5 30. 93.458082363
217.5 32.5 93.272726846
217.5 35. 93.047791769
217.5 37.5 92.781812573
217.5 40. 92.473853146
217.5 42.5 92.109762169
217.5 45. 91.696055056
217.5 47.5 91.238503275
217.5 50. 90.724591783
217.5 52.5 90.15141155
217.5 55. 89.536186976
217.5 57.5 88.842098575
217.5 60. 88.108543575
217.5 62.5 87.293092254
217.5 65. 86.430523257
217.5 67.5 85.491067982
217.5 70. 84.485497426
217.5 72.5 83.419090423
217.5 75. 82.269411028
217.5 77.5 81.042441078
217.5 80. 79.74196396
217.5 82.5 78.363668925
217.5 85. 76.903499022
217.5 87.5 75.3578392
217.5 90. 73.721738384
217.5 92.5 71.993999117
217.5 95. 70.177478251
217.5 97.5 68.272231296
217.5 100. 66.278414317
217.5 102.5 64.196268329
217.5 105. 62.034847846
217.5 107.5 59.802657706
217.5 110. 57.510799903
217.5 112.5 55.173050977
217.5 115. 52.80577678
217.5 117.5 50.427575495
217.5 120. 48.058454926
217.5 122.5 45.712824354
217.5 125. 43.411819434
217.5 127.5 41.180441457
217.5 130. 39.029271886
217.5 132.5 36.970098966
217.5 135. 35.013916645
217.5 137.5 33.159646675
217.5 140. 31.416964235
217.5 142.5 29.79496822
217.5 145. 28.234117034
217.5 147.5 26.841227261
217.5 150. 25.540704303
217.5 152.5 24.288599358
217.5 155. 23.078769257
217.5 157.5 22.064990475
217.5 160. 21.15291986
217.5 162.5 20.276294268
217.5 165. 19.431580726
217.5 167.5 18.615553062
217.5 170. 17.825239606
217.5 172.5 17.057876618
217.5 175. 16.310865725
217.5 177.5 15.865681999
217.5 180. 15.566058495
217.5 182.5 15.281276698
217.5 185. 15.010308517
217.5 187.5 14.752218034
217.5 190. 14.506151352
217.5 192.5 14.271327769
217.5 195. 14.047032078
217.5 197.5 13.832607821
217.5 200. 13.627451374
217.5 202.5 13.431006728
217.5 205. 13.242760886
217.5 207.5 13.062239784
217.5 210. 12.889004671
217.5 212.5 12.722648886
217.5 215. 12.562794985
217.5 217.5 12.40909217
217.5 220. 12.261213986
217.5 222.5 12.118856253
217.5 225. 11.981735211
217.5 227.5 11.849585836
217.5 230. 11.722160334
217.5 232.5 11.599226765
217.5 235. 11.480567811
217.5 237.5 11.365979639
217.5 240. 11.255270889
217.5 242.5 11.148261733
217.5 245. 11.04478303
217.5 247.5 10.944675551
217.5 250. 10.847789268
217.5 252.5 10.753982703
217.5 255. 10.663122337
217.5 257.5 10.575082061
217.5 260. 10.489742674
217.5 262.5 10.406991421
217.5 265. 10.32672157
217.5 267.5 10.248832015
217.5 270. 10.173226918
217.5 272.5 10.099815373
217.5 275. 10.028511095
217.5 277.5 9.9592321339
217.5 280. 9.8919006108
217.5 282.5 9.8264424689
217.5 285. 9.7627872455
217.5 287.5 9.7008678595
217.5 290. 9.640620413
217.5 292.5 9.5819840076
217.5 295. 9.5249005721
217.5 297.5 9.4693147026
220. 2.5 93.911043952
220. 5. 93.911043915
220. 7.5 93.911027509
220. 10. 93.910652243
220. 12.5 93.908224842
220. 15. 93.900019746
220. 17.5 93.880808372
220. 20. 93.844855918
220. 22.5 93.786681163
220. 25. 93.698551758
220. 27.5 93.576775027
220. 30. 93.418850149
220. 32.5 93.222116998
220. 35. 92.984629725
220. 37.5 92.705062102
220. 40. 92.382608787
220. 42.5 91.997500696
220. 45. 91.567139567
220. 47.5 91.092395475
220. 50. 90.551553569
220. 52.5 89.959829182
220. 55. 89.313397471
220. 57.5 88.59983261
220. 60. 87.832785238
220. 62.5 86.995899286
220. 65. 86.094516813
220. 67.5 85.135744654
220. 70. 84.08869468
220. 72.5 82.977868287
220. 75. 81.798596866
220. 77.5 80.537426154
220. 80. 79.188809317
220. 82.5 77.760392738
220. 85. 76.248450708
220. 87.5 74.649771521
220. 90. 72.961865881
220. 92.5 71.183193896
220. 95. 69.313411881
220. 97.5 67.353636005
220. 100. 65.306715303
220. 102.5 63.177502616
220. 105. 60.973108688
220. 107.5 58.703121225
220. 110. 56.379764669
220. 112.5 54.017964181
220. 115. 51.635252432
220. 117.5 49.251410677
220. 120. 46.887648903
220. 122.5 44.564970359
220. 125. 42.301059534
220. 127.5 40.106173031
220. 130. 38.0032607
220. 132.5 35.987211523
220. 135. 34.096812224
220. 137.5 32.281315637
220. 140. 30.622411846
220. 142.5 29.035377398
220. 145. 27.539719573
220. 147.5 26.215469322
220. 150. 24.942647976
220. 152.5 23.71489621
220. 155. 22.5667991
220. 157.5 21.637306187
220. 160. 20.744962501
220. 162.5 19.886097143
220. 165. 19.057370046
220. 167.5 18.255717158
220. 170. 17.478302138
220. 172.5 16.722472803
220. 175. 16.039403049
220. 177.5 15.731931538
220. 180. 15.439805188
220. 182.5 15.16195372
220. 185. 14.897403436
220. 187.5 14.645266511
220. 190. 14.404731694
220. 192.5 14.175056199
220. 195. 13.955558617
220. 197.5 13.745612693
220. 200. 13.544641853
220. 202.5 13.352114372
220. 205. 13.1675391
220. 207.5 12.990461669
220. 210. 12.820461118
220. 212.5 12.657146889
220. 215. 12.500156137
220. 217.5 12.349151324
220. 220. 12.203818062
220. 222.5 12.06386317
220. 225. 11.929012926
220. 227.5 11.799011485
220. 230. 11.673619456
220. 232.5 11.55261261
220. 235. 11.4357807
220. 237.5 11.322926406
220. 240. 11.213864354
220. 242.5 11.108420243
220. 245. 11.006430031
220. 247.5 10.907739199
220. 250. 10.812202078
220. 252.5 10.71968123
220. 255. 10.630046881
220. 257.5 10.543176398
220. 260. 10.458953809
220. 262.5 10.377269367
220. 265. 10.298019136
220. 267.5 10.221104619
220. 270. 10.146432412
220. 272.5 10.07391388
220. 275. 10.003464861
220. 277.5 9.9350053925
220. 280. 9.868459455
220. 282.5 9.8037547339
220. 285. 9.7408224006
220. 287.5 9.6795969074
220. 290. 9.6200157967
220. 292.5 9.5620195235
220. 295. 9.50555129
220. 297.5 9.4505568908
222.5 2.5 93.911043952
222.5 5. 93.911043891
222.5 7.5 93.911021004
222.5 10. 93.910541057
222.5 12.5 93.907601896
222.5 15. 93.898028434
222.5 17.5 93.876195648
222.5 20. 93.836123815
222.5 22.5 93.772235406
222.5 25. 93.675794187
222.5 27.5 93.544748678
222.5 30. 93.376081094
222.5 32.5 93.167275933
222.5 35. 92.916537706
222.5 37.5 92.622686473
222.5 40. 92.28006694
222.5 42.5 91.877881931
222.5 45. 91.430184985
222.5 47.5 90.935938656
222.5 50. 90.368736382
222.5 52.5 89.757822071
222.5 55. 89.078939286
222.5 57.5 88.345454196
222.5 60. 87.541965721
222.5 62.5 86.684948029
222.5 65. 85.743783427
222.5 67.5 84.744765447
222.5 70. 83.675584457
222.5 72.5 82.519472814
222.5 75. 81.292193012
222.5 77.5 79.989145662
222.5 80. 78.605848897
222.5 82.5 77.137029349
222.5 85. 75.572788654
222.5 87.5 73.920711383
222.5 90. 72.178822608
222.5 92.5 70.346189355
222.5 95. 68.423171573
222.5 97.5 66.411684937
222.5 100. 64.315054195
222.5 102.5 62.132348978
222.5 105. 59.879493266
222.5 107.5 57.568320258
222.5 110. 55.213298348
222.5 112.5 52.831389082
222.5 115. 50.441630592
222.5 117.5 48.064255333
222.5 120. 45.713879476
222.5 122.5 43.411666971
222.5 125. 41.181763105
222.5 127.5 39.033892424
222.5 130. 36.980261362
222.5 132.5 35.030225142
222.5 135. 33.183095372
222.5 137.5 31.446319275
222.5 140. 29.831903042
222.5 142.5 28.278003858
222.5 145. 26.887392439
222.5 147.5 25.59314758
222.5 150. 24.34675853
222.5 152.5 23.142206786
222.5 155. 22.120682123
222.5 157.5 21.21232712
222.5 160. 20.339017524
222.5 162.5 19.497294954
222.5 165. 18.683998425
222.5 167.5 17.896214093
222.5 170. 17.131230474
222.5 172.5 16.386497483
222.5 175. 15.899060013
222.5 177.5 15.59952636
222.5 180. 15.314732256
222.5 182.5 15.043666042
222.5 185. 14.785405793
222.5 187.5 14.539109546
222.5 190. 14.304006787
222.5 192.5 14.079391007
222.5 195. 13.864613184
222.5 197.5 13.659076046
222.5 200. 13.462229018
222.5 202.5 13.273563741
222.5 205. 13.092610118
222.5 207.5 12.91893278
222.5 210. 12.752127952
222.5 212.5 12.591820645
222.5 215. 12.437662148
222.5 217.5 12.289327775
222.5 220. 12.146514842
222.5 222.5 12.008940848
222.5 225. 11.876341826
222.5 227.5 11.748470862
222.5 230. 11.625096749
222.5 232.5 11.506002766
222.5 235. 11.390985569
222.5 237.5 11.279854188
222.5 240. 11.172429104
222.5 242.5 11.068541414
222.5 245. 10.968032063
222.5 247.5 10.870751145
222.5 250. 10.776557262
222.5 252.5 10.685316934
222.5 255. 10.596904059
222.5 257.5 10.511199417
222.5 260. 10.42809021
222.5 262.5 10.347469641
222.5 265. 10.269236526
222.5 267.5 10.193294935
222.5 270. 10.119553857
222.5 272.5 10.047926895
222.5 275. 9.9783319794
222.5 277.5 9.9106911059
222.5 280. 9.8449300881
222.5 282.5 9.780978331
222.5 285. 9.718768619
222.5 287.5 9.6582369186
222.5 290. 9.599322195
222.5 292.5 9.5419662413
222.5 295. 9.4861135183
222.5 297.5 9.4317110063
225. 2.5 93.911043952
225. 5. 93.911043852
225. 7.5 93.911011927
225. 10. 93.91039829
225. 12.5 93.906840987
225. 15. 93.895675521
225. 17.5 93.870872206
225. 20. 93.826221158
225. 22.5 93.755658665
225. 25. 93.650584733
225. 27.5 93.509576326
225. 30. 93.329444994
225. 32.5 93.107834749
225. 35. 92.843111483
225. 37.5 92.534249259
225. 40. 92.170011672
225. 42.5 91.750381702
225. 45. 91.284641117
225. 47.5 90.762280634
225. 50. 90.175507608
225. 52.5 89.544735679
225. 55. 88.832286638
225. 57.5 88.078227111
225. 60. 87.237219687
225. 62.5 86.344624091
225. 65. 85.377430375
225. 67.5 84.334335489
225. 70. 83.225488748
225. 72.5 82.042852638
225. 75. 80.766698548
225. 77.5 79.412358951
225. 80. 77.975648239
225. 82.5 76.452766755
225. 85. 74.840508297
225. 87.5 73.136482164
225. 90. 71.339353085
225. 92.5 69.44909838
225. 95. 67.467276577
225. 97.5 65.397297034
225. 100. 63.244676825
225. 102.5 61.017269164
225. 105. 58.725445702
225. 107.5 56.382210328
225. 110. 54.003210477
225. 112.5 51.606587176
225. 115. 49.212557621
225. 117.5 46.84253722
225. 120. 44.517449351
225. 122.5 42.254567431
225. 125. 40.064305394
225. 127.5 37.968226206
225. 130. 35.959376146
225. 132.5 34.078986183
225. 135. 32.272018085
225. 137.5 30.623152016
225. 140. 29.044875787
225. 142.5 27.555826385
225. 145. 26.239561264
225. 147.5 24.973926943
225. 150. 23.752714461
225. 152.5 22.602510246
225. 155. 21.677916556
225. 157.5 20.789931081
225. 160. 19.93497388
225. 162.5 19.109783585
225. 165. 18.311365042
225. 167.5 17.536943108
225. 170. 16.783920909
225. 172.5 16.067239275
225. 175. 15.760252827
225. 177.5 15.468472129
225. 180. 15.190847611
225. 182.5 14.92642328
225. 185. 14.674326475
225. 187.5 14.433758948
225. 190. 14.203989079
225. 192.5 13.984345053
225. 195. 13.77420887
225. 197.5 13.573011059
225. 200. 13.380226016
225. 202.5 13.195367863
225. 205. 13.017986774
225. 207.5 12.847665706
225. 210. 12.684017473
225. 212.5 12.526682136
225. 215. 12.375324659
225. 217.5 12.229632806
225. 220. 12.089315243
225. 222.5 11.954099831
225. 225. 11.823732085
225. 227.5 11.697973773
225. 230. 11.576601651
225. 232.5 11.459406312
225. 235. 11.346191145
225. 237.5 11.236771372
225. 240. 11.130973191
225. 242.5 11.028632974
225. 245. 10.929596542
225. 247.5 10.833718504
225. 250. 10.740861642
225. 252.5 10.650896356
225. 255. 10.563700145
225. 257.5 10.479157134
225. 260. 10.397157641
225. 262.5 10.317597769
225. 265. 10.240379038
225. 267.5 10.16540804
225. 270. 10.09259612
225. 272.5 10.021859085
225. 275. 9.953116924
225. 277.5 9.8862935627
225. 280. 9.8213166225
225. 282.5 9.7581172041
225. 285. 9.6966296832
225. 287.5 9.6367915213
225. 290. 9.5785430888
225. 292.5 9.5218275005
225. 295. 9.4665904619
225. 297.5 9.412780125
227.5 2.5 93.911043952
227.5 5. 93.911043787
227.5 7.5 93.910999258
227.5 10. 93.910214973
227.5 12.5 93.905911548
227.5 15. 93.892895246
227.5 17.5 93.864728128
227.5 20. 93.814989873
227.5 22.5 93.736744992
227.5 25. 93.622652842
227.5 27.5 93.470939362
227.5 30. 93.278578886
227.5 32.5 93.043389993
227.5 35. 92.763910839
227.5 37.5 92.439276863
227.5 40. 92.052265141
227.5 42.5 91.614433264
227.5 45. 91.129914462
227.5 47.5 90.57824075
227.5 50. 89.971185947
227.5 52.5 89.306939103
227.5 55. 88.572668663
227.5 57.5 87.780103377
227.5 60. 86.917684189
227.5 62.5 85.982844964
227.5 65. 84.988377208
227.5 67.5 83.906276151
227.5 70. 82.749190397
227.5 72.5 81.518441944
227.5 75. 80.209190887
227.5 77.5 78.814437241
227.5 80. 77.323572918
227.5 82.5 75.744924792
227.5 85. 74.0757698
227.5 87.5 72.31429679
227.5 90. 70.459853266
227.5 92.5 68.513204644
227.5 95. 66.47679824
227.5 97.5 64.355021014
227.5 100. 62.147266793
227.5 102.5 59.868577748
227.5 105. 57.533635942
227.5 107.5 55.157764983
227.5 110. 52.758665516
227.5 112.5 50.355935383
227.5 115. 47.970126432
227.5 117.5 45.618197286
227.5 120. 43.316421224
227.5 122.5 41.090923944
227.5 125. 38.950598028
227.5 127.5 36.906401633
227.5 130. 34.968360003
227.5 132.5 33.13195789
227.5 135. 31.408407228
227.5 137.5 29.804846492
227.5 140. 28.260737867
227.5 142.5 26.881222599
227.5 145. 25.595849988
227.5 147.5 24.357454017
227.5 150. 23.160172167
227.5 152.5 22.14118386
227.5 155. 21.238357948
227.5 157.5 20.36998893
227.5 160. 19.532712813
227.5 162.5 18.723450474
227.5 165. 17.939359881
227.5 167.5 17.177793416
227.5 170. 16.436258755
227.5 172.5 15.921776763
227.5 175. 15.622982915
227.5 177.5 15.33877325
227.5 180. 15.068157971
227.5 182.5 14.810233933
227.5 185. 14.564175328
227.5 187.5 14.329225557
227.5 190. 14.104690121
227.5 192.5 13.889930369
227.5 195. 13.684358
227.5 197.5 13.487430202
227.5 200. 13.298645346
227.5 202.5 13.117539166
227.5 205. 12.943681356
227.5 207.5 12.776672531
227.5 210. 12.616141518
227.5 212.5 12.461742918
227.5 215. 12.313154921
227.5 217.5 12.170077345
227.5 220. 12.032229855
227.5 222.5 11.899350369
227.5 225. 11.771193605
227.5 227.5 11.647529771
227.5 230. 11.528143371
227.5 232.5 11.412832121
227.5 235. 11.301405965
227.5 237.5 11.193686169
227.5 240. 11.089504508
227.5 242.5 10.988702506
227.5 245. 10.891130752
227.5 247.5 10.796648268
227.5 250. 10.705121931
227.5 252.5 10.616425937
227.5 255. 10.530441316
227.5 257.5 10.447055475
227.5 260. 10.366161788
227.5 262.5 10.287659205
227.5 265. 10.211451902
227.5 267.5 10.137448951
227.5 270. 10.065564015
227.5 272.5 9.9957150657
227.5 275. 9.9278241229
227.5 277.5 9.8618170111
227.5 280. 9.7976231338
227.5 282.5 9.7351752633
227.5 285. 9.6744093452
227.5 287.5 9.615264316
227.5 290. 9.5576819336
227.5 292.5 9.5016066182
227.5 295. 9.4469853047
227.5 297.5 9.3937673041
230. 2.5 93.911043952
230. 5. 93.91104368
230. 7.5 93.910981577
230. 10. 93.909979587
230. 12.5 93.904776235
230. 15. 93.889609853
230. 17.5 93.857636364
230. 20. 93.802250221
230. 22.5 93.715560994
230. 25. 93.59169678
230. 27.5 93.428485127
230. 30. 93.223083473
230. 32.5 92.973500075
230. 35. 92.678455964
230. 37.5 92.335092491
230. 40. 91.926244063
230. 42.5 91.469423281
230. 45. 90.96534786
230. 47.5 90.383109378
230. 50. 89.755037142
230. 52.5 89.055347614
230. 55. 88.299256157
230. 57.5 87.466902445
230. 60. 86.581521704
230. 62.5 85.604175391
230. 65. 84.56275692
230. 67.5 83.45316506
230. 70. 82.253084627
230. 72.5 80.970166867
230. 75. 79.606145271
230. 77.5 78.15668898
230. 80. 76.61793581
230. 82.5 74.986716657
230. 85. 73.26079466
230. 87.5 71.439121089
230. 90. 69.522104306
230. 92.5 67.511882293
230. 95. 65.412584805
230. 97.5 63.230569314
230. 100. 60.974614922
230. 102.5 58.656058421
230. 105. 56.288853304
230. 107.5 53.889521303
230. 110. 51.476940845
230. 112.5 49.071868576
230. 115. 46.696002723
230. 117.5 44.370239083
230. 120. 42.111469842
230. 122.5 39.929808511
230. 125. 37.845343501
230. 127.5 35.850377183
230. 130. 33.983326204
230. 132.5 32.188279975
230. 135. 30.557171258
230. 137.5 28.990752617
230. 140. 27.51732939
230. 142.5 26.211849824
230. 145. 24.955866255
230. 147.5 23.743354984
230. 150. 22.60150249
230. 152.5 21.683745758
230. 155. 20.801855534
230. 157.5 19.952364283
230. 160. 19.132107472
230. 162.5 18.338174139
230. 165. 17.567863132
230. 167.5 16.818643475
230. 170. 16.088117448
230. 172.5 15.778054666
230. 175. 15.487250443
230. 177.5 15.210432921
230. 180. 14.946668915
230. 182.5 14.695105427
230. 185. 14.454961191
230. 187.5 14.225519275
230. 190. 14.00612059
230. 192.5 13.796158176
230. 195. 13.595072153
230. 197.5 13.402345257
230. 200. 13.21749887
230. 202.5 13.040089497
230. 205. 12.869705612
230. 207.5 12.705964847
230. 210. 12.548511473
230. 212.5 12.397014133
230. 215. 12.251163804
230. 217.5 12.110671969
230. 220. 11.975268949
230. 222.5 11.844702415
230. 225. 11.718736018
230. 227.5 11.597148166
230. 230. 11.479730896
230. 232.5 11.366288856
230. 235. 11.256638376
230. 237.5 11.150606615
230. 240. 11.048030786
230. 242.5 10.948757446
230. 245. 10.85264184
230. 247.5 10.759547307
230. 250. 10.669344726
230. 252.5 10.581912015
230. 255. 10.497133659
230. 257.5 10.414900284
230. 260. 10.335108259
230. 262.5 10.257659332
230. 265. 10.182460285
230. 267.5 10.109422628
230. 270. 10.0384623
230. 272.5 9.9694994046
230. 275. 9.9024579587
230. 277.5 9.8372656575
230. 280. 9.7738536594
230. 282.5 9.7121563842
230. 285. 9.6521113254
230. 287.5 9.5936588746
230. 290. 9.5367421589
230. 292.5 9.4813068875
230. 295. 9.4273012097
230. 297.5 9.3746755813
232.5 2.5 93.911043952
232.5 5. 93.911043503
232.5 7.5 93.910956901
232.5 10. 93.909677341
232.5 12.5 93.903389421
232.5 15. 93.885727384
232.5 17.5 93.849450015
232.5 20. 93.787797741
232.5 22.5 93.691828284
232.5 25. 93.55737978
232.5 27.5 93.38182296
232.5 30. 93.162519127
232.5 32.5 92.897681245
232.5 35. 92.586223449
232.5 37.5 92.219328674
232.5 40. 91.791314928
232.5 42.5 91.314687387
232.5 45. 90.7798662
232.5 47.5 90.176119333
232.5 50. 89.525849349
232.5 52.5 88.789805931
232.5 55. 88.006982193
232.5 57.5 87.137715133
232.5 60. 86.20735645
232.5 62.5 85.20753143
232.5 65. 84.117959262
232.5 67.5 82.956847036
232.5 70. 81.719068338
232.5 72.5 80.399516036
232.5 75. 78.979959004
232.5 77.5 77.472609961
232.5 80. 75.874272658
232.5 82.5 74.182327934
232.5 85. 72.395198869
232.5 87.5 70.512612196
232.5 90. 68.535865794
232.5 92.5 66.468090941
232.5 95. 64.314023641
232.5 97.5 62.071334257
232.5 100. 59.761503532
232.5 102.5 57.398370623
232.5 105. 54.998279597
232.5 107.5 52.579805989
232.5 110. 50.163211075
232.5 112.5 47.769437759
232.5 115. 45.418305117
232.5 117.5 43.120514332
232.5 120. 40.903122112
232.5 122.5 38.775375932
232.5 125. 36.744698255
232.5 127.5 34.825233186
232.5 130. 33.003278287
232.5 132.5 31.30092459
232.5 135. 29.71158486
232.5 137.5 28.180189114
232.5 140. 26.821117136
232.5 142.5 25.547268814
232.5 145. 24.319199281
232.5 147.5 23.131233067
232.5 150. 22.125466048
232.5 152.5 21.230019556
232.5 155. 20.368251936
232.5 157.5 19.536913136
232.5 160. 18.733022448
232.5 162.5 17.953823603
232.5 165. 17.196744494
232.5 167.5 16.459360133
232.5 170. 15.933456824
232.5 172.5 15.636068087
232.5 175. 15.353054382
232.5 177.5 15.083453194
232.5 180. 14.82638493
232.5 182.5 14.581044157
232.5 185. 14.346691937
232.5 187.5 14.122649098
232.5 190. 13.908290321
232.5 192.5 13.703038912
232.5 195. 13.506362179
232.5 197.5 13.317767332
232.5 200. 13.13679783
232.5 202.5 12.963030127
232.5 205. 12.796070763
232.5 207.5 12.63555376
232.5 210. 12.481138277
232.5 212.5 12.332506511
232.5 215. 12.1893618
232.5 217.5 12.051426907
232.5 220. 11.918442477
232.5 222.5 11.790165629
232.5 225. 11.666368686
232.5 227.5 11.546838017
232.5 230. 11.431372981
232.5 232.5 11.319784972
232.5 235. 11.211896535
232.5 237.5 11.107540572
232.5 240. 11.0065596
232.5 242.5 10.908805085
232.5 245. 10.814136821
232.5 247.5 10.722422366
232.5 250. 10.633536515
232.5 252.5 10.547360824
232.5 255. 10.463783164
232.5 257.5 10.382697315
232.5 260. 10.304002584
232.5 262.5 10.22760346
232.5 265. 10.153409287
232.5 267.5 10.081333966
232.5 270. 10.011295676
232.5 272.5 9.9432166168
232.5 275. 9.8770227676
232.5 277.5 9.8126436656
232.5 280. 9.7500121977
232.5 282.5 9.6890644067
232.5 285. 9.6297393116
232.5 287.5 9.5719787393
232.5 290. 9.5157271673
232.5 292.5 9.4609315771
232.5 295. 9.4075413172
232.5 297.5 9.3555079744
235. 2.5 93.911043952
235. 5. 93.911043212
235. 7.5 93.910922463
235. 10. 93.909289243
235. 12.5 93.901695356
235. 15. 93.881139069
235. 17.5 93.839999183
235. 20. 93.771399743
235. 22.5 93.665232978
235. 25. 93.519325657
235. 27.5 93.330519727
235. 30. 93.096401394
235. 32.5 92.815403104
235. 35. 92.486641813
235. 37.5 92.094849311
235. 40. 91.646788992
235. 42.5 91.149505253
235. 45. 90.582511281
235. 47.5 89.956440529
235. 50. 89.268643054
235. 52.5 88.509372729
235. 55. 87.684230597
235. 57.5 86.791487727
235. 60. 85.814812029
235. 62.5 84.772475973
235. 65. 83.652720362
235. 67.5 82.438853583
235. 70. 81.145230507
235. 72.5 79.767034419
235. 75. 78.299785761
235. 77.5 76.739577671
235. 80. 75.083321732
235. 82.5 73.329008725
235. 85. 71.475983654
235. 87.5 69.52522702
235. 90. 67.479627992
235. 92.5 65.344231843
235. 95. 63.126444519
235. 97.5 60.836179994
235. 100. 58.485938279
235. 102.5 56.090799672
235. 105. 53.668309403
235. 107.5 51.238200492
235. 110. 48.821852978
235. 112.5 46.441299434
235. 115. 44.117429416
235. 117.5 41.866748768
235. 120. 39.697902624
235. 122.5 37.630688681
235. 125. 35.656565579
235. 127.5 33.806857871
235. 130. 32.034990828
235. 132.5 30.422296114
235. 135. 28.870900971
235. 137.5 27.422705328
235. 140. 26.130852184
235. 142.5 24.887024324
235. 145. 23.685417336
235. 147.5 22.562810552
235. 150. 21.653854272
235. 152.5 20.779823095
235. 155. 19.937382787
235. 157.5 19.123483406
235. 160. 18.335313216
235. 162.5 17.570257715
235. 165. 16.82586235
235. 167.5 16.099797622
235. 170. 15.78499555
235. 172.5 15.495810975
235. 175. 15.220392582
235. 177.5 14.957835038
235. 180. 14.707309465
235. 182.5 14.468055531
235. 185. 14.239374505
235. 187.5 14.02062315
235. 190. 13.811208334
235. 192.5 13.610582257
235. 195. 13.418238225
235. 197.5 13.233706883
235. 200. 13.05655286
235. 202.5 12.886371767
235. 205. 12.722787514
235. 207.5 12.565449896
235. 210. 12.414032425
235. 212.5 12.268230378
235. 215. 12.127759026
235. 217.5 11.992352047
235. 220. 11.861760073
235. 222.5 11.735749383
235. 225. 11.614100706
235. 227.5 11.49660814
235. 230. 11.383078161
235. 232.5 11.273328718
235. 235. 11.167188409
235. 237.5 11.064495727
235. 240. 10.96509836
235. 242.5 10.868852565
235. 245. 10.775622575
235. 247.5 10.685280068
235. 250. 10.597703669
235. 252.5 10.512778493
235. 255. 10.430395726
235. 257.5 10.350452235
235. 260. 10.272850209
235. 262.5 10.197496824
235. 265. 10.124303938
235. 267.5 10.053187801
235. 270. 9.9840687903
235. 272.5 9.9168711655
235. 275. 9.8515228377
235. 277.5 9.7879551556
235. 280. 9.7261027073
235. 282.5 9.6659031342
235. 285. 9.6072969586
235. 287.5 9.5502274219
235. 290. 9.4946403336
235. 292.5 9.4404839306
235. 295. 9.3877087447
235. 297.5 9.3362674798
237.5 2.5 93.911043952
237.5 5. 93.911042732
237.5 7.5 93.910874401
237.5 10. 93.908790904
237.5 12.5 93.899625911
237.5 15. 93.87571622
237.5 17.5 93.829087286
237.5 20. 93.75221636
237.5 22.5 93.635420863
237.5 25. 93.477113828
237.5 27.5 93.274094775
237.5 30. 93.024195927
237.5 32.5 92.72608356
237.5 35. 92.379086505
237.5 37.5 91.960940767
237.5 40. 91.491916698
237.5 42.5 90.973095139
237.5 45. 90.372411977
237.5 47.5 89.723174106
237.5 50. 88.996338757
237.5 52.5 88.213031197
237.5 55. 87.344090406
237.5 57.5 86.416083192
237.5 60. 85.402645076
237.5 62.5 84.308766032
237.5 65. 83.140128082
237.5 67.5 81.891239428
237.5 70. 80.547003844
237.5 72.5 79.109020636
237.5 75. 77.579708731
237.5 77.5 75.95567793
237.5 80. 74.234473748
237.5 82.5 72.414847418
237.5 85. 70.497033589
237.5 87.5 68.483024284
237.5 90. 66.376823659
237.5 92.5 64.176467885
237.5 95. 61.894534631
237.5 97.5 59.548218892
237.5 100. 57.152653097
237.5 102.5 54.725361391
237.5 105. 52.28591338
237.5 107.5 49.855311854
237.5 110. 47.454929812
237.5 112.5 45.104655719
237.5 115. 42.81797868
237.5 117.5 40.613362814
237.5 120. 38.50421197
237.5 122.5 36.491288093
237.5 125. 34.597872831
237.5 127.5 32.794171847
237.5 130. 31.121763312
237.5 132.5 29.550055803
237.5 135. 28.034339955
237.5 137.5 26.70567507
237.5 140. 25.446026487
237.5 142.5 24.23064255
237.5 145. 23.05406475
237.5 147.5 22.072657301
237.5 150. 21.186455987
237.5 152.5 20.332968063
237.5 155. 19.509076277
237.5 157.5 18.711914388
237.5 160. 17.938825474
237.5 162.5 17.187324349
237.5 165. 16.455062795
237.5 167.5 15.933781764
237.5 170. 15.638472869
237.5 172.5 15.357276205
237.5 175. 15.089261828
237.5 177.5 14.833578385
237.5 180. 14.589444976
237.5 182.5 14.356144013
237.5 185. 14.133014945
237.5 187.5 13.919448715
237.5 190. 13.714882858
237.5 192.5 13.518797151
237.5 195. 13.330709749
237.5 197.5 13.150173727
237.5 200. 12.976774004
237.5 202.5 12.810124582
237.5 205. 12.64986606
237.5 207.5 12.495663415
237.5 210. 12.347203985
237.5 212.5 12.204195658
237.5 215. 12.066365234
237.5 217.5 11.933456936
237.5 220. 11.805231061
237.5 222.5 11.681462758
237.5 225. 11.561940908
237.5 227.5 11.446467107
237.5 230. 11.334854742
237.5 232.5 11.226928136
237.5 235. 11.122521775
237.5 237.5 11.021479592
237.5 240. 10.923654319
237.5 242.5 10.828906881
237.5 245. 10.737105844
237.5 247.5 10.648126911
237.5 250. 10.561852446
237.5 252.5 10.478171047
237.5 255. 10.396977142
237.5 257.5 10.318170623
237.5 260. 10.241656501
237.5 262.5 10.167344587
237.5 265. 10.095149203
237.5 267.5 10.024988904
237.5 270. 9.9567862295
237.5 272.5 9.8904674612
237.5 275. 9.8259624088
237.5 277.5 9.763204203
237.5 280. 9.7021291059
237.5 282.5 9.6426763329
237.5 285. 9.5847878868
237.5 287.5 9.5284084029
237.5 290. 9.4734850041
237.5 292.5 9.4199671652
237.5 295. 9.367806586
237.5 297.5 9.3169570726
240. 2.5 93.911043952
240. 5. 93.91104194
240. 7.5 93.910807326
240. 10. 93.908151008
240. 12.5 93.897097825
240. 15. 93.869306546
240. 17.5 93.816486782
240. 20. 93.730100193
240. 22.5 93.601991858
240. 25. 93.430273625
240. 27.5 93.212014209
240. 30. 92.945312786
240. 32.5 92.629083174
240. 35. 92.256382975
240. 37.5 91.816823132
240. 40. 91.325881465
240. 42.5 90.773567403
240. 45. 90.14862159
240. 47.5 89.471677988
240. 50. 88.70785825
240. 52.5 87.888232333
240. 55. 86.985350957
240. 57.5 86.007759326
240. 60. 84.961495166
240. 62.5 83.822589957
240. 65. 82.597315302
240. 67.5 81.288440616
240. 70. 79.890895435
240. 72.5 78.400052092
240. 75. 76.811987306
240. 77.5 75.123755358
240. 80. 73.333675843
240. 82.5 71.441630625
240. 85. 69.449355761
240. 87.5 67.360708259
240. 90. 65.181886861
240. 92.5 62.92159017
240. 95. 60.59110175
240. 97.5 58.204296215
240. 100. 55.777558357
240. 102.5 53.329444713
240. 105. 50.881088931
240. 107.5 48.454099036
240. 110. 46.071008347
240. 112.5 43.75268182
240. 115. 41.515190601
240. 117.5 39.363853793
240. 120. 37.320310068
240. 122.5 35.374943842
240. 125. 33.546701554
240. 127.5 31.808669844
240. 130. 30.216532664
240. 132.5 28.683350372
240. 135. 27.270659314
240. 137.5 25.995275729
240. 140. 24.766116314
240. 142.5 23.5776281
240. 145. 22.485647557
240. 147.5 21.587457249
240. 150. 20.723054937
240. 152.5 19.889259522
240. 155. 19.083152599
240. 157.5 18.302036092
240. 160. 17.543394356
240. 162.5 16.804859461
240. 165. 16.084178501
240. 167.5 15.780791025
240. 170. 15.493875822
240. 172.5 15.220455646
240. 175. 14.959657906
240. 177.5 14.710682195
240. 180. 14.472792977
240. 182.5 14.245313165
240. 185. 14.027618447
240. 187.5 13.819132265
240. 190. 13.619321363
240. 192.5 13.427691826
240. 195. 13.243785544
240. 197.5 13.067177058
240. 200. 12.89747073
240. 202.5 12.734298198
240. 205. 12.577316103
240. 207.5 12.426204017
240. 210. 12.280662594
240. 212.5 12.140411884
240. 215. 12.00518981
240. 217.5 11.874750785
240. 220. 11.748864455
240. 222.5 11.627314553
240. 225. 11.509897861
240. 227.5 11.396423249
240. 230. 11.286710811
240. 232.5 11.180591064
240. 235. 11.077904219
240. 237.5 10.978499508
240. 240. 10.882234569
240. 242.5 10.788974881
240. 245. 10.698593237
240. 247.5 10.610969266
240. 250. 10.525988988
240. 252.5 10.443544404
240. 255. 10.363533114
240. 257.5 10.285857969
240. 260. 10.210426743
240. 262.5 10.137151832
240. 265. 10.065949973
240. 267.5 9.9967419841
240. 270. 9.929452523
240. 272.5 9.8640098604
240. 275. 9.8003456711
240. 277.5 9.738394838
240. 280. 9.6780952698
240. 282.5 9.6193877308
240. 285. 9.5622156818
240. 287.5 9.5065251311
240. 290. 9.4522644959
240. 292.5 9.3993844715
240. 295. 9.34783791
240. 297.5 9.2975797054
242.5 2.5 93.911043952
242.5 5. 93.911040635
242.5 7.5 93.910713715
242.5 10. 93.907329337
242.5 12.5 93.894009329
242.5 15. 93.861729772
242.5 17.5 93.801934158
242.5 20. 93.704963559
242.5 22.5 93.564493627
242.5 25. 93.378277815
242.5 27.5 93.143684398
242.5 30. 92.859099996
242.5 32.5 92.5236988
242.5 35. 92.123480311
242.5 37.5 91.661643111
242.5 40. 91.14779275
242.5 42.5 90.559804747
242.5 45. 89.910110355
242.5 47.5 89.191572109
242.5 50. 88.402031971
242.5 52.5 87.535537627
242.5 55. 86.606704608
242.5 57.5 85.577854972
242.5 60. 84.476203417
242.5 62.5 83.295955389
242.5 65. 82.02891068
242.5 67.5 80.658577941
242.5 70. 79.19668381
242.5 72.5 77.639078122
242.5 75. 75.982440634
242.5 77.5 74.22456713
242.5 80. 72.364664871
242.5 82.5 70.403646734
242.5 85. 68.344406669
242.5 87.5 66.185227816
242.5 90. 63.93223698
242.5 92.5 61.604664961
242.5 95. 59.21664244
242.5 97.5 56.784788521
242.5 100. 54.327950062
242.5 102.5 51.866781062
242.5 105. 49.423066217
242.5 107.5 47.018603787
242.5 110. 44.673307482
242.5 112.5 42.40189466
242.5 115. 40.216419985
242.5 117.5 38.133078783
242.5 120. 36.142249427
242.5 122.5 34.283426594
242.5 125. 32.501823923
242.5 127.5 30.86902431
242.5 130. 29.318358467
242.5 132.5 27.824584571
242.5 135. 26.533711685
242.5 137.5 25.29092498
242.5 140. 24.090579127
242.5 142.5 22.927460429
242.5 145. 21.982059504
242.5 147.5 21.106961759
242.5 150. 20.263429287
242.5 152.5 19.448495338
242.5 155. 18.65942329
242.5 157.5 17.893668474
242.5 160. 17.148843508
242.5 162.5 16.42268598
242.5 165. 15.922496481
242.5 167.5 15.629945188
242.5 170. 15.351190533
242.5 172.5 15.085340224
242.5 175. 14.831575663
242.5 177.5 14.5891445
242.5 180. 14.357354086
242.5 182.5 14.135565689
242.5 185. 13.923189382
242.5 187.5 13.719679496
242.5 190. 13.524530586
242.5 192.5 13.337273819
242.5 195. 13.157473759
242.5 197.5 12.984725472
242.5 200. 12.81865194
242.5 202.5 12.658901723
242.5 205. 12.505146856
242.5 207.5 12.35708095
242.5 210. 12.214417477
242.5 212.5 12.076888204
242.5 215. 11.944241786
242.5 217.5 11.816242478
242.5 220. 11.692668962
242.5 222.5 11.573313284
242.5 225. 11.457979873
242.5 227.5 11.346484654
242.5 230. 11.23865423
242.5 232.5 11.134325134
242.5 235. 11.03334314
242.5 237.5 10.935562637
242.5 240. 10.840846041
242.5 242.5 10.749063265
242.5 245. 10.660091225
242.5 247.5 10.573813381
242.5 250. 10.490119323
242.5 252.5 10.408904377
242.5 255. 10.330069244
242.5 257.5 10.253519671
242.5 260. 10.179166137
242.5 262.5 10.106923569
242.5 265. 10.036711072
242.5 267.5 9.9684516836
242.5 270. 9.9020721403
242.5 272.5 9.8375026649
242.5 275. 9.7746767648
242.5 277.5 9.7135310447
242.5 280. 9.6540050328
242.5 282.5 9.5960410171
242.5 285. 9.5395838934
242.5 287.5 9.4845810223
242.5 290. 9.4309820959
242.5 292.5 9.3787390128
242.5 295. 9.327805761
242.5 297.5 9.2781383078
245. 2.5 93.911043952
245. 5. 93.911038484
245. 7.5 93.910583071
245. 10. 93.906274244
245. 12.5 93.890236012
245. 15. 93.852772421
245. 17.5 93.785124084
245. 20. 93.676383495
245. 22.5 93.522414228
245. 25. 93.320535178
245. 27.5 93.068444602
245. 30. 92.764836261
245. 32.5 92.40915642
245. 35. 91.979660494
245. 37.5 91.494466058
245. 40. 90.956114692
245. 42.5 90.331171847
245. 45. 89.655757125
245. 47.5 88.893768608
245. 50. 88.077590513
245. 52.5 87.162388958
245. 55. 86.180914442
245. 57.5 85.124818912
245. 60. 83.966017685
245. 62.5 82.724703412
245. 65. 81.39524237
245. 67.5 79.972289314
245. 70. 78.451076732
245. 72.5 76.827710385
245. 75. 75.099478033
245. 77.5 73.265170129
245. 80. 71.32539971
245. 82.5 69.282899011
245. 85. 67.142766669
245. 87.5 64.912643323
245. 90. 62.602802638
245. 92.5 60.226154929
245. 95. 57.789237637
245. 97.5 55.320451509
245. 100. 52.843676675
245. 102.5 50.380549704
245. 105. 47.952397268
245. 107.5 45.576916067
245. 110. 43.269150782
245. 112.5 41.051343102
245. 115. 38.927837845
245. 117.5 36.910207688
245. 120. 35.002711967
245. 122.5 33.200068384
245. 125. 31.506029138
245. 127.5 29.938074313
245. 130. 28.426271503
245. 132.5 27.060139592
245. 135. 25.804030832
245. 137.5 24.592025021
245. 140. 23.418849945
245. 142.5 22.369419108
245. 145. 21.4839374
245. 147.5 20.630917939
245. 150. 19.807351026
245. 152.5 19.010465513
245. 155. 18.237690456
245. 157.5 17.486620513
245. 160. 16.754983997
245. 162.5 16.063299727
245. 165. 15.765219491
245. 167.5 15.481223718
245. 170. 15.210402281
245. 172.5 14.951919991
245. 175. 14.70500906
245. 177.5 14.468962461
245. 180. 14.243128068
245. 182.5 14.026903464
245. 185. 13.819731332
245. 187.5 13.621095356
245. 190. 13.430516554
245. 192.5 13.247550005
245. 195. 13.071781915
245. 197.5 12.902826976
245. 200. 12.740325995
245. 202.5 12.583943751
245. 205. 12.433367059
245. 207.5 12.288303024
245. 210. 12.148477445
245. 212.5 12.013633382
245. 215. 11.883529839
245. 217.5 11.75794057
245. 220. 11.636652992
245. 222.5 11.519467187
245. 225. 11.406194995
245. 227.5 11.296659174
245. 230. 11.190692643
245. 232.5 11.088137775
245. 235. 10.988845752
245. 237.5 10.892675973
245. 240. 10.799495507
245. 242.5 10.709178586
245. 245. 10.621606143
245. 247.5 10.536665378
245. 250. 10.454249363
245. 252.5 10.374256671
245. 255. 10.296591037
245. 257.5 10.221161038
245. 260. 10.147879801
245. 262.5 10.076664731
245. 265. 10.007437254
245. 267.5 9.9401225811
245. 270. 9.8746494911
245. 272.5 9.8109501214
245. 275. 9.748959779
245. 277.5 9.6886167604
245. 280. 9.6298621856
245. 282.5 9.5726398413
245. 285. 9.5168960351
245. 287.5 9.4625794588
245. 290. 9.4096410604
245. 292.5 9.358033924
245. 295. 9.3077131571
245. 297.5 9.2586357856
247.5 2.5 93.911043951
247.5 5. 93.911034936
247.5 7.5 93.910400745
247.5 10. 93.9049194
247.5 12.5 93.885625754
247.5 15. 93.842181599
247.5 17.5 93.765702559
247.5 20. 93.643875121
247.5 22.5 93.475173615
247.5 25. 93.256382017
247.5 27.5 92.985558577
247.5 30. 92.661722718
247.5 32.5 92.279172623
247.5 35. 91.823942004
247.5 37.5 91.314267009
247.5 40. 90.737984005
247.5 42.5 90.086476375
247.5 45. 89.374605645
247.5 47.5 88.576907716
247.5 50. 87.710377358
247.5 52.5 86.767262165
247.5 55. 85.730521962
247.5 57.5 84.616965482
247.5 60. 83.42024916
247.5 62.5 82.124888092
247.5 65. 80.728973016
247.5 67.5 79.236452751
247.5 70. 77.643124488
247.5 72.5 75.945810519
247.5 75. 74.142680302
247.5 77.5 72.233574462
247.5 80. 70.220312154
247.5 82.5 68.099358592
247.5 85. 65.875016389
247.5 87.5 63.566374429
247.5 90. 61.186784204
247.5 92.5 58.752184046
247.5 95. 56.28085604
247.5 97.5 53.793079276
247.5 100. 51.310637822
247.5 102.5 48.856086549
247.5 105. 46.451587642
247.5 107.5 44.116976934
247.5 110. 41.866433372
247.5 112.5 39.706782273
247.5 115. 37.657911343
247.5 117.5 35.702666619
247.5 120. 33.879154205
247.5 122.5 32.125842576
247.5 125. 30.541022282
247.5 127.5 29.014755454
247.5 130. 27.573226271
247.5 132.5 26.30426914
247.5 135. 25.080954806
247.5 137.5 23.89795878
247.5 140. 22.750337046
247.5 142.5 21.853159581
247.5 145. 20.990992714
247.5 147.5 20.159067991
247.5 150. 19.354585258
247.5 152.5 18.574951387
247.5 155. 17.817745847
247.5 157.5 17.080689129
247.5 160. 16.361613025
247.5 162.5 15.899414864
247.5 165. 15.610295181
247.5 167.5 15.334605373
247.5 170. 15.07149557
247.5 172.5 14.820184187
247.5 175. 14.579951235
247.5 177.5 14.350132415
247.5 180. 14.130113881
247.5 182.5 13.919327585
247.5 185. 13.71724713
247.5 187.5 13.523384075
247.5 190. 13.337284615
247.5 192.5 13.158526614
247.5 195. 12.986716929
247.5 197.5 12.821489009
247.5 200. 12.662500719
247.5 202.5 12.50943238
247.5 205. 12.361984991
247.5 207.5 12.219878615
247.5 210. 12.082850913
247.5 212.5 11.950655815
247.5 215. 11.823062302
247.5 217.5 11.699853297
247.5 220. 11.580824653
247.5 222.5 11.465784225
247.5 225. 11.354551022
247.5 227.5 11.246954426
247.5 230. 11.142833477
247.5 232.5 11.042036216
247.5 235. 10.944419078
247.5 237.5 10.849846334
247.5 240. 10.758189578
247.5 242.5 10.669327249
247.5 245. 10.583144191
247.5 247.5 10.499531253
247.5 250. 10.418384903
247.5 252.5 10.339606886
247.5 255. 10.263103898
247.5 257.5 10.188787286
247.5 260. 10.116572768
247.5 262.5 10.046380172
247.5 265. 9.9781331974
247.5 267.5 9.9117591887
247.5 270. 9.847188924
247.5 272.5 9.7843564204
247.5 275. 9.7231987512
247.5 277.5 9.6636558749
247.5 280. 9.6056704753
247.5 282.5 9.5491878127
247.5 285. 9.4941555834
247.5 287.5 9.4405237892
247.5 290. 9.3882446145
247.5 292.5 9.3372723111
247.5 295. 9.2875630901
247.5 297.5 9.2390750205
250. 2.5 93.91104395
250. 5. 93.911029088
250. 7.5 93.91014629
250. 10. 93.903179621
250. 12.5 93.879992519
250. 15. 93.829657577
250. 17.5 93.742199452
250. 20. 93.606881929
250. 22.5 93.422113822
250. 25. 93.18507241
250. 27.5 92.894204993
250. 30. 92.54887357
250. 32.5 92.135492631
250. 35. 91.65524305
250. 37.5 91.119920601
250. 40. 90.503577672
250. 42.5 89.824413417
250. 45. 89.065872227
250. 47.5 88.23950643
250. 50. 87.320443093
250. 52.5 86.331491898
250. 55. 85.254372243
250. 57.5 84.078929809
250. 60. 82.816026247
250. 62.5 81.45960217
250. 65. 80.004019885
250. 67.5 78.444394731
250. 70. 76.776935965
250. 72.5 74.999301208
250. 75. 73.110955161
250. 77.5 71.113508902
250. 80. 69.01100749
250. 82.5 66.81013524
250. 85. 64.520319093
250. 87.5 62.146532876
250. 90. 59.701838235
250. 92.5 57.217144319
250. 95. 54.713180423
250. 97.5 52.211956327
250. 100. 49.735950903
250. 102.5 47.306884816
250. 105. 44.943740746
250. 107.5 42.65938373
250. 110. 40.469455574
250. 112.5 38.383264153
250. 115. 36.39629814
250. 117.5 34.537203829
250. 120. 32.764244328
250. 122.5 31.12553428
250. 125. 29.585300381
250. 127.5 28.09797214
250. 130. 26.790345324
250. 132.5 25.556237437
250. 135. 24.363806148
250. 137.5 23.208085494
250. 140. 22.213733502
250. 142.5 21.342854576
250. 145. 20.502933587
250. 147.5 19.691148456
250. 150. 18.904889382
250. 152.5 18.141724703
250. 155. 17.399369777
250. 157.5 16.675657914
250. 160. 16.03222801
250. 162.5 15.738127294
250. 165. 15.457694822
250. 167.5 15.190068274
250. 170. 14.934454193
250. 172.5 14.690121295
250. 175. 14.456394549
250. 177.5 14.232649924
250. 180. 14.01830972
250. 182.5 13.812838405
250. 185. 13.615738888
250. 187.5 13.426549194
250. 190. 13.244839462
250. 192.5 13.070209254
250. 195. 12.902285132
250. 197.5 12.740718459
250. 200. 12.585183421
250. 202.5 12.435375227
250. 205. 12.291008476
250. 207.5 12.151815677
250. 210. 12.017545898
250. 212.5 11.88796353
250. 215. 11.762847168
250. 217.5 11.64198858
250. 220. 11.525191763
250. 222.5 11.412272088
250. 225. 11.303055499
250. 227.5 11.197377791
250. 230. 11.09508394
250. 232.5 10.996027484
250. 235. 10.900069959
250. 237.5 10.807080369
250. 240. 10.716934709
250. 242.5 10.629515512
250. 245. 10.544711435
250. 247.5 10.462416877
250. 250. 10.382531623
250. 252.5 10.304960513
250. 255. 10.229613135
250. 257.5 10.156403543
250. 260. 10.085249986
250. 262.5 10.016074668
250. 265. 9.9488035124
250. 267.5 9.8833659521
250. 270. 9.8196947265
250. 272.5 9.7577256959
250. 275. 9.6973976669
250. 277.5 9.6386522296
250. 280. 9.5814336044
250. 282.5 9.5256884994
250. 285. 9.4713659767
250. 287.5 9.4184173269
250. 290. 9.3667959512
250. 292.5 9.316457251
250. 295. 9.2673585246
250. 297.5 9.2194588694
252.5 2.5 93.911043946
252.5 5. 93.911019445
252.5 7.5 93.909791175
252.5 10. 93.900945491
252.5 12.5 93.873108721
252.5 15. 93.814844931
252.5 17.5 93.714959226
252.5 20. 93.56476441
252.5 22.5 93.362487575
252.5 25. 93.105767006
252.5 27.5 92.793466502
252.5 30. 92.425305446
252.5 32.5 91.978923274
252.5 35. 91.472369767
252.5 37.5 90.906562692
252.5 40. 90.251498083
252.5 42.5 89.543553289
252.5 45. 88.736015447
252.5 47.5 87.866392041
252.5 50. 86.906021936
252.5 52.5 85.857143955
252.5 55. 84.726655675
252.5 57.5 83.507575695
252.5 60. 82.179602391
252.5 62.5 80.750919348
252.5 65. 79.219723369
252.5 67.5 77.581812287
252.5 70. 75.834264689
252.5 72.5 73.975805317
252.5 75. 72.007157549
252.5 77.5 69.920350755
252.5 80. 67.723294747
252.5 82.5 65.432327599
252.5 85. 63.060231186
252.5 87.5 60.622515362
252.5 90. 58.137149464
252.5 92.5 55.620765123
252.5 95. 53.097200098
252.5 97.5 50.596643094
252.5 100. 48.140473799
252.5 102.5 45.743972279
252.5 105. 43.427724582
252.5 107.5 41.207229839
252.5 110. 39.083842015
252.5 112.5 37.074566519
252.5 115. 35.172079645
252.5 117.5 33.382406809
252.5 120. 31.689742925
252.5 122.5 30.136280152
252.5 125. 28.637664975
252.5 127.5 27.260832467
252.5 130. 26.016620012
252.5 132.5 24.81529765
252.5 135. 23.651887255
252.5 137.5 22.564690886
252.5 140. 21.685637386
252.5 142.5 20.838173517
252.5 145. 20.019464002
252.5 147.5 19.226889338
252.5 150. 18.458012123
252.5 152.5 17.710546509
252.5 155. 16.982329846
252.5 157.5 16.271295628
252.5 160. 15.864424585
252.5 162.5 15.579399747
252.5 165. 15.307389241
252.5 167.5 15.047589974
252.5 170. 14.799261293
252.5 172.5 14.561719105
252.5 175. 14.334330646
252.5 177.5 14.116509822
252.5 180. 13.907713056
252.5 182.5 13.707435567
252.5 185. 13.515208034
252.5 187.5 13.330593597
252.5 190. 13.153185157
252.5 192.5 12.982602938
252.5 195. 12.818492289
252.5 197.5 12.660521683
252.5 200. 12.508380909
252.5 202.5 12.361779434
252.5 205. 12.220444897
252.5 207.5 12.084121756
252.5 210. 11.952570036
252.5 212.5 11.825564198
252.5 215. 11.702892097
252.5 217.5 11.584354027
252.5 220. 11.469761851
252.5 222.5 11.358938197
252.5 225. 11.25171572
252.5 227.5 11.147936421
252.5 230. 11.047451027
252.5 232.5 10.950118408
252.5 235. 10.855805049
252.5 237.5 10.764384555
252.5 240. 10.675737196
252.5 242.5 10.589749489
252.5 245. 10.506313801
252.5 247.5 10.425327995
252.5 250. 10.346695087
252.5 252.5 10.270322936
252.5 255. 10.196123955
252.5 257.5 10.124014841
252.5 260. 10.053916321
252.5 262.5 9.9857529175
252.5 265. 9.9194527349
252.5 267.5 9.8549472499
252.5 270. 9.7921711239
252.5 272.5 9.7310620244
252.5 275. 9.6715604585
252.5 277.5 9.6136096174
252.5 280. 9.5571552303
252.5 282.5 9.5021454283
252.5 285. 9.4485306156
252.5 287.5 9.3962633503
252.5 290. 9.3452982307
252.5 292.5 9.2955917904
252.5 295. 9.2471023978
252.5 297.5 9.1997901635
255. 2.5 93.911043933
255. 5. 93.911003545
255. 7.5 93.909295583
255. 10. 93.898076471
255. 12.5 93.864695863
255. 15. 93.797321934
255. 17.5 93.683401263
255. 20. 93.516786711
255. 22.5 93.295445085
255. 25. 93.017520126
255. 27.5 92.68231721
255. 30. 92.284566825
255. 32.5 91.808195946
255. 35. 91.274002805
255. 37.5 90.665178026
255. 40. 89.980206539
255. 42.5 89.222548938
255. 45. 88.383279991
255. 47.5 87.456647827
255. 50. 86.45577914
255. 52.5 85.353822535
255. 55. 84.155893452
255. 57.5 82.864615888
255. 60. 81.473453615
255. 62.5 79.976468193
255. 65. 78.368707823
255. 67.5 76.646609345
255. 70. 74.808409501
255. 72.5 72.854542519
255. 75. 70.7879857
255. 77.5 68.614511452
255. 80. 66.342815361
255. 82.5 63.964103855
255. 85. 61.513276016
255. 87.5 59.01181529
255. 90. 56.480595609
255. 92.5 53.941972935
255. 95. 51.419145658
255. 97.5 48.935303356
255. 100. 46.512374185
255. 102.5 44.169031701
255. 105. 41.917345252
255. 107.5 39.763396995
255. 110. 37.725945497
255. 112.5 35.781369754
255. 115. 33.975861046
255. 117.5 32.236559432
255. 120. 30.66588087
255. 122.5 29.156763724
255. 125. 27.714169463
255. 127.5 26.460726367
255. 130. 25.251224439
255. 132.5 24.080686963
255. 135. 22.944475005
255. 137.5 22.018407484
255. 140. 21.163951476
255. 142.5 20.3387835
255. 145. 19.540282832
255. 147.5 18.766013087
255. 150. 18.013692398
255. 152.5 17.281165866
255. 155. 16.566379444
255. 157.5 15.988873615
255. 160. 15.699432936
255. 162.5 15.423194752
255. 165. 15.159348882
255. 167.5 14.907147519
255. 170. 14.665899424
255. 172.5 14.434964761
255. 175. 14.213750492
255. 177.5 14.001706255
255. 180. 13.798320675
255. 182.5 13.603118044
255. 185. 13.415655341
255. 187.5 13.235519535
255. 190. 13.062325158
255. 192.5 12.895712101
255. 195. 12.735343618
255. 197.5 12.580904516
255. 200. 12.432099502
255. 202.5 12.288651687
255. 205. 12.150301209
255. 207.5 12.01680399
255. 210. 11.887930585
255. 212.5 11.763465137
255. 215. 11.643204418
255. 217.5 11.526956943
255. 220. 11.414542161
255. 222.5 11.305789711
255. 225. 11.200538734
255. 227.5 11.098637239
255. 230. 10.999941521
255. 232.5 10.904315621
255. 235. 10.811630823
255. 237.5 10.721765199
255. 240. 10.634603177
255. 242.5 10.550035146
255. 245. 10.467957085
255. 247.5 10.388270229
255. 250. 10.310880743
255. 252.5 10.235699432
255. 255. 10.162641467
255. 257.5 10.091626124
255. 260. 10.02257655
255. 262.5 9.9554195402
255. 265. 9.8900853281
255. 267.5 9.8265073932
255. 270. 9.7646222793
255. 272.5 9.7043694251
255. 275. 9.6456910051
255. 277.5 9.5885317816
255. 280. 9.5328389652
255. 282.5 9.478562084
255. 285. 9.4256528615
255. 287.5 9.3740651017
255. 290. 9.3237545806
255. 292.5 9.2746789453
255. 295. 9.2267976184
255. 297.5 9.1800717082
257.5 2.5 93.911043891
257.5 5. 93.91097733
257.5 7.5 93.908603948
257.5 10. 93.894392015
257.5 12.5 93.854413008
257.5 15. 93.776587847
257.5 17.5 93.64682029
257.5 20. 93.462100955
257.5 22.5 93.220018681
257.5 25. 92.919264877
257.5 27.5 92.559608314
257.5 30. 92.126719357
257.5 32.5 91.621900314
257.5 35. 91.058682068
257.5 37.5 90.404154971
257.5 40. 89.688006837
257.5 42.5 88.877171356
257.5 45. 88.000619777
257.5 47.5 87.019330485
257.5 50. 85.953028492
257.5 52.5 84.799363677
257.5 55. 83.550610781
257.5 57.5 82.1849358
257.5 60. 80.714667755
257.5 62.5 79.134964171
257.5 65. 77.441720302
257.5 67.5 75.632452609
257.5 70. 73.706712584
257.5 72.5 71.648803746
257.5 75. 69.476712166
257.5 77.5 67.200864524
257.5 80. 64.833660639
257.5 82.5 62.39044059
257.5 85. 59.874588037
257.5 87.5 57.320668871
257.5 90. 54.758143254
257.5 92.5 52.210646472
257.5 95. 49.701411451
257.5 97.5 47.251967651
257.5 100. 44.880121257
257.5 102.5 42.59681468
257.5 105. 40.417886996
257.5 107.5 38.347662106
257.5 110. 36.378761984
257.5 112.5 34.542242013
257.5 115. 32.790589946
257.5 117.5 31.172096219
257.5 120. 29.653511354
257.5 122.5 28.185641213
257.5 125. 26.887056298
257.5 127.5 25.670262756
257.5 130. 24.4933216
257.5 132.5 23.351620909
257.5 135. 22.340163816
257.5 137.5 21.479369205
257.5 140. 20.64830132
257.5 142.5 19.844348243
257.5 145. 19.065082753
257.5 147.5 18.308233422
257.5 150. 17.571658005
257.5 152.5 16.853318338
257.5 155. 16.151255978
257.5 157.5 15.817490852
257.5 160. 15.537206209
257.5 162.5 15.269474703
257.5 165. 15.013543874
257.5 167.5 14.768717513
257.5 170. 14.534350607
257.5 172.5 14.309844817
257.5 175. 14.094644432
257.5 177.5 13.888232733
257.5 180. 13.690128723
257.5 182.5 13.499884172
257.5 185. 13.317080959
257.5 187.5 13.141328656
257.5 190. 12.972262343
257.5 192.5 12.809540621
257.5 195. 12.652843809
257.5 197.5 12.501872297
257.5 200. 12.356345048
257.5 202.5 12.215998226
257.5 205. 12.080583947
257.5 207.5 11.949869128
257.5 210. 11.823634435
257.5 212.5 11.701673323
257.5 215. 11.583791143
257.5 217.5 11.469804332
257.5 220. 11.359539657
257.5 222.5 11.252833526
257.5 225. 11.149531348
257.5 227.5 11.049486942
257.5 230. 10.952561997
257.5 232.5 10.858625559
257.5 235. 10.767553572
257.5 237.5 10.679228443
257.5 240. 10.593538635
257.5 242.5 10.510378305
257.5 245. 10.429646945
257.5 247.5 10.351249073
257.5 250. 10.275093923
257.5 252.5 10.201095171
257.5 255. 10.129170678
257.5 257.5 10.05924224
257.5 260. 9.9912353678
257.5 262.5 9.9250790758
257.5 265. 9.860705682
257.5 267.5 9.7980506253
257.5 270. 9.7370522929
257.5 272.5 9.6776518586
257.5 275. 9.6197931319
257.5 277.5 9.5634224159
257.5 280. 9.5084883747
257.5 282.5 9.4549419085
257.5 285. 9.4027360365
257.5 287.5 9.351825787
257.5 290. 9.3021680943
257.5 292.5 9.253721701
257.5 295. 9.2064470668
257.5 297.5 9.1603062823
260. 2.5 93.911043749
260. 5. 93.9109341
260. 7.5 93.907638732
260. 10. 93.889660163
260. 12.5 93.8418426
260. 15. 93.751381151
260. 17.5 93.604389868
260. 20. 93.399728771
260. 22.5 93.135104915
260. 25. 92.809795936
260. 27.5 92.424051568
260. 30. 91.953277807
260. 32.5 91.418466055
260. 35. 90.815086162
260. 37.5 90.121651235
260. 40. 89.361623496
260. 42.5 88.506027249
260. 45. 87.567143446
260. 47.5 86.548754322
260. 50. 85.417298097
260. 52.5 84.189565319
260. 55. 82.861437011
260. 57.5 81.425849723
260. 60. 79.876578471
260. 62.5 78.208706414
260. 65. 76.419107888
260. 67.5 74.506924616
260. 70. 72.473991498
260. 72.5 70.325157485
260. 75. 68.057866731
260. 77.5 65.677470784
260. 80. 63.216991223
260. 82.5 60.695605931
260. 85. 58.134635937
260. 87.5 55.55099571
260. 90. 52.974984004
260. 92.5 50.43727158
260. 95. 47.959041973
260. 97.5 45.556763708
260. 100. 43.244831725
260. 102.5 41.038799456
260. 105. 38.936576683
260. 107.5 36.951552724
260. 110. 35.078912417
260. 112.5 33.316188742
260. 115. 31.652723696
260. 117.5 30.125970555
260. 120. 28.651165354
260. 122.5 27.293985707
260. 125. 26.07097409
260. 127.5 24.88852087
260. 130. 23.742057327
260. 132.5 22.649838717
260. 135. 21.783467066
260. 137.5 20.947155048
260. 140. 20.138311159
260. 142.5 19.35452689
260. 145. 18.593548989
260. 147.5 17.853253959
260. 150. 17.131624071
260. 152.5 16.42672421
260. 155. 15.933253781
260. 157.5 15.649130247
260. 160. 15.377697726
260. 162.5 15.118201918
260. 165. 14.869944088
260. 167.5 14.632276172
260. 170. 14.404596385
260. 172.5 14.186345287
260. 175. 13.977002231
260. 177.5 13.776082164
260. 180. 13.583132735
260. 182.5 13.397731682
260. 185. 13.219484448
260. 187.5 13.048022035
260. 190. 12.882999036
260. 192.5 12.724091848
260. 195. 12.570997044
260. 197.5 12.42342988
260. 200. 12.281122935
260. 202.5 12.143824861
260. 205. 12.011299241
260. 207.5 11.883323535
260. 210. 11.759688119
260. 212.5 11.640195393
260. 215. 11.524658967
260. 217.5 11.412902906
260. 220. 11.304761031
260. 222.5 11.200076284
260. 225. 11.09870013
260. 227.5 11.000492006
260. 230. 10.905318818
260. 232.5 10.813054467
260. 235. 10.723579409
260. 237.5 10.636780258
260. 240. 10.552549398
260. 242.5 10.470784643
260. 245. 10.391388907
260. 247.5 10.314269899
260. 250. 10.239339843
260. 252.5 10.166515216
260. 255. 10.095716498
260. 257.5 10.026867947
260. 260. 9.959897382
260. 262.5 9.8947359853
260. 265. 9.831318113
260. 267.5 9.7695811212
260. 270. 9.7094652015
260. 272.5 9.6509132272
260. 275. 9.5938706099
260. 277.5 9.5382851636
260. 280. 9.4841069783
260. 282.5 9.4312883007
260. 285. 9.3797834225
260. 287.5 9.3295485754
260. 290. 9.2805418315
260. 292.5 9.2327230109
260. 295. 9.1860535938
260. 297.5 9.1404966379
262.5 2.5 93.911043246
262.5 5. 93.910862803
262.5 7.5 93.906291735
262.5 10. 93.883582839
262.5 12.5 93.826472957
262.5 15. 93.720793078
262.5 17.5 93.555140054
262.5 20. 93.328539515
262.5 22.5 93.039443656
262.5 25. 92.687749591
262.5 27.5 92.267454595
262.5 30. 91.762547845
262.5 32.5 91.196141852
262.5 35. 90.543051051
262.5 37.5 89.815621427
262.5 40. 88.997407987
262.5 42.5 88.106785294
262.5 45. 87.102227393
262.5 47.5 86.01177817
262.5 50. 84.826999987
262.5 52.5 83.539295154
262.5 55. 82.129830534
262.5 57.5 80.606925884
262.5 60. 78.966464499
262.5 62.5 77.204613981
262.5 65. 75.311530812
262.5 67.5 73.283866231
262.5 70. 71.133370274
262.5 72.5 68.868724599
262.5 75. 66.502116249
262.5 77.5 64.032210194
262.5 80. 61.485391956
262.5 82.5 58.897602556
262.5 85. 56.292903294
262.5 87.5 53.696011869
262.5 90. 51.131552825
262.5 92.5 48.623137974
262.5 95. 46.192076447
262.5 97.5 43.855373394
262.5 100. 41.622414021
262.5 102.5 39.491481807
262.5 105. 37.48962242
262.5 107.5 35.582951801
262.5 110. 33.810784969
262.5 112.5 32.105362282
262.5 115. 30.572021576
262.5 117.5 29.091587784
262.5 120. 27.679767988
262.5 122.5 26.451806216
262.5 125. 25.264908158
262.5 127.5 24.114567983
262.5 130. 22.996553348
262.5 132.5 22.075225254
262.5 135. 21.23442645
262.5 137.5 20.42134518
262.5 140. 19.633602607
262.5 142.5 18.868972667
262.5 145. 18.125357879
262.5 147.5 17.400766622
262.5 150. 16.693291251
262.5 152.5 16.046386144
262.5 155. 15.758658976
262.5 157.5 15.483734944
262.5 160. 15.22086103
262.5 162.5 14.969338696
262.5 165. 14.728519196
262.5 167.5 14.497799375
262.5 170. 14.27661787
262.5 172.5 14.064451692
262.5 175. 13.860813118
262.5 177.5 13.665246895
262.5 180. 13.477327681
262.5 182.5 13.296657736
262.5 185. 13.122864803
262.5 187.5 12.955600194
262.5 190. 12.794537026
262.5 192.5 12.639368617
262.5 195. 12.489807015
262.5 197.5 12.345581653
262.5 200. 12.206438111
262.5 202.5 12.072136981
262.5 205. 11.942452823
262.5 207.5 11.817173205
262.5 210. 11.696097818
262.5 212.5 11.579037658
262.5 215. 11.465814277
262.5 217.5 11.356259084
262.5 220. 11.250212702
262.5 222.5 11.147524374
262.5 225. 11.048051412
262.5 227.5 10.951658686
262.5 230. 10.858218148
262.5 232.5 10.767608398
262.5 235. 10.679714269
262.5 237.5 10.594426451
262.5 240. 10.511641138
262.5 242.5 10.431259697
262.5 245. 10.353188363
262.5 247.5 10.277337955
262.5 250. 10.203623607
262.5 252.5 10.131964522
262.5 255. 10.062283737
262.5 257.5 9.9945079106
262.5 260. 9.9285671149
262.5 262.5 9.8643946498
262.5 265. 9.8019268637
262.5 267.5 9.7411029874
262.5 270. 9.6818649784
262.5 272.5 9.6241573741
262.5 275. 9.5679271554
262.5 277.5 9.5131236172
262.5 280. 9.459698248
262.5 282.5 9.4076046158
262.5 285. 9.3567982616
262.5 287.5 9.3072365983
262.5 290. 9.2588788168
262.5 292.5 9.2116857963
262.5 295. 9.1656200207
262.5 297.5 9.1206454993
265. 2.5 93.911041397
265. 5. 93.910745169
265. 7.5 93.904411981
265. 10. 93.875776945
265. 12.5 93.807676672
265. 15. 93.684452136
265. 17.5 93.497930593
265. 20. 93.24722452
265. 22.5 92.931593631
265. 25. 92.551580532
265. 27.5 92.09035055
265. 30. 91.552626279
265. 32.5 90.952049073
265. 35. 90.24668732
265. 37.5 89.480087278
265. 40. 88.603788063
265. 42.5 87.646612224
265. 45. 86.602977607
265. 47.5 85.436731688
265. 50. 84.16981813
265. 52.5 82.79399126
265. 55. 81.301622406
265. 57.5 79.686265549
265. 60. 77.943240937
265. 62.5 76.070219238
265. 65. 74.067757523
265. 67.5 71.939717533
265. 70. 69.664522473
265. 72.5 67.279586552
265. 75. 64.803736619
265. 77.5 62.25551518
265. 80. 59.635174353
265. 82.5 56.9983971
265. 85. 54.370859318
265. 87.5 51.777672145
265. 90. 49.242423716
265. 92.5 46.785873189
265. 95. 44.42395543
265. 97.5 42.164495066
265. 100. 40.016543129
265. 102.5 37.989486821
265. 105. 36.055514401
265. 107.5 34.271541859
265. 110. 32.555688303
265. 112.5 30.989361477
265. 115. 29.504871298
265. 117.5 28.067313462
265. 120. 26.811095427
265. 122.5 25.621002332
265. 125. 24.467837886
265. 127.5 23.347451985
265. 130. 22.353565787
265. 132.5 21.509143031
265. 135. 20.692573192
265. 137.5 19.901519441
265. 140. 19.133793171
265. 142.5 18.387331346
265. 145. 17.66017521
265. 147.5 16.950449787
265. 150. 16.256343593
265. 152.5 15.865470396
265. 155. 15.587290388
265. 157.5 15.321248686
265. 160. 15.066649947
265. 162.5 14.82284737
265. 165. 14.589238719
265. 167.5 14.365262721
265. 170. 14.150395796
265. 172.5 13.944149102
265. 175. 13.74606583
265. 177.5 13.555718755
265. 180. 13.372707993
265. 182.5 13.196658957
265. 185. 13.027220487
265. 187.5 12.864063134
265. 190. 12.706877595
265. 192.5 12.55537327
265. 195. 12.409276941
265. 197.5 12.268331552
265. 200. 12.132295092
265. 202.5 12.000939566
265. 205. 11.87405004
265. 207.5 11.751423766
265. 210. 11.63286937
265. 212.5 11.518206106
265. 215. 11.407263159
265. 217.5 11.299879007
265. 220. 11.195900825
265. 222.5 11.095183936
265. 225. 10.997591295
265. 227.5 10.90299302
265. 230. 10.811265945
265. 232.5 10.722293218
265. 235. 10.635963911
265. 237.5 10.552172668
265. 240. 10.470819377
265. 242.5 10.391808857
265. 245. 10.315050573
265. 247.5 10.240458365
265. 250. 10.167950201
265. 252.5 10.097447938
265. 255. 10.028877106
265. 257.5 9.962166704
265. 260. 9.8972490029
265. 262.5 9.8340593707
265. 265. 9.7725361024
265. 267.5 9.7126202616
265. 270. 9.654255533
265. 272.5 9.5973880831
265. 275. 9.5419664294
265. 277.5 9.4879413182
265. 280. 9.4352656088
265. 282.5 9.3838941653
265. 285. 9.3337837544
265. 287.5 9.2848929496
265. 290. 9.2371820401
265. 292.5 9.1906129463
265. 295. 9.1451491389
265. 297.5 9.1007555631
267.5 2.5 93.911034276
267.5 5. 93.910550907
267.5 7.5 93.901788801
267.5 10. 93.865749967
267.5 12.5 93.784683876
267.5 15. 93.641239733
267.5 17.5 93.43141873
267.5 20. 93.154266603
267.5 22.5 92.809903714
267.5 25. 92.399534781
267.5 27.5 91.893783808
267.5 30. 91.321371196
267.5 32.5 90.666189744
267.5 35. 89.92347998
267.5 37.5 89.092569883
267.5 40. 88.177887125
267.5 42.5 87.147811046
267.5 45. 86.024453428
267.5 47.5 84.798209943
267.5 50. 83.459453743
267.5 52.5 81.998884626
267.5 55. 80.409166838
267.5 57.5 78.685223877
267.5 60. 76.822790654
267.5 62.5 74.822685417
267.5 65. 72.689025367
267.5 67.5 70.429967994
267.5 70. 68.04585308
267.5 72.5 65.540899767
267.5 75. 62.962268896
267.5 77.5 60.333949331
267.5 80. 57.668061094
267.5 82.5 55.005399159
267.5 85. 52.380142105
267.5 87.5 49.815844835
267.5 90. 47.332668315
267.5 92.5 44.945406716
267.5 95. 42.661554226
267.5 97.5 40.497480706
267.5 100. 38.447266472
267.5 102.5 36.505106077
267.5 105. 34.695349928
267.5 107.5 32.975332655
267.5 110. 31.375505352
267.5 112.5 29.888809164
267.5 115. 28.449490633
267.5 117.5 27.14707026
267.5 120. 25.955220657
267.5 122.5 24.800455769
267.5 125. 23.67872868
267.5 127.5 22.617355394
267.5 130. 21.770280327
267.5 132.5 20.951069216
267.5 135. 20.157440896
267.5 137.5 19.3872557
267.5 140. 18.638494591
267.5 142.5 17.90923949
267.5 145. 17.197654296
267.5 147.5 16.501966104
267.5 150. 15.969228985
267.5 152.5 15.688055616
267.5 155. 15.419080861
267.5 157.5 15.161615856
267.5 160. 14.915018621
267.5 162.5 14.678690356
267.5 165. 14.452072081
267.5 167.5 14.234641572
267.5 170. 14.02591056
267.5 172.5 13.825422184
267.5 175. 13.632748648
267.5 177.5 13.447489086
267.5 180. 13.269267601
267.5 182.5 13.097731462
267.5 185. 12.932549453
267.5 187.5 12.773410354
267.5 190. 12.620021537
267.5 192.5 12.472107682
267.5 195. 12.329409589
267.5 197.5 12.191683079
267.5 200. 12.058697982
267.5 202.5 11.930237207
267.5 205. 11.806095868
267.5 207.5 11.686080495
267.5 210. 11.570008282
267.5 212.5 11.45770641
267.5 215. 11.349011401
267.5 217.5 11.243768535
267.5 220. 11.141831297
267.5 222.5 11.043060868
267.5 225. 10.947325651
267.5 227.5 10.854500833
267.5 230. 10.76446797
267.5 232.5 10.677114606
267.5 235. 10.592333919
267.5 237.5 10.510024389
267.5 240. 10.430089484
267.5 242.5 10.352437376
267.5 245. 10.276980665
267.5 247.5 10.203636131
267.5 250. 10.132324497
267.5 252.5 10.062970206
267.5 255. 9.9955012172
267.5 257.5 9.9298488081
267.5 260. 9.8659473968
267.5 262.5 9.80373437
267.5 265. 9.7431499235
267.5 267.5 9.6841369125
267.5 270. 9.6266407108
267.5 272.5 9.5706090785
267.5 275. 9.5159920379
267.5 277.5 9.4627417566
267.5 280. 9.4108124377
267.5 282.5 9.360160216
267.5 285. 9.310743061
267.5 287.5 9.2625206848
267.5 290. 9.2154544557
267.5 292.5 9.1695073168
267.5 295. 9.1246437088
267.5 297.5 9.0808294975
270. 2.5 93.911005498
270. 5. 93.910229415
270. 7.5 93.898128205
270. 10. 93.852868534
270. 12.5 93.756074475
270. 15. 93.589808059
270. 17.5 93.35402046
270. 20. 93.047903848
270. 22.5 92.672479111
270. 25. 92.219071106
270. 27.5 91.675396212
270. 30. 91.066366977
270. 32.5 90.352338082
270. 35. 89.570607116
270. 37.5 88.670954465
270. 40. 87.687503456
270. 42.5 86.608991301
270. 45. 85.400739647
270. 47.5 84.082299817
270. 50. 82.644509274
270. 52.5 81.079180119
270. 55. 79.379825701
270. 57.5 77.542398257
270. 60. 75.565979682
270. 62.5 73.434024696
270. 65. 71.156549845
270. 67.5 68.759161636
270. 70. 66.256676629
270. 72.5 63.639012278
270. 75. 60.971610961
270. 77.5 58.281651953
270. 80. 55.592548389
270. 82.5 52.931921837
270. 85. 50.336601039
270. 87.5 47.826046227
270. 90. 45.413791085
270. 92.5 43.111657057
270. 95. 40.929507797
270. 97.5 38.858667191
270. 100. 36.910953301
270. 102.5 35.078822752
270. 105. 33.357030412
270. 107.5 31.727790176
270. 110. 30.241027605
270. 112.5 28.801758887
270. 115. 27.457857064
270. 117.5 26.265883114
270. 120. 25.11091756
270. 122.5 23.989040448
270. 125. 22.896522855
270. 127.5 22.016765038
270. 130. 21.195860926
270. 132.5 20.400486511
270. 135. 19.628563686
270. 137.5 18.878128031
270. 140. 18.147310964
270. 142.5 17.434322432
270. 145. 16.737433731
270. 147.5 16.069586482
270. 150. 15.785710366
270. 152.5 15.514062583
270. 155. 15.25396431
270. 157.5 15.00478151
270. 160. 14.765921564
270. 162.5 14.536830195
270. 165. 14.316988649
270. 167.5 14.105911099
270. 170. 13.903142268
270. 172.5 13.708255239
270. 175. 13.520849438
270. 177.5 13.340548783
270. 180. 13.166999968
270. 182.5 12.999870888
270. 185. 12.83884918
270. 187.5 12.683640881
270. 190. 12.533969181
270. 192.5 12.389573273
270. 195. 12.25020729
270. 197.5 12.115639318
270. 200. 11.985650484
270. 202.5 11.860034108
270. 205. 11.738594918
270. 207.5 11.621148324
270. 210. 11.507519736
270. 212.5 11.397543938
270. 215. 11.291064505
270. 217.5 11.187933258
270. 220. 11.088009756
270. 222.5 10.991160827
270. 225. 10.897260129
270. 227.5 10.806187742
270. 230. 10.717829784
270. 232.5 10.632078055
270. 235. 10.548829708
270. 237.5 10.467986935
270. 240. 10.389456679
270. 242.5 10.313150364
270. 245. 10.238983636
270. 247.5 10.166876132
270. 250. 10.096751255
270. 252.5 10.028535964
270. 255. 9.9621605826
270. 257.5 9.8975586117
270. 260. 9.8346665619
270. 262.5 9.7734237897
270. 265. 9.7137723472
270. 267.5 9.6556568399
270. 270. 9.5990242927
270. 272.5 9.5438240248
270. 275. 9.4900075309
270. 277.5 9.4375283707
270. 280. 9.3863420636
270. 282.5 9.3364059901
270. 285. 9.2876792993
270. 287.5 9.2401228207
270. 290. 9.193698982
270. 292.5 9.1483717306
270. 295. 9.1041064604
270. 297.5 9.0608699423
272.5 2.5 93.910882959
272.5 5. 93.909694529
272.5 7.5 93.893019722
272.5 10. 93.836317773
272.5 12.5 93.719636741
272.5 15. 93.528529872
272.5 17.5 93.263863796
272.5 20. 92.926086474
272.5 22.5 92.51714138
272.5 25. 92.01466367
272.5 27.5 91.432504896
272.5 30. 90.770573766
272.5 32.5 90.007327018
272.5 35. 89.156617998
272.5 37.5 88.211604418
272.5 40. 87.146167517
272.5 42.5 85.978149261
272.5 45. 84.696516739
272.5 47.5 83.290429373
272.5 50. 81.750077728
272.5 52.5 80.067581402
272.5 55. 78.237909126
272.5 57.5 76.259726823
272.5 60. 74.136044309
272.5 62.5 71.871272292
272.5 65. 69.441087825
272.5 67.5 66.903835921
272.5 70. 64.280499913
272.5 72.5 61.566571399
272.5 75. 58.833197517
272.5 77.5 56.109171922
272.5 80. 53.422086343
272.5 82.5 50.796612303
272.5 85. 48.258400338
272.5 87.5 45.823303508
272.5 90. 43.505039112
272.5 92.5 41.307257339
272.5 95. 39.218963998
272.5 97.5 37.26885587
272.5 100. 35.41829644
272.5 102.5 33.697515799
272.5 105. 32.043381966
272.5 107.5 30.558990756
272.5 110. 29.121851097
272.5 112.5 27.741487761
272.5 115. 26.551218422
272.5 117.5 25.39763115
272.5 120. 24.276959262
272.5 122.5 23.185612637
272.5 125. 22.247479116
272.5 127.5 21.425932957
272.5 130. 20.629734557
272.5 132.5 19.856881034
272.5 135. 19.105474187
272.5 137.5 18.373704683
272.5 140. 17.659836596
272.5 142.5 16.962191938
272.5 145. 16.279134765
272.5 147.5 15.879923399
272.5 150. 15.605888639
272.5 152.5 15.343413666
272.5 155. 15.091875748
272.5 157.5 14.85069141
272.5 160. 14.61931369
272.5 162.5 14.397229599
272.5 165. 14.183957779
272.5 167.5 13.979046325
272.5 170. 13.782070775
272.5 172.5 13.592632243
272.5 175. 13.41035569
272.5 177.5 13.234888326
272.5 180. 13.065898119
272.5 182.5 12.903072423
272.5 185. 12.74611669
272.5 187.5 12.594753293
272.5 190. 12.448720415
272.5 192.5 12.307771032
272.5 195. 12.171671954
272.5 197.5 12.040202949
272.5 200. 11.913155912
272.5 202.5 11.790334107
272.5 205. 11.671551451
272.5 207.5 11.556631853
272.5 210. 11.445408595
272.5 212.5 11.33772376
272.5 215. 11.233427692
272.5 217.5 11.132378501
272.5 220. 11.034441593
272.5 222.5 10.939489236
272.5 225. 10.847400156
272.5 227.5 10.758059155
272.5 230. 10.671356757
272.5 232.5 10.587188879
272.5 235. 10.505456519
272.5 237.5 10.426065467
272.5 240. 10.348926033
272.5 242.5 10.273952794
272.5 245. 10.201064355
272.5 247.5 10.130183129
272.5 250. 10.061235122
272.5 252.5 9.9941497434
272.5 255. 9.9288596174
272.5 257.5 9.8653004124
272.5 260. 9.8034106778
272.5 262.5 9.7431316921
272.5 265. 9.6844073193
272.5 267.5 9.6271838741
272.5 270. 9.5714099954
272.5 272.5 9.5170365264
272.5 275. 9.4640164029
272.5 277.5 9.4123045468
272.5 280. 9.361857767
272.5 282.5 9.3126346648
272.5 285. 9.2645955458
272.5 287.5 9.2177023355
272.5 290. 9.1719185012
272.5 292.5 9.1272089766
272.5 295. 9.0835400921
272.5 297.5 9.0408795078
275. 2.5 93.910324762
275. 5. 93.908792369
275. 7.5 93.8858893
275. 10. 93.815048608
275. 12.5 93.674770368
275. 15. 93.455436523
275. 17.5 93.158732224
275. 20. 92.78642522
275. 22.5 92.338679951
275. 25. 91.784958717
275. 27.5 91.162049578
275. 30. 90.434102467
275. 32.5 89.627563582
275. 35. 88.699277713
275. 37.5 87.678677716
275. 40. 86.553699008
275. 42.5 85.292686461
275. 45. 83.905932535
275. 47.5 82.386814334
275. 50. 80.726719481
275. 52.5 78.91955683
275. 55. 76.948290914
275. 57.5 74.807477694
275. 60. 72.519316215
275. 62.5 70.098094786
275. 65. 67.514037033
275. 67.5 64.844433455
275. 70. 62.109059729
275. 72.5 59.325770992
275. 75. 56.55824491
275. 77.5 53.834796554
275. 80. 51.181082159
275. 82.5 48.619264622
275. 85. 46.16684985
275. 87.5 43.834855974
275. 90. 41.624743963
275. 92.5 39.527638089
275. 95. 37.574209973
275. 97.5 35.709834013
275. 100. 33.993267173
275. 102.5 32.333006558
275. 105. 30.840008741
275. 107.5 29.407351973
275. 110. 28.015835312
275. 112.5 26.809372087
275. 115. 25.658922738
275. 117.5 24.540977163
275. 120. 23.452107373
275. 122.5 22.461264958
275. 125. 21.640231086
275. 127.5 20.844225451
275. 130. 20.071334944
275. 132.5 19.319740052
275. 135. 18.587701296
275. 137.5 17.873545777
275. 140. 17.175653551
275. 142.5 16.492443488
275. 145. 15.970353545
275. 147.5 15.694244462
275. 150. 15.429673501
275. 152.5 15.176032833
275. 155. 14.9327513
275. 157.5 14.699292053
275. 160. 14.475150349
275. 162.5 14.259851482
275. 165. 14.052948853
275. 167.5 13.854022162
275. 170. 13.662675723
275. 172.5 13.478536881
275. 175. 13.301254545
275. 177.5 13.13049781
275. 180. 12.965954672
275. 182.5 12.807330833
275. 185. 12.654348578
275. 187.5 12.506745737
275. 190. 12.364274704
275. 192.5 12.226701534
275. 195. 12.093805093
275. 197.5 11.965376264
275. 200. 11.84121721
275. 202.5 11.721140684
275. 205. 11.604969386
275. 207.5 11.492535356
275. 210. 11.383679418
275. 212.5 11.278250652
275. 215. 11.176105905
275. 217.5 11.077109328
275. 220. 10.981131954
275. 222.5 10.888051289
275. 225. 10.797750944
275. 227.5 10.710120277
275. 230. 10.625054069
275. 232.5 10.542452214
275. 235. 10.46221943
275. 237.5 10.384264991
275. 240. 10.308502469
275. 242.5 10.2348495
275. 245. 10.163227562
275. 247.5 10.093561758
275. 250. 10.025780631
275. 252.5 9.9598159697
275. 255. 9.8956026386
275. 257.5 9.8330784159
275. 260. 9.7721838389
275. 262.5 9.71286206
275. 265. 9.6550587113
275. 267.5 9.5987217765
275. 270. 9.5438014709
275. 272.5 9.4902501278
275. 275. 9.4380220919
275. 277.5 9.3870736189
275. 280. 9.3373627798
275. 282.5 9.2888493721
275. 285. 9.2414948345
275. 287.5 9.1952621677
275. 290. 9.1501158589
275. 292.5 9.1060218099
275. 295. 9.0629472708
275. 297.5 9.0208607752
277.5 2.5 93.907673615
277.5 5. 93.907215963
277.5 7.5 93.875929829
277.5 10. 93.787708839
277.5 12.5 93.619450232
277.5 15. 93.368141012
277.5 17.5 93.03599591
277.5 20. 92.626129201
277.5 22.5 92.12345306
277.5 25. 91.52649333
277.5 27.5 90.851467138
277.5 30. 90.060670468
277.5 32.5 89.180375633
277.5 35. 88.19685614
277.5 37.5 87.082460013
277.5 40. 85.853425685
277.5 42.5 84.496940653
277.5 45. 83.000772152
277.5 47.5 81.354446279
277.5 50. 79.550501103
277.5 52.5 77.585657643
277.5 55. 75.461712821
277.5 57.5 73.140887593
277.5 60. 70.675455648
277.5 62.5 68.080804703
277.5 65. 65.352199572
277.5 67.5 62.569845457
277.5 70. 59.746331433
277.5 72.5 56.930986376
277.5 75. 54.16900544
277.5 77.5 51.485801992
277.5 80. 48.90262584
277.5 82.5 46.435478593
277.5 85. 44.093367056
277.5 87.5 41.875331272
277.5 90. 39.779229329
277.5 92.5 37.822001256
277.5 95. 35.949236159
277.5 97.5 34.240513203
277.5 100. 32.587221329
277.5 102.5 31.081249556
277.5 105. 29.655706774
277.5 107.5 28.2705468
277.5 110. 27.038416795
277.5 112.5 25.893045023
277.5 115. 24.779512795
277.5 117.5 23.69457931
277.5 120. 22.656931796
277.5 122.5 21.837667415
277.5 125. 21.042965972
277.5 127.5 20.271019378
277.5 130. 19.520099991
277.5 132.5 18.788549511
277.5 135. 18.074767695
277.5 137.5 17.377200704
277.5 140. 16.694328804
277.5 142.5 16.056650967
277.5 145. 15.778807196
277.5 147.5 15.512445522
277.5 150. 15.256976828
277.5 152.5 15.011845642
277.5 155. 14.776528216
277.5 157.5 14.550530693
277.5 160. 14.333387361
277.5 162.5 14.124659002
277.5 165. 13.923931318
277.5 167.5 13.73081345
277.5 170. 13.544936576
277.5 172.5 13.365952585
277.5 175. 13.193532835
277.5 177.5 13.02736698
277.5 180. 12.867161865
277.5 182.5 12.71264049
277.5 185. 12.563541037
277.5 187.5 12.419615957
277.5 190. 12.280631109
277.5 192.5 12.14636496
277.5 195. 12.01660783
277.5 197.5 11.891161181
277.5 200. 11.76983696
277.5 202.5 11.652456975
277.5 205. 11.538852312
277.5 207.5 11.428862793
277.5 210. 11.322336463
277.5 212.5 11.21912911
277.5 215. 11.119103819
277.5 217.5 11.022130551
277.5 220. 10.928085745
277.5 222.5 10.836851953
277.5 225. 10.748317491
277.5 227.5 10.662376113
277.5 230. 10.578926709
277.5 232.5 10.497873016
277.5 235. 10.419123351
277.5 237.5 10.342590356
277.5 240. 10.268190767
277.5 242.5 10.195845183
277.5 245. 10.125477867
277.5 247.5 10.057016541
277.5 250. 9.990392206
277.5 252.5 9.9255389657
277.5 255. 9.8623938655
277.5 257.5 9.8008967373
277.5 260. 9.7409900546
277.5 262.5 9.682618797
277.5 265. 9.6257303209
277.5 267.5 9.5702742392
277.5 270. 9.5162023067
277.5 272.5 9.4634683128
277.5 275. 9.4120279802
277.5 277.5 9.3618388687
277.5 280. 9.3128602851
277.5 282.5 9.2650531981
277.5 285. 9.2183801571
277.5 287.5 9.1728052166
277.5 290. 9.1282938639
277.5 292.5 9.0848129513
277.5 295. 9.0423306312
277.5 297.5 9.0008162959
280. 2.5 93.892944641
280. 5. 93.904193886
280. 7.5 93.861986533
280. 10. 93.751746668
280. 12.5 93.551132346
280. 15. 93.263741056
280. 17.5 92.89252709
280. 20. 92.441930317
280. 22.5 91.878138911
280. 25. 91.235260402
280. 27.5 90.484817451
280. 30. 89.645545362
280. 32.5 88.676038747
280. 35. 87.6028686
280. 37.5 86.411555285
280. 40. 85.086753508
280. 42.5 83.608261778
280. 45. 81.97898233
280. 47.5 80.173917958
280. 50. 78.194450272
280. 52.5 76.043010281
280. 55. 73.72870704
280. 57.5 71.209873606
280. 60. 68.564178535
280. 62.5 65.791442036
280. 65. 62.943733357
280. 67.5 60.078152665
280. 70. 57.211483076
280. 72.5 54.409994638
280. 75. 51.698434971
280. 77.5 49.096726972
280. 80. 46.618984514
280. 82.5 44.271865268
280. 85. 42.051707938
280. 87.5 39.961687191
280. 90. 38.006805478
280. 92.5 36.14287632
280. 95. 34.435245054
280. 97.5 32.792414977
280. 100. 31.279755478
280. 102.5 29.86423355
280. 105. 28.487945759
280. 107.5 27.236365468
280. 110. 26.098187536
280. 112.5 24.990919641
280. 115. 23.911534417
280. 117.5 22.857077944
280. 120. 22.017126647
280. 122.5 21.224934389
280. 125. 20.454999268
280. 127.5 19.705699224
280. 130. 18.975469026
280. 132.5 18.262791318
280. 135. 17.566187052
280. 137.5 16.884205123
280. 140. 16.215410929
280. 142.5 15.85924696
280. 145. 15.591424644
280. 147.5 15.334425287
280. 150. 15.087712651
280. 152.5 14.850779241
280. 155. 14.623144887
280. 157.5 14.404355362
280. 160. 14.193981038
280. 162.5 13.991615585
280. 165. 13.796874716
280. 167.5 13.60939499
280. 170. 13.428832657
280. 172.5 13.254862565
280. 175. 13.087177113
280. 177.5 12.925485261
280. 180. 12.769511587
280. 182.5 12.618995396
280. 185. 12.473689878
280. 187.5 12.333361312
280. 190. 12.19778831
280. 192.5 12.066761114
280. 195. 11.940080922
280. 197.5 11.817559262
280. 200. 11.6990174
280. 202.5 11.58428578
280. 205. 11.4732035
280. 207.5 11.36561782
280. 210. 11.261383697
280. 212.5 11.16036335
280. 215. 11.06242585
280. 217.5 10.967446732
280. 220. 10.875307638
280. 222.5 10.785895973
280. 225. 10.699104587
280. 227.5 10.614831473
280. 230. 10.532979485
280. 232.5 10.453456071
280. 235. 10.376173028
280. 237.5 10.30104626
280. 240. 10.227995561
280. 242.5 10.156944407
280. 245. 10.087819758
280. 247.5 10.020551879
280. 250. 9.9550741577
280. 252.5 9.89132295
280. 255. 9.8292374208
280. 257.5 9.7687594008
280. 260. 9.7098332496
280. 262.5 9.6524057271
280. 265. 9.5964258715
280. 267.5 9.541844885
280. 270. 9.4886160256
280. 272.5 9.4366945054
280. 275. 9.3860373933
280. 277.5 9.3366035251
280. 280. 9.2883534168
280. 282.5 9.2412491834
280. 285. 9.1952544626
280. 287.5 9.1503343414
280. 290. 9.1064552881
280. 292.5 9.0635850868
280. 295. 9.0216927762
280. 297.5 8.9807485912
282.5 2.5 93.816241093
282.5 5. 93.897177371
282.5 7.5 93.842318379
282.5 10. 93.703254033
282.5 12.5 93.466591943
282.5 15. 93.138692029
282.5 17.5 92.724593553
282.5 20. 92.216869593
282.5 22.5 91.598083027
282.5 25. 90.900944841
282.5 27.5 90.073059254
282.5 30. 89.149089088
282.5 32.5 88.11626731
282.5 35. 86.933222617
282.5 37.5 85.619232455
282.5 40. 84.159270564
282.5 42.5 82.539722886
282.5 45. 80.750157888
282.5 47.5 78.785020185
282.5 50. 76.594787792
282.5 52.5 74.228596228
282.5 55. 71.687035711
282.5 57.5 68.965431232
282.5 60. 66.141720004
282.5 62.5 63.218999852
282.5 65. 60.294009417
282.5 67.5 57.379856539
282.5 70. 54.539821914
282.5 72.5 51.803139518
282.5 75. 49.187855424
282.5 77.5 46.705713511
282.5 80. 44.360616115
282.5 82.5 42.145877077
282.5 85. 40.067837849
282.5 87.5 38.122799281
282.5 90. 36.272959224
282.5 92.5 34.573235983
282.5 95. 32.944751523
282.5 97.5 31.432464712
282.5 100. 30.030139511
282.5 102.5 28.665488426
282.5 105. 27.401187278
282.5 107.5 26.272489382
282.5 110. 25.173496178
282.5 112.5 24.101420551
282.5 115. 23.053522044
282.5 117.5 22.177473542
282.5 120. 21.389086563
282.5 122.5 20.622315538
282.5 125. 19.875657979
282.5 127.5 19.147654
282.5 130. 18.436879804
282.5 132.5 17.74194032
282.5 135. 17.061460843
282.5 137.5 16.394077496
282.5 140. 15.935228332
282.5 142.5 15.666300247
282.5 145. 15.408090329
282.5 147.5 15.16008527
282.5 150. 14.921797124
282.5 152.5 14.692762355
282.5 155. 14.472540843
282.5 157.5 14.26071489
282.5 160. 14.056888215
282.5 162.5 13.860684961
282.5 165. 13.67174872
282.5 167.5 13.489741576
282.5 170. 13.314343177
282.5 172.5 13.14524984
282.5 175. 12.982173679
282.5 177.5 12.82484178
282.5 180. 12.6729954
282.5 182.5 12.526389207
282.5 185. 12.384790558
282.5 187.5 12.247978801
282.5 190. 12.115744626
282.5 192.5 11.987889439
282.5 195. 11.864224771
282.5 197.5 11.744571722
282.5 200. 11.628760432
282.5 202.5 11.516629579
282.5 205. 11.408025911
282.5 207.5 11.302803796
282.5 210. 11.200824807
282.5 212.5 11.101957323
282.5 215. 11.006076154
282.5 217.5 10.913062191
282.5 220. 10.822802075
282.5 222.5 10.735187879
282.5 225. 10.650116819
282.5 227.5 10.567490973
282.5 230. 10.487217019
282.5 232.5 10.409205992
282.5 235. 10.333373049
282.5 237.5 10.259637247
282.5 240. 10.187921345
282.5 242.5 10.118151601
282.5 245. 10.050257596
282.5 247.5 9.984172055
282.5 250. 9.9198306889
282.5 252.5 9.8571720386
282.5 255. 9.7961373305
282.5 257.5 9.7366703405
282.5 260. 9.6787172641
282.5 262.5 9.6222265956
282.5 265. 9.5671490126
282.5 267.5 9.5134372677
282.5 270. 9.4610460862
282.5 272.5 9.4099320688
282.5 275. 9.3600536007
282.5 277.5 9.3113707647
282.5 280. 9.2638452596
282.5 282.5 9.2174403228
282.5 285. 9.172120657
282.5 287.5 9.1278523614
282.5 290. 9.0846028656
282.5 292.5 9.0423408677
282.5 295. 9.0010362758
282.5 297.5 8.960660152
285. 2.5 77.455737228
285. 5. 93.873494742
285. 7.5 93.813839618
285. 10. 93.639597076
285. 12.5 93.361637525
285. 15. 92.988623187
285. 17.5 92.527717673
285. 20. 91.949040479
285. 22.5 91.277782279
285. 25. 90.492307106
285. 27.5 89.609639497
285. 30. 88.58030716
285. 32.5 87.431341033
285. 35. 86.144856299
285. 37.5 84.702331959
285. 40. 83.086778568
285. 42.5 81.2853744
285. 45. 79.291828553
285. 47.5 77.106449285
285. 50. 74.67025407
285. 52.5 72.070154859
285. 55. 69.270200727
285. 57.5 66.369758692
285. 60. 63.367730064
285. 62.5 60.374602573
285. 65. 57.411326096
285. 67.5 54.536684543
285. 70. 51.781114839
285. 72.5 49.160099041
285. 75. 46.682437119
285. 77.5 44.348813316
285. 80. 42.14916427
285. 82.5 40.089866157
285. 85. 38.163783899
285. 87.5 36.333380129
285. 90. 34.650069784
285. 92.5 33.04019785
285. 95. 31.53623898
285. 97.5 30.150542165
285. 100. 28.800532306
285. 102.5 27.530826882
285. 105. 26.414054632
285. 107.5 25.325498208
285. 110. 24.262637354
285. 112.5 23.222968001
285. 115. 22.317561652
285. 117.5 21.534363122
285. 120. 20.771991004
285. 122.5 20.029076379
285. 125. 19.304277119
285. 127.5 18.596273921
285. 130. 17.903765217
285. 132.5 17.225460892
285. 135. 16.560074682
285. 137.5 16.006412039
285. 140. 15.736757627
285. 142.5 15.477679881
285. 145. 15.228692237
285. 147.5 14.98932972
285. 150. 14.75914849
285. 152.5 14.537725277
285. 155. 14.324656766
285. 157.5 14.119558918
285. 160. 13.922066265
285. 162.5 13.731831185
285. 165. 13.548523156
285. 167.5 13.371828024
285. 170. 13.201447267
285. 172.5 13.037097269
285. 175. 12.878508614
285. 177.5 12.725425401
285. 180. 12.577604569
285. 182.5 12.434815261
285. 185. 12.296838195
285. 187.5 12.163465078
285. 190. 12.034498028
285. 192.5 11.909749036
285. 195. 11.789039443
285. 197.5 11.672199449
285. 200. 11.55906764
285. 202.5 11.449490543
285. 205. 11.343322207
285. 207.5 11.240423794
285. 210. 11.140663204
285. 212.5 11.043914715
285. 215. 10.950058642
285. 217.5 10.858981015
285. 220. 10.770573275
285. 222.5 10.684731988
285. 225. 10.601358571
285. 227.5 10.520359039
285. 230. 10.441643759
285. 232.5 10.365127225
285. 235. 10.290727841
285. 237.5 10.218367715
285. 240. 10.147972472
285. 242.5 10.079471067
285. 245. 10.012795617
285. 247.5 9.9478812383
285. 250. 9.8846658929
285. 252.5 9.8230902452
285. 255. 9.7630975255
285. 257.5 9.7046334009
285. 260. 9.6476458544
285. 262.5 9.5920850691
285. 265. 9.5379033203
285. 267.5 9.4850548724
285. 270. 9.4334958821
285. 272.5 9.3831843061
285. 275. 9.3340798152
285. 277.5 9.286143711
285. 280. 9.239338849
285. 282.5 9.1936295646
285. 285. 9.1489816035
285. 287.5 9.1053620558
285. 290. 9.0627392932
285. 292.5 9.0210829102
285. 295. 8.9803636674
285. 297.5 8.9405534389
287.5 2.5 73.391003754
287.5 5. 93.773242169
287.5 7.5 93.769173713
287.5 10. 93.553354545
287.5 12.5 93.230405502
287.5 15. 92.808014888
287.5 17.5 92.288129558
287.5 20. 91.637348704
287.5 22.5 90.904576667
287.5 25. 90.026232997
287.5 27.5 89.036840038
287.5 30. 87.924008961
287.5 32.5 86.658021707
287.5 35. 85.221320862
287.5 37.5 83.612822297
287.5 40. 81.795258182
287.5 42.5 79.757329042
287.5 45. 77.510787248
287.5 47.5 75.029092378
287.5 50. 72.32893374
287.5 52.5 69.44250156
287.5 55. 66.440540856
287.5 57.5 63.352410245
287.5 60. 60.289555109
287.5 62.5 57.275115434
287.5 65. 54.374210423
287.5 67.5 51.610168663
287.5 70. 48.995108367
287.5 72.5 46.534247282
287.5 75. 44.22455969
287.5 77.5 42.052250384
287.5 80. 40.019326881
287.5 82.5 38.123224828
287.5 85. 36.318166615
287.5 87.5 34.661179539
287.5 90. 33.074551518
287.5 92.5 31.587897647
287.5 95. 30.222495787
287.5 97.5 28.890356535
287.5 100. 27.623227067
287.5 102.5 26.520970597
287.5 105. 25.445153566
287.5 107.5 24.393548099
287.5 110. 23.363908953
287.5 112.5 22.436243375
287.5 115. 21.659697755
287.5 117.5 20.903037233
287.5 120. 20.16504011
287.5 122.5 19.444494313
287.5 125. 18.740196001
287.5 127.5 18.050946795
287.5 130. 17.375549614
287.5 132.5 16.712803048
287.5 135. 16.072456889
287.5 137.5 15.802479634
287.5 140. 15.542899084
287.5 142.5 15.293259302
287.5 145. 15.053121793
287.5 147.5 14.822065567
287.5 150. 14.599687049
287.5 152.5 14.385599856
287.5 155. 14.179434483
287.5 157.5 13.980837906
287.5 160. 13.789473124
287.5 162.5 13.605018661
287.5 165. 13.427168035
287.5 167.5 13.255629204
287.5 170. 13.090124004
287.5 172.5 12.930387576
287.5 175. 12.776167803
287.5 177.5 12.627224744
287.5 180. 12.483330085
287.5 182.5 12.344266593
287.5 185. 12.209827598
287.5 187.5 12.079816476
287.5 190. 11.954046163
287.5 192.5 11.832338682
287.5 195. 11.714524682
287.5 197.5 11.600443012
287.5 200. 11.489940296
287.5 202.5 11.382870543
287.5 205. 11.279094763
287.5 207.5 11.178480609
287.5 210. 11.080902033
287.5 212.5 10.986238961
287.5 215. 10.894376981
287.5 217.5 10.805207056
287.5 220. 10.718625238
287.5 222.5 10.63453241
287.5 225. 10.552834034
287.5 227.5 10.473439914
287.5 230. 10.396263975
287.5 232.5 10.321224049
287.5 235. 10.248241676
287.5 237.5 10.177241913
287.5 240. 10.108153157
287.5 242.5 10.040906973
287.5 245. 9.9754379374
287.5 247.5 9.9116834823
287.5 250. 9.8495837553
287.5 252.5 9.7890814825
287.5 255. 9.7301218411
287.5 257.5 9.6726523375
287.5 260. 9.6166226931
287.5 262.5 9.5619847359
287.5 265. 9.5086922972
287.5 267.5 9.4567011152
287.5 270. 9.4059687428
287.5 272.5 9.3564544602
287.5 275. 9.3081191933
287.5 277.5 9.2609254348
287.5 280. 9.214837171
287.5 282.5 9.1698198111
287.5 285. 9.1258401217
287.5 287.5 9.082866163
287.5 290. 9.0408672299
287.5 292.5 8.9998137951
287.5 295. 8.9596774555
287.5 297.5 8.9204308815
290. 2.5 70.440243859
290. 5. 76.776820897
290. 7.5 93.570759025
290. 10. 93.422335508
290. 12.5 93.063025043
290. 15. 92.589464895
290. 17.5 91.983984879
290. 20. 91.273254059
290. 22.5 90.43273771
290. 25. 89.487397332
290. 27.5 88.373218546
290. 30. 87.109665173
290. 32.5 85.67904516
290. 35. 84.059244054
290. 37.5 82.233134016
290. 40. 80.16172921
290. 42.5 77.825193222
290. 45. 75.264033407
290. 47.5 72.436625212
290. 50. 69.428793008
290. 52.5 66.313032594
290. 55. 63.122622851
290. 57.5 59.987651882
290. 60. 56.933225403
290. 62.5 54.020702062
290. 65. 51.264285733
290. 67.5 48.671883818
290. 70. 46.244485652
290. 72.5 43.974883433
290. 75. 41.845235762
290. 77.5 39.847177869
290. 80. 37.994310433
290. 82.5 36.221039602
290. 85. 34.601897966
290. 87.5 33.043477724
290. 90. 31.584258856
290. 92.5 30.243023683
290. 95. 28.932186977
290. 97.5 27.676354921
290. 100. 26.591329096
290. 102.5 25.530679359
290. 105. 24.492493635
290. 107.5 23.474806619
290. 110. 22.532381375
290. 112.5 21.76402669
290. 115. 21.014462392
290. 117.5 20.282626944
290. 120. 19.567450181
290. 122.5 18.867854469
290. 125. 18.182754254
290. 127.5 17.511054021
290. 130. 16.851644637
290. 132.5 16.203397947
290. 135. 15.863148519
290. 137.5 15.603451876
290. 140. 15.353510588
290. 142.5 15.112916191
290. 145. 14.88127377
290. 147.5 14.658202352
290. 150. 14.443335122
290. 152.5 14.236319479
290. 155. 14.036816973
290. 157.5 13.84450315
290. 160. 13.659067302
290. 162.5 13.480212167
290. 165. 13.307653576
290. 167.5 13.14112006
290. 170. 12.980352437
290. 172.5 12.825103378
290. 175. 12.67513696
290. 177.5 12.530228215
290. 180. 12.390162684
290. 182.5 12.254735966
290. 185. 12.123753278
290. 187.5 11.997029023
290. 190. 11.874386369
290. 192.5 11.755656841
290. 195. 11.640679923
290. 197.5 11.529302678
290. 200. 11.42137938
290. 202.5 11.316771162
290. 205. 11.215345675
290. 207.5 11.11697677
290. 210. 11.021544184
290. 212.5 10.928933247
290. 215. 10.839034605
290. 217.5 10.751743946
290. 220. 10.666961751
290. 222.5 10.584593053
290. 225. 10.504547203
290. 227.5 10.426737657
290. 230. 10.351081766
290. 232.5 10.277500583
290. 235. 10.205918675
290. 237.5 10.136263947
290. 240. 10.068467479
290. 242.5 10.002463362
290. 245. 9.9381885513
290. 247.5 9.8755827268
290. 250. 9.8145881547
290. 252.5 9.7551495627
290. 255. 9.6972140187
290. 257.5 9.640730817
290. 260. 9.5856513701
290. 262.5 9.5319291062
290. 265. 9.4795193728
290. 267.5 9.4283793438
290. 270. 9.3784679335
290. 272.5 9.3297457137
290. 275. 9.2821748351
290. 277.5 9.2357189542
290. 280. 9.1903431621
290. 282.5 9.1460139185
290. 285. 9.1026989881
290. 287.5 9.0603673814
290. 290. 9.0189892968
290. 292.5 8.9785360679
290. 295. 8.9389801113
290. 297.5 8.9002948785
292.5 2.5 67.960515548
292.5 5. 72.386140195
292.5 7.5 81.186370605
292.5 10. 93.143709381
292.5 12.5 92.836709302
292.5 15. 92.311509938
292.5 17.5 91.615271725
292.5 20. 90.827049681
292.5 22.5 89.879940036
292.5 25. 88.786502097
292.5 27.5 87.538771164
292.5 30. 86.106120424
292.5 32.5 84.459332292
292.5 35. 82.578192951
292.5 37.5 80.456331513
292.5 40. 77.998590874
292.5 42.5 75.303553981
292.5 45. 72.319078165
292.5 47.5 69.148816766
292.5 50. 65.886951208
292.5 52.5 62.610860355
292.5 55. 59.406458919
292.5 57.5 56.339127553
292.5 60. 53.438375958
292.5 62.5 50.714736629
292.5 65. 48.168240107
292.5 67.5 45.794723512
292.5 70. 43.585800395
292.5 72.5 41.51774206
292.5 75. 39.563839799
292.5 77.5 37.770032118
292.5 80. 36.035467856
292.5 82.5 34.467520346
292.5 85. 32.942556318
292.5 87.5 31.522187881
292.5 90. 30.209156568
292.5 92.5 28.923226391
292.5 95. 27.688231507
292.5 97.5 26.623250824
292.5 100. 25.580301869
292.5 102.5 24.557808574
292.5 105. 23.554104444
292.5 107.5 22.604861356
292.5 110. 21.846299348
292.5 112.5 21.105280133
292.5 115. 20.380914132
292.5 117.5 19.672284151
292.5 120. 18.978448997
292.5 122.5 18.29844528
292.5 125. 17.631287456
292.5 127.5 16.975966121
292.5 130. 16.331444452
292.5 132.5 15.918447979
292.5 135. 15.659042746
292.5 137.5 15.409170101
292.5 140. 15.16845516
292.5 142.5 14.936532325
292.5 145. 14.713046185
292.5 147.5 14.49765217
292.5 150. 14.290017018
292.5 152.5 14.089819056
292.5 155. 13.896748359
292.5 157.5 13.710506784
292.5 160. 13.530807902
292.5 162.5 13.35737687
292.5 165. 13.189950225
292.5 167.5 13.028275636
292.5 170. 12.872111617
292.5 172.5 12.721227211
292.5 175. 12.575401655
292.5 177.5 12.434424024
292.5 180. 12.298092876
292.5 182.5 12.166215885
292.5 185. 12.038609475
292.5 187.5 11.915098462
292.5 190. 11.79551569
292.5 192.5 11.679701684
292.5 195. 11.567504307
292.5 197.5 11.458778425
292.5 200. 11.353385585
292.5 202.5 11.251193706
292.5 205. 11.15207677
292.5 207.5 11.055914545
292.5 210. 10.962592294
292.5 212.5 10.872000523
292.5 215. 10.784034715
292.5 217.5 10.698595094
292.5 220. 10.615586392
292.5 222.5 10.534917626
292.5 225. 10.456501888
292.5 227.5 10.380256149
292.5 230. 10.306101062
292.5 232.5 10.233960783
292.5 235. 10.163762804
292.5 237.5 10.09543778
292.5 240. 10.028919382
292.5 242.5 9.9641441463
292.5 245. 9.9010513338
292.5 247.5 9.8395827992
292.5 250. 9.7796828643
292.5 252.5 9.7212981986
292.5 255. 9.6643777062
292.5 257.5 9.6088724185
292.5 260. 9.5547353922
292.5 262.5 9.5019216131
292.5 265. 9.4503879037
292.5 267.5 9.4000928375
292.5 270. 9.3509966555
292.5 272.5 9.3030611889
292.5 275. 9.2562497845
292.5 277.5 9.2105272344
292.5 280. 9.1658597095
292.5 282.5 9.1222146962
292.5 285. 9.0795609358
292.5 287.5 9.0378683681
292.5 290. 8.9971080768
292.5 292.5 8.9572522383
292.5 295. 8.9182740725
292.5 297.5 8.880147797
295. 2.5 65.76211277
295. 5. 69.158004814
295. 7.5 73.821864213
295. 10. 88.333823492
295. 12.5 92.480151659
295. 15. 91.865879593
295. 17.5 91.153914696
295. 20. 90.221342072
295. 22.5 89.159380213
295. 25. 87.926803481
295. 27.5 86.477042535
295. 30. 84.772698001
295. 32.5 82.795681427
295. 35. 80.54878132
295. 37.5 77.92729834
295. 40. 75.019706192
295. 42.5 71.848582913
295. 45. 68.482433637
295. 47.5 65.062735019
295. 50. 61.706316632
295. 52.5 58.480517674
295. 55. 55.435529203
295. 57.5 52.587813412
295. 60. 49.938212882
295. 62.5 47.474501958
295. 65. 45.177175055
295. 67.5 43.042431612
295. 70. 41.05905655
295. 72.5 39.173984282
295. 75. 37.443287703
295. 77.5 35.771067364
295. 80. 34.253380437
295. 82.5 32.767339394
295. 85. 31.39865258
295. 87.5 30.117977115
295. 90. 28.86068984
295. 92.5 27.65696487
295. 95. 26.614912715
295. 97.5 25.592279105
295. 100. 24.587839787
295. 102.5 23.600242688
295. 105. 22.652606147
295. 107.5 21.905490191
295. 110. 21.174519518
295. 112.5 20.45898671
295. 115. 19.758137431
295. 117.5 19.071176318
295. 120. 18.397270915
295. 122.5 17.73555371
295. 125. 17.085122301
295. 127.5 16.445037638
295. 130. 15.968065403
295. 132.5 15.709378671
295. 135. 15.4599634
295. 137.5 15.219481782
295. 140. 14.987600759
295. 142.5 14.763993438
295. 145. 14.548340206
295. 147.5 14.340329605
295. 150. 14.139658988
295. 152.5 13.946035
295. 155. 13.759173904
295. 157.5 13.578801784
295. 160. 13.404654628
295. 162.5 13.236478344
295. 165. 13.074028678
295. 167.5 12.917071098
295. 170. 12.76538061
295. 172.5 12.618741549
295. 175. 12.476947335
295. 177.5 12.339800211
295. 180. 12.207110961
295. 182.5 12.078698619
295. 185. 11.954390175
295. 187.5 11.834020269
295. 190. 11.717430897
295. 192.5 11.604471104
295. 195. 11.494996698
295. 197.5 11.388869954
295. 200. 11.285959334
295. 202.5 11.186139215
295. 205. 11.089289617
295. 207.5 10.99529595
295. 210. 10.904048762
295. 212.5 10.815443504
295. 215. 10.729380293
295. 217.5 10.645763701
295. 220. 10.564502537
295. 222.5 10.485509644
295. 225. 10.408701715
295. 227.5 10.333999098
295. 230. 10.261325626
295. 232.5 10.190608452
295. 235. 10.121777883
295. 237.5 10.054767234
295. 240. 9.9895126786
295. 242.5 9.9259531172
295. 245. 9.8640300423
295. 247.5 9.8036874162
295. 250. 9.7448715524
295. 252.5 9.6875310044
295. 255. 9.6316164587
295. 257.5 9.5770806338
295. 260. 9.5238781849
295. 262.5 9.4719656122
295. 265. 9.4213011746
295. 267.5 9.3718448078
295. 270. 9.3235580461
295. 272.5 9.2764039486
295. 275. 9.2303470288
295. 277.5 9.1853531877
295. 280. 9.1413896508
295. 282.5 9.0984249075
295. 285. 9.0564286542
295. 287.5 9.01537174
295. 290. 8.9752261147
295. 292.5 8.9359647802
295. 295. 8.8975617436
295. 297.5 8.8599919733
297.5 2.5 63.743489722
297.5 5. 66.415618318
297.5 7.5 69.69343518
297.5 10. 74.454131687
297.5 12.5 86.437301612
297.5 15. 91.052932613
297.5 17.5 90.306436171
297.5 20. 89.372236677
297.5 22.5 88.146085258
297.5 25. 86.654674256
297.5 27.5 84.856323022
297.5 30. 82.72206081
297.5 32.5 80.27227225
297.5 35. 77.396319916
297.5 37.5 74.183320846
297.5 40. 70.733907055
297.5 42.5 67.182220266
297.5 45. 63.66887278
297.5 47.5 60.296008215
297.5 50. 57.118283808
297.5 52.5 54.164395258
297.5 55. 51.429085945
297.5 57.5 48.900247653
297.5 60. 46.560341577
297.5 62.5 44.385160886
297.5 65. 42.341530652
297.5 67.5 40.45832042
297.5 70. 38.676356998
297.5 72.5 37.007007999
297.5 75. 35.422102473
297.5 77.5 33.95493891
297.5 80. 32.513419319
297.5 82.5 31.210785345
297.5 85. 29.966670373
297.5 87.5 28.741845238
297.5 90. 27.580785996
297.5 92.5 26.564578131
297.5 95. 25.564925945
297.5 97.5 24.580967181
297.5 100. 23.611675493
297.5 102.5 22.674590994
297.5 105. 21.94061168
297.5 107.5 21.221235962
297.5 110. 20.51594671
297.5 112.5 19.824160736
297.5 115. 19.145236708
297.5 117.5 18.478481007
297.5 120. 17.823151603
297.5 122.5 17.178459988
297.5 125. 16.543571115
297.5 127.5 16.011694319
297.5 130. 15.754171217
297.5 132.5 15.505619414
297.5 135. 15.265741551
297.5 137.5 15.034240262
297.5 140. 14.810820093
297.5 142.5 14.595189083
297.5 145. 14.387060059
297.5 147.5 14.186151666
297.5 150. 13.992189195
297.5 152.5 13.804905206
297.5 155. 13.624040005
297.5 157.5 13.449341975
297.5 160. 13.2805678
297.5 162.5 13.117482584
297.5 165. 12.959859899
297.5 167.5 12.807481756
297.5 170. 12.660138529
297.5 172.5 12.517628829
297.5 175. 12.379759347
297.5 177.5 12.246344666
297.5 180. 12.11720705
297.5 182.5 11.992176222
297.5 185. 11.871089123
297.5 187.5 11.753789668
297.5 190. 11.640128498
297.5 192.5 11.529962728
297.5 195. 11.423155692
297.5 197.5 11.3195767
297.5 200. 11.219100787
297.5 202.5 11.121608474
297.5 205. 11.026985534
297.5 207.5 10.935122762
297.5 210. 10.845915751
297.5 212.5 10.759264679
297.5 215. 10.675074104
297.5 217.5 10.593252758
297.5 220. 10.513713362
297.5 222.5 10.436372437
297.5 225. 10.361150128
297.5 227.5 10.287970038
297.5 230. 10.216759063
297.5 232.5 10.147447237
297.5 235. 10.079967588
297.5 237.5 10.014255994
297.5 240. 9.9502510499
297.5 242.5 9.8878939407
297.5 245. 9.8271283179
297.5 247.5 9.7679001844
297.5 250. 9.7101577842
297.5 252.5 9.6538514972
297.5 255. 9.5989337395
297.5 257.5 9.5453588684
297.5 260. 9.4930830919
297.5 262.5 9.4420643828
297.5 265. 9.3922623976
297.5 267.5 9.3436383983
297.5 270. 9.296155179
297.5 272.5 9.2497769957
297.5 275. 9.2044694996
297.5 277.5 9.160199674
297.5 280. 9.116935774
297.5 282.5 9.0746472692
297.5 285. 9.0333047894
297.5 287.5 8.9928800727
297.5 290. 8.9533459168
297.5 292.5 8.9146761316
297.5 295. 8.8768454953
297.5 297.5 8.8398297117
300. 2.5 61.854963924
300. 5. 63.973269716
300. 7.5 66.371628127
300. 10. 69.36147509
300. 12.5 73.607882697
300. 15. 81.061692191
300. 17.5 87.165747681
300. 20. 87.143807275
300. 22.5 85.891956172
300. 25. 84.076340453
300. 27.5 81.791986999
300. 30. 78.995405739
300. 32.5 75.772152111
300. 35. 72.25010339
300. 37.5 68.589832244
300. 40. 64.960645038
300. 42.5 61.492477098
300. 45. 58.24697174
300. 47.5 55.248487565
300. 50. 52.489490776
300. 52.5 49.947373479
300. 55. 47.596643466
300. 57.5 45.405956779
300. 60. 43.391828377
300. 62.5 41.501141548
300. 65. 39.704756676
300. 67.5 38.053807604
300. 70. 36.454303756
300. 72.5 34.978373892
300. 75. 33.567882515
300. 77.5 32.176506105
300. 80. 30.955950313
300. 82.5 29.75257929
300. 85. 28.564058579
300. 87.5 27.458087105
300. 90. 26.47062945
300. 92.5 25.496641595
300. 95. 24.535626641
300. 97.5 23.586889895
300. 100. 22.669859899
300. 102.5 21.950728264
300. 105. 21.244523142
300. 107.5 20.550923244
300. 110. 19.869522807
300. 112.5 19.199841165
300. 115. 18.541330246
300. 117.5 17.893380075
300. 120. 17.255322302
300. 122.5 16.626431705
300. 125. 16.049037022
300. 127.5 15.793138813
300. 130. 15.545872403
300. 132.5 15.306984075
300. 135. 15.07621517
300. 137.5 14.853304509
300. 140. 14.637990433
300. 142.5 14.430012503
300. 145. 14.22911293
300. 147.5 14.03503773
300. 150. 13.847537672
300. 152.5 13.666369034
300. 155. 13.491294183
300. 157.5 13.322082031
300. 160. 13.158508354
300. 162.5 13.000356023
300. 165. 12.847415135
300. 167.5 12.699483079
300. 170. 12.556364544
300. 172.5 12.417871468
300. 175. 12.283822954
300. 177.5 12.154045146
300. 180. 12.028371088
300. 182.5 11.90664055
300. 185. 11.788699849
300. 187.5 11.674401649
300. 190. 11.563604761
300. 192.5 11.456173932
300. 195. 11.351979634
300. 197.5 11.250897847
300. 200. 11.152809854
300. 202.5 11.057602022
300. 205. 10.965165602
300. 207.5 10.875396523
300. 210. 10.788195197
300. 212.5 10.703466323
300. 215. 10.621118701
300. 217.5 10.541065055
300. 220. 10.463221853
300. 222.5 10.387509146
300. 225. 10.313850398
300. 227.5 10.24217234
300. 230. 10.172404814
300. 232.5 10.104480634
300. 235. 10.038335448
300. 237.5 9.9739076089
300. 240. 9.9111380493
300. 242.5 9.849970162
300. 245. 9.7903496869
300. 247.5 9.7322246023
300. 250. 9.6755450222
300. 252.5 9.6202630972
300. 255. 9.5663329212
300. 257.5 9.513710442
300. 260. 9.4623533762
300. 262.5 9.4122211283
300. 265. 9.3632747138
300. 267.5 9.3154766856
300. 270. 9.2687910647
300. 272.5 9.2231832733
300. 275. 9.1786200723
300. 277.5 9.1350695005
300. 280. 9.092500818
300. 282.5 9.0508844518
300. 285. 9.0101919436
300. 287.5 8.9703959012
300. 290. 8.9314699512
300. 292.5 8.8933886945
300. 295. 8.8561276643
300. 297.5 8.819663285
302.5 2.5 60.06418585
302.5 5. 61.71559684
302.5 7.5 63.472026368
302.5 10. 65.440789221
302.5 12.5 67.814211333
302.5 15. 70.863626148
302.5 17.5 74.620157195
302.5 20. 77.822207933
302.5 22.5 78.56993679
302.5 25. 77.256621185
302.5 27.5 74.781726795
302.5 30. 71.686087858
302.5 32.5 68.290352819
302.5 35. 64.84644293
302.5 37.5 61.526371587
302.5 40. 58.406088855
302.5 42.5 55.516388712
302.5 45. 52.859280883
302.5 47.5 50.405061275
302.5 50. 48.126623713
302.5 52.5 46.025738108
302.5 55. 44.068410643
302.5 57.5 42.207764641
302.5 60. 40.485844138
302.5 62.5 38.838136791
302.5 65. 37.300053112
302.5 67.5 35.796049088
302.5 70. 34.436117332
302.5 72.5 33.08823045
302.5 75. 31.800513874
302.5 77.5 30.631813851
302.5 80. 29.473263953
302.5 82.5 28.324842899
302.5 85. 27.287461375
302.5 87.5 26.331602436
302.5 90. 25.385938972
302.5 92.5 24.450334868
302.5 95. 23.5244266
302.5 97.5 22.637542758
302.5 100. 21.934971223
302.5 102.5 21.243525752
302.5 105. 20.563083407
302.5 107.5 19.89341968
302.5 110. 19.234219253
302.5 112.5 18.58508479
302.5 115. 17.945543773
302.5 117.5 17.315053393
302.5 120. 16.693003437
302.5 122.5 16.079807377
302.5 125. 15.826009177
302.5 127.5 15.58046407
302.5 130. 15.342964902
302.5 132.5 15.113294551
302.5 135. 14.891228813
302.5 137.5 14.676538876
302.5 140. 14.468993437
302.5 142.5 14.2683605
302.5 145. 14.074408881
302.5 147.5 13.886909473
302.5 150. 13.705636282
302.5 152.5 13.530367278
302.5 155. 13.360885075
302.5 157.5 13.196977471
302.5 160. 13.03843786
302.5 162.5 12.88506554
302.5 165. 12.736665931
302.5 167.5 12.593050715
302.5 170. 12.454037909
302.5 172.5 12.319451888
302.5 175. 12.189123359
302.5 177.5 12.062889299
302.5 180. 11.940592866
302.5 182.5 11.822083278
302.5 185. 11.707215677
302.5 187.5 11.595850981
302.5 190. 11.487855719
302.5 192.5 11.383101857
302.5 195. 11.281466626
302.5 197.5 11.182832339
302.5 200. 11.087086207
302.5 202.5 10.99412016
302.5 205. 10.903830667
302.5 207.5 10.816118551
302.5 210. 10.730888821
302.5 212.5 10.648050496
302.5 215. 10.567516437
302.5 217.5 10.489203186
302.5 220. 10.413030808
302.5 222.5 10.338922735
302.5 225. 10.266805624
302.5 227.5 10.196609209
302.5 230. 10.128266168
302.5 232.5 10.061711992
302.5 235. 9.9968848543
302.5 237.5 9.9337254955
302.5 240. 9.8721771041
302.5 242.5 9.8121852068
302.5 245. 9.7536975626
302.5 247.5 9.6966640616
302.5 250. 9.6410366284
302.5 252.5 9.5867691296
302.5 255. 9.5338172862
302.5 257.5 9.4821385895
302.5 260. 9.4316922211
302.5 262.5 9.3824389766
302.5 265. 9.334341193
302.5 267.5 9.2873626792
302.5 270. 9.2414686506
302.5 272.5 9.1966256657
302.5 275. 9.1528015666
302.5 277.5 9.1099654218
302.5 280. 9.0680874722
302.5 282.5 9.0271390793
302.5 285. 8.9870926759
302.5 287.5 8.9479217195
302.5 290. 8.9096006476
302.5 292.5 8.872104835
302.5 295. 8.8354105536
302.5 297.5 8.799494934
305. 2.5 58.353420241
305. 5. 59.586833072
305. 7.5 60.804762878
305. 10. 62.029560844
305. 12.5 63.326003587
305. 15. 64.694745823
305. 17.5 66.049654537
305. 20. 67.072290033
305. 22.5 67.251705429
305. 25. 66.322201519
305. 27.5 64.496410642
305. 30. 62.139834927
305. 32.5 59.588843736
305. 35. 57.031837879
305. 37.5 54.568779495
305. 40. 52.239202129
305. 42.5 50.047952377
305. 45. 47.980006275
305. 47.5 46.052789723
305. 50. 44.241724772
305. 52.5 42.488199131
305. 55. 40.884586972
305. 57.5 39.296234163
305. 60. 37.851129779
305. 62.5 36.409623494
305. 65. 35.075928719
305. 67.5 33.792192103
305. 70. 32.512442028
305. 72.5 31.350936901
305. 75. 30.236415339
305. 77.5 29.126562388
305. 80. 28.021909404
305. 82.5 27.067742862
305. 85. 26.146221502
305. 87.5 25.231475362
305. 90. 24.323715665
305. 92.5 23.422902242
305. 95. 22.576872984
305. 97.5 21.892554146
305. 100. 21.21745297
305. 102.5 20.551643899
305. 105. 19.895084642
305. 107.5 19.247627594
305. 110. 18.609029476
305. 112.5 17.97895915
305. 115. 17.357003589
305. 117.5 16.742671909
305. 120. 16.135397368
305. 122.5 15.852521888
305. 125. 15.609145786
305. 127.5 15.373447464
305. 130. 15.145253903
305. 132.5 14.924380373
305. 135. 14.71063332
305. 137.5 14.503812869
305. 140. 14.303714983
305. 142.5 14.11013331
305. 145. 13.922860757
305. 147.5 13.741690816
305. 150. 13.566418678
305. 152.5 13.396842152
305. 155. 13.232762423
305. 157.5 13.073984663
305. 160. 12.920318515
305. 162.5 12.771578468
305. 165. 12.627584146
305. 167.5 12.488160505
305. 170. 12.353137973
305. 172.5 12.222352526
305. 175. 12.09564572
305. 177.5 11.972864678
305. 180. 11.853862044
305. 182.5 11.738495916
305. 185. 11.626629746
305. 187.5 11.518132233
305. 190. 11.412877193
305. 192.5 11.31074342
305. 195. 11.211614547
305. 197.5 11.115378888
305. 200. 11.021929289
305. 202.5 10.931162968
305. 205. 10.842981356
305. 207.5 10.757289945
305. 210. 10.67399813
305. 212.5 10.593019055
305. 215. 10.514269464
305. 217.5 10.437669557
305. 220. 10.36314284
305. 222.5 10.290615994
305. 225. 10.220018736
305. 227.5 10.15128369
305. 230. 10.084346261
305. 232.5 10.019144515
305. 235. 9.95561906
305. 237.5 9.8937129388
305. 240. 9.8333715172
305. 242.5 9.774542383
305. 245. 9.717175247
305. 247.5 9.6612218484
305. 250. 9.6066358647
305. 252.5 9.553372825
305. 255. 9.5013900277
305. 257.5 9.4506464616
305. 260. 9.4011027302
305. 262.5 9.3527209807
305. 265. 9.3054648344
305. 267.5 9.2592993222
305. 270. 9.2141908217
305. 272.5 9.170106998
305. 275. 9.1270167468
305. 277.5 9.0848901405
305. 280. 9.0436983768
305. 282.5 9.0034137295
305. 285. 8.9640095015
305. 287.5 8.9254599806
305. 290. 8.8877403971
305. 292.5 8.8508268826
305. 295. 8.8146964324
305. 297.5 8.779326868
307.5 2.5 56.701777888
307.5 5. 57.552778598
307.5 7.5 58.295097601
307.5 10. 58.913711563
307.5 12.5 59.392805769
307.5 15. 59.695892823
307.5 17.5 59.735610219
307.5 20. 59.384865366
307.5 22.5 58.546691359
307.5 25. 57.277425979
307.5 27.5 55.687916257
307.5 30. 53.979090518
307.5 32.5 52.204794391
307.5 35. 50.417243435
307.5 37.5 48.674607632
307.5 40. 47.001271695
307.5 42.5 45.341891327
307.5 45. 43.794543479
307.5 47.5 42.254552952
307.5 50. 40.816063612
307.5 52.5 39.364087774
307.5 55. 38.046427506
307.5 57.5 36.716310549
307.5 60. 35.443005918
307.5 62.5 34.246828838
307.5 65. 33.044197755
307.5 67.5 31.879286762
307.5 70. 30.824948291
307.5 72.5 29.768234203
307.5 75. 28.710649841
307.5 77.5 27.68509332
307.5 80. 26.798045048
307.5 82.5 25.913434668
307.5 85. 25.03208347
307.5 87.5 24.15452703
307.5 90. 23.28103265
307.5 92.5 22.487205217
307.5 95. 21.822788747
307.5 97.5 21.165592408
307.5 100. 20.5158832
307.5 102.5 19.873798777
307.5 105. 19.23935893
307.5 107.5 18.612475556
307.5 110. 17.992961046
307.5 112.5 17.380534977
307.5 115. 16.774829005
307.5 117.5 16.175389826
307.5 120. 15.872431074
307.5 122.5 15.631680941
307.5 125. 15.398205123
307.5 127.5 15.171876933
307.5 130. 14.952553361
307.5 132.5 14.740078322
307.5 135. 14.534285518
307.5 137.5 14.335000932
307.5 140. 14.142045
307.5 142.5 13.955234487
307.5 145. 13.774384101
307.5 147.5 13.599307861
307.5 150. 13.429820263
307.5 152.5 13.265737258
307.5 155. 13.106877059
307.5 157.5 12.953060817
307.5 160. 12.804113155
307.5 162.5 12.659862609
307.5 165. 12.52014196
307.5 167.5 12.384788496
307.5 170. 12.253644196
307.5 172.5 12.126555856
307.5 175. 12.00337517
307.5 177.5 11.883958757
307.5 180. 11.768168163
307.5 182.5 11.655869828
307.5 185. 11.546935024
307.5 187.5 11.441239783
307.5 190. 11.3386648
307.5 192.5 11.239095327
307.5 195. 11.142421055
307.5 197.5 11.048535991
307.5 200. 10.957338326
307.5 202.5 10.868730304
307.5 205. 10.782618082
307.5 207.5 10.698911597
307.5 210. 10.617524427
307.5 212.5 10.538373658
307.5 215. 10.461379746
307.5 217.5 10.386466386
307.5 220. 10.313560387
307.5 222.5 10.242591541
307.5 225. 10.173492504
307.5 227.5 10.106198674
307.5 230. 10.040648079
307.5 232.5 9.976781264
307.5 235. 9.9145411826
307.5 237.5 9.8538730954
307.5 240. 9.7947244696
307.5 242.5 9.7370448829
307.5 245. 9.6807859321
307.5 247.5 9.6259011448
307.5 250. 9.5723458948
307.5 252.5 9.5200773212
307.5 255. 9.4690542513
307.5 257.5 9.4192371258
307.5 260. 9.3705879288
307.5 262.5 9.3230701194
307.5 265. 9.2766485674
307.5 267.5 9.2312894915
307.5 270. 9.1869604005
307.5 272.5 9.1436300364
307.5 275. 9.1012683216
307.5 277.5 9.059846307
307.5 280. 9.0193361231
307.5 282.5 8.979710934
307.5 285. 8.9409448923
307.5 287.5 8.9030130968
307.5 290. 8.8658915524
307.5 292.5 8.8295571311
307.5 295. 8.7939875356
307.5 297.5 8.7591612639
310. 2.5 55.0971749
310. 5. 55.589950183
310. 7.5 55.894859384
310. 10. 55.964583848
310. 12.5 55.756808252
310. 15. 55.234992451
310. 17.5 54.362181743
310. 20. 53.158285498
310. 22.5 51.801345129
310. 25. 50.396411513
310. 27.5 49.050106963
310. 30. 47.733728038
310. 32.5 46.459609232
310. 35. 45.170356644
310. 37.5 43.934370411
310. 40. 42.644583682
310. 42.5 41.443339073
310. 45. 40.208771672
310. 47.5 38.988812281
310. 50. 37.830528383
310. 52.5 36.643113248
310. 55. 35.495856141
310. 57.5 34.411182558
310. 60. 33.308227396
310. 62.5 32.190562218
310. 65. 31.209627155
310. 67.5 30.222060766
310. 70. 29.226247937
310. 72.5 28.224092405
310. 75. 27.321732657
310. 77.5 26.477796069
310. 80. 25.632446696
310. 82.5 24.786801694
310. 85. 23.941688179
310. 87.5 23.09765647
310. 90. 22.368032601
310. 92.5 21.72510063
310. 95. 21.087324276
310. 97.5 20.455154123
310. 100. 19.828901963
310. 102.5 19.208751662
310. 105. 18.594768917
310. 107.5 17.98690972
310. 110. 17.385027385
310. 112.5 16.788877961
310. 115. 16.198123878
310. 117.5 15.885508203
310. 120. 15.647847393
310. 122.5 15.417023314
310. 125. 15.192957436
310. 127.5 14.975550393
310. 130. 14.764685531
310. 132.5 14.560232081
310. 135. 14.362047958
310. 137.5 14.169982239
310. 140. 13.983877315
310. 142.5 13.803570784
310. 145. 13.628897071
310. 147.5 13.459688832
310. 150. 13.295778154
310. 152.5 13.136997566
310. 155. 12.983180896
310. 157.5 12.83416398
310. 160. 12.689785255
310. 162.5 12.549886234
310. 165. 12.41431189
310. 167.5 12.282910959
310. 170. 12.155536168
310. 172.5 12.032044403
310. 175. 11.912296828
310. 177.5 11.796158951
310. 180. 11.683500665
310. 182.5 11.574196244
310. 185. 11.468124318
310. 187.5 11.365167831
310. 190. 11.265213969
310. 192.5 11.168154086
310. 195. 11.073883608
310. 197.5 10.982301936
310. 200. 10.893312335
310. 202.5 10.806821822
310. 205. 10.722741053
310. 207.5 10.640984197
310. 210. 10.561468822
310. 212.5 10.484115775
310. 215. 10.408849058
310. 217.5 10.335595715
310. 220. 10.264285713
310. 222.5 10.194851828
310. 225. 10.127229535
310. 227.5 10.061356897
310. 230. 9.9971744635
310. 232.5 9.9346251629
310. 235. 9.8736542075
310. 237.5 9.8142089963
310. 240. 9.7562390225
310. 242.5 9.6996957848
310. 245. 9.644532702
310. 247.5 9.5907050305
310. 250. 9.5381697852
310. 252.5 9.486885664
310. 255. 9.4368129752
310. 257.5 9.3879135676
310. 260. 9.3401507642
310. 262.5 9.2934892981
310. 265. 9.2478952518
310. 267.5 9.2033359987
310. 270. 9.1597801476
310. 272.5 9.1171974891
310. 275. 9.0755589451
310. 277.5 9.0348365197
310. 280. 8.9950032534
310. 282.5 8.9560331784
310. 285. 8.9179012767
310. 287.5 8.8805834392
310. 290. 8.8440564277
310. 292.5 8.8082978378
310. 295. 8.7732860641
310. 297.5 8.7390002667
312.5 2.5 53.533335681
312.5 5. 53.68277524
312.5 7.5 53.570817278
312.5 10. 53.130625323
312.5 12.5 52.315454023
312.5 15. 51.097002363
312.5 17.5 49.568674865
312.5 20. 47.90015939
312.5 22.5 46.372227474
312.5 25. 45.046633628
312.5 27.5 43.941202151
312.5 30. 42.898185186
312.5 32.5 41.948778852
312.5 35. 41.019519823
312.5 37.5 40.049046738
312.5 40. 39.077336829
312.5 42.5 38.145055552
312.5 45. 37.166901829
312.5 47.5 36.146625303
312.5 50. 35.203025128
312.5 52.5 34.250739188
312.5 55. 33.268615376
312.5 57.5 32.260688104
312.5 60. 31.363412316
312.5 62.5 30.461121747
312.5 65. 29.542443311
312.5 67.5 28.609974564
312.5 70. 27.697601278
312.5 72.5 26.905602142
312.5 75. 26.106768333
312.5 77.5 25.302748561
312.5 80. 24.494902171
312.5 82.5 23.68430533
312.5 85. 22.871758251
312.5 87.5 22.219003079
312.5 90. 21.599044569
312.5 92.5 20.982135391
312.5 95. 20.368896454
312.5 97.5 19.759804111
312.5 100. 19.155199738
312.5 102.5 18.555298674
312.5 105. 17.960198255
312.5 107.5 17.369884719
312.5 110. 16.784238766
312.5 112.5 16.203039557
312.5 115. 15.891544938
312.5 117.5 15.657439979
312.5 120. 15.429701752
312.5 122.5 15.208301235
312.5 125. 14.993184236
312.5 127.5 14.784275182
312.5 130. 14.581480543
312.5 132.5 14.384691893
312.5 135. 14.193788648
312.5 137.5 14.008640491
312.5 140. 13.829109504
312.5 142.5 13.655052038
312.5 145. 13.486320352
312.5 147.5 13.322764017
312.5 150. 13.164231137
312.5 152.5 13.010569389
312.5 155. 12.861626908
312.5 157.5 12.717253033
312.5 160. 12.577298926
312.5 162.5 12.441618092
312.5 165. 12.310066794
312.5 167.5 12.182504395
312.5 170. 12.058793619
312.5 172.5 11.938800756
312.5 175. 11.822395816
312.5 177.5 11.709452628
312.5 180. 11.599848904
312.5 182.5 11.493466277
312.5 185. 11.390190298
312.5 187.5 11.289910419
312.5 190. 11.192519954
312.5 192.5 11.097916019
312.5 195. 11.005999469
312.5 197.5 10.916674814
312.5 200. 10.829850132
312.5 202.5 10.745436978
312.5 205. 10.66335028
312.5 207.5 10.583508241
312.5 210. 10.505832232
312.5 212.5 10.430246687
312.5 215. 10.356678999
312.5 217.5 10.285059412
312.5 220. 10.215320916
312.5 222.5 10.147399147
312.5 225. 10.081232284
312.5 227.5 10.01676095
312.5 230. 9.9539281131
312.5 232.5 9.8926789983
312.5 235. 9.8329609904
312.5 237.5 9.7747235484
312.5 240. 9.7179181192
312.5 242.5 9.6624980552
312.5 245. 9.6084185345
312.5 247.5 9.5556364842
312.5 250. 9.5041105065
312.5 252.5 9.4538008082
312.5 255. 9.4046691317
312.5 257.5 9.3566786907
312.5 260. 9.3097941067
312.5 262.5 9.2639813492
312.5 265. 9.2192076785
312.5 267.5 9.1754415901
312.5 270. 9.1326527624
312.5 272.5 9.0908120061
312.5 275. 9.0498912161
312.5 277.5 9.0098633254
312.5 280. 8.9707022611
312.5 282.5 8.9323829023
312.5 285. 8.89488104
312.5 287.5 8.8581733384
312.5 290. 8.8222372988
312.5 292.5 8.7870512239
312.5 295. 8.7525941849
312.5 297.5 8.7188459894
315. 2.5 52.001509949
315. 5. 51.815895718
315. 7.5 51.300199368
315. 10. 50.374571155
315. 12.5 48.999379107
315. 15. 47.226195794
315. 17.5 45.248822641
315. 20. 43.430249956
315. 22.5 41.938334961
315. 25. 40.807561059
315. 27.5 39.858754899
315. 30. 39.055320069
315. 32.5 38.340769906
315. 35. 37.613902597
315. 37.5 36.855127541
315. 40. 36.054915453
315. 42.5 35.317731282
315. 45. 34.552071132
315. 47.5 33.745109077
315. 50. 32.899534896
315. 52.5 32.040446292
315. 55. 31.265278748
315. 57.5 30.462597162
315. 60. 29.635508763
315. 62.5 28.786928319
315. 65. 27.919491774
315. 67.5 27.178799267
315. 70. 26.43725268
315. 72.5 25.685099916
315. 75. 24.92414107
315. 77.5 24.155914774
315. 80. 23.381694828
315. 82.5 22.635551234
315. 85. 22.039934005
315. 87.5 21.444318744
315. 90. 20.849632644
315. 92.5 20.256649376
315. 95. 19.665996421
315. 97.5 19.078162684
315. 100. 18.493506013
315. 102.5 17.912260262
315. 105. 17.334541608
315. 107.5 16.760353834
315. 110. 16.189592326
315. 112.5 15.890356022
315. 115. 15.66027308
315. 117.5 15.436056708
315. 120. 15.21772818
315. 122.5 15.005279563
315. 125. 14.798677646
315. 127.5 14.597867547
315. 130. 14.402775987
315. 132.5 14.213314245
315. 135. 14.029380807
315. 137.5 13.850863731
315. 140. 13.677642738
315. 142.5 13.509591066
315. 145. 13.346577085
315. 147.5 13.188465711
315. 150. 13.035119629
315. 152.5 12.886400352
315. 155. 12.742169123
315. 157.5 12.602287683
315. 160. 12.466618921
315. 162.5 12.335027416
315. 165. 12.207379884
315. 167.5 12.083545548
315. 170. 11.963396429
315. 172.5 11.846807583
315. 175. 11.733657277
315. 177.5 11.623827122
315. 180. 11.517202161
315. 182.5 11.413670934
315. 185. 11.313125499
315. 187.5 11.215461438
315. 190. 11.120577842
315. 192.5 11.028377274
315. 195. 10.93876572
315. 197.5 10.851652531
315. 200. 10.76695035
315. 202.5 10.684575038
315. 205. 10.604445588
315. 207.5 10.526484042
315. 210. 10.450615393
315. 212.5 10.376767501
315. 215. 10.304870994
315. 217.5 10.234859175
315. 220. 10.166667929
315. 222.5 10.100235632
315. 225. 10.035503054
315. 227.5 9.9724132741
315. 230. 9.9109115878
315. 232.5 9.8509454241
315. 235. 9.7924642597
315. 237.5 9.7354195376
315. 240. 9.6797645877
315. 242.5 9.6254545505
315. 245. 9.5724463026
315. 247.5 9.5206983852
315. 250. 9.4701709353
315. 252.5 9.4208256192
315. 255. 9.3726255683
315. 257.5 9.3255353185
315. 260. 9.2795207505
315. 262.5 9.2345490333
315. 265. 9.1905885705
315. 267.5 9.1476089477
315. 270. 9.1055808832
315. 272.5 9.0644761798
315. 275. 9.0242676795
315. 277.5 8.9849292197
315. 280. 8.9464355915
315. 282.5 8.9087624996
315. 285. 8.8718865241
315. 287.5 8.8357850842
315. 290. 8.800436403
315. 292.5 8.7658194743
315. 295. 8.7319140306
315. 297.5 8.6987005128
317.5 2.5 50.497719875
317.5 5. 49.980681972
317.5 7.5 49.06827675
317.5 10. 47.676289126
317.5 12.5 45.797206169
317.5 15. 43.604618051
317.5 17.5 41.436098423
317.5 20. 39.59739144
317.5 22.5 38.301576196
317.5 25. 37.336082117
317.5 27.5 36.557580603
317.5 30. 35.884250749
317.5 32.5 35.330084668
317.5 35. 34.768604179
317.5 37.5 34.181503436
317.5 40. 33.559010468
317.5 42.5 32.896572436
317.5 45. 32.192863387
317.5 47.5 31.563975173
317.5 50. 30.904616184
317.5 52.5 30.211687027
317.5 55. 29.487675685
317.5 57.5 28.735228269
317.5 60. 27.956978409
317.5 62.5 27.282101855
317.5 65. 26.607950267
317.5 67.5 25.917661363
317.5 70. 25.213304889
317.5 72.5 24.496750164
317.5 75. 23.769645007
317.5 77.5 23.033401835
317.5 80. 22.398644149
317.5 82.5 21.830824358
317.5 85. 21.26077734
317.5 87.5 20.689555387
317.5 90. 20.118063269
317.5 92.5 19.547062336
317.5 95. 18.97717557
317.5 97.5 18.408893095
317.5 100. 17.842577732
317.5 102.5 17.278470242
317.5 105. 16.716693903
317.5 107.5 16.157258112
317.5 110. 15.881782153
317.5 112.5 15.6561832
317.5 115. 15.435923295
317.5 117.5 15.221074187
317.5 120. 15.011674759
317.5 122.5 14.807735016
317.5 125. 14.609239789
317.5 127.5 14.416152151
317.5 130. 14.228416534
317.5 132.5 14.045961567
317.5 135. 13.868702631
317.5 137.5 13.696544154
317.5 140. 13.529381655
317.5 142.5 13.367103556
317.5 145. 13.209592781
317.5 147.5 13.056728156
317.5 150. 12.908385639
317.5 152.5 12.764439371
317.5 155. 12.624762599
317.5 157.5 12.489228457
317.5 160. 12.357710631
317.5 162.5 12.230083924
317.5 165. 12.106224728
317.5 167.5 11.986011413
317.5 170. 11.869324644
317.5 172.5 11.756047642
317.5 175. 11.646066381
317.5 177.5 11.53926975
317.5 180. 11.43554966
317.5 182.5 11.334801133
317.5 185. 11.236922342
317.5 187.5 11.141814642
317.5 190. 11.049382572
317.5 192.5 10.959533834
317.5 195. 10.872179271
317.5 197.5 10.787232814
317.5 200. 10.704611436
317.5 202.5 10.624235086
317.5 205. 10.54602662
317.5 207.5 10.469911731
317.5 210. 10.395818865
317.5 212.5 10.323679148
317.5 215. 10.253426297
317.5 217.5 10.184996539
317.5 220. 10.118328529
317.5 222.5 10.053363265
317.5 225. 9.9900440014
317.5 227.5 9.9283161735
317.5 230. 9.8681273118
317.5 232.5 9.8094269644
317.5 235. 9.7521666197
317.5 237.5 9.6962996309
317.5 240. 9.6417811425
317.5 242.5 9.5885680191
317.5 245. 9.5366187766
317.5 247.5 9.485893515
317.5 250. 9.4363538548
317.5 252.5 9.387962874
317.5 255. 9.3406850487
317.5 257.5 9.294486195
317.5 260. 9.2493334143
317.5 262.5 9.2051950392
317.5 265. 9.1620405827
317.5 267.5 9.1198406893
317.5 270. 9.0785670876
317.5 272.5 9.0381925452
317.5 275. 8.9986908257
317.5 277.5 8.9600366468
317.5 280. 8.9222056413
317.5 282.5 8.8851743184
317.5 285. 8.8489200281
317.5 287.5 8.8134209258
317.5 290. 8.7786559396
317.5 292.5 8.744604738
317.5 295. 8.7112476999
317.5 297.5 8.6785658856
320. 2.5 49.0161967
320. 5. 48.172479377
320. 7.5 46.866913806
320. 10. 45.030829306
320. 12.5 42.722315604
320. 15. 40.261613054
320. 17.5 38.072565949
320. 20. 36.370690208
320. 22.5 35.238107678
320. 25. 34.45633819
320. 27.5 33.841023603
320. 30. 33.304769267
320. 32.5 32.794130136
320. 35. 32.277948351
320. 37.5 31.812204142
320. 40. 31.337708762
320. 42.5 30.829423662
320. 45. 30.285471383
320. 47.5 29.705663923
320. 50. 29.090906693
320. 52.5 28.442790533
320. 55. 27.78022131
320. 57.5 27.205121799
320. 60. 26.606680691
320. 62.5 25.987017142
320. 65. 25.348216202
320. 67.5 24.692269632
320. 70. 24.021031211
320. 72.5 23.336183388
320. 75. 22.664292004
320. 77.5 22.130908063
320. 80. 21.591863763
320. 82.5 21.048440826
320. 85. 20.501786229
320. 87.5 19.952910445
320. 90. 19.402687837
320. 92.5 18.851858615
320. 95. 18.301031823
320. 97.5 17.750688884
320. 100. 17.201187293
320. 102.5 16.65276405
320. 105. 16.105538472
320. 107.5 15.865692795
320. 110. 15.645031511
320. 112.5 15.429157768
320. 115. 15.21819328
320. 117.5 15.012223736
320. 120. 14.811302726
320. 122.5 14.615455455
320. 125. 14.424682219
320. 127.5 14.238961628
320. 130. 14.058253575
320. 132.5 13.882501944
320. 135. 13.711637068
320. 137.5 13.545577943
320. 140. 13.384234219
320. 142.5 13.227507967
320. 145. 13.075295246
320. 147.5 12.927487493
320. 150. 12.783972729
320. 152.5 12.644636625
320. 155. 12.509363415
320. 157.5 12.37803669
320. 160. 12.250540079
320. 162.5 12.126757821
320. 165. 12.006575261
320. 167.5 11.889879249
320. 170. 11.776558485
320. 172.5 11.666503793
320. 175. 11.559608342
320. 177.5 11.455767821
320. 180. 11.354880577
320. 182.5 11.25684771
320. 185. 11.161573142
320. 187.5 11.06896366
320. 190. 10.978928938
320. 192.5 10.891381531
320. 195. 10.80623687
320. 197.5 10.723413225
320. 200. 10.64283167
320. 202.5 10.564416035
320. 205. 10.488092846
320. 207.5 10.413791269
320. 210. 10.34144304
320. 212.5 10.270982396
320. 215. 10.202346003
320. 217.5 10.135472883
320. 220. 10.070304339
320. 222.5 10.006783878
320. 225. 9.9448571381
320. 227.5 9.8844718125
320. 230. 9.8255775768
320. 232.5 9.768126016
320. 235. 9.7120705529
320. 237.5 9.6573663791
320. 240. 9.603970387
320. 242.5 9.5518411034
320. 245. 9.5009386255
320. 247.5 9.4512245588
320. 250. 9.4026619568
320. 252.5 9.3552152628
320. 255. 9.3088502536
320. 257.5 9.2635339856
320. 260. 9.2192347425
320. 262.5 9.1759219853
320. 265. 9.1335663035
320. 267.5 9.0921393695
320. 270. 9.0516138935
320. 272.5 9.0119635809
320. 275. 8.9731630916
320. 277.5 8.9351880003
320. 280. 8.8980147592
320. 282.5 8.8616206617
320. 285. 8.825983808
320. 287.5 8.7910830719
320. 290. 8.7568980692
320. 292.5 8.7234091277
320. 295. 8.6905972575
320. 297.5 8.6584441243
322.5 2.5 47.554396131
322.5 5. 46.382523378
322.5 7.5 44.692958056
322.5 10. 42.441424621
322.5 12.5 39.806634558
322.5 15. 37.234271518
322.5 17.5 35.124340531
322.5 20. 33.658443979
322.5 22.5 32.628114538
322.5 25. 31.939778455
322.5 27.5 31.470469522
322.5 30. 31.063390352
322.5 32.5 30.675780144
322.5 35. 30.282873193
322.5 37.5 29.870328605
322.5 40. 29.429951674
322.5 42.5 28.957306071
322.5 45. 28.450338265
322.5 47.5 27.908543068
322.5 50. 27.435021009
322.5 52.5 26.944451867
322.5 55. 26.427041555
322.5 57.5 25.884415355
322.5 60. 25.318349647
322.5 62.5 24.730680625
322.5 65. 24.123232255
322.5 67.5 23.497759505
322.5 70. 22.855903745
322.5 72.5 22.334730101
322.5 75. 21.832954095
322.5 77.5 21.323437523
322.5 80. 20.807503217
322.5 82.5 20.286359585
322.5 85. 19.761094295
322.5 87.5 19.232670652
322.5 90. 18.701926084
322.5 92.5 18.169572181
322.5 95. 17.636195797
322.5 97.5 17.102260753
322.5 100. 16.568109713
322.5 102.5 16.061274532
322.5 105. 15.841988876
322.5 107.5 15.626706338
322.5 110. 15.415639776
322.5 112.5 15.208959633
322.5 115. 15.006797763
322.5 117.5 14.809251175
322.5 120. 14.616385657
322.5 122.5 14.428239226
322.5 125. 14.244825381
322.5 127.5 14.066136147
322.5 130. 13.89214488
322.5 132.5 13.722808851
322.5 135. 13.558071606
322.5 137.5 13.397865094
322.5 140. 13.242111592
322.5 142.5 13.090725428
322.5 145. 12.943614512
322.5 147.5 12.800681698
322.5 150. 12.661825976
322.5 152.5 12.526943531
322.5 155. 12.395928649
322.5 157.5 12.268674522
322.5 160. 12.145073924
322.5 162.5 12.025019804
322.5 165. 11.908405784
322.5 167.5 11.795126579
322.5 170. 11.685078354
322.5 172.5 11.578159009
322.5 175. 11.474268425
322.5 177.5 11.373308651
322.5 180. 11.275184053
322.5 182.5 11.179801436
322.5 185. 11.087070121
322.5 187.5 10.996902007
322.5 190. 10.909211605
322.5 192.5 10.823916053
322.5 195. 10.740935114
322.5 197.5 10.660191166
322.5 200. 10.581609169
322.5 202.5 10.505116633
322.5 205. 10.430643572
322.5 207.5 10.358122454
322.5 210. 10.287488145
322.5 212.5 10.218677851
322.5 215. 10.15163105
322.5 217.5 10.086289432
322.5 220. 10.022596833
322.5 222.5 9.9604991619
322.5 225. 9.899944338
322.5 227.5 9.8408822213
322.5 230. 9.7832645456
322.5 232.5 9.7270448517
322.5 235. 9.6721784227
322.5 237.5 9.6186222189
322.5 240. 9.5663348156
322.5 242.5 9.5152763415
322.5 245. 9.4654084193
322.5 247.5 9.4166941071
322.5 250. 9.369097843
322.5 252.5 9.3225853896
322.5 255. 9.2771237824
322.5 257.5 9.232681278
322.5 260. 9.1892273058
322.5 262.5 9.1467324201
322.5 265. 9.1051682548
322.5 267.5 9.06450748
322.5 270. 9.024723759
322.5 272.5 8.9857917088
322.5 275. 8.9476868607
322.5 277.5 8.9103856233
322.5 280. 8.8738652464
322.5 282.5 8.8381037872
322.5 285. 8.8030800772
322.5 287.5 8.7687736906
322.5 290. 8.7351649146
322.5 292.5 8.7022347201
322.5 295. 8.669964734
322.5 297.5 8.6383372133
325. 2.5 46.110704272
325. 5. 44.611831732
325. 7.5 42.544707365
325. 10. 39.933526898
325. 12.5 37.08640053
325. 15. 34.521905277
325. 17.5 32.529298814
325. 20. 31.280453387
325. 22.5 30.480459122
325. 25. 29.918791259
325. 27.5 29.483834015
325. 30. 29.106527958
325. 32.5 28.746841129
325. 35. 28.38168559
325. 37.5 27.997629089
325. 40. 27.642011937
325. 42.5 27.290959288
325. 45. 26.912276676
325. 47.5 26.505291217
325. 50. 26.070142878
325. 52.5 25.607538403
325. 55. 25.118574583
325. 57.5 24.604604946
325. 60. 24.067135659
325. 62.5 23.507742547
325. 65. 22.928004193
325. 67.5 22.434255352
325. 70. 21.975449378
325. 72.5 21.505606417
325. 75. 21.026126871
325. 77.5 20.538335572
325. 80. 20.043467356
325. 82.5 19.542656281
325. 85. 19.036927903
325. 87.5 18.527194091
325. 90. 18.014249833
325. 92.5 17.498771557
325. 95. 16.98131648
325. 97.5 16.462322545
325. 100. 16.023452849
325. 102.5 15.810605308
325. 105. 15.601125524
325. 107.5 15.395274549
325. 110. 15.19326956
325. 112.5 14.995287264
325. 115. 14.801467344
325. 117.5 14.611915883
325. 120. 14.426708696
325. 122.5 14.245894533
325. 125. 14.06949812
325. 127.5 13.897523017
325. 130. 13.729954275
325. 132.5 13.566760894
325. 135. 13.407898074
325. 137.5 13.253309262
325. 140. 13.102928012
325. 142.5 12.956679648
325. 145. 12.814482761
325. 147.5 12.676250536
325. 150. 12.541891932
325. 152.5 12.411312713
325. 155. 12.284416365
325. 157.5 12.161104881
325. 160. 12.041279452
325. 162.5 11.924841058
325. 165. 11.811690974
325. 167.5 11.701731205
325. 170. 11.594864845
325. 172.5 11.490996386
325. 175. 11.390031964
325. 177.5 11.291879569
325. 180. 11.196449206
325. 182.5 11.103653026
325. 185. 11.01340542
325. 187.5 10.925623095
325. 190. 10.84022512
325. 192.5 10.757132955
325. 195. 10.676270459
325. 197.5 10.597563892
325. 200. 10.520941896
325. 202.5 10.446335472
325. 205. 10.373677946
325. 207.5 10.302904924
325. 210. 10.233954254
325. 212.5 10.166765965
325. 215. 10.101282223
325. 217.5 10.037447263
325. 220. 9.9752073413
325. 222.5 9.9145106655
325. 225. 9.8553073395
325. 227.5 9.7975492997
325. 230. 9.7411902546
325. 232.5 9.6861856234
325. 235. 9.6324924763
325. 237.5 9.5800694753
325. 240. 9.5288768157
325. 242.5 9.4788761696
325. 245. 9.4300306301
325. 247.5 9.3823046574
325. 250. 9.335664026
325. 252.5 9.2900757742
325. 255. 9.245508154
325. 257.5 9.2019305838
325. 260. 9.1593136022
325. 262.5 9.1176288231
325. 265. 9.0768488932
325. 267.5 9.0369474502
325. 270. 8.9978990834
325. 272.5 8.959679295
325. 275. 8.9222644635
325. 277.5 8.8856318085
325. 280. 8.8497593562
325. 282.5 8.8146259075
325. 285. 8.7802110065
325. 287.5 8.7464949103
325. 290. 8.7134585606
325. 292.5 8.6810835561
325. 295. 8.649352126
325. 297.5 8.6182471051
327.5 2.5 44.681260653
327.5 5. 42.858953461
327.5 7.5 40.436635734
327.5 10. 37.529678248
327.5 12.5 34.571775356
327.5 15. 32.03438094
327.5 17.5 30.3748832
327.5 20. 29.241871445
327.5 22.5 28.49160924
327.5 25. 27.969592865
327.5 27.5 27.628588757
327.5 30. 27.353914581
327.5 32.5 27.090661405
327.5 35. 26.821951476
327.5 37.5 26.537846003
327.5 40. 26.232450987
327.5 42.5 25.902349121
327.5 45. 25.545716513
327.5 47.5 25.161799141
327.5 50. 24.750583526
327.5 52.5 24.312575806
327.5 55. 23.848643946
327.5 57.5 23.35989876
327.5 60. 22.847600458
327.5 62.5 22.42418746
327.5 65. 22.012976175
327.5 67.5 21.587759637
327.5 70. 21.149891387
327.5 72.5 20.700703735
327.5 75. 20.241485027
327.5 77.5 19.773461056
327.5 80. 19.297780178
327.5 82.5 18.815501668
327.5 85. 18.32758686
327.5 87.5 17.834892611
327.5 90. 17.338166629
327.5 92.5 16.838044208
327.5 95. 16.335045916
327.5 97.5 15.977513335
327.5 100. 15.771513266
327.5 102.5 15.56823862
327.5 105. 15.367994966
327.5 107.5 15.171043433
327.5 110. 14.977603572
327.5 112.5 14.787856384
327.5 115. 14.601947424
327.5 117.5 14.419989922
327.5 120. 14.242067846
327.5 122.5 14.068238868
327.5 125. 13.898537207
327.5 127.5 13.732976304
327.5 130. 13.571551342
327.5 132.5 13.414241567
327.5 135. 13.261012443
327.5 137.5 13.111817611
327.5 140. 12.966600676
327.5 142.5 12.825296821
327.5 145. 12.687834255
327.5 147.5 12.554135508
327.5 150. 12.424118585
327.5 152.5 12.297697983
327.5 155. 12.174785593
327.5 157.5 12.055291481
327.5 160. 11.939124575
327.5 162.5 11.826193259
327.5 165. 11.716405884
327.5 167.5 11.609671205
327.5 170. 11.505898752
327.5 172.5 11.404999148
327.5 175. 11.306884363
327.5 177.5 11.211467934
327.5 180. 11.118665142
327.5 182.5 11.028393148
327.5 185. 10.940571105
327.5 187.5 10.855120242
327.5 190. 10.771963919
327.5 192.5 10.69102767
327.5 195. 10.612239225
327.5 197.5 10.535528515
327.5 200. 10.460827668
327.5 202.5 10.388070996
327.5 205. 10.317194965
327.5 207.5 10.248138169
327.5 210. 10.180841287
327.5 212.5 10.115247044
327.5 215. 10.051300162
327.5 217.5 9.9889473106
327.5 220. 9.928137055
327.5 222.5 9.8688198031
327.5 225. 9.8109477494
327.5 227.5 9.7544748202
327.5 230. 9.6993566177
327.5 232.5 9.6455503642
327.5 235. 9.5930148472
327.5 237.5 9.5417103644
327.5 240. 9.4915986704
327.5 242.5 9.4426429236
327.5 245. 9.3948076345
327.5 247.5 9.3480586155
327.5 250. 9.3023629316
327.5 252.5 9.257688853
327.5 255. 9.214005808
327.5 257.5 9.1712843388
327.5 260. 9.1294960578
327.5 262.5 9.0886136055
327.5 265. 9.0486106101
327.5 267.5 9.0094616483
327.5 270. 8.9711422076
327.5 272.5 8.9336286502
327.5 275. 8.8968981781
327.5 277.5 8.860928799
327.5 280. 8.825699295
327.5 282.5 8.7911891908
327.5 285. 8.7573787245
327.5 287.5 8.7242488188
327.5 290. 8.6917810538
327.5 292.5 8.6599576406
327.5 295. 8.6287613963
327.5 297.5 8.59817572
330. 2.5 43.267635573
330. 5. 41.124037256
330. 7.5 38.371432116
330. 10. 35.227423194
330. 12.5 32.200746854
330. 15. 29.971132062
330. 17.5 28.346504259
330. 20. 27.397023037
330. 22.5 26.852412805
330. 25. 26.475188425
330. 27.5 26.182435987
330. 30. 25.926384475
330. 32.5 25.680028773
330. 35. 25.427801424
330. 37.5 25.160505689
330. 40. 24.872644136
330. 42.5 24.560978493
330. 45. 24.223720683
330. 47.5 23.860055028
330. 50. 23.469839352
330. 52.5 23.053405836
330. 55. 22.645885176
330. 57.5 22.302789757
330. 60. 21.942229664
330. 62.5 21.565294785
330. 65. 21.173153827
330. 67.5 20.767019675
330. 70. 20.348119444
330. 72.5 19.917668735
330. 75. 19.476849753
330. 77.5 19.026792956
330. 80. 18.568561898
330. 82.5 18.103140944
330. 85. 17.631425456
330. 87.5 17.154214082
330. 90. 16.672202732
330. 92.5 16.185979816
330. 95. 15.923497784
330. 97.5 15.724722156
330. 100. 15.52802886
330. 102.5 15.33376346
330. 105. 15.142227484
330. 107.5 14.953680612
330. 110. 14.768343162
330. 112.5 14.586398778
330. 115. 14.407997228
330. 117.5 14.233257239
330. 120. 14.062269313
330. 122.5 13.895098471
330. 125. 13.731786905
330. 127.5 13.572356485
330. 130. 13.416811133
330. 132.5 13.265139027
330. 135. 13.11731465
330. 137.5 12.973300663
330. 140. 12.833049623
330. 142.5 12.696505539
330. 145. 12.563605271
330. 147.5 12.434279796
330. 150. 12.308455325
330. 152.5 12.186054308
330. 155. 12.066996313
330. 157.5 11.951198804
330. 160. 11.838577822
330. 162.5 11.729048573
330. 165. 11.622525945
330. 167.5 11.518924944
330. 170. 11.418161076
330. 172.5 11.320150662
330. 175. 11.22481111
330. 177.5 11.132061138
330. 180. 11.041820961
330. 182.5 10.954012436
330. 185. 10.868559184
330. 187.5 10.785386683
330. 190. 10.704422335
330. 192.5 10.625595517
330. 195. 10.548837609
330. 197.5 10.474082016
330. 200. 10.401264165
330. 202.5 10.330321504
330. 205. 10.261193484
330. 207.5 10.193821532
330. 210. 10.128149025
330. 212.5 10.06412125
330. 215. 10.001685368
330. 217.5 9.9407903703
330. 220. 9.8813870301
330. 222.5 9.823427857
330. 225. 9.7668670467
330. 227.5 9.7116604316
330. 230. 9.6577654293
330. 232.5 9.6051409925
330. 235. 9.5537475578
330. 237.5 9.5035469956
330. 240. 9.4545025603
330. 242.5 9.4065788412
330. 245. 9.3597417149
330. 247.5 9.3139582976
330. 250. 9.2691968996
330. 252.5 9.2254269806
330. 255. 9.1826191059
330. 257.5 9.1407449046
330. 260. 9.0997770281
330. 262.5 9.0596891112
330. 265. 9.0204557332
330. 267.5 8.9820523812
330. 270. 8.9444554146
330. 272.5 8.9076420303
330. 275. 8.8715902301
330. 277.5 8.8362787886
330. 280. 8.8016872223
330. 282.5 8.7677957608
330. 285. 8.7345853178
330. 287.5 8.7020374646
330. 290. 8.6701344034
330. 292.5 8.6388589429
330. 295. 8.6081944739
330. 297.5 8.5781249463
332.5 2.5 41.867767979
332.5 5. 39.407708914
332.5 7.5 36.350005305
332.5 10. 33.063917253
332.5 12.5 30.19205564
332.5 15. 27.957397165
332.5 17.5 26.7035801
332.5 20. 25.915290019
332.5 22.5 25.409759837
332.5 25. 25.060247683
332.5 27.5 24.788104555
332.5 30. 24.548897031
332.5 32.5 24.317696759
332.5 35. 24.080144943
332.5 37.5 23.827729118
332.5 40. 23.555320597
332.5 42.5 23.259852321
332.5 45. 22.939577461
332.5 47.5 22.633776039
332.5 50. 22.362641211
332.5 52.5 22.072427407
332.5 55. 21.763618714
332.5 57.5 21.436905978
332.5 60. 21.093136955
332.5 62.5 20.733274627
332.5 65. 20.358361265
332.5 67.5 19.969486993
332.5 70. 19.567762174
332.5 72.5 19.154293236
332.5 75. 18.73016169
332.5 77.5 18.296406119
332.5 80. 17.854006892
332.5 82.5 17.403873369
332.5 85. 16.94683327
332.5 87.5 16.483623902
332.5 90. 16.053725104
332.5 92.5 15.861492555
332.5 95. 15.670281205
332.5 97.5 15.480514835
332.5 100. 15.292573714
332.5 102.5 15.106795461
332.5 105. 14.923476463
332.5 107.5 14.742873718
332.5 110. 14.565206988
332.5 112.5 14.390661188
332.5 115. 14.21938889
332.5 117.5 14.051512911
332.5 120. 13.887128889
332.5 122.5 13.726307828
332.5 125. 13.569098562
332.5 127.5 13.415530108
332.5 130. 13.2656139
332.5 132.5 13.119345875
332.5 135. 12.97670842
332.5 137.5 12.837672165
332.5 140. 12.702197627
332.5 142.5 12.570236704
332.5 145. 12.441734035
332.5 147.5 12.316628218
332.5 150. 12.194852908
332.5 152.5 12.076337787
332.5 155. 11.961009436
332.5 157.5 11.848792095
332.5 160. 11.739608337
332.5 162.5 11.633379654
332.5 165. 11.53002697
332.5 167.5 11.429471079
332.5 170. 11.331633027
332.5 172.5 11.236434438
332.5 175. 11.143797784
332.5 177.5 11.05364662
332.5 180. 10.965905772
332.5 182.5 10.880501498
332.5 185. 10.79736161
332.5 187.5 10.71641558
332.5 190. 10.637594614
332.5 192.5 10.560831709
332.5 195. 10.486061693
332.5 197.5 10.413221251
332.5 200. 10.342248936
332.5 202.5 10.273085166
332.5 205. 10.20567222
332.5 207.5 10.13995422
332.5 210. 10.075877106
332.5 212.5 10.013388605
332.5 215. 9.9524382038
332.5 217.5 9.8929771054
332.5 220. 9.8349581921
332.5 222.5 9.7783359823
332.5 225. 9.7230665866
332.5 227.5 9.6691076622
332.5 230. 9.6164183671
332.5 232.5 9.5649593137
332.5 235. 9.5146925221
332.5 237.5 9.4655813737
332.5 240. 9.4175905655
332.5 242.5 9.3706860642
332.5 245. 9.3248350618
332.5 247.5 9.2800059316
332.5 250. 9.2361681853
332.5 252.5 9.193292431
332.5 255. 9.1513503324
332.5 257.5 9.1103145693
332.5 260. 9.0701587987
332.5 262.5 9.0308576175
332.5 265. 8.9923865266
332.5 267.5 8.9547218958
332.5 270. 8.91784093
332.5 272.5 8.8817216366
332.5 275. 8.846342794
332.5 277.5 8.8116839218
332.5 280. 8.7777252511
332.5 282.5 8.7444476969
332.5 285. 8.7118328309
332.5 287.5 8.679862856
332.5 290. 8.648520581
332.5 292.5 8.6177893968
332.5 295. 8.5876532541
332.5 297.5 8.5580966405
335. 2.5 40.481920035
335. 5. 37.723954982
335. 7.5 34.425790754
335. 10. 31.068884599
335. 12.5 28.227093451
335. 15. 26.397329235
335. 17.5 25.222528357
335. 20. 24.484024081
335. 22.5 24.015043793
335. 25. 23.691122058
335. 27.5 23.437819709
335. 30. 23.213864868
335. 32.5 22.996261415
335. 35. 22.771766467
335. 37.5 22.590867088
335. 40. 22.403987662
335. 42.5 22.200540913
335. 45. 21.979321539
335. 47.5 21.739724204
335. 50. 21.481575736
335. 52.5 21.205026388
335. 55. 20.910474585
335. 57.5 20.598511018
335. 60. 20.269874258
335. 62.5 19.925413593
335. 65. 19.566056783
335. 67.5 19.192781509
335. 70. 18.806589929
335. 72.5 18.408485992
335. 75. 17.999455369
335. 77.5 17.580447817
335. 80. 17.152361854
335. 82.5 16.716031529
335. 85. 16.272215058
335. 87.5 15.975349076
335. 90. 15.791629384
335. 92.5 15.608280591
335. 95. 15.425751834
335. 97.5 15.244452093
335. 100. 15.064750078
335. 102.5 14.886974791
335. 105. 14.711416629
335. 107.5 14.538328923
335. 110. 14.367929802
335. 112.5 14.200404303
335. 115. 14.035906622
335. 117.5 13.874562457
335. 120. 13.716471385
335. 122.5 13.561709202
335. 125. 13.410330223
335. 127.5 13.262369483
335. 130. 13.117844839
335. 132.5 12.976758946
335. 135. 12.839101101
335. 137.5 12.704848956
335. 140. 12.573970091
335. 142.5 12.44642345
335. 145. 12.322160655
335. 147.5 12.201127178
335. 150. 12.083263414
335. 152.5 11.968505624
335. 155. 11.856786787
335. 157.5 11.748037345
335. 160. 11.64218587
335. 162.5 11.539159641
335. 165. 11.438885153
335. 167.5 11.341288555
335. 170. 11.246296035
335. 172.5 11.153834142
335. 175. 11.063830065
335. 177.5 10.976211871
335. 180. 10.890908699
335. 182.5 10.807850924
335. 185. 10.726970294
335. 187.5 10.64820003
335. 190. 10.571474917
335. 192.5 10.496731363
335. 195. 10.42390745
335. 197.5 10.352942963
335. 200. 10.283779407
335. 202.5 10.216360019
335. 205. 10.15062976
335. 207.5 10.086535308
335. 210. 10.024025038
335. 212.5 9.9630490038
335. 215. 9.9035589029
335. 217.5 9.84550805
335. 220. 9.7888513399
335. 222.5 9.7335452106
335. 225. 9.6795476038
335. 227.5 9.6268179236
335. 230. 9.5753169957
335. 232.5 9.5250070239
335. 235. 9.4758515483
335. 237.5 9.4278154019
335. 240. 9.3808646684
335. 242.5 9.3349666399
335. 245. 9.2900897751
335. 247.5 9.2462036588
335. 250. 9.2032789612
335. 252.5 9.1612873989
335. 255. 9.1202016965
335. 257.5 9.079995549
335. 260. 9.040643586
335. 262.5 9.002121336
335. 265. 8.9644051921
335. 267.5 8.9274723796
335. 270. 8.8913009232
335. 272.5 8.8558696166
335. 275. 8.8211579927
335. 277.5 8.7871462947
335. 280. 8.7538154481
335. 282.5 8.7211470349
335. 285. 8.6891232671
335. 287.5 8.6577269624
335. 290. 8.6269415205
335. 292.5 8.5967509005
335. 295. 8.5671395986
335. 297.5 8.5380926273
337.5 2.5 39.11320916
337.5 5. 36.057378066
337.5 7.5 32.539991172
337.5 10. 29.20941644
337.5 12.5 26.617223842
337.5 15. 24.906776777
337.5 17.5 23.786489927
337.5 20. 23.095359376
337.5 22.5 22.684231223
337.5 25. 22.470931364
337.5 27.5 22.302335531
337.5 30. 22.151733001
337.5 32.5 22.004199103
337.5 35. 21.85107436
337.5 37.5 21.68715775
337.5 40. 21.50925998
337.5 42.5 21.315428598
337.5 45. 21.104514785
337.5 47.5 20.875920529
337.5 50. 20.629444195
337.5 52.5 20.365181073
337.5 55. 20.083455153
337.5 57.5 19.784768895
337.5 60. 19.469763575
337.5 62.5 19.139186081
337.5 65. 18.79385992
337.5 67.5 18.434659268
337.5 70. 18.062485492
337.5 72.5 17.678245863
337.5 75. 17.282834345
337.5 77.5 16.877114352
337.5 80. 16.461903394
337.5 82.5 16.063293394
337.5 85. 15.889066245
337.5 87.5 15.714085535
337.5 90. 15.538852059
337.5 92.5 15.363832759
337.5 95. 15.189458755
337.5 97.5 15.016124231
337.5 100. 14.844186086
337.5 102.5 14.673964235
337.5 105. 14.505742442
337.5 107.5 14.339769598
337.5 110. 14.176261324
337.5 112.5 14.015401828
337.5 115. 13.857345931
337.5 117.5 13.702221196
337.5 120. 13.550130097
337.5 122.5 13.401152196
337.5 125. 13.255346271
337.5 127.5 13.112752385
337.5 130. 12.973393854
337.5 132.5 12.837279123
337.5 135. 12.704403509
337.5 137.5 12.574750839
337.5 140. 12.448294947
337.5 142.5 12.325001063
337.5 145. 12.204827063
337.5 147.5 12.087724617
337.5 150. 11.973640217
337.5 152.5 11.862516103
337.5 155. 11.754291086
337.5 157.5 11.648901284
337.5 160. 11.546280772
337.5 162.5 11.446362156
337.5 165. 11.34907707
337.5 167.5 11.254356618
337.5 170. 11.162131752
337.5 172.5 11.072333598
337.5 175. 10.984893736
337.5 177.5 10.899744443
337.5 180. 10.816818886
337.5 182.5 10.736051298
337.5 185. 10.657377111
337.5 187.5 10.580733072
337.5 190. 10.506057329
337.5 192.5 10.433289506
337.5 195. 10.362370752
337.5 197.5 10.29324378
337.5 200. 10.22585289
337.5 202.5 10.160143984
337.5 205. 10.096064566
337.5 207.5 10.033563743
337.5 210. 9.9725922041
337.5 212.5 9.9131022118
337.5 215. 9.855047573
337.5 217.5 9.7983836142
337.5 220. 9.7430671507
337.5 222.5 9.689056454
337.5 225. 9.6363112162
337.5 227.5 9.5847925138
337.5 230. 9.5344627691
337.5 232.5 9.4852857122
337.5 235. 9.4372263413
337.5 237.5 9.3902508834
337.5 240. 9.3443267552
337.5 242.5 9.2994225234
337.5 245. 9.2555078663
337.5 247.5 9.2125535356
337.5 250. 9.1705313186
337.5 252.5 9.1294140013
337.5 255. 9.0891753324
337.5 257.5 9.0497899884
337.5 260. 9.0112335389
337.5 262.5 8.9734824135
337.5 265. 8.9365138696
337.5 267.5 8.9003059608
337.5 270. 8.864837507
337.5 272.5 8.8300880647
337.5 275. 8.7960378987
337.5 277.5 8.762667955
337.5 280. 8.7299598344
337.5 282.5 8.6978957671
337.5 285. 8.6664585879
337.5 287.5 8.6356317136
337.5 290. 8.6053991191
337.5 292.5 8.575745317
337.5 295. 8.5466553357
337.5 297.5 8.5181146998
340. 2.5 37.76017935
340. 5. 34.452295182
340. 7.5 30.809093589
340. 10. 27.461758529
340. 12.5 25.124074557
340. 15. 23.455458779
340. 17.5 22.494833598
340. 20. 22.0419865
340. 22.5 21.756363377
340. 25. 21.557112757
340. 27.5 21.398737053
340. 30. 21.256467541
340. 32.5 21.116491342
340. 35. 20.97078565
340. 37.5 20.814518639
340. 40. 20.644714184
340. 42.5 20.459536674
340. 45. 20.257890754
340. 47.5 20.039187626
340. 50. 19.803202571
340. 52.5 19.549983664
340. 55. 19.279789678
340. 57.5 18.993044766
340. 60. 18.690302904
340. 62.5 18.372218136
340. 65. 18.039518442
340. 67.5 17.692982097
340. 70. 17.33341596
340. 72.5 16.961635457
340. 75. 16.578446149
340. 77.5 16.184626847
340. 80. 15.95987844
340. 82.5 15.795154562
340. 85. 15.629083228
340. 87.5 15.462168943
340. 90. 15.294888582
340. 92.5 15.127688398
340. 95. 14.960981922
340. 97.5 14.79514869
340. 100. 14.630533693
340. 102.5 14.467447453
340. 105. 14.306166636
340. 107.5 14.146935088
340. 110. 13.989965216
340. 112.5 13.83543962
340. 115. 13.683512913
340. 117.5 13.534313649
340. 120. 13.387946315
340. 122.5 13.244493345
340. 125. 13.104017094
340. 127.5 12.966561778
340. 130. 12.832155325
340. 132.5 12.700811141
340. 135. 12.572529774
340. 137.5 12.447300459
340. 140. 12.325102562
340. 142.5 12.2059069
340. 145. 12.089676955
340. 147.5 11.976369969
340. 150. 11.865937951
340. 152.5 11.758328562
340. 155. 11.653485932
340. 157.5 11.551351366
340. 160. 11.451863988
340. 162.5 11.3549613
340. 165. 11.26057968
340. 167.5 11.168654809
340. 170. 11.079122055
340. 172.5 10.991916795
340. 175. 10.906974696
340. 177.5 10.824231957
340. 180. 10.743625512
340. 182.5 10.6650932
340. 185. 10.58857391
340. 187.5 10.514007696
340. 190. 10.441335871
340. 192.5 10.370501085
340. 195. 10.30144738
340. 197.5 10.234120233
340. 200. 10.168466587
340. 202.5 10.104434865
340. 205. 10.041974985
340. 207.5 9.9810383541
340. 210. 9.9215778629
340. 212.5 9.8635478738
340. 215. 9.806904201
340. 217.5 9.7516040884
340. 220. 9.6976061835
340. 222.5 9.6448705085
340. 225. 9.5933584288
340. 227.5 9.5430326202
340. 230. 9.4938570344
340. 232.5 9.4457968638
340. 235. 9.3988185055
340. 237.5 9.3528895246
340. 240. 9.3079786185
340. 242.5 9.2640555796
340. 245. 9.22109126
340. 247.5 9.1790575351
340. 250. 9.1379272687
340. 252.5 9.0976742784
340. 255. 9.0582733016
340. 257.5 9.0196999623
340. 260. 8.981930739
340. 262.5 8.944942933
340. 265. 8.9087146379
340. 267.5 8.87322471
340. 270. 8.8384527394
340. 272.5 8.8043790222
340. 275. 8.7709845339
340. 277.5 8.7382509029
340. 280. 8.7061603856
340. 282.5 8.6746958424
340. 285. 8.6438407144
340. 287.5 8.6135790006
340. 290. 8.5838952367
340. 292.5 8.5547744742
340. 295. 8.5262022604
340. 297.5 8.4981646193
342.5 2.5 36.424838391
342.5 5. 32.867298441
342.5 7.5 29.135036974
342.5 10. 25.994670843
342.5 12.5 23.664457145
342.5 15. 22.252942133
342.5 17.5 21.550383292
342.5 20. 21.127433126
342.5 22.5 20.861200567
342.5 25. 20.67481756
342.5 27.5 20.52577335
342.5 30. 20.391091387
342.5 32.5 20.257976635
342.5 35. 20.11898729
342.5 37.5 19.969628253
342.5 40. 19.807118196
342.5 42.5 19.629728979
342.5 45. 19.436415422
342.5 47.5 19.226598936
342.5 50. 19.000035763
342.5 52.5 18.756732927
342.5 55. 18.496891479
342.5 57.5 18.220865442
342.5 60. 17.929129797
342.5 62.5 17.622253718
342.5 65. 17.30087694
342.5 67.5 16.965688142
342.5 70. 16.6174048
342.5 72.5 16.256754276
342.5 75. 16.001841972
342.5 77.5 15.84909413
342.5 80. 15.693937712
342.5 82.5 15.536888311
342.5 85. 15.378445553
342.5 87.5 15.219088267
342.5 90. 15.059270571
342.5 92.5 14.899418847
342.5 95. 14.739929558
342.5 97.5 14.581167841
342.5 100. 14.423466801
342.5 102.5 14.267127403
342.5 105. 14.112418881
342.5 107.5 13.959579582
342.5 110. 13.808818137
342.5 112.5 13.660314901
342.5 115. 13.514223581
342.5 117.5 13.370672986
342.5 120. 13.229768859
342.5 122.5 13.09159573
342.5 125. 12.956218761
342.5 127.5 12.823685554
342.5 130. 12.694027895
342.5 132.5 12.567263423
342.5 135. 12.4433972
342.5 137.5 12.322423192
342.5 140. 12.204325638
342.5 142.5 12.089080322
342.5 145. 11.976655731
342.5 147.5 11.867014118
342.5 150. 11.760112469
342.5 152.5 11.655903368
342.5 155. 11.554335782
342.5 157.5 11.455355758
342.5 160. 11.358907047
342.5 162.5 11.264931652
342.5 165. 11.173370322
342.5 167.5 11.08416297
342.5 170. 10.997249052
342.5 172.5 10.912567893
342.5 175. 10.83005896
342.5 177.5 10.74966211
342.5 180. 10.671317792
342.5 182.5 10.59496722
342.5 185. 10.520552521
342.5 187.5 10.448016853
342.5 190. 10.377304505
342.5 192.5 10.308360974
342.5 195. 10.241133029
342.5 197.5 10.175568757
342.5 200. 10.111617596
342.5 202.5 10.049230361
342.5 205. 9.9883592503
342.5 207.5 9.9289578564
342.5 210. 9.8709811592
342.5 212.5 9.8143855181
342.5 215. 9.7591286574
342.5 217.5 9.7051696477
342.5 220. 9.6524688838
342.5 222.5 9.6009880588
342.5 225. 9.5506901369
342.5 227.5 9.5015393236
342.5 230. 9.4535010343
342.5 232.5 9.4065418627
342.5 235. 9.360629547
342.5 237.5 9.3157329367
342.5 240. 9.2718219592
342.5 242.5 9.2288675852
342.5 245. 9.1868417958
342.5 247.5 9.1457175485
342.5 250. 9.1054687443
342.5 252.5 9.0660701953
342.5 255. 9.027497593
342.5 257.5 8.9897274764
342.5 260. 8.9527372021
342.5 262.5 8.9165049143
342.5 265. 8.8810095158
342.5 267.5 8.8462306399
342.5 270. 8.8121486231
342.5 272.5 8.7787444786
342.5 275. 8.745999871
342.5 277.5 8.713897091
342.5 280. 8.6824190322
342.5 282.5 8.6515491673
342.5 285. 8.6212715265
342.5 287.5 8.5915706759
342.5 290. 8.5624316965
342.5 292.5 8.5338401652
342.5 295. 8.5057821346
342.5 297.5 8.4782441157
345. 2.5 35.115214981
345. 5. 31.353183007
345. 7.5 27.536800393
345. 10. 24.557089182
345. 12.5 22.387033234
345. 15. 21.300822913
345. 17.5 20.638688692
345. 20. 20.243565028
345. 22.5 19.995209677
345. 25. 19.820628538
345. 27.5 19.680115188
345. 30. 19.552348256
345. 32.5 19.425465786
345. 35. 19.292556972
345. 37.5 19.149434207
345. 40. 18.993494245
345. 42.5 18.823107623
345. 45. 18.637275854
345. 47.5 18.435430825
345. 50. 18.217312675
345. 52.5 17.982892176
345. 55. 17.732318655
345. 57.5 17.465882631
345. 60. 17.18398686
345. 62.5 16.887122151
345. 65. 16.575845887
345. 67.5 16.25076216
345. 70. 16.013413451
345. 72.5 15.874080178
345. 75. 15.731370848
345. 77.5 15.585781951
345. 80. 15.437808115
345. 82.5 15.287935862
345. 85. 15.136638118
345. 87.5 14.984369529
345. 90. 14.831562608
345. 92.5 14.678624715
345. 95. 14.525935819
345. 97.5 14.373846992
345. 100. 14.22267957
345. 102.5 14.072724896
345. 105. 13.924244566
345. 107.5 13.777471085
345. 110. 13.632608873
345. 112.5 13.489835521
345. 115. 13.349303251
345. 117.5 13.211140512
345. 120. 13.075453649
345. 122.5 12.942328623
345. 125. 12.81183273
345. 127.5 12.684016285
345. 130. 12.558914269
345. 132.5 12.436547901
345. 135. 12.316926128
345. 137.5 12.200047031
345. 140. 12.085899134
345. 142.5 11.974462619
345. 145. 11.865710441
345. 147.5 11.759609348
345. 150. 11.656120817
345. 152.5 11.55520189
345. 155. 11.456805936
345. 157.5 11.360883329
345. 160. 11.267382057
345. 162.5 11.176248263
345. 165. 11.087426717
345. 167.5 11.000861243
345. 170. 10.916495084
345. 172.5 10.834271224
345. 175. 10.754132667
345. 177.5 10.676022678
345. 180. 10.599884985
345. 182.5 10.525663959
345. 185. 10.453304761
345. 187.5 10.38275346
345. 190. 10.31395714
345. 192.5 10.246863979
345. 195. 10.181423314
345. 197.5 10.117585697
345. 200. 10.055302923
345. 202.5 9.9945280663
345. 205. 9.9352154892
345. 207.5 9.8773208549
345. 210. 9.8208011264
345. 212.5 9.7656145613
345. 215. 9.7117207011
345. 217.5 9.6590803562
345. 220. 9.6076555868
345. 222.5 9.5574096808
345. 225. 9.5083071294
345. 227.5 9.4603136004
345. 230. 9.4133959103
345. 232.5 9.3675219942
345. 235. 9.3226608764
345. 237.5 9.2787826385
345. 240. 9.2358583888
345. 242.5 9.1938602305
345. 245. 9.1527612303
345. 247.5 9.1125353871
345. 250. 9.0731576012
345. 252.5 9.0346036433
345. 255. 8.996850125
345. 257.5 8.9598744687
345. 260. 8.9236548792
345. 262.5 8.8881703154
345. 265. 8.8534004629
345. 267.5 8.819325707
345. 270. 8.7859271071
345. 272.5 8.7531863716
345. 275. 8.7210858331
345. 277.5 8.6896084254
345. 280. 8.6587376601
345. 282.5 8.6284576053
345. 285. 8.5987528639
345. 287.5 8.5696085532
345. 290. 8.5410102853
345. 292.5 8.5129441481
345. 295. 8.4853966872
345. 297.5 8.4583548878
347.5 2.5 33.829246034
347.5 5. 29.90420046
347.5 7.5 26.165860049
347.5 10. 23.142656361
347.5 12.5 21.418802645
347.5 15. 20.380179437
347.5 17.5 19.75620328
347.5 20. 19.386999541
347.5 22.5 19.155144785
347.5 25. 18.991401043
347.5 27.5 18.858693871
347.5 30. 18.737231694
347.5 32.5 18.616009003
347.5 35. 18.488600927
347.5 37.5 18.351100947
347.5 40. 18.201068627
347.5 42.5 18.036964897
347.5 45. 17.857834355
347.5 47.5 17.663119007
347.5 50. 17.452544872
347.5 52.5 17.226050074
347.5 55. 16.983736881
347.5 57.5 16.725837526
347.5 60. 16.452687888
347.5 62.5 16.1647055
347.5 65. 15.993889025
347.5 67.5 15.869028316
347.5 70. 15.739975072
347.5 72.5 15.607176299
347.5 75. 15.471092054
347.5 77.5 15.332188517
347.5 80. 15.190931501
347.5 82.5 15.047780524
347.5 85. 14.903183559
347.5 87.5 14.757572497
347.5 90. 14.611359385
347.5 92.5 14.46493342
347.5 95. 14.318658687
347.5 97.5 14.172872581
347.5 100. 14.027884865
347.5 102.5 13.883977286
347.5 105. 13.741403678
347.5 107.5 13.600390471
347.5 110. 13.461137534
347.5 112.5 13.323819282
347.5 115. 13.188585978
347.5 117.5 13.055565186
347.5 120. 12.924863304
347.5 122.5 12.79656715
347.5 125. 12.670745565
347.5 127.5 12.547450992
347.5 130. 12.42672102
347.5 132.5 12.30857987
347.5 135. 12.193039809
347.5 137.5 12.080102483
347.5 140. 11.969760172
347.5 142.5 11.861996944
347.5 145. 11.75678973
347.5 147.5 11.654109309
347.5 150. 11.553921199
347.5 152.5 11.456186479
347.5 155. 11.360862517
347.5 157.5 11.267903634
347.5 160. 11.177261698
347.5 162.5 11.088886648
347.5 165. 11.002726963
347.5 167.5 10.918730073
347.5 170. 10.836842726
347.5 172.5 10.757011301
347.5 175. 10.679182088
347.5 177.5 10.603301525
347.5 180. 10.529316402
347.5 182.5 10.457174042
347.5 185. 10.386822443
347.5 187.5 10.318210406
347.5 190. 10.25128764
347.5 192.5 10.186004846
347.5 195. 10.122313781
347.5 197.5 10.060167318
347.5 200. 9.9995194818
347.5 202.5 9.9403254818
347.5 205. 9.8825417297
347.5 207.5 9.8261258517
347.5 210. 9.7710366926
347.5 212.5 9.7172343134
347.5 215. 9.6646799841
347.5 217.5 9.6133361712
347.5 220. 9.5631665222
347.5 222.5 9.5141358462
347.5 225. 9.4662100926
347.5 227.5 9.4193563268
347.5 230. 9.3735427053
347.5 232.5 9.328738448
347.5 235. 9.2849138112
347.5 237.5 9.2420400583
347.5 240. 9.2000894313
347.5 242.5 9.1590351211
347.5 245. 9.1188512383
347.5 247.5 9.0795127839
347.5 250. 9.04099562
347.5 252.5 9.0032764412
347.5 255. 8.9663327463
347.5 257.5 8.9301428103
347.5 260. 8.8946856571
347.5 262.5 8.8599410329
347.5 265. 8.8258893799
347.5 267.5 8.7925118115
347.5 270. 8.759790087
347.5 272.5 8.7277065879
347.5 275. 8.696244295
347.5 277.5 8.6653867654
347.5 280. 8.6351181112
347.5 282.5 8.6054229784
347.5 285. 8.5762865262
347.5 287.5 8.5476944083
347.5 290. 8.5196327533
347.5 292.5 8.4920881469
347.5 295. 8.4650476141
347.5 297.5 8.438498603
350. 2.5 32.558975057
350. 5. 28.47045736
350. 7.5 24.817947071
350. 10. 22.042734766
350. 12.5 20.480729738
350. 15. 19.487586761
350. 17.5 18.89964222
350. 20. 18.554599992
350. 22.5 18.337990765
350. 25. 18.184208552
350. 27.5 18.058648379
350. 30. 17.94293362
350. 32.5 17.826845768
350. 35. 17.70440516
350. 37.5 17.571962411
350. 40. 17.427225874
350. 42.5 17.268739047
350. 45. 17.095585866
350. 47.5 16.907217569
350. 50. 16.70334718
350. 52.5 16.483882712
350. 55. 16.248882803
350. 57.5 16.048136621
350. 60. 15.943501832
350. 62.5 15.833718219
350. 65. 15.719123138
350. 67.5 15.600087562
350. 70. 15.47700934
350. 72.5 15.350306428
350. 75. 15.220410206
350. 77.5 15.087759016
350. 80. 14.952792058
350. 82.5 14.815943776
350. 85. 14.677638828
350. 87.5 14.538287721
350. 90. 14.398283137
350. 92.5 14.257996971
350. 95. 14.117778057
350. 97.5 13.977950541
350. 100. 13.838812862
350. 102.5 13.700637265
350. 105. 13.563669782
350. 107.5 13.428130609
350. 110. 13.294214816
350. 112.5 13.162093313
350. 115. 13.031914019
350. 117.5 12.903803177
350. 120. 12.777866768
350. 122.5 12.654191974
350. 125. 12.532848676
350. 127.5 12.413890926
350. 130. 12.297358407
350. 132.5 12.183277829
350. 135. 12.071664275
350. 137.5 11.962522467
350. 140. 11.855847958
350. 142.5 11.751628242
350. 145. 11.649843786
350. 147.5 11.550468967
350. 150. 11.453472944
350. 152.5 11.358820439
350. 155. 11.266472453
350. 157.5 11.176386905
350. 160. 11.08851921
350. 162.5 11.00282279
350. 165. 10.919249536
350. 167.5 10.837750207
350. 170. 10.758274791
350. 172.5 10.680772816
350. 175. 10.605193624
350. 177.5 10.531486608
350. 180. 10.459601413
350. 182.5 10.389488118
350. 185. 10.321097379
350. 187.5 10.25438056
350. 190. 10.189289833
350. 192.5 10.125778269
350. 195. 10.063799907
350. 197.5 10.003309808
350. 200. 9.9442641022
350. 202.5 9.8866200174
350. 205. 9.8303359045
350. 207.5 9.7753712503
350. 210. 9.7216866849
350. 212.5 9.6692439823
350. 215. 9.6180060554
350. 217.5 9.5679369472
350. 220. 9.5190018173
350. 222.5 9.4711669256
350. 225. 9.4243996132
350. 227.5 9.3786682811
350. 230. 9.3339423669
350. 232.5 9.2901923205
350. 235. 9.2473895782
350. 237.5 9.2055065367
350. 240. 9.1645165256
350. 242.5 9.1243937805
350. 245. 9.0851134154
350. 247.5 9.0466513948
350. 250. 9.008984507
350. 252.5 8.9720903365
350. 255. 8.9359472374
350. 257.5 8.900534307
350. 260. 8.8658313599
350. 262.5 8.831818903
350. 265. 8.7984781102
350. 267.5 8.7657907987
350. 270. 8.7337394053
350. 272.5 8.702306964
350. 275. 8.6714770832
350. 277.5 8.6412339249
350. 280. 8.6115621836
350. 282.5 8.5824470663
350. 285. 8.5538742734
350. 287.5 8.5258299793
350. 290. 8.4983008151
350. 292.5 8.4712738509
350. 295. 8.444736579
350. 297.5 8.4186768978
352.5 2.5 31.337893606
352.5 5. 27.154107446
352.5 7.5 23.487825533
352.5 10. 21.088585766
352.5 12.5 19.569520597
352.5 15. 18.619839467
352.5 17.5 18.065927553
352.5 20. 17.743422686
352.5 22.5 17.540912081
352.5 25. 17.396293008
352.5 27.5 17.277276971
352.5 30. 17.166796995
352.5 32.5 17.055358496
352.5 35. 16.937390083
352.5 37.5 16.809477673
352.5 40. 16.669465462
352.5 42.5 16.515972047
352.5 45. 16.348116838
352.5 47.5 16.165358899
352.5 50. 16.036137527
352.5 52.5 15.952594256
352.5 55. 15.863437765
352.5 57.5 15.768847604
352.5 60. 15.669054404
352.5 62.5 15.564333276
352.5 65. 15.454997646
352.5 67.5 15.341393158
352.5 70. 15.223891507
352.5 72.5 15.102884216
352.5 75. 14.978776443
352.5 77.5 14.851980946
352.5 80. 14.722912339
352.5 82.5 14.591981777
352.5 85. 14.459592148
352.5 87.5 14.326133873
352.5 90. 14.191981335
352.5 92.5 14.057489973
352.5 95. 13.92299401
352.5 97.5 13.788804803
352.5 100. 13.65520976
352.5 102.5 13.522471768
352.5 105. 13.390829077
352.5 107.5 13.260495562
352.5 110. 13.131661315
352.5 112.5 13.004493489
352.5 115. 12.879137344
352.5 117.5 12.755717444
352.5 120. 12.634338956
352.5 122.5 12.515089004
352.5 125. 12.398038068
352.5 127.5 12.283241362
352.5 130. 12.170740204
352.5 132.5 12.060563344
352.5 135. 11.952728229
352.5 137.5 11.847242216
352.5 140. 11.744103704
352.5 142.5 11.643303196
352.5 145. 11.544824288
352.5 147.5 11.448644573
352.5 150. 11.354736474
352.5 152.5 11.263068005
352.5 155. 11.173603461
352.5 157.5 11.086304035
352.5 160. 11.001128384
352.5 162.5 10.918033126
352.5 165. 10.836973285
352.5 167.5 10.757902693
352.5 170. 10.680774332
352.5 172.5 10.605540648
352.5 175. 10.532153816
352.5 177.5 10.460565979
352.5 180. 10.390729446
352.5 182.5 10.322596869
352.5 185. 10.256121392
352.5 187.5 10.191256777
352.5 190. 10.127957512
352.5 192.5 10.066178895
352.5 195. 10.005877112
352.5 197.5 9.9470092873
352.5 200. 9.8895335372
352.5 202.5 9.8334089986
352.5 205. 9.7785958568
352.5 207.5 9.7250553611
352.5 210. 9.6727498348
352.5 212.5 9.621642678
352.5 215. 9.5716983654
352.5 217.5 9.5228824399
352.5 220. 9.4751615011
352.5 222.5 9.4285031921
352.5 225. 9.382876182
352.5 227.5 9.3382501471
352.5 230. 9.2945957501
352.5 232.5 9.2518846175
352.5 235. 9.210089316
352.5 237.5 9.1691833282
352.5 240. 9.1291410272
352.5 242.5 9.0899376515
352.5 245. 9.0515492788
352.5 247.5 9.0139528007
352.5 250. 8.9771258962
352.5 252.5 8.941047007
352.5 255. 8.9056953114
352.5 257.5 8.8710506998
352.5 260. 8.8370937499
352.5 262.5 8.803805703
352.5 265. 8.7711684402
352.5 267.5 8.7391644593
352.5 270. 8.7077768529
352.5 272.5 8.6769892864
352.5 275. 8.6467859766
352.5 277.5 8.6171516719
352.5 280. 8.5880716318
352.5 282.5 8.5595316079
352.5 285. 8.5315178258
352.5 287.5 8.5040169664
352.5 290. 8.4770161493
352.5 292.5 8.4505029158
352.5 295. 8.4244652129
352.5 297.5 8.3988913778
355. 2.5 30.150726166
355. 5. 25.937669668
355. 7.5 22.329021819
355. 10. 20.16014188
355. 12.5 18.682063326
355. 15. 17.773899138
355. 17.5 17.252137081
355. 20. 16.950667248
355. 22.5 16.761204593
355. 25. 16.625017864
355. 27.5 16.511991189
355. 30. 16.406270593
355. 32.5 16.299027981
355. 35. 16.185066598
355. 37.5 16.073040778
355. 40. 16.020152156
355. 42.5 15.962182532
355. 45. 15.898867213
355. 47.5 15.830074618
355. 50. 15.755772396
355. 52.5 15.676006352
355. 55. 15.590886817
355. 57.5 15.500579262
355. 60. 15.405297193
355. 62.5 15.305296127
355. 65. 15.200867994
355. 67.5 15.092335571
355. 70. 14.980046838
355. 72.5 14.864369236
355. 75. 14.745683922
355. 77.5 14.624380122
355. 80. 14.50084973
355. 82.5 14.375482265
355. 85. 14.248660289
355. 87.5 14.120755366
355. 90. 13.992124606
355. 92.5 13.863107814
355. 95. 13.734025249
355. 97.5 13.605175952
355. 100. 13.476836618
355. 102.5 13.349260968
355. 105. 13.222679537
355. 107.5 13.097299848
355. 110. 12.973306898
355. 112.5 12.85086389
355. 115. 12.730113179
355. 117.5 12.611177352
355. 120. 12.494160428
355. 122.5 12.379149116
355. 125. 12.266214113
355. 127.5 12.155411401
355. 130. 12.046783538
355. 132.5 11.940360908
355. 135. 11.836162927
355. 137.5 11.734199189
355. 140. 11.634470553
355. 142.5 11.536970157
355. 145. 11.441684359
355. 147.5 11.348593615
355. 150. 11.257673276
355. 152.5 11.168894322
355. 155. 11.082224028
355. 157.5 10.997626569
355. 160. 10.915063561
355. 162.5 10.834494546
355. 165. 10.755877434
355. 167.5 10.679168882
355. 170. 10.604324642
355. 172.5 10.531299861
355. 175. 10.460049346
355. 177.5 10.390527795
355. 180. 10.32269
355. 182.5 10.256491017
355. 185. 10.191886315
355. 187.5 10.128831905
355. 190. 10.067284445
355. 192.5 10.007201329
355. 195. 9.9485407596
355. 197.5 9.8912618094
355. 200. 9.8353244666
355. 202.5 9.7806896718
355. 205. 9.7273193454
355. 207.5 9.6751764061
355. 210. 9.6242247822
355. 212.5 9.5744294173
355. 215. 9.5257562703
355. 217.5 9.4781723102
355. 220. 9.4316455081
355. 222.5 9.3861448247
355. 225. 9.3416401963
355. 227.5 9.2981025169
355. 230. 9.2555036199
355. 232.5 9.2138162571
355. 235. 9.1730140775
355. 237.5 9.133071604
355. 240. 9.0939642106
355. 242.5 9.055668098
355. 245. 9.01816027
355. 247.5 8.9814185088
355. 250. 8.9454213507
355. 252.5 8.9101480622
355. 255. 8.8755786158
355. 257.5 8.8416936665
355. 260. 8.8084745283
355. 262.5 8.7759031515
355. 265. 8.7439621002
355. 267.5 8.7126345305
355. 270. 8.6819041691
355. 272.5 8.6517552927
355. 275. 8.6221727075
355. 277.5 8.59314173
355. 280. 8.5646481677
355. 282.5 8.5366783009
355. 285. 8.5092188649
355. 287.5 8.4822570328
355. 290. 8.455780399
355. 292.5 8.4297769631
355. 295. 8.4042351146
355. 297.5 8.379143618
357.5 2.5 28.979047607
357.5 5. 24.738666078
357.5 7.5 21.397492158
357.5 10. 19.254425315
357.5 12.5 17.815376684
357.5 15. 16.946843708
357.5 17.5 16.455454704
357.5 20. 16.173628107
357.5 22.5 16.048409682
357.5 25. 15.999133163
357.5 27.5 15.957704521
357.5 30. 15.918598848
357.5 32.5 15.878716623
357.5 35. 15.836230052
357.5 37.5 15.790022198
357.5 40. 15.739398874
357.5 42.5 15.683932195
357.5 45. 15.623371595
357.5 47.5 15.557591362
357.5 50. 15.486558845
357.5 52.5 15.410314679
357.5 55. 15.328960036
357.5 57.5 15.242647889
357.5 60. 15.151576457
357.5 62.5 15.055983699
357.5 65. 14.956142184
357.5 67.5 14.852354015
357.5 70. 14.744945633
357.5 72.5 14.634262514
357.5 75. 14.520663822
357.5 77.5 14.404517123
357.5 80. 14.286193301
357.5 82.5 14.166061771
357.5 85. 14.044486118
357.5 87.5 13.921820209
357.5 90. 13.798404856
357.5 92.5 13.674565037
357.5 95. 13.550607677
357.5 97.5 13.426819982
357.5 100. 13.303468285
357.5 102.5 13.180797352
357.5 105. 13.059030116
357.5 107.5 12.938367761
357.5 110. 12.818990118
357.5 112.5 12.701056307
357.5 115. 12.584705579
357.5 117.5 12.470058306
357.5 120. 12.357217082
357.5 122.5 12.246267893
357.5 125. 12.137281325
357.5 127.5 12.03031379
357.5 130. 11.925408733
357.5 132.5 11.822597818
357.5 135. 11.721902072
357.5 137.5 11.623332978
357.5 140. 11.526893507
357.5 142.5 11.432579089
357.5 145. 11.340378518
357.5 147.5 11.250274789
357.5 150. 11.162245872
357.5 152.5 11.076265416
357.5 155. 10.992303395
357.5 157.5 10.910326689
357.5 160. 10.830299613
357.5 162.5 10.752184389
357.5 165. 10.675941571
357.5 167.5 10.601530424
357.5 170. 10.528909254
357.5 172.5 10.458035709
357.5 175. 10.388867038
357.5 177.5 10.321360315
357.5 180. 10.255472644
357.5 182.5 10.191161324
357.5 185. 10.128384
357.5 187.5 10.067098787
357.5 190. 10.00726438
357.5 192.5 9.9488401391
357.5 195. 9.891786168
357.5 197.5 9.8360633709
357.5 200. 9.7816335034
357.5 202.5 9.7284592092
357.5 205. 9.6765040496
357.5 207.5 9.6257325233
357.5 210. 9.5761100801
357.5 212.5 9.5276031283
357.5 215. 9.4801790358
357.5 217.5 9.4338061281
357.5 220. 9.3884536813
357.5 222.5 9.3440919119
357.5 225. 9.300691964
357.5 227.5 9.2582258941
357.5 230. 9.2166666541
357.5 232.5 9.1759880718
357.5 235. 9.1361648319
357.5 237.5 9.0971724539
357.5 240. 9.058987271
357.5 242.5 9.0215864075
357.5 245. 8.9849477559
357.5 247.5 8.9490499544
357.5 250. 8.9138723637
357.5 252.5 8.8793950443
357.5 255. 8.8455987334
357.5 257.5 8.8124648229
357.5 260. 8.7799753367
357.5 262.5 8.7481129097
357.5 265. 8.7168607656
357.5 267.5 8.6862026965
357.5 270. 8.6561230426
357.5 272.5 8.6266066719
357.5 275. 8.5976389614
357.5 277.5 8.5692057781
357.5 280. 8.5412934608
357.5 282.5 8.5138888026
357.5 285. 8.4869790336
357.5 287.5 8.4605518049
357.5 290. 8.4345951722
357.5 292.5 8.409097581
357.5 295. 8.3840478511
357.5 297.5 8.3594351629
360. 2.5 27.822998207
360. 5. 23.553251958
360. 7.5 20.488387713
360. 10. 18.368569043
360. 12.5 16.966558973
360. 15. 16.13581624
360. 17.5 15.929067665
360. 20. 15.829178217
360. 22.5 15.765333308
360. 25. 15.718525137
360. 27.5 15.679002715
360. 30. 15.641588773
360. 32.5 15.60337725
360. 35. 15.562652266
360. 37.5 15.518363597
360. 40. 15.469857291
360. 42.5 15.416729307
360. 45. 15.358742149
360. 47.5 15.295775646
360. 50. 15.227797086
360. 52.5 15.154842629
360. 55. 15.077005353
360. 57.5 14.994427105
360. 60. 14.90729243
360. 62.5 14.815823505
360. 65. 14.720275437
360. 67.5 14.620931601
360. 70. 14.518098845
360. 72.5 14.412102585
360. 75. 14.303281809
360. 77.5 14.191984133
360. 80. 14.078560996
360. 82.5 13.963363132
360. 85. 13.846736401
360. 87.5 13.729018068
360. 90. 13.610533577
360. 92.5 13.491593848
360. 95. 13.372493096
360. 97.5 13.25350718
360. 100. 13.13489242
360. 102.5 13.016884877
360. 105. 12.899700016
360. 107.5 12.783532735
360. 110. 12.668557672
360. 112.5 12.554929772
360. 115. 12.442785032
360. 117.5 12.332241417
360. 120. 12.223399865
360. 122.5 12.11634538
360. 125. 12.01114816
360. 127.5 11.907864746
360. 130. 11.806539164
360. 132.5 11.707204047
360. 135. 11.609881717
360. 137.5 11.51458523
360. 140. 11.421319357
360. 142.5 11.330081514
360. 145. 11.240862631
360. 147.5 11.153647953
360. 150. 11.068417787
360. 152.5 10.985148179
360. 155. 10.903811539
360. 157.5 10.824377201
360. 160. 10.746811941
360. 162.5 10.671080431
360. 165. 10.597145653
360. 167.5 10.524969269
360. 170. 10.454511944
360. 172.5 10.385733639
360. 175. 10.318593866
360. 177.5 10.25305191
360. 180. 10.189067025
360. 182.5 10.126598604
360. 185. 10.065606323
360. 187.5 10.00605027
360. 190. 9.9478910483
360. 192.5 9.8910898655
360. 195. 9.8356086106
360. 197.5 9.7814099143
360. 200. 9.7284571981
360. 202.5 9.6767147139
360. 205. 9.6261475737
360. 207.5 9.5767217718
360. 210. 9.5284041994
360. 212.5 9.4811626537
360. 215. 9.4349658411
360. 217.5 9.3897833762
360. 220. 9.3455857765
360. 222.5 9.3023444545
360. 225. 9.260031706
360. 227.5 9.2186206966
360. 230. 9.1780854461
360. 232.5 9.1384008114
360. 235. 9.0995424675
360. 237.5 9.0614868885
360. 240. 9.0242113267
360. 242.5 8.9876937921
360. 245. 8.9519130305
360. 247.5 8.9168485023
360. 250. 8.8824803607
360. 252.5 8.8487894299
360. 255. 8.8157571835
360. 257.5 8.7833657233
360. 260. 8.7515977579
360. 262.5 8.7204365824
360. 265. 8.6898660574
360. 267.5 8.6598705896
360. 270. 8.6304351121
360. 272.5 8.6015450652
360. 275. 8.5731863782
360. 277.5 8.5453454515
360. 280. 8.5180091387
360. 282.5 8.4911647301
360. 285. 8.4647999363
360. 287.5 8.4389028722
360. 290. 8.4134620421
360. 292.5 8.3884663242
360. 295. 8.3639049575
360. 297.5 8.3397675268
362.5 2.5 26.788450057
362.5 5. 22.467721902
362.5 7.5 19.59905886
362.5 10. 17.499767505
362.5 12.5 16.132734519
362.5 15. 15.810819752
362.5 17.5 15.648442557
362.5 20. 15.554128129
362.5 22.5 15.493672857
362.5 25. 15.449148932
362.5 27.5 15.411397893
362.5 30. 15.375561784
362.5 32.5 15.33891212
362.5 35. 15.299835798
362.5 37.5 15.257343913
362.5 40. 15.210819543
362.5 42.5 15.159880628
362.5 45. 15.104301783
362.5 47.5 15.043968067
362.5 50. 14.978846889
362.5 52.5 14.908970523
362.5 55. 14.834424875
362.5 57.5 14.755341858
362.5 60. 14.671893755
362.5 62.5 14.58428853
362.5 65. 14.492765505
362.5 67.5 14.397591059
362.5 70. 14.299054197
362.5 72.5 14.197461984
362.5 75. 14.093134886
362.5 77.5 13.98640212
362.5 80. 13.877597124
362.5 82.5 13.767053257
362.5 85. 13.655099828
362.5 87.5 13.542058525
362.5 90. 13.428240305
362.5 92.5 13.31394277
362.5 95. 13.199448035
362.5 97.5 13.085021087
362.5 100. 12.970908603
362.5 102.5 12.85733819
362.5 105. 12.744518017
362.5 107.5 12.63263677
362.5 110. 12.521863904
362.5 112.5 12.41235013
362.5 115. 12.304228089
362.5 117.5 12.197613182
362.5 120. 12.092604504
362.5 122.5 11.989285858
362.5 125. 11.887726815
362.5 127.5 11.78798379
362.5 130. 11.690101121
362.5 132.5 11.594112132
362.5 135. 11.500040163
362.5 137.5 11.40789956
362.5 140. 11.317696614
362.5 142.5 11.229430454
362.5 145. 11.143093872
362.5 147.5 11.058674101
362.5 150. 10.976153525
362.5 152.5 10.895510342
362.5 155. 10.816719154
362.5 157.5 10.739751524
362.5 160. 10.664576465
362.5 162.5 10.591160887
362.5 165. 10.519469999
362.5 167.5 10.449467666
362.5 170. 10.381116729
362.5 172.5 10.314379288
362.5 175. 10.249216953
362.5 177.5 10.18559106
362.5 180. 10.123462867
362.5 182.5 10.062793718
362.5 185. 10.003545188
362.5 187.5 9.9456792093
362.5 190. 9.8891581728
362.5 192.5 9.8339450216
362.5 195. 9.7800033237
362.5 197.5 9.7272973339
362.5 200. 9.6757920444
362.5 202.5 9.6254532245
362.5 205. 9.576247452
362.5 207.5 9.5281421357
362.5 210. 9.4811055323
362.5 212.5 9.4351067558
362.5 215. 9.390115783
362.5 217.5 9.3461034531
362.5 220. 9.303041465
362.5 222.5 9.2609023694
362.5 225. 9.2196595596
362.5 227.5 9.1792872592
362.5 230. 9.1397605078
362.5 232.5 9.1010551451
362.5 235. 9.0631477938
362.5 237.5 9.0260158413
362.5 240. 8.9896374208
362.5 242.5 8.9539913912
362.5 245. 8.9190573171
362.5 247.5 8.8848154486
362.5 250. 8.8512467004
362.5 252.5 8.8183326312
362.5 255. 8.7860554233
362.5 257.5 8.7543978624
362.5 260. 8.7233433169
362.5 262.5 8.6928757187
362.5 265. 8.6629795433
362.5 267.5 8.6336397908
362.5 270. 8.6048419672
362.5 272.5 8.5765720666
362.5 275. 8.5488165526
362.5 277.5 8.521562342
362.5 280. 8.4947967873
362.5 282.5 8.468507661
362.5 285. 8.4426831396
362.5 287.5 8.4173117884
362.5 290. 8.392382547
362.5 292.5 8.3678847147
362.5 295. 8.3438079374
362.5 297.5 8.3201421939
365. 2.5 25.77116902
365. 5. 21.598856918
365. 7.5 18.726933614
365. 10. 16.645224331
365. 12.5 15.806789629
365. 15. 15.532746121
365. 17.5 15.379182609
365. 20. 15.290021242
365. 22.5 15.232699016
365. 25. 15.19029278
365. 27.5 15.15419084
365. 30. 15.11982897
365. 32.5 15.084641947
365. 35. 15.047111219
365. 37.5 15.006304345
365. 40. 14.961638541
365. 42.5 14.912752052
365. 45. 14.85943073
365. 47.5 14.801564564
365. 50. 14.73912123
365. 52.5 14.672129616
365. 55. 14.600669255
365. 57.5 14.524863169
365. 60. 14.444872611
365. 62.5 14.360892723
365. 65. 14.273148529
365. 67.5 14.181890961
365. 70. 14.087392743
365. 72.5 13.989944138
365. 75. 13.889848582
365. 77.5 13.787418316
365. 80. 13.682970096
365. 82.5 13.576821119
365. 85. 13.469285228
365. 87.5 13.360669497
365. 90. 13.25127123
365. 92.5 13.14137542
365. 95. 13.031252668
365. 97.5 12.921157563
365. 100. 12.811327504
365. 102.5 12.701981917
365. 105. 12.59332185
365. 107.5 12.485529887
365. 110. 12.378770333
365. 112.5 12.273189641
365. 115. 12.16891702
365. 117.5 12.066065189
365. 120. 11.96473125
365. 122.5 11.864997624
365. 125. 11.76693305
365. 127.5 11.670593594
365. 130. 11.576023674
365. 132.5 11.483257063
365. 135. 11.392317869
365. 137.5 11.303221478
365. 140. 11.215975452
365. 142.5 11.13058038
365. 145. 11.047030677
365. 147.5 10.965315319
365. 150. 10.885418538
365. 152.5 10.807320451
365. 155. 10.730997639
365. 157.5 10.656423677
365. 160. 10.583569613
365. 162.5 10.512404399
365. 165. 10.442895284
365. 167.5 10.375008158
365. 170. 10.308707868
365. 172.5 10.243958489
365. 175. 10.180723575
365. 177.5 10.118966365
365. 180. 10.058649982
365. 182.5 9.9997375885
365. 185. 9.9421925324
365. 187.5 9.88597847
365. 190. 9.8310594696
365. 192.5 9.7774001011
365. 195. 9.7249655101
365. 197.5 9.6737214801
365. 200. 9.623634483
365. 202.5 9.57467172
365. 205. 9.526801153
365. 207.5 9.479991529
365. 210. 9.4342123971
365. 212.5 9.3894341198
365. 215. 9.3456278791
365. 217.5 9.3027656777
365. 220. 9.2608203373
365. 222.5 9.2197654922
365. 225. 9.1795755813
365. 227.5 9.1402258368
365. 230. 9.1016922715
365. 232.5 9.0639516642
365. 235. 9.0269815436
365. 237.5 8.9907601711
365. 240. 8.9552665232
365. 242.5 8.9204802727
365. 245. 8.8863817697
365. 247.5 8.8529520221
365. 250. 8.8201726762
365. 252.5 8.7880259972
365. 255. 8.7564948491
365. 257.5 8.725562676
365. 260. 8.6952134821
365. 262.5 8.6654318133
365. 265. 8.6362027384
365. 267.5 8.6075118304
365. 270. 8.5793451491
365. 272.5 8.5516892235
365. 275. 8.5245310345
365. 277.5 8.4978579986
365. 280. 8.4716579518
365. 282.5 8.4459191337
365. 285. 8.4206301726
365. 287.5 8.395780071
365. 290. 8.3713581911
365. 292.5 8.3473542414
365. 295. 8.3237582632
365. 297.5 8.3005606184
367.5 2.5 24.768692193
367.5 5. 20.748759191
367.5 7.5 17.869474567
367.5 10. 15.982076603
367.5 12.5 15.526359206
367.5 15. 15.265934987
367.5 17.5 15.120559277
367.5 20. 15.036167542
367.5 22.5 14.981745857
367.5 25. 14.941306305
367.5 27.5 14.906742309
367.5 30. 14.873760234
367.5 32.5 14.839945196
367.5 35. 14.803865768
367.5 37.5 14.764641594
367.5 40. 14.721721419
367.5 42.5 14.674762274
367.5 45. 14.623560454
367.5 47.5 14.568010595
367.5 50. 14.508080752
367.5 52.5 14.443796859
367.5 55. 14.375232764
367.5 57.5 14.302503512
367.5 60. 14.225760418
367.5 62.5 14.145187024
367.5 65. 14.060995384
367.5 67.5 13.973422363
367.5 70. 13.882725812
367.5 72.5 13.789180585
367.5 75. 13.693074449
367.5 77.5 13.594703959
367.5 80. 13.494370406
367.5 82.5 13.392375939
367.5 85. 13.289019951
367.5 87.5 13.184595801
367.5 90. 13.079387926
367.5 92.5 12.973669387
367.5 95. 12.867699833
367.5 97.5 12.761723922
367.5 100. 12.655970136
367.5 102.5 12.550649998
367.5 105. 12.445957631
367.5 107.5 12.342069635
367.5 110. 12.239145226
367.5 112.5 12.137326601
367.5 115. 12.036739489
367.5 117.5 11.937493843
367.5 120. 11.839684647
367.5 122.5 11.743392792
367.5 125. 11.64868601
367.5 127.5 11.555619833
367.5 130. 11.464238552
367.5 132.5 11.374576176
367.5 135. 11.286657362
367.5 137.5 11.200498313
367.5 140. 11.116107638
367.5 142.5 11.033487164
367.5 145. 10.952632703
367.5 147.5 10.87353476
367.5 150. 10.7961792
367.5 152.5 10.720547854
367.5 155. 10.646619077
367.5 157.5 10.574368265
367.5 160. 10.503768311
367.5 162.5 10.434790031
367.5 165. 10.367402539
367.5 167.5 10.301573585
367.5 170. 10.237269861
367.5 172.5 10.174457269
367.5 175. 10.113101159
367.5 177.5 10.053166541
367.5 180. 9.9946182669
367.5 182.5 9.937421195
367.5 185. 9.8815403283
367.5 187.5 9.8269409354
367.5 190. 9.7735886546
367.5 192.5 9.7214495818
367.5 195. 9.6704903446
367.5 197.5 9.6206781644
367.5 200. 9.571980907
367.5 202.5 9.5243671237
367.5 205. 9.4778060837
367.5 207.5 9.4322677989
367.5 210. 9.3877230418
367.5 212.5 9.3441433578
367.5 215. 9.3015010719
367.5 217.5 9.2597692918
367.5 220. 9.2189219064
367.5 222.5 9.1789335808
367.5 225. 9.1397797496
367.5 227.5 9.1014366066
367.5 230. 9.0638810931
367.5 232.5 9.0270908846
367.5 235. 8.9910443756
367.5 237.5 8.9557206636
367.5 240. 8.9210995326
367.5 242.5 8.8871614352
367.5 245. 8.8538874744
367.5 247.5 8.8212593857
367.5 250. 8.789259518
367.5 252.5 8.7578708152
367.5 255. 8.7270767973
367.5 257.5 8.696861542
367.5 260. 8.667209666
367.5 262.5 8.6381063071
367.5 265. 8.609537106
367.5 267.5 8.5814881891
367.5 270. 8.5539461509
367.5 272.5 8.5268980375
367.5 275. 8.5003313299
367.5 277.5 8.4742339284
367.5 280. 8.4485941368
367.5 282.5 8.4234006477
367.5 285. 8.3986425274
367.5 287.5 8.3743092022
367.5 290. 8.3503904448
367.5 292.5 8.3268763609
367.5 295. 8.3037573763
367.5 297.5 8.2810242252
370. 2.5 23.77857943
370. 5. 19.915270263
370. 7.5 17.024132374
370. 10. 15.69325507
370. 12.5 15.257346735
370. 15. 15.009668213
370. 17.5 14.871907215
370. 20. 14.791936139
370. 22.5 14.74020393
370. 25. 14.701593869
370. 27.5 14.668466563
370. 30. 14.636777987
370. 32.5 14.604251913
370. 35. 14.569537325
370. 37.5 14.53180199
370. 40. 14.490523823
370. 42.5 14.445377268
370. 45. 14.396168335
370. 47.5 14.342796046
370. 50. 14.285228916
370. 52.5 14.223490295
370. 55. 14.157648953
370. 57.5 14.087812757
370. 60. 14.014124045
370. 62.5 13.93675585
370. 65. 13.855908432
370. 67.5 13.771805829
370. 70. 13.684692281
370. 72.5 13.594828498
370. 75. 13.502487807
370. 77.5 13.407952263
370. 80. 13.311508802
370. 82.5 13.21344556
370. 85. 13.114048417
370. 87.5 13.01359786
370. 90. 12.912366204
370. 92.5 12.810615214
370. 95. 12.708594136
370. 97.5 12.606538141
370. 100. 12.504667158
370. 102.5 12.403185084
370. 105. 12.302279322
370. 107.5 12.202120625
370. 110. 12.102863195
370. 112.5 12.004644997
370. 115. 11.907588258
370. 117.5 11.811800103
370. 120. 11.717373303
370. 122.5 11.624387096
370. 125. 11.532908067
370. 127.5 11.442991044
370. 130. 11.354680021
370. 132.5 11.268009054
370. 135. 11.183003155
370. 137.5 11.099679145
370. 140. 11.018046481
370. 142.5 10.938108025
370. 145. 10.859860788
370. 147.5 10.783296606
370. 150. 10.708402782
370. 152.5 10.635162672
370. 155. 10.563556223
370. 157.5 10.493560469
370. 160. 10.42514998
370. 162.5 10.358297265
370. 165. 10.292973145
370. 167.5 10.229147076
370. 170. 10.166787449
370. 172.5 10.10586185
370. 175. 10.046337292
370. 177.5 9.9881804239
370. 180. 9.9313577086
370. 182.5 9.8758355817
370. 185. 9.8215805898
370. 187.5 9.7685595089
370. 190. 9.7167394467
370. 192.5 9.66608793
370. 195. 9.6165729778
370. 197.5 9.5681631636
370. 200. 9.5208276656
370. 202.5 9.4745363079
370. 205. 9.4292595938
370. 207.5 9.3849687306
370. 210. 9.3416356482
370. 212.5 9.2992330123
370. 215. 9.2577342322
370. 217.5 9.217113464
370. 220. 9.1773456106
370. 222.5 9.1384063179
370. 225. 9.100271968
370. 227.5 9.0629196712
370. 230. 9.0263272544
370. 232.5 8.9904732488
370. 235. 8.9553368763
370. 237.5 8.9208980341
370. 240. 8.8871372786
370. 242.5 8.8540358094
370. 245. 8.8215754516
370. 247.5 8.7897386383
370. 250. 8.7585083932
370. 252.5 8.7278683122
370. 255. 8.697802546
370. 257.5 8.6682957821
370. 260. 8.6393332268
370. 262.5 8.6109005883
370. 265. 8.582984059
370. 267.5 8.5555702989
370. 270. 8.528646419
370. 272.5 8.502199965
370. 275. 8.4762189013
370. 277.5 8.4506915964
370. 280. 8.4256068071
370. 282.5 8.4009536643
370. 285. 8.3767216591
370. 287.5 8.352900629
370. 290. 8.3294807447
370. 292.5 8.3064524976
370. 295. 8.2838066873
370. 297.5 8.2615344096
372.5 2.5 22.798374282
372.5 5. 19.096288188
372.5 7.5 16.188292884
372.5 10. 15.416266523
372.5 12.5 14.999028504
372.5 15. 14.763289183
372.5 17.5 14.632617441
372.5 20. 14.556748927
372.5 22.5 14.507514244
372.5 25. 14.470608788
372.5 27.5 14.438825737
372.5 30. 14.408351643
372.5 32.5 14.377038342
372.5 35. 14.343609147
372.5 37.5 14.307276362
372.5 40. 14.267544929
372.5 42.5 14.224105459
372.5 45. 14.176773017
372.5 47.5 14.125450759
372.5 50. 14.070107732
372.5 52.5 14.010765016
372.5 55. 13.947486834
372.5 57.5 13.880374578
372.5 60. 13.809562463
372.5 62.5 13.735213977
372.5 65. 13.657518641
372.5 67.5 13.576688775
372.5 70. 13.492956147
372.5 72.5 13.406568464
372.5 75. 13.317785735
372.5 77.5 13.226876592
372.5 80. 13.134114643
372.5 82.5 13.039774961
372.5 85. 12.944130787
372.5 87.5 12.847450522
372.5 90. 12.749995055
372.5 92.5 12.652015468
372.5 95. 12.553751121
372.5 97.5 12.455428132
372.5 100. 12.357258233
372.5 102.5 12.259437973
372.5 105. 12.162148245
372.5 107.5 12.065554103
372.5 110. 11.969804824
372.5 112.5 11.875034183
372.5 115. 11.781360903
372.5 117.5 11.688889241
372.5 120. 11.597709683
372.5 122.5 11.507899719
372.5 125. 11.41952466
372.5 127.5 11.3326385
372.5 130. 11.247284776
372.5 132.5 11.163497433
372.5 135. 11.081301665
372.5 137.5 11.000714737
372.5 140. 10.921746771
372.5 142.5 10.844401487
372.5 145. 10.768676912
372.5 147.5 10.694566036
372.5 150. 10.622057424
372.5 152.5 10.551135782
372.5 155. 10.481782482
372.5 157.5 10.413976032
372.5 160. 10.347692518
372.5 162.5 10.282905991
372.5 165. 10.219588829
372.5 167.5 10.157712052
372.5 170. 10.097245613
372.5 172.5 10.038158649
372.5 175. 9.9804197141
372.5 177.5 9.9239969743
372.5 180. 9.868858388
372.5 182.5 9.8149718597
372.5 185. 9.7623053753
372.5 187.5 9.7108271187
372.5 190. 9.6605055726
372.5 192.5 9.6113096048
372.5 195. 9.5632085406
372.5 197.5 9.516172224
372.5 200. 9.4701710684
372.5 202.5 9.4251760977
372.5 205. 9.3811589796
372.5 207.5 9.3380920504
372.5 210. 9.295948335
372.5 212.5 9.2547015601
372.5 215. 9.2143261622
372.5 217.5 9.1747972926
372.5 220. 9.1360908173
372.5 222.5 9.0981833142
372.5 225. 9.0610520679
372.5 227.5 9.0246750612
372.5 230. 8.9890309653
372.5 232.5 8.9540991284
372.5 235. 8.9198595624
372.5 237.5 8.8862929286
372.5 240. 8.8533805231
372.5 242.5 8.8211042604
372.5 245. 8.7894466572
372.5 247.5 8.7583908162
372.5 250. 8.7279204083
372.5 252.5 8.6980196559
372.5 255. 8.6686733159
372.5 257.5 8.6398666622
372.5 260. 8.6115854688
372.5 262.5 8.5838159933
372.5 265. 8.55654496
372.5 267.5 8.5297595435
372.5 270. 8.5034473533
372.5 272.5 8.4775964177
372.5 275. 8.4521951686
372.5 277.5 8.4272324268
372.5 280. 8.4026973877
372.5 282.5 8.3785796069
372.5 285. 8.3548689868
372.5 287.5 8.3315557635
372.5 290. 8.3086304941
372.5 292.5 8.2860840442
372.5 295. 8.2639075762
372.5 297.5 8.2420925378
375. 2.5 22.017572576
375. 5. 18.289736586
375. 7.5 15.827285724
375. 10. 15.150366285
375. 12.5 14.750741936
375. 15. 14.526196261
375. 17.5 14.402131377
375. 20. 14.330075043
375. 22.5 14.283163023
375. 25. 14.24784827
375. 27.5 14.217324924
375. 30. 14.187992811
375. 32.5 14.157822216
375. 35. 14.125605264
375. 37.5 14.090595534
375. 40. 14.052323058
375. 42.5 14.010493478
375. 45. 13.964930308
375. 47.5 13.915540609
375. 50. 13.862294009
375. 52.5 13.805209593
375. 55. 13.744347502
375. 57.5 13.679803279
375. 60. 13.611703766
375. 62.5 13.54020377
375. 65. 13.465483014
375. 67.5 13.387743099
375. 70. 13.307204346
375. 72.5 13.224102493
375. 75. 13.138685252
375. 77.5 13.051208819
375. 80. 12.961934413
375. 82.5 12.871124923
375. 85. 12.779041762
375. 87.5 12.68594198
375. 90. 12.592075697
375. 92.5 12.497683886
375. 95. 12.402996516
375. 97.5 12.308231076
375. 100. 12.213591443
375. 102.5 12.119267094
375. 105. 12.025432627
375. 107.5 11.932247551
375. 110. 11.83985632
375. 112.5 11.748388576
375. 115. 11.657959551
375. 117.5 11.568670613
375. 120. 11.480609914
375. 122.5 11.393853113
375. 125. 11.308464154
375. 127.5 11.224496076
375. 130. 11.141991831
375. 132.5 11.060985109
375. 135. 10.981501137
375. 137.5 10.903557467
375. 140. 10.827164727
375. 142.5 10.752327332
375. 145. 10.679044163
375. 147.5 10.607309201
375. 150. 10.537112113
375. 152.5 10.4684388
375. 155. 10.401271901
375. 157.5 10.335591249
375. 160. 10.271374299
375. 162.5 10.208596504
375. 165. 10.14723166
375. 167.5 10.08725222
375. 170. 10.028629571
375. 172.5 9.9713342812
375. 175. 9.9153363253
375. 177.5 9.8606052765
375. 180. 9.8071104812
375. 182.5 9.75482121
375. 185. 9.7037067904
375. 187.5 9.6537367208
375. 190. 9.6048807701
375. 192.5 9.5571090623
375. 195. 9.510392148
375. 197.5 9.4647010652
375. 200. 9.4200073896
375. 202.5 9.3762832751
375. 205. 9.3335014876
375. 207.5 9.2916354301
375. 210. 9.2506591625
375. 212.5 9.2105474154
375. 215. 9.1712755992
375. 217.5 9.1328198089
375. 220. 9.095156825
375. 222.5 9.0582641115
375. 225. 9.022119811
375. 227.5 8.9867027374
375. 230. 8.9519923667
375. 232.5 8.9179688264
375. 235. 8.8846128825
375. 237.5 8.851905927
375. 240. 8.8198299627
375. 242.5 8.7883675887
375. 245. 8.7575019846
375. 247.5 8.7272168945
375. 250. 8.6974966104
375. 252.5 8.6683259564
375. 255. 8.6396902717
375. 257.5 8.6115753941
375. 260. 8.583967644
375. 262.5 8.5568538079
375. 265. 8.5302211226
375. 267.5 8.5040572593
375. 270. 8.4783503082
375. 272.5 8.4530887636
375. 275. 8.4282615091
375. 277.5 8.4038578031
375. 280. 8.379867265
375. 282.5 8.3562798615
375. 285. 8.3330858935
375. 287.5 8.3102759836
375. 290. 8.2878410634
375. 292.5 8.2657723617
375. 295. 8.2440613931
375. 297.5 8.222699947
377.5 2.5 21.264571666
377.5 5. 17.493531436
377.5 7.5 15.547246737
377.5 10. 14.894871909
377.5 12.5 14.511879191
377.5 15. 14.297837072
377.5 17.5 14.179935643
377.5 20. 14.111426032
377.5 22.5 14.066677113
377.5 25. 14.032848986
377.5 27.5 14.003507854
377.5 30. 13.975251067
377.5 32.5 13.94615862
377.5 35. 13.915086426
377.5 37.5 13.881326381
377.5 40. 13.844431836
377.5 42.5 13.804122432
377.5 45. 13.760229582
377.5 47.5 13.712664034
377.5 50. 13.661396034
377.5 52.5 13.606442917
377.5 55. 13.547861146
377.5 57.5 13.485740967
377.5 60. 13.420202524
377.5 62.5 13.351392712
377.5 65. 13.279482298
377.5 67.5 13.20466306
377.5 70. 13.127144803
377.5 72.5 13.047152232
377.5 75. 12.964921688
377.5 77.5 12.880697839
377.5 80. 12.794730374
377.5 82.5 12.707270813
377.5 85. 12.618569492
377.5 87.5 12.528872798
377.5 90. 12.438420696
377.5 92.5 12.347444593
377.5 95. 12.256165544
377.5 97.5 12.164792806
377.5 100. 12.073522741
377.5 102.5 11.982538027
377.5 105. 11.892007178
377.5 107.5 11.802084319
377.5 110. 11.712909193
377.5 112.5 11.624607375
377.5 115. 11.537290636
377.5 117.5 11.451057449
377.5 120. 11.365993596
377.5 122.5 11.282172849
377.5 125. 11.199657701
377.5 127.5 11.11850014
377.5 130. 11.038742422
377.5 132.5 10.960417855
377.5 135. 10.883551571
377.5 137.5 10.808161271
377.5 140. 10.734257944
377.5 142.5 10.661846555
377.5 145. 10.590926696
377.5 147.5 10.521493189
377.5 150. 10.453536659
377.5 152.5 10.387044056
377.5 155. 10.321999146
377.5 157.5 10.258382952
377.5 160. 10.19617416
377.5 162.5 10.135349494
377.5 165. 10.075884044
377.5 167.5 10.017751571
377.5 170. 9.9609247793
377.5 172.5 9.9053755551
377.5 175. 9.851075184
377.5 177.5 9.7979945416
377.5 180. 9.7461042621
377.5 182.5 9.6953748864
377.5 185. 9.6457769916
377.5 187.5 9.597281303
377.5 190. 9.549858792
377.5 192.5 9.5034807587
377.5 195. 9.4581189031
377.5 197.5 9.4137453846
377.5 200. 9.3703328716
377.5 202.5 9.3278545826
377.5 205. 9.2862843188
377.5 207.5 9.2455964902
377.5 210. 9.2057661348
377.5 212.5 9.1667689335
377.5 215. 9.1285812188
377.5 217.5 9.0911799806
377.5 220. 9.0545428674
377.5 222.5 9.0186481849
377.5 225. 8.983474892
377.5 227.5 8.9490025937
377.5 230. 8.9152115326
377.5 232.5 8.8820825793
377.5 235. 8.8495972199
377.5 237.5 8.8177375438
377.5 240. 8.7864862302
377.5 242.5 8.7558265328
377.5 245. 8.725742266
377.5 247.5 8.6962177885
377.5 250. 8.6672379885
377.5 252.5 8.6387882671
377.5 255. 8.6108545229
377.5 257.5 8.5834231362
377.5 260. 8.5564809525
377.5 262.5 8.5300152679
377.5 265. 8.5040138125
377.5 267.5 8.4784647362
377.5 270. 8.4533565932
377.5 272.5 8.4286783276
377.5 275. 8.404419259
377.5 277.5 8.3805690689
377.5 280. 8.3571177867
377.5 282.5 8.3340557772
377.5 285. 8.311373727
377.5 287.5 8.2890626332
377.5 290. 8.2671137903
377.5 292.5 8.2455187797
377.5 295. 8.2242694579
377.5 297.5 8.2033579459
380. 2.5 20.526191598
380. 5. 16.705543787
380. 7.5 15.278244873
380. 10. 14.649156722
380. 12.5 14.281881562
380. 15. 14.077703499
380. 17.5 13.965557485
380. 20. 13.900351594
380. 22.5 13.857619936
380. 25. 13.825183168
380. 27.5 13.796953101
380. 30. 13.769710247
380. 32.5 13.74163635
380. 35. 13.711646543
380. 37.5 13.679068339
380. 40. 13.643476794
380. 42.5 13.604604607
380. 45. 13.562290585
380. 47.5 13.516448964
380. 50. 13.467050635
380. 52.5 13.414111391
380. 55. 13.357684382
380. 57.5 13.297855046
380. 60. 13.234737428
380. 62.5 13.168471198
380. 65. 13.099218927
380. 67.5 13.027163377
380. 70. 12.952504676
380. 72.5 12.875457345
380. 75. 12.796247206
380. 77.5 12.715108221
380. 80. 12.632279345
380. 82.5 12.54800148
380. 85. 12.462514583
380. 87.5 12.376055014
380. 90. 12.288853165
380. 92.5 12.201131391
380. 95. 12.113102278
380. 97.5 12.024967243
380. 100. 11.936915453
380. 102.5 11.849123057
380. 105. 11.761752698
380. 107.5 11.674953278
380. 110. 11.58885995
380. 112.5 11.503594295
380. 115. 11.419264665
380. 117.5 11.335966646
380. 120. 11.25378363
380. 122.5 11.172787457
380. 125. 11.093039108
380. 127.5 11.014589435
380. 130. 10.937479904
380. 132.5 10.861743337
380. 135. 10.787404654
380. 137.5 10.71448158
380. 140. 10.642985343
380. 142.5 10.572921328
380. 145. 10.504289701
380. 147.5 10.437085998
380. 150. 10.371301666
380. 152.5 10.306924578
380. 155. 10.243939494
380. 157.5 10.1823285
380. 160. 10.122071392
380. 162.5 10.063146043
380. 165. 10.005528719
380. 167.5 9.9491943779
380. 170. 9.8941169308
380. 172.5 9.8402694755
380. 175. 9.787624508
380. 177.5 9.7361541082
380. 180. 9.6858301045
380. 182.5 9.6366242179
380. 185. 9.588508189
380. 187.5 9.5414538879
380. 190. 9.4954334093
380. 192.5 9.4504191545
380. 195. 9.4063839007
380. 197.5 9.3633008601
380. 200. 9.3211437287
380. 202.5 9.2798867268
380. 205. 9.2395046316
380. 207.5 9.1999728033
380. 210. 9.1612672042
380. 212.5 9.1233644137
380. 215. 9.0862416376
380. 217.5 9.049876714
380. 220. 9.0142481151
380. 222.5 8.979334946
380. 225. 8.9451169415
380. 227.5 8.9115744592
380. 230. 8.8786884723
380. 232.5 8.8464405594
380. 235. 8.8148128938
380. 237.5 8.7837882312
380. 240. 8.7533498964
380. 242.5 8.7234817701
380. 245. 8.6941682738
380. 247.5 8.6653943556
380. 250. 8.6371454746
380. 252.5 8.6094075861
380. 255. 8.5821671258
380. 257.5 8.5554109948
380. 260. 8.5291265443
380. 262.5 8.50330156
380. 265. 8.4779242478
380. 267.5 8.4529832185
380. 270. 8.4284674737
380. 272.5 8.4043663917
380. 275. 8.3806697131
380. 277.5 8.3573675281
380. 280. 8.3344502628
380. 282.5 8.3119086666
380. 285. 8.2897338
380. 287.5 8.2679170223
380. 290. 8.2464499804
380. 292.5 8.2253245972
380. 295. 8.2045330609
380. 297.5 8.1840678148
382.5 2.5 19.800900788
382.5 5. 16.023025052
382.5 7.5 15.019617764
382.5 10. 14.412644155
382.5 12.5 14.060234554
382.5 15. 13.865327267
382.5 17.5 13.758560759
382.5 20. 13.69643584
382.5 22.5 13.655587945
382.5 25. 13.624455183
382.5 27.5 13.597270733
382.5 30. 13.570985162
382.5 32.5 13.543874701
382.5 35. 13.514909534
382.5 37.5 13.483450323
382.5 40. 13.449092362
382.5 42.5 13.411580548
382.5 45. 13.370760615
382.5 47.5 13.326550102
382.5 50. 13.278920566
382.5 52.5 13.227886443
382.5 55. 13.17349789
382.5 57.5 13.115835975
382.5 60. 13.055009178
382.5 62.5 12.991150561
382.5 65. 12.924415183
382.5 67.5 12.854977518
382.5 70. 12.783028775
382.5 72.5 12.708774069
382.5 75. 12.632429471
382.5 77.5 12.554218997
382.5 80. 12.474371599
382.5 82.5 12.393118252
382.5 85. 12.310689182
382.5 87.5 12.227311322
382.5 90. 12.14320603
382.5 92.5 12.058587093
382.5 95. 11.973659058
382.5 97.5 11.888615867
382.5 100. 11.80363981
382.5 102.5 11.718900765
382.5 105. 11.634555714
382.5 107.5 11.550748503
382.5 110. 11.467609814
382.5 112.5 11.385257322
382.5 115. 11.303796005
382.5 117.5 11.223318585
382.5 120. 11.143906055
382.5 122.5 11.065628293
382.5 125. 10.988544716
382.5 127.5 10.912704976
382.5 130. 10.838149667
382.5 132.5 10.764911036
382.5 135. 10.693013687
382.5 137.5 10.622475266
382.5 140. 10.553307125
382.5 142.5 10.485514951
382.5 145. 10.41909937
382.5 147.5 10.354056508
382.5 150. 10.290378518
382.5 152.5 10.228054072
382.5 155. 10.167068813
382.5 157.5 10.107405767
382.5 160. 10.049045731
382.5 162.5 9.9919676138
382.5 165. 9.9361487509
382.5 167.5 9.8815651914
382.5 170. 9.828191951
382.5 172.5 9.7760032416
382.5 175. 9.7249726749
382.5 177.5 9.6750734441
382.5 180. 9.6262784836
382.5 182.5 9.5785606109
382.5 185. 9.5318926491
382.5 187.5 9.4862475356
382.5 190. 9.4415984146
382.5 192.5 9.3979187173
382.5 195. 9.3551822306
382.5 197.5 9.3133631544
382.5 200. 9.2724361505
382.5 202.5 9.232376382
382.5 205. 9.1931595456
382.5 207.5 9.1547618978
382.5 210. 9.1171602738
382.5 212.5 9.0803321026
382.5 215. 9.0442554167
382.5 217.5 9.0089088578
382.5 220. 8.9742716793
382.5 222.5 8.9403237453
382.5 225. 8.9070455279
382.5 227.5 8.874418101
382.5 230. 8.8424231328
382.5 232.5 8.8110428771
382.5 235. 8.7802601622
382.5 237.5 8.7500583799
382.5 240. 8.7204214724
382.5 242.5 8.6913339191
382.5 245. 8.662780723
382.5 247.5 8.6347473963
382.5 250. 8.6072199456
382.5 252.5 8.5801848576
382.5 255. 8.5536290837
382.5 257.5 8.5275400253
382.5 260. 8.5019055194
382.5 262.5 8.4767138232
382.5 265. 8.4519536002
382.5 267.5 8.4276139054
382.5 270. 8.4036841719
382.5 272.5 8.3801541963
382.5 275. 8.3570141262
382.5 277.5 8.3342544461
382.5 280. 8.3118659657
382.5 282.5 8.2898398065
382.5 285. 8.2681673905
382.5 287.5 8.2468404282
382.5 290. 8.2258509074
382.5 292.5 8.2051910824
382.5 295. 8.1848534632
382.5 297.5 8.1648308056
385. 2.5 19.08721096
385. 5. 15.74367737
385. 7.5 14.770755806
385. 10. 14.184802771
385. 12.5 13.846463548
385. 15. 13.660276072
385. 17.5 13.558542385
385. 20. 13.499293995
385. 22.5 13.46020747
385. 25. 13.430298483
385. 27.5 13.404099347
385. 30. 13.378718694
385. 32.5 13.352520615
385. 35. 13.324526531
385. 37.5 13.294128
385. 40. 13.260939211
385. 42.5 13.224716467
385. 45. 13.185312008
385. 47.5 13.142646502
385. 50. 13.096692185
385. 52.5 13.0474623
385. 55. 12.995004297
385. 57.5 12.939395263
385. 60. 12.880738595
385. 62.5 12.819161302
385. 65. 12.754811541
385. 67.5 12.68785616
385. 70. 12.61847814
385. 72.5 12.546873891
385. 75. 12.473250441
385. 77.5 12.397822553
385. 80. 12.32080985
385. 82.5 12.242434018
385. 85. 12.162916155
385. 87.5 12.082474324
385. 90. 12.001321355
385. 92.5 11.919662927
385. 95. 11.837695949
385. 97.5 11.755607243
385. 100. 11.673572521
385. 102.5 11.591755645
385. 105. 11.510308144
385. 107.5 11.429368972
385. 110. 11.349064465
385. 112.5 11.26950848
385. 115. 11.190802681
385. 117.5 11.113036951
385. 120. 11.036289891
385. 122.5 10.960629395
385. 125. 10.886113281
385. 127.5 10.812789946
385. 130. 10.740699046
385. 132.5 10.669872173
385. 135. 10.600333529
385. 137.5 10.532100587
385. 140. 10.465184722
385. 142.5 10.399591821
385. 145. 10.335322862
385. 147.5 10.272374455
385. 150. 10.210739349
385. 152.5 10.150406909
385. 155. 10.091363548
385. 157.5 10.033593133
385. 160. 9.9770773516
385. 162.5 9.9217960487
385. 165. 9.8677275298
385. 167.5 9.8148488373
385. 170. 9.7631359982
385. 172.5 9.7125642469
385. 175. 9.6631082227
385. 177.5 9.6147421467
385. 180. 9.5674399782
385. 182.5 9.5211755515
385. 185. 9.4759226973
385. 187.5 9.4316553471
385. 190. 9.388347625
385. 192.5 9.3459739254
385. 195. 9.3045089808
385. 197.5 9.263927918
385. 200. 9.2242063055
385. 202.5 9.1853201934
385. 205. 9.1472461447
385. 207.5 9.1099612606
385. 210. 9.0734432009
385. 212.5 9.0376701973
385. 215. 9.0026210645
385. 217.5 8.9682752054
385. 220. 8.934612614
385. 222.5 8.901613875
385. 225. 8.8692601608
385. 227.5 8.8375332261
385. 230. 8.8064154011
385. 232.5 8.7758895824
385. 235. 8.7459392232
385. 237.5 8.7165483219
385. 240. 8.6877014104
385. 242.5 8.6593835406
385. 245. 8.6315802717
385. 247.5 8.6042776558
385. 250. 8.5774622244
385. 252.5 8.5511209732
385. 255. 8.5252413488
385. 257.5 8.4998112331
385. 260. 8.4748189297
385. 262.5 8.4502531493
385. 265. 8.4261029959
385. 267.5 8.4023579523
385. 270. 8.3790078671
385. 272.5 8.3560429408
385. 275. 8.3334537131
385. 277.5 8.3112310499
385. 280. 8.289366131
385. 282.5 8.2678504379
385. 285. 8.2466757424
385. 287.5 8.2258340948
385. 290. 8.2053178133
385. 292.5 8.1851194732
385. 295. 8.1652318966
385. 297.5 8.1456481428
387.5 2.5 18.383660105
387.5 5. 15.474973329
387.5 7.5 14.531096934
387.5 10. 13.965141879
387.5 12.5 13.640129976
387.5 15. 13.462150136
387.5 17.5 13.365129207
387.5 20. 13.308569468
387.5 22.5 13.271131941
387.5 25. 13.242372924
387.5 27.5 13.217103441
387.5 30. 13.192579224
387.5 32.5 13.167246154
387.5 35. 13.140173401
387.5 37.5 13.11078136
387.5 40. 13.078701875
387.5 42.5 13.043701938
387.5 45. 13.005639903
387.5 47.5 12.964439407
387.5 50. 12.920073376
387.5 52.5 12.872554001
387.5 55. 12.821926283
387.5 57.5 12.768263677
387.5 60. 12.711664928
387.5 62.5 12.65225149
387.5 65. 12.590165176
387.5 67.5 12.525565804
387.5 70. 12.458628749
387.5 72.5 12.389542363
387.5 75. 12.318505273
387.5 77.5 12.245723626
387.5 80. 12.171408335
387.5 82.5 12.095772392
387.5 85. 12.019028324
387.5 87.5 11.941385842
387.5 90. 11.863049725
387.5 92.5 11.784217973
387.5 95. 11.705080241
387.5 97.5 11.625816566
387.5 100. 11.546596373
387.5 102.5 11.467577751
387.5 105. 11.388906981
387.5 107.5 11.310718288
387.5 110. 11.233133788
387.5 112.5 11.156263615
387.5 115. 11.080206182
387.5 117.5 11.005048569
387.5 120. 10.930866994
387.5 122.5 10.857727364
387.5 125. 10.785685867
387.5 127.5 10.714789605
387.5 130. 10.645077239
387.5 132.5 10.576579639
387.5 135. 10.509320533
387.5 137.5 10.443317134
387.5 140. 10.378580755
387.5 142.5 10.31511739
387.5 145. 10.252928275
387.5 147.5 10.192010404
387.5 150. 10.132357026
387.5 152.5 10.073958098
387.5 155. 10.016800709
387.5 157.5 9.9608694662
387.5 160. 9.9061468541
387.5 162.5 9.8526135588
387.5 165. 9.800248763
387.5 167.5 9.7490304133
387.5 170. 9.6989354611
387.5 172.5 9.649940078
387.5 175. 9.6020198491
387.5 177.5 9.5551499445
387.5 180. 9.5093052713
387.5 182.5 9.4644606076
387.5 185. 9.4205907199
387.5 187.5 9.3776704663
387.5 190. 9.3356748848
387.5 192.5 9.2945792705
387.5 195. 9.254359241
387.5 197.5 9.2149907921
387.5 200. 9.176450344
387.5 202.5 9.1387147806
387.5 205. 9.1017614802
387.5 207.5 9.0655683409
387.5 210. 9.0301137999
387.5 212.5 8.995376848
387.5 215. 8.9613370393
387.5 217.5 8.9279744976
387.5 220. 8.8952699188
387.5 222.5 8.8632045712
387.5 225. 8.8317602923
387.5 227.5 8.8009194841
387.5 230. 8.7706651062
387.5 232.5 8.7409806677
387.5 235. 8.7118502171
387.5 237.5 8.6832583318
387.5 240. 8.6551901063
387.5 242.5 8.6276311399
387.5 245. 8.6005675233
387.5 247.5 8.5739858257
387.5 250. 8.5478730808
387.5 252.5 8.5222167729
387.5 255. 8.497004823
387.5 257.5 8.4722255744
387.5 260. 8.4478677793
387.5 262.5 8.4239205841
387.5 265. 8.4003735164
387.5 267.5 8.3772164711
387.5 270. 8.354439697
387.5 272.5 8.3320337838
387.5 275. 8.3099896498
387.5 277.5 8.2882985286
387.5 280. 8.2669519579
387.5 282.5 8.2459417671
387.5 285. 8.225260066
387.5 287.5 8.204899234
387.5 290. 8.1848519091
387.5 292.5 8.1651109776
387.5 295. 8.1456695644
387.5 297.5 8.1265210229
390. 2.5 17.688794643
390. 5. 15.216298614
390. 7.5 14.300122008
390. 10. 13.75320766
390. 12.5 13.440827931
390. 15. 13.270579166
390. 17.5 13.177975216
390. 20. 13.123931259
390. 22.5 13.08803941
390. 25. 13.060362359
390. 27.5 13.035971076
390. 30. 13.012258334
390. 32.5 12.987746247
390. 35. 12.96154854
390. 37.5 12.933112547
390. 40. 12.902086643
390. 42.5 12.868247838
390. 45. 12.831460247
390. 47.5 12.791650323
390. 50. 12.748791691
390. 52.5 12.702895619
390. 55. 12.654004884
390. 57.5 12.602189627
390. 60. 12.547544328
390. 62.5 12.490185337
390. 65. 12.430248622
390. 67.5 12.367887515
390. 70. 12.303270356
390. 72.5 12.236578018
390. 75. 12.168001323
390. 77.5 12.097738387
390. 80. 12.025991981
390. 82.5 11.952966952
390. 85. 11.878867774
390. 87.5 11.803896291
390. 90. 11.728249676
390. 92.5 11.652118654
390. 95. 11.575685989
390. 97.5 11.499125253
390. 100. 11.422599861
390. 102.5 11.346262367
390. 105. 11.270254001
390. 107.5 11.19470442
390. 110. 11.11973165
390. 112.5 11.045442195
390. 115. 10.971931286
390. 117.5 10.899283243
390. 120. 10.827571922
390. 122.5 10.756861239
390. 125. 10.687205739
390. 127.5 10.618651195
390. 130. 10.551235226
390. 132.5 10.484987928
390. 135. 10.419932485
390. 137.5 10.356085782
390. 140. 10.293458992
390. 142.5 10.232058133
390. 145. 10.171884613
390. 147.5 10.112935724
390. 150. 10.055205126
390. 152.5 9.9986832799
390. 155. 9.9433578574
390. 157.5 9.8892141195
390. 160. 9.8362352595
390. 162.5 9.7844027185
390. 165. 9.7336964712
390. 167.5 9.6840952856
390. 170. 9.6355769561
390. 172.5 9.5881185135
390. 175. 9.5416964122
390. 177.5 9.4962866972
390. 180. 9.4518651522
390. 182.5 9.4084074299
390. 185. 9.3658891666
390. 187.5 9.3242860826
390. 190. 9.2835740684
390. 192.5 9.2437292606
390. 195. 9.2047281052
390. 197.5 9.1665474121
390. 200. 9.1291644012
390. 202.5 9.0925567399
390. 205. 9.056702574
390. 207.5 9.0215805522
390. 210. 8.9871698455
390. 212.5 8.9534501611
390. 215. 8.9204017524
390. 217.5 8.8880054256
390. 220. 8.8562425416
390. 222.5 8.8250950168
390. 225. 8.7945453203
390. 227.5 8.764576469
390. 230. 8.7351720214
390. 232.5 8.7063160693
390. 235. 8.6779932285
390. 237.5 8.6501886286
390. 240. 8.6228879011
390. 242.5 8.5960771677
390. 245. 8.5697430277
390. 247.5 8.5438725448
390. 250. 8.5184532336
390. 252.5 8.4934730464
390. 255. 8.4689203592
390. 257.5 8.4447839582
390. 260. 8.421053026
390. 262.5 8.397717128
390. 265. 8.3747661994
390. 267.5 8.3521905312
390. 270. 8.3299807578
390. 272.5 8.3081278443
390. 275. 8.2866230736
390. 277.5 8.2654580345
390. 280. 8.24462461
390. 282.5 8.2241149656
390. 285. 8.2039215383
390. 287.5 8.1840370255
390. 290. 8.1644543749
390. 292.5 8.1451667742
390. 295. 8.1261676414
390. 297.5 8.1074506153
392.5 2.5 17.001150053
392.5 5. 14.967086115
392.5 7.5 14.077350744
392.5 10. 13.548579726
392.5 12.5 13.24818115
392.5 15. 13.085219648
392.5 17.5 12.996759072
392.5 20. 12.945071651
392.5 22.5 12.910630348
392.5 25. 12.883972515
392.5 27.5 12.860411791
392.5 30. 12.837468765
392.5 32.5 12.813736685
392.5 35. 12.788370895
392.5 37.5 12.760843935
392.5 40. 12.730819664
392.5 42.5 12.698084507
392.5 45. 12.662508003
392.5 47.5 12.624019289
392.5 50. 12.582592688
392.5 52.5 12.538238661
392.5 55. 12.490997968
392.5 57.5 12.440937717
392.5 60. 12.388148474
392.5 62.5 12.332741893
392.5 65. 12.274848555
392.5 67.5 12.214615791
392.5 70. 12.152205426
392.5 72.5 12.087791394
392.5 75. 12.021557246
392.5 77.5 11.953693609
392.5 80. 11.884395637
392.5 82.5 11.813860538
392.5 85. 11.742285216
392.5 87.5 11.669864098
392.5 90. 11.59678717
392.5 92.5 11.523238261
392.5 95. 11.449393587
392.5 97.5 11.375420559
392.5 100. 11.301476848
392.5 102.5 11.227709701
392.5 105. 11.15425549
392.5 107.5 11.081239461
392.5 110. 11.008775678
392.5 112.5 10.936967114
392.5 115. 10.86590589
392.5 117.5 10.795673611
392.5 120. 10.7263418
392.5 122.5 10.657972389
392.5 125. 10.590618267
392.5 127.5 10.524323856
392.5 130. 10.459125699
392.5 132.5 10.395053068
392.5 135. 10.332128552
392.5 137.5 10.270368644
392.5 140. 10.209784305
392.5 142.5 10.150381509
392.5 145. 10.092161757
392.5 147.5 10.035122565
392.5 150. 9.9792579176
392.5 152.5 9.9245587003
392.5 155. 9.8710130886
392.5 157.5 9.8186069144
392.5 160. 9.7673239992
392.5 162.5 9.7171464594
392.5 165. 9.6680549839
392.5 167.5 9.6200290852
392.5 170. 9.573047326
392.5 172.5 9.5270875232
392.5 175. 9.4821269295
392.5 177.5 9.4381423962
392.5 180. 9.3951105168
392.5 182.5 9.3530077542
392.5 185. 9.3118105522
392.5 187.5 9.2714954332
392.5 190. 9.2320390828
392.5 192.5 9.1934184228
392.5 195. 9.1556106743
392.5 197.5 9.1185934101
392.5 200. 9.0823446002
392.5 202.5 9.0468426481
392.5 205. 9.0120664216
392.5 207.5 8.9779952763
392.5 210. 8.9446090751
392.5 212.5 8.9118882017
392.5 215. 8.8798135706
392.5 217.5 8.8483666332
392.5 220. 8.8175293805
392.5 222.5 8.7872843434
392.5 225. 8.7576145901
392.5 227.5 8.7285037218
392.5 230. 8.6999358661
392.5 232.5 8.6718956695
392.5 235. 8.6443682882
392.5 237.5 8.6173393778
392.5 240. 8.5907950823
392.5 242.5 8.5647220224
392.5 245. 8.5391072831
392.5 247.5 8.5139384011
392.5 250. 8.4892033513
392.5 252.5 8.4648905343
392.5 255. 8.4409887623
392.5 257.5 8.4174872461
392.5 260. 8.3943755819
392.5 262.5 8.3716437374
392.5 265. 8.3492820393
392.5 267.5 8.3272811602
392.5 270. 8.3056321057
392.5 272.5 8.2843262021
392.5 275. 8.2633550841
392.5 277.5 8.242710683
392.5 280. 8.2223852154
392.5 282.5 8.2023711712
392.5 285. 8.1826613035
392.5 287.5 8.1632486175
392.5 290. 8.1441263606
392.5 292.5 8.1252880121
392.5 295. 8.1067272742
392.5 297.5 8.0884380623
395. 2.5 16.31922909
395. 5. 14.726811409
395. 7.5 13.862338095
395. 10. 13.350868072
395. 12.5 13.061840338
395. 15. 12.905752434
395. 17.5 12.821181898
395. 20. 12.771704146
395. 22.5 12.738625682
395. 25. 12.712929079
395. 27.5 12.690154738
395. 30. 12.667942584
395. 32.5 12.644952317
395. 35. 12.620378205
395. 37.5 12.59371639
395. 40. 12.564645261
395. 42.5 12.532960096
395. 45. 12.498535552
395. 47.5 12.461303323
395. 50. 12.421238431
395. 52.5 12.378350633
395. 55. 12.332678858
395. 57.5 12.284287436
395. 60. 12.233263335
395. 62.5 12.179713885
395. 65. 12.123764688
395. 67.5 12.065557527
395. 70. 12.005248183
395. 72.5 11.943004136
395. 75. 11.879002167
395. 77.5 11.813425904
395. 80. 11.746463373
395. 82.5 11.678304611
395. 85. 11.6091394
395. 87.5 11.53915517
395. 90. 11.468535111
395. 92.5 11.397456515
395. 95. 11.326089373
395. 97.5 11.254595222
395. 100. 11.183126244
395. 102.5 11.1118246
395. 105. 11.040821987
395. 107.5 10.9702394
395. 110. 10.900187063
395. 112.5 10.830764521
395. 115. 10.762060854
395. 117.5 10.694155008
395. 120. 10.627116202
395. 122.5 10.561004397
395. 125. 10.495870828
395. 127.5 10.431758544
395. 130. 10.368702988
395. 132.5 10.306732568
395. 135. 10.245869229
395. 137.5 10.18612902
395. 140. 10.127522634
395. 142.5 10.070055931
395. 145. 10.013730442
395. 147.5 9.9585438291
395. 150. 9.9044903376
395. 152.5 9.8515612003
395. 155. 9.7997450222
395. 157.5 9.7490281321
395. 160. 9.6993949062
395. 162.5 9.6508280632
395. 165. 9.6033089339
395. 167.5 9.5568177046
395. 170. 9.5113336371
395. 172.5 9.4668352664
395. 175. 9.423300578
395. 177.5 9.3807071651
395. 180. 9.339032369
395. 182.5 9.2982534024
395. 185. 9.2583474585
395. 187.5 9.2192918055
395. 190. 9.1810638694
395. 192.5 9.1436413055
395. 195. 9.1070020592
395. 197.5 9.0711244179
395. 200. 9.0359870547
395. 202.5 9.0015690647
395. 205. 8.9678499943
395. 207.5 8.934809865
395. 210. 8.9024291917
395. 212.5 8.8706889966
395. 215. 8.8395708187
395. 217.5 8.8090567197
395. 220. 8.779129287
395. 222.5 8.749771634
395. 225. 8.7209673971
395. 227.5 8.6927007322
395. 230. 8.6649563081
395. 232.5 8.6377192986
395. 235. 8.6109753745
395. 237.5 8.5847106927
395. 240. 8.5589118859
395. 242.5 8.533566051
395. 245. 8.508660737
395. 247.5 8.4841839328
395. 250. 8.4601240537
395. 252.5 8.4364699295
395. 255. 8.4132107904
395. 257.5 8.3903362545
395. 260. 8.3678363146
395. 262.5 8.345701325
395. 265. 8.3239219887
395. 267.5 8.302489345
395. 270. 8.2813947569
395. 272.5 8.2606298985
395. 275. 8.2401867436
395. 277.5 8.2200575539
395. 280. 8.2002348674
395. 282.5 8.1807114878
395. 285. 8.1614804734
395. 287.5 8.142535127
395. 290. 8.1238689858
395. 292.5 8.1054758115
395. 295. 8.0873495815
395. 297.5 8.0694844794
397.5 2.5 15.908072867
397.5 5. 14.494988753
397.5 7.5 13.654671042
397.5 10. 13.159710353
397.5 12.5 12.881480772
397.5 15. 12.731880588
397.5 17.5 12.650965315
397.5 20. 12.603561625
397.5 22.5 12.571765028
397.5 25. 12.546975994
397.5 27.5 12.524947013
397.5 30. 12.50342955
397.5 32.5 12.481145447
397.5 35. 12.457325412
397.5 37.5 12.431487722
397.5 40. 12.40332441
397.5 42.5 12.372639086
397.5 45. 12.33931125
397.5 47.5 12.303275028
397.5 50. 12.264506146
397.5 52.5 12.223013746
397.5 55. 12.178835093
397.5 57.5 12.132031974
397.5 60. 12.082688047
397.5 62.5 12.030906648
397.5 65. 11.97680878
397.5 67.5 11.920531083
397.5 70. 11.862223727
397.5 72.5 11.802048186
397.5 75. 11.740174924
397.5 77.5 11.676781027
397.5 80. 11.61204784
397.5 82.5 11.546158665
397.5 85. 11.479296578
397.5 87.5 11.411642404
397.5 90. 11.343372902
397.5 92.5 11.274659164
397.5 95. 11.205665262
397.5 97.5 11.136547134
397.5 100. 11.067451713
397.5 102.5 10.998516284
397.5 105. 10.929868052
397.5 107.5 10.861623911
397.5 110. 10.793890371
397.5 112.5 10.726763645
397.5 115. 10.660329852
397.5 117.5 10.594665331
397.5 120. 10.529837033
397.5 122.5 10.465902969
397.5 125. 10.402912718
397.5 127.5 10.340907954
397.5 130. 10.279922992
397.5 132.5 10.219985348
397.5 135. 10.161116286
397.5 137.5 10.103331361
397.5 140. 10.046640946
397.5 142.5 9.9910507336
397.5 145. 9.9365622193
397.5 147.5 9.883173155
397.5 150. 9.8308779758
397.5 152.5 9.7796681976
397.5 155. 9.7295327873
397.5 157.5 9.6804585029
397.5 160. 9.6324302075
397.5 162.5 9.5854311554
397.5 165. 9.5394432527
397.5 167.5 9.4944472942
397.5 170. 9.4504231767
397.5 172.5 9.4073500908
397.5 175. 9.3652066932
397.5 177.5 9.3239712596
397.5 180. 9.2836218209
397.5 182.5 9.2441362837
397.5 185. 9.2054925356
397.5 187.5 9.1676685381
397.5 190. 9.1306424069
397.5 192.5 9.0943924811
397.5 195. 9.0588973832
397.5 197.5 9.0241360693
397.5 200. 8.9900878718
397.5 202.5 8.9567325348
397.5 205. 8.9240502426
397.5 207.5 8.8920216434
397.5 210. 8.8606278666
397.5 212.5 8.8298505366
397.5 215. 8.7996717821
397.5 217.5 8.7700742419
397.5 220. 8.7410410679
397.5 222.5 8.7125559249
397.5 225. 8.6846029886
397.5 227.5 8.6571669412
397.5 230. 8.6302329654
397.5 232.5 8.6037867369
397.5 235. 8.5778144157
397.5 237.5 8.5523026365
397.5 240. 8.5272384978
397.5 242.5 8.5026095509
397.5 245. 8.478403788
397.5 247.5 8.4546096297
397.5 250. 8.4312159131
397.5 252.5 8.4082118782
397.5 255. 8.3855871561
397.5 257.5 8.363331755
397.5 260. 8.3414360483
397.5 262.5 8.3198907612
397.5 265. 8.2986869586
397.5 267.5 8.2778160323
397.5 270. 8.2572696886
397.5 272.5 8.2370399371
397.5 275. 8.2171190779
397.5 277.5 8.1974996912
397.5 280. 8.1781746253
397.5 282.5 8.1591369865
397.5 285. 8.140380128
397.5 287.5 8.1218976402
397.5 290. 8.1036833405
397.5 292.5 8.0857312642
397.5 295. 8.0680356548
397.5 297.5 8.0505909558
280. 1. 81.853851661
280. 2. 93.872541216
280. 3. 93.902316922
280. 4. 93.907160704
280. 5. 93.904193886
280. 6. 93.894078855
280. 7. 93.875207551
280. 8. 93.846023029
280. 9. 93.805381662
280. 10. 93.751746668
280. 11. 93.681964314
280. 12. 93.598238667
280. 13. 93.500541263
280. 14. 93.388977741
280. 15. 93.263741056
280. 16. 93.125078682
280. 17. 92.973269701
280. 18. 92.808609003
280. 19. 92.631396557
280. 20. 92.441930317
280. 21. 92.228972678
280. 22. 91.998076085
280. 23. 91.755267405
280. 24. 91.500888336
280. 25. 91.235260402
280. 26. 90.958053529
280. 27. 90.645164946
280. 28. 90.321919263
280. 29. 89.98861812
280. 30. 89.645545362
280. 31. 89.270633262
280. 32. 88.876351441
280. 33. 88.473651395
280. 34. 88.061375473
280. 35. 87.6028686
280. 36. 87.13778608
280. 37. 86.666289025
280. 38. 86.148790887
280. 39. 85.62006364
281. 1. 78.603195118
281. 2. 93.837242399
281. 3. 93.893511764
281. 4. 93.904639545
281. 5. 93.9021367
281. 6. 93.890793484
281. 7. 93.869619788
281. 8. 93.83732644
281. 9. 93.792928472
281. 10. 93.733877751
281. 11. 93.658872995
281. 12. 93.569519301
281. 13. 93.465865798
281. 14. 93.348084352
281. 15. 93.216423079
281. 16. 93.071174876
281. 17. 92.912656023
281. 18. 92.741191795
281. 19. 92.557106969
281. 20. 92.359379524
281. 21. 92.132998165
281. 22. 91.894365701
281. 23. 91.643854798
281. 24. 91.381814887
281. 25. 91.108573668
281. 26. 90.811429102
281. 27. 90.490296361
281. 28. 90.158920413
281. 29. 89.817601637
281. 30. 89.460242049
281. 31. 89.066155498
281. 32. 88.663577198
281. 33. 88.252747769
281. 34. 87.810064189
281. 35. 87.343219626
281. 36. 86.870022399
281. 37. 86.369843965
281. 38. 85.837320865
281. 39. 85.300798879
282. 1. 76.660680682
282. 2. 93.711879998
282. 3. 93.876668585
282. 4. 93.899820599
282. 5. 93.899172589
282. 6. 93.886722878
282. 7. 93.8630999
282. 8. 93.827437812
282. 9. 93.778990874
282. 10. 93.714012549
282. 11. 93.633440355
282. 12. 93.5381292
282. 13. 93.42820712
282. 14. 93.303912859
282. 15. 93.165549702
282. 16. 93.013455419
282. 17. 92.847982609
282. 18. 92.669485882
282. 19. 92.478313715
282. 20. 92.265790551
282. 21. 92.031434971
282. 22. 91.78486731
282. 23. 91.526468246
282. 24. 91.256593629
282. 25. 90.975576256
282. 26. 90.657426769
282. 27. 90.327896415
282. 28. 89.988248306
282. 29. 89.638780617
282. 30. 89.255177093
282. 31. 88.85250714
282. 32. 88.44153147
282. 33. 88.016937935
282. 34. 87.547956336
282. 35. 87.072720157
282. 36. 86.590807276
282. 37. 86.053933827
282. 38. 85.513360848
282. 39. 84.956156275
283. 1. 75.107196453
283. 2. 79.68771677
283. 3. 93.845346374
283. 4. 93.890126778
283. 5. 93.894674307
283. 6. 93.881569391
283. 7. 93.855433821
283. 8. 93.816170053
283. 9. 93.763249521
283. 10. 93.691897594
283. 11. 93.605404706
283. 12. 93.503799622
283. 13. 93.387290515
283. 14. 93.256183534
283. 15. 93.110837098
283. 16. 92.951633234
283. 17. 92.778959875
283. 18. 92.593199809
283. 19. 92.394724004
283. 20. 92.166468274
283. 21. 91.923924748
283. 22. 91.669223536
283. 23. 91.402751594
283. 24. 91.124869839
283. 25. 90.823399401
283. 26. 90.495615874
283. 27. 90.157538316
283. 28. 89.809480288
283. 29. 89.443558151
283. 30. 89.040541289
283. 31. 88.629183635
283. 32. 88.20971873
283. 33. 87.752133011
283. 34. 87.274458267
283. 35. 86.790793095
283. 36. 86.270040339
283. 37. 85.724841178
283. 38. 85.176260599
283. 39. 84.57426905
284. 1. 73.773217472
284. 2. 77.252011684
284. 3. 93.781615146
284. 4. 93.871995996
284. 5. 93.887089427
284. 6. 93.874854375
284. 7. 93.846315654
284. 8. 93.803284232
284. 9. 93.744412453
284. 10. 93.667223939
284. 11. 93.574459858
284. 12. 93.466224944
284. 13. 93.342809249
284. 14. 93.204587983
284. 15. 93.051975125
284. 16. 92.885396653
284. 17. 92.705274969
284. 18. 92.512019907
284. 19. 92.299461587
284. 20. 92.061024993
284. 21. 91.810081695
284. 22. 91.547050662
284. 23. 91.272323319
284. 24. 90.986264281
284. 25. 90.662163029
284. 26. 90.325533553
284. 27. 89.978764437
284. 28. 89.622164137
284. 29. 89.227803707
284. 30. 88.815782809
284. 31. 88.395644174
284. 32. 87.95592606
284. 33. 87.475333015
284. 34. 86.988934606
284. 35. 86.485823269
284. 36. 85.935308074
284. 37. 85.381846298
284. 38. 84.795674895
284. 39. 84.176489506
285. 1. 72.608266792
285. 2. 75.490661998
285. 3. 80.305849963
285. 4. 93.838684987
285. 5. 93.873494742
285. 6. 93.865661999
285. 7. 93.835297157
285. 8. 93.788456885
285. 9. 93.722958803
285. 10. 93.639597076
285. 11. 93.540235709
285. 12. 93.425050629
285. 13. 93.294416666
285. 14. 93.14878358
285. 15. 92.988623187
285. 16. 92.814406157
285. 17. 92.626589072
285. 18. 92.425607964
285. 19. 92.196168133
285. 20. 91.949040479
285. 21. 91.689489277
285. 22. 91.417935716
285. 23. 91.134773892
285. 24. 90.827644141
285. 25. 90.492307106
285. 26. 90.146681017
285. 27. 89.791082967
285. 28. 89.414453683
285. 29. 89.001425518
285. 30. 88.58030716
285. 31. 88.15130801
285. 32. 87.675469697
285. 33. 87.185832711
285. 34. 86.690704471
285. 35. 86.144856299
285. 36. 85.585807355
285. 37. 85.016412724
285. 38. 84.388610123
285. 39. 83.761952321
286. 1. 71.523578459
286. 2. 74.041333478
286. 3. 77.546148677
286. 4. 93.771394939
286. 5. 93.849716996
286. 6. 93.851888153
286. 7. 93.821659797
286. 8. 93.771235059
286. 9. 93.698214433
286. 10. 93.608478122
286. 11. 93.502265132
286. 12. 93.379853035
286. 13. 93.241713885
286. 14. 93.088385322
286. 15. 92.920404508
286. 16. 92.738290085
286. 17. 92.54253399
286. 18. 92.329371281
286. 19. 92.086095172
286. 20. 91.830057132
286. 21. 91.561696136
286. 22. 91.281432936
286. 23. 90.989662646
286. 24. 90.65794885
286. 25. 90.313282907
286. 26. 89.958519125
286. 27. 89.593964015
286. 28. 89.186234686
286. 29. 88.763763908
286. 30. 88.333472381
286. 31. 87.875038404
286. 32. 87.381542343
286. 33. 86.882872407
286. 34. 86.353622128
286. 35. 85.788124424
286. 36. 85.220679397
286. 37. 84.598996374
286. 38. 83.963583087
286. 39. 83.301878732
287. 1. 70.522623181
287. 2. 72.763128735
287. 3. 75.604807917
287. 4. 80.265590818
287. 5. 93.807403939
287. 6. 93.82997244
287. 7. 93.80403095
287. 8. 93.748635339
287. 9. 93.66903773
287. 10. 93.573059501
287. 11. 93.459924888
287. 12. 93.330105221
287. 13. 93.184229807
287. 14. 93.022953456
287. 15. 92.846897872
287. 16. 92.656638772
287. 17. 92.452707716
287. 18. 92.221249615
287. 19. 91.968729511
287. 20. 91.703573639
287. 21. 91.426210926
287. 22. 91.137059414
287. 23. 90.822581358
287. 24. 90.478629023
287. 25. 90.12449257
287. 26. 89.760463098
287. 27. 89.370378127
287. 28. 88.946081917
287. 29. 88.514101439
287. 30. 88.074284608
287. 31. 87.576139512
287. 32. 87.073286716
287. 33. 86.561810122
287. 34. 85.988782972
287. 35. 85.414655376
287. 36. 84.807632895
287. 37. 84.162213797
287. 38. 83.51469099
287. 39. 82.795000848
288. 1. 69.582057969
288. 2. 71.591341028
288. 3. 74.039198983
288. 4. 77.369804241
288. 5. 93.16476067
288. 6. 93.794461511
288. 7. 93.779551788
288. 8. 93.71717834
288. 9. 93.633412761
288. 10. 93.532018881
288. 11. 93.412322031
288. 12. 93.275118881
288. 13. 93.121387943
288. 14. 92.951974062
288. 15. 92.76762536
288. 16. 92.568996258
288. 17. 92.354574917
288. 18. 92.105465472
288. 19. 91.843498137
288. 20. 91.569036532
288. 21. 91.282495648
288. 22. 90.984289646
288. 23. 90.642792239
288. 24. 90.289009907
288. 25. 89.925281504
288. 26. 89.55187616
288. 27. 89.127349062
288. 28. 88.693181427
288. 29. 88.251655382
288. 30. 87.769738896
288. 31. 87.261893478
288. 32. 86.749771873
288. 33. 86.18778182
288. 34. 85.605900914
288. 35. 85.014529294
288. 36. 84.357543584
288. 37. 83.704887757
288. 38. 82.989935419
288. 39. 82.264888954
289. 1. 68.689794964
289. 2. 70.520150296
289. 3. 72.677094134
289. 4. 75.354021653
289. 5. 79.557129839
289. 6. 93.594727317
289. 7. 93.717909024
289. 8. 93.66770928
289. 9. 93.587410873
289. 10. 93.483104802
289. 11. 93.358070281
289. 12. 93.213942242
289. 13. 93.052451171
289. 14. 92.874827845
289. 15. 92.682033638
289. 16. 92.474848234
289. 17. 92.240243348
289. 18. 91.98132824
289. 19. 91.709752558
289. 20. 91.425828759
289. 21. 91.129956947
289. 22. 90.805893098
289. 23. 90.452055622
289. 24. 90.088342426
289. 25. 89.714929051
289. 26. 89.307700688
289. 27. 88.870678148
289. 28. 88.426636024
289. 29. 87.962533307
289. 30. 87.448621306
289. 31. 86.9312257
289. 32. 86.385151678
289. 33. 85.794144213
289. 34. 85.20377152
289. 35. 84.549190929
289. 36. 83.885070925
289. 37. 83.179828015
289. 38. 82.439775348
289. 39. 81.670402579
290. 1. 67.837607134
290. 2. 69.517198831
290. 3. 71.439320754
290. 4. 73.718715892
290. 5. 76.776820897
290. 6. 83.049829653
290. 7. 93.514035142
290. 8. 93.574293721
290. 9. 93.522125247
290. 10. 93.422335508
290. 11. 93.294883314
290. 12. 93.145172552
290. 13. 92.976429484
290. 14. 92.79073947
290. 15. 92.589464895
290. 16. 92.373300417
290. 17. 92.116818183
290. 18. 91.848021377
290. 19. 91.566746629
290. 20. 91.273254059
290. 21. 90.967934581
290. 22. 90.613592735
290. 23. 90.249483529
290. 24. 89.875788434
290. 25. 89.487397332
290. 26. 89.04653253
290. 27. 88.599311137
290. 28. 88.145452676
290. 29. 87.633383313
290. 30. 87.109665173
290. 31. 86.580992993
290. 32. 85.979026618
290. 33. 85.379486392
290. 34. 84.736659196
290. 35. 84.059244054
290. 36. 83.363821013
290. 37. 82.606555529
290. 38. 81.843008462
290. 39. 81.007736114
291. 1. 67.025025326
291. 2. 68.564938693
291. 3. 70.299081348
291. 4. 72.310676933
291. 5. 74.788881387
291. 6. 78.328597327
291. 7. 92.745309596
291. 8. 93.376456533
291. 9. 93.415576566
291. 10. 93.341999579
291. 11. 93.218890569
291. 12. 93.066612338
291. 13. 92.891922592
291. 14. 92.698695259
291. 15. 92.489111119
291. 16. 92.249705489
291. 17. 91.983135717
291. 18. 91.704553932
291. 19. 91.413605014
291. 20. 91.110515449
291. 21. 90.773617903
291. 22. 90.408392836
291. 23. 90.034058103
291. 24. 89.650402079
291. 25. 89.220676635
291. 26. 88.769324432
291. 27. 88.312063949
291. 28. 87.816095916
291. 29. 87.284607006
291. 30. 86.751467724
291. 31. 86.160064986
291. 32. 85.549681664
291. 33. 84.919276011
291. 34. 84.226223352
291. 35. 83.540717608
291. 36. 82.76352569
291. 37. 82.003530891
291. 38. 81.146592569
291. 39. 80.298648218
292. 1. 66.231405887
292. 2. 67.663891841
292. 3. 69.248472008
292. 4. 71.033676627
292. 5. 73.133146564
292. 6. 75.815483875
292. 7. 80.110618052
292. 8. 92.888027548
292. 9. 93.220170468
292. 10. 93.225565389
292. 11. 93.123308414
292. 12. 92.974675509
292. 13. 92.796845732
292. 14. 92.597309305
292. 15. 92.379941902
292. 16. 92.113695056
292. 17. 91.837665933
292. 18. 91.549689413
292. 19. 91.249278306
292. 20. 90.932433512
292. 21. 90.564521568
292. 22. 90.188971582
292. 23. 89.804599235
292. 24. 89.393121454
292. 25. 88.936086955
292. 26. 88.474607092
292. 27. 87.996739188
292. 28. 87.455324712
292. 29. 86.914485389
292. 30. 86.336587396
292. 31. 85.713104443
292. 32. 85.095275069
292. 33. 84.384333028
292. 34. 83.686419712
292. 35. 82.908302139
292. 36. 82.130021019
292. 37. 81.268692029
292. 38. 80.414034947
292. 39. 79.456737995
293. 1. 65.478947765
293. 2. 66.798157645
293. 3. 68.236442363
293. 4. 69.844155143
293. 5. 71.674855332
293. 6. 73.875434566
293. 7. 76.820815626
293. 8. 82.378416084
293. 9. 92.831488069
293. 10. 93.037011573
293. 11. 92.995421726
293. 12. 92.863386491
293. 13. 92.687956958
293. 14. 92.484603481
293. 15. 92.237296598
293. 16. 91.962371209
293. 17. 91.678334198
293. 18. 91.381842002
293. 19. 91.072479378
293. 20. 90.717023235
293. 21. 90.339040871
293. 22. 89.953738415
293. 23. 89.559723136
293. 24. 89.098640043
293. 25. 88.631702837
293. 26. 88.160690169
293. 27. 87.620698189
293. 28. 87.070384185
293. 29. 86.507599968
293. 30. 85.867870149
293. 31. 85.237847013
293. 32. 84.531097365
293. 33. 83.816142973
293. 34. 83.037428125
293. 35. 82.238406006
293. 36. 81.36940396
293. 37. 80.492045577
293. 38. 79.519163785
293. 39. 78.539720289
294. 1. 64.73961157
294. 2. 65.963310782
294. 3. 67.297328701
294. 4. 68.746602112
294. 5. 70.363657869
294. 6. 72.243064281
294. 7. 74.565341517
294. 8. 77.799498934
294. 9. 85.512308431
294. 10. 92.704604525
294. 11. 92.809958529
294. 12. 92.722507173
294. 13. 92.560071503
294. 14. 92.35073997
294. 15. 92.06946259
294. 16. 91.791431205
294. 17. 91.502255265
294. 18. 91.198926354
294. 19. 90.864911269
294. 20. 90.481346943
294. 21. 90.094792504
294. 22. 89.700755994
294. 23. 89.255441584
294. 24. 88.780887507
294. 25. 88.305258482
294. 26. 87.778922832
294. 27. 87.21648691
294. 28. 86.658796724
294. 29. 86.010998002
294. 30. 85.366539743
294. 31. 84.662666717
294. 32. 83.927850313
294. 33. 83.14569277
294. 34. 82.323271707
294. 35. 81.442053555
294. 36. 80.540044343
294. 37. 79.54581418
294. 38. 78.54132027
294. 39. 77.463678923
295. 1. 64.021520437
295. 2. 65.162563235
295. 3. 66.378109801
295. 4. 67.704382274
295. 5. 69.158004814
295. 6. 70.793349758
295. 7. 72.715408207
295. 8. 75.120815172
295. 9. 78.626918868
295. 10. 88.333823492
295. 11. 92.517052501
295. 12. 92.533721791
295. 13. 92.40475968
295. 14. 92.130408837
295. 15. 91.865879593
295. 16. 91.594401114
295. 17. 91.30534133
295. 18. 90.998142374
295. 19. 90.609921511
295. 20. 90.221342072
295. 21. 89.828745643
295. 22. 89.403885424
295. 23. 88.917580257
295. 24. 88.436601519
295. 25. 87.926803481
295. 26. 87.34816393
295. 27. 86.78078004
295. 28. 86.137460469
295. 29. 85.475814266
295. 30. 84.772698001
295. 31. 84.014885096
295. 32. 83.224933186
295. 33. 82.376606962
295. 34. 81.476801542
295. 35. 80.54878132
295. 36. 79.525708598
295. 37. 78.487833517
295. 38. 77.382796644
295. 39. 76.213584352
296. 1. 63.326388109
296. 2. 64.375640658
296. 3. 65.509992543
296. 4. 66.711521292
296. 5. 68.012407492
296. 6. 69.461790159
296. 7. 71.105115647
296. 8. 73.056215308
296. 9. 75.534211982
296. 10. 79.283872403
296. 11. 88.423733532
296. 12. 91.91282911
296. 13. 91.976617234
296. 14. 91.81647366
296. 15. 91.608363247
296. 16. 91.361481926
296. 17. 91.081733289
296. 18. 90.710557355
296. 19. 90.318748702
296. 20. 89.931628053
296. 21. 89.537024084
296. 22. 89.032620251
296. 23. 88.545575933
296. 24. 88.057608087
296. 25. 87.456858253
296. 26. 86.878549947
296. 27. 86.238086339
296. 28. 85.556348975
296. 29. 84.850115143
296. 30. 84.066557221
296. 31. 83.261932845
296. 32. 82.386234393
296. 33. 81.458895566
296. 34. 80.504964839
296. 35. 79.443425409
296. 36. 78.361985993
296. 37. 77.232057586
296. 38. 76.01398851
296. 39. 74.769095936
297. 1. 62.64168149
297. 2. 63.623146508
297. 3. 64.660218691
297. 4. 65.762200314
297. 5. 66.942364725
297. 6. 68.212839957
297. 7. 69.647969208
297. 8. 71.286785703
297. 9. 73.246823997
297. 10. 75.777938611
297. 11. 79.563951944
297. 12. 87.249337466
297. 13. 91.139556767
297. 14. 91.343285392
297. 15. 91.267788449
297. 16. 91.077843097
297. 17. 90.734042588
297. 18. 90.348547261
297. 19. 89.980538413
297. 20. 89.605098156
297. 21. 89.105021961
297. 22. 88.613192922
297. 23. 88.13321965
297. 24. 87.525259957
297. 25. 86.936310945
297. 26. 86.294725877
297. 27. 85.591641533
297. 28. 84.87466204
297. 29. 84.065054069
297. 30. 83.234833514
297. 31. 82.333236509
297. 32. 81.366027354
297. 33. 80.386274406
297. 34. 79.277252234
297. 35. 78.140348064
297. 36. 76.969277475
297. 37. 75.714590242
297. 38. 74.410808444
297. 39. 73.080235054
298. 1. 61.973434867
298. 2. 62.883693087
298. 3. 63.840360415
298. 4. 64.846962123
298. 5. 65.911925978
298. 6. 67.061088647
298. 7. 68.300284872
298. 8. 69.704852173
298. 9. 71.321604727
298. 10. 73.260951167
298. 11. 75.755152795
298. 12. 79.366875496
298. 13. 85.502688891
298. 14. 89.87203252
298. 15. 90.502683333
298. 16. 90.428714681
298. 17. 90.182848724
298. 18. 89.897130975
298. 19. 89.580714812
298. 20. 89.076636854
298. 21. 88.596072286
298. 22. 88.135142037
298. 23. 87.514623087
298. 24. 86.922887502
298. 25. 86.269286456
298. 26. 85.551068416
298. 27. 84.808542682
298. 28. 83.979884133
298. 29. 83.107366195
298. 30. 82.187865097
298. 31. 81.164551406
298. 32. 80.121448664
298. 33. 78.996756866
298. 34. 77.791454583
298. 35. 76.549958903
298. 36. 75.268342141
298. 37. 73.918649999
298. 38. 72.526522432
298. 39. 71.117076793
299. 1. 61.321788459
299. 2. 62.157875017
299. 3. 63.043662758
299. 4. 63.959692157
299. 5. 64.927933635
299. 6. 65.949711544
299. 7. 67.056634767
299. 8. 68.251393466
299. 9. 69.616650003
299. 10. 71.185985123
299. 11. 73.063200151
299. 12. 75.410106814
299. 13. 78.652164677
299. 14. 83.375089464
299. 15. 87.764659041
299. 16. 89.081985015
299. 17. 89.318996435
299. 18. 89.116982099
299. 19. 88.765123862
299. 20. 88.383839737
299. 21. 87.940558296
299. 22. 87.332533563
299. 23. 86.773246913
299. 24. 86.081448806
299. 25. 85.376159325
299. 26. 84.58245099
299. 27. 83.758458997
299. 28. 82.820467323
299. 29. 81.878014661
299. 30. 80.804505678
299. 31. 79.680836964
299. 32. 78.51607626
299. 33. 77.273709889
299. 34. 75.953194005
299. 35. 74.597227636
299. 36. 73.208959557
299. 37. 71.79471547
299. 38. 70.342819284
299. 39. 68.880589121
300. 1. 60.678669467
300. 2. 61.455369172
300. 3. 62.259280949
300. 4. 63.103319368
300. 5. 63.973269716
300. 6. 64.892739924
300. 7. 65.864540567
300. 8. 66.916173685
300. 9. 68.059390753
300. 10. 69.36147509
300. 11. 70.848238763
300. 12. 72.608490259
300. 13. 74.768783475
300. 14. 77.517467
300. 15. 81.061692191
300. 16. 84.70979973
300. 17. 86.761708081
300. 18. 87.37385941
300. 19. 87.401514612
300. 20. 87.143807275
300. 21. 86.767149775
300. 22. 86.216252188
300. 23. 85.572852213
300. 24. 84.899934142
300. 25. 84.076340453
300. 26. 83.228526872
300. 27. 82.281809767
300. 28. 81.244244092
300. 29. 80.169563773
300. 30. 78.995405739
300. 31. 77.738939135
300. 32. 76.437249653
300. 33. 75.089838874
300. 34. 73.700336164
300. 35. 72.25010339
300. 36. 70.786998235
300. 37. 69.320064752
300. 38. 67.858179086
300. 39. 66.404688042
301. 1. 60.045454995
301. 2. 60.762124032
301. 3. 61.503601075
301. 4. 62.260196649
301. 5. 63.054073733
301. 6. 63.870655034
301. 7. 64.729311266
301. 8. 65.643687073
301. 9. 66.623076018
301. 10. 67.704008101
301. 11. 68.91020928
301. 12. 70.268124435
301. 13. 71.850778188
301. 14. 73.724796193
301. 15. 75.985998752
301. 16. 78.58792602
301. 17. 81.283563846
301. 18. 83.339116502
301. 19. 84.392172796
301. 20. 84.73400375
301. 21. 84.615924705
301. 22. 84.223499709
301. 23. 83.689837837
301. 24. 82.952923553
301. 25. 82.147307378
301. 26. 81.185219476
301. 27. 80.174033577
301. 28. 79.045049101
301. 29. 77.828609944
301. 30. 76.557201958
301. 31. 75.231300929
301. 32. 73.842503402
301. 33. 72.40710031
301. 34. 70.954634039
301. 35. 69.494993817
301. 36. 68.03770132
301. 37. 66.582011904
301. 38. 65.145249848
301. 39. 63.739466431
302. 1. 59.427151462
302. 2. 60.079077815
302. 3. 60.757898963
302. 4. 61.449012658
302. 5. 62.151929366
302. 6. 62.884580434
302. 7. 63.639772345
302. 8. 64.423743497
302. 9. 65.270883792
302. 10. 66.163082397
302. 11. 67.156302472
302. 12. 68.225982446
302. 13. 69.45636684
302. 14. 70.828587348
302. 15. 72.374934367
302. 16. 74.110475578
302. 17. 75.98560958
302. 18. 77.830205323
302. 19. 79.368389851
302. 20. 80.386068113
302. 21. 80.836867226
302. 22. 80.84078582
302. 23. 80.521549993
302. 24. 79.928619579
302. 25. 79.154139017
302. 26. 78.223829915
302. 27. 77.183967296
302. 28. 76.008395515
302. 29. 74.764932698
302. 30. 73.46125554
302. 31. 72.098030224
302. 32. 70.69462531
302. 33. 69.278107064
302. 34. 67.858761791
302. 35. 66.442319927
302. 36. 65.037921899
302. 37. 63.661100228
302. 38. 62.312006125
302. 39. 60.998019682
303. 1. 58.816067421
303. 2. 59.413391822
303. 3. 60.024081878
303. 4. 60.64847604
303. 5. 61.282161146
303. 6. 61.922972731
303. 7. 62.58180078
303. 8. 63.266797128
303. 9. 63.973392324
303. 10. 64.724810531
303. 11. 65.529471993
303. 12. 66.381903844
303. 13. 67.333095264
303. 14. 68.343740172
303. 15. 69.471300018
303. 16. 70.673298522
303. 17. 71.919594308
303. 18. 73.203475421
303. 19. 74.377073508
303. 20. 75.320935686
303. 21. 75.958078502
303. 22. 76.224968101
303. 23. 76.143061397
303. 24. 75.763193476
303. 25. 75.139463357
303. 26. 74.313837196
303. 27. 73.340869444
303. 28. 72.244056872
303. 29. 71.056696791
303. 30. 69.809312269
303. 31. 68.514650524
303. 32. 67.196115015
303. 33. 65.870812969
303. 34. 64.547054628
303. 35. 63.239897095
303. 36. 61.952526515
303. 37. 60.693256894
303. 38. 59.467352644
303. 39. 58.269169309
304. 1. 58.211884952
304. 2. 58.75543888
304. 3. 59.308766797
304. 4. 59.863483389
304. 5. 60.423638302
304. 6. 60.990644409
304. 7. 61.560231412
304. 8. 62.135369308
304. 9. 62.734451261
304. 10. 63.354142029
304. 11. 63.993842676
304. 12. 64.673280342
304. 13. 65.397194523
304. 14. 66.147648306
304. 15. 66.96002309
304. 16. 67.791972311
304. 17. 68.641096008
304. 18. 69.474632683
304. 19. 70.224575458
304. 20. 70.868969186
304. 21. 71.310149552
304. 22. 71.515465422
304. 23. 71.469651428
304. 24. 71.176748825
304. 25. 70.658318408
304. 26. 69.950973405
304. 27. 69.095176873
304. 28. 68.116938861
304. 29. 67.056141992
304. 30. 65.932485655
304. 31. 64.770884994
304. 32. 63.592384697
304. 33. 62.401409012
304. 34. 61.227684241
304. 35. 60.055727531
304. 36. 58.918031119
304. 37. 57.791228
304. 38. 56.70599466
304. 39. 55.630835702
305. 1. 57.617401323
305. 2. 58.104848081
305. 3. 58.60167027
305. 4. 59.096188026
305. 5. 59.586833072
305. 6. 60.072038891
305. 7. 60.560470082
305. 8. 61.048854359
305. 9. 61.53771635
305. 10. 62.029560844
305. 11. 62.535865825
305. 12. 63.060271855
305. 13. 63.593830563
305. 14. 64.133856267
305. 15. 64.694745823
305. 16. 65.258064622
305. 17. 65.796489006
305. 18. 66.287946533
305. 19. 66.734756982
305. 20. 67.072290033
305. 21. 67.2695303
305. 22. 67.302185523
305. 23. 67.155388928
305. 24. 66.825903489
305. 25. 66.322201519
305. 26. 65.688878774
305. 27. 64.922397959
305. 28. 64.057316167
305. 29. 63.129489707
305. 30. 62.139834927
305. 31. 61.13538286
305. 32. 60.096420155
305. 33. 59.07518002
305. 34. 58.034667472
305. 35. 57.031837879
305. 36. 56.022945554
305. 37. 55.048584127
305. 38. 54.088526816
305. 39. 53.140869772
306. 1. 57.031218213
306. 2. 57.466160207
306. 3. 57.903170149
306. 4. 58.337532234
306. 5. 58.764401472
306. 6. 59.180584885
306. 7. 59.585549852
306. 8. 59.98017052
306. 9. 60.370591003
306. 10. 60.758595844
306. 11. 61.140741921
306. 12. 61.517183804
306. 13. 61.886703574
306. 14. 62.246098094
306. 15. 62.604896539
306. 16. 62.941499048
306. 17. 63.241532661
306. 18. 63.488978221
306. 19. 63.665532436
306. 20. 63.752224953
306. 21. 63.731564311
306. 22. 63.58982857
306. 23. 63.318962159
306. 24. 62.917597133
306. 25. 62.390990307
306. 26. 61.78069141
306. 27. 61.079854794
306. 28. 60.296117484
306. 29. 59.486489159
306. 30. 58.629966838
306. 31. 57.746141991
306. 32. 56.86983458
306. 33. 55.967594805
306. 34. 55.089294995
306. 35. 54.212690963
306. 36. 53.325611267
306. 37. 52.491942565
306. 38. 51.651057459
306. 39. 50.809111013
307. 1. 56.451104723
307. 2. 56.835322272
307. 3. 57.218471645
307. 4. 57.591514501
307. 5. 57.951292095
307. 6. 58.298952051
307. 7. 58.62980305
307. 8. 58.943518505
307. 9. 59.240303184
307. 10. 59.520189072
307. 11. 59.782859011
307. 12. 60.027328538
307. 13. 60.254443074
307. 14. 60.462738069
307. 15. 60.642063462
307. 16. 60.784625298
307. 17. 60.880590732
307. 18. 60.918589396
307. 19. 60.886655308
307. 20. 60.773535663
307. 21. 60.570132991
307. 22. 60.27074394
307. 23. 59.892769836
307. 24. 59.433440353
307. 25. 58.891400032
307. 26. 58.273942831
307. 27. 57.617274794
307. 28. 56.92748443
307. 29. 56.191459091
307. 30. 55.438315738
307. 31. 54.69093256
307. 32. 53.917646518
307. 33. 53.139949548
307. 34. 52.391363238
307. 35. 51.628141465
307. 36. 50.853299623
307. 37. 50.132926343
307. 38. 49.403702653
307. 39. 48.667330804
308. 1. 55.876792459
308. 2. 56.210840073
308. 3. 56.540744831
308. 4. 56.857207121
308. 5. 57.15627708
308. 6. 57.43399694
308. 7. 57.688409424
308. 8. 57.918726138
308. 9. 58.126802494
308. 10. 58.310295137
308. 11. 58.466919596
308. 12. 58.594831629
308. 13. 58.691308673
308. 14. 58.752485779
308. 15. 58.773233613
308. 16. 58.747244167
308. 17. 58.667388156
308. 18. 58.526374526
308. 19. 58.317662309
308. 20. 58.036452965
308. 21. 57.69864386
308. 22. 57.297449025
308. 23. 56.832881759
308. 24. 56.309655977
308. 25. 55.733319265
308. 26. 55.155841816
308. 27. 54.54365932
308. 28. 53.898648507
308. 29. 53.233952582
308. 30. 52.594143263
308. 31. 51.933464067
308. 32. 51.254273293
308. 33. 50.585288635
308. 34. 49.938689401
308. 35. 49.279289418
308. 36. 48.608677888
308. 37. 47.957663717
308. 38. 47.33181356
308. 39. 46.69743184
309. 1. 55.309272635
309. 2. 55.592852506
309. 3. 55.869629549
309. 4. 56.130100411
309. 5. 56.369063473
309. 6. 56.581800087
309. 7. 56.765718207
309. 8. 56.919322989
309. 9. 57.041048619
309. 10. 57.129085769
309. 11. 57.181388282
309. 12. 57.195535926
309. 13. 57.168545022
309. 14. 57.096774097
309. 15. 56.9760038
309. 16. 56.801731972
309. 17. 56.569699838
309. 18. 56.276608233
309. 19. 55.920888402
309. 20. 55.514827164
309. 21. 55.069441367
309. 22. 54.578911438
309. 23. 54.04920661
309. 24. 53.486096187
309. 25. 52.93068486
309. 26. 52.368121607
309. 27. 51.788047321
309. 28. 51.191636003
309. 29. 50.605476509
309. 30. 50.038479501
309. 31. 49.458748344
309. 32. 48.866561449
309. 33. 48.262446888
309. 34. 47.706513642
309. 35. 47.141855739
309. 36. 46.56692952
309. 37. 45.982411023
309. 38. 45.398792792
309. 39. 44.858762003
310. 1. 54.747723333
310. 2. 54.982705695
310. 3. 55.207235697
310. 4. 55.411495522
310. 5. 55.589950183
310. 6. 55.737453146
310. 7. 55.851424307
310. 8. 55.928887568
310. 9. 55.967481091
310. 10. 55.964583848
310. 11. 55.917396376
310. 12. 55.822870646
310. 13. 55.67822987
310. 14. 55.483950313
310. 15. 55.234992451
310. 16. 54.929187088
310. 17. 54.565534545
310. 18. 54.144841662
310. 19. 53.670208699
310. 20. 53.158285498
310. 21. 52.632597378
310. 22. 52.08293398
310. 23. 51.5162624
310. 24. 50.937968718
310. 25. 50.396411513
310. 26. 49.860152773
310. 27. 49.321072004
310. 28. 48.777970001
310. 29. 48.230806135
310. 30. 47.733728038
310. 31. 47.230007439
310. 32. 46.718513247
310. 33. 46.198518062
310. 34. 45.669648469
310. 35. 45.170356644
310. 36. 44.682702889
310. 37. 44.186029643
310. 38. 43.680545453
310. 39. 43.166587183
311. 1. 54.191379382
311. 2. 54.37819399
311. 3. 54.551711736
311. 4. 54.701840423
311. 5. 54.822230629
311. 6. 54.906773111
311. 7. 54.951800009
311. 8. 54.95462085
311. 9. 54.912350361
311. 10. 54.821934006
311. 11. 54.680339108
311. 12. 54.484588705
311. 13. 54.23178099
311. 14. 53.919256978
311. 15. 53.54497187
311. 16. 53.116015708
311. 17. 52.639550817
311. 18. 52.114297503
311. 19. 51.547608771
311. 20. 50.948748625
311. 21. 50.365453827
311. 22. 49.784944571
311. 23. 49.207261716
311. 24. 48.636214131
311. 25. 48.089767002
311. 26. 47.591067851
311. 27. 47.100102849
311. 28. 46.613800506
311. 29. 46.129203764
311. 30. 45.643709612
311. 31. 45.192646061
311. 32. 44.755653418
311. 33. 44.312846672
311. 34. 43.863151137
311. 35. 43.405856688
311. 36. 42.940552435
311. 37. 42.47638258
311. 38. 42.051428194
311. 39. 41.618171504
312. 1. 53.639998375
312. 2. 53.779041344
312. 3. 53.901950052
312. 4. 53.998346064
312. 5. 54.061048818
312. 6. 54.083243693
312. 7. 54.060740201
312. 8. 53.990269286
312. 9. 53.868303877
312. 10. 53.691170642
312. 11. 53.455311912
312. 12. 53.160246593
312. 13. 52.805293584
312. 14. 52.38795849
312. 15. 51.908652822
312. 16. 51.369686288
312. 17. 50.779172789
312. 18. 50.171739964
312. 19. 49.538870256
312. 20. 48.892345088
312. 21. 48.243494178
312. 22. 47.656986983
312. 23. 47.090330258
312. 24. 46.544806874
312. 25. 46.019348792
312. 26. 45.511222059
312. 27. 45.069566305
312. 28. 44.641394991
312. 29. 44.219521636
312. 30. 43.800462194
312. 31. 43.381333248
312. 32. 42.959832973
312. 33. 42.53556758
312. 34. 42.157870465
312. 35. 41.773886083
312. 36. 41.382861771
312. 37. 40.984306466
312. 38. 40.577940481
312. 39. 40.163652987
313. 1. 53.09292711
313. 2. 53.184836713
313. 3. 53.257629562
313. 4. 53.300673819
313. 5. 53.306024915
313. 6. 53.266301291
313. 7. 53.176996787
313. 8. 53.03455905
313. 9. 52.835263566
313. 10. 52.575472474
313. 11. 52.252019701
313. 12. 51.862409812
313. 13. 51.405021512
313. 14. 50.879474975
313. 15. 50.305023693
313. 16. 49.678796099
313. 17. 49.00875461
313. 18. 48.306150099
313. 19. 47.628136394
313. 20. 46.95986925
313. 21. 46.308359411
313. 22. 45.681318465
313. 23. 45.123711675
313. 24. 44.617037417
313. 25. 44.138596945
313. 26. 43.683708578
313. 27. 43.247285666
313. 28. 42.824389532
313. 29. 42.427574391
313. 30. 42.070850161
313. 31. 41.71598144
313. 32. 41.360374275
313. 33. 41.001985634
313. 34. 40.639242057
313. 35. 40.270963062
313. 36. 39.896292813
313. 37. 39.514640967
313. 38. 39.160564677
313. 39. 38.815833891
314. 1. 52.550049289
314. 2. 52.595227108
314. 3. 52.618552978
314. 4. 52.609118687
314. 5. 52.558150837
314. 6. 52.457629226
314. 7. 52.302633911
314. 8. 52.089162673
314. 9. 51.813014848
314. 10. 51.470143885
314. 11. 51.057109858
314. 12. 50.57570129
314. 13. 50.028642237
314. 14. 49.416019967
314. 15. 48.742653575
314. 16. 48.026152632
314. 17. 47.299298663
314. 18. 46.558051535
314. 19. 45.817225086
314. 20. 45.124278395
314. 21. 44.491217584
314. 22. 43.896810771
314. 23. 43.342000873
314. 24. 42.824591516
314. 25. 42.365226322
314. 26. 41.965805272
314. 27. 41.587178982
314. 28. 41.223817707
314. 29. 40.870887268
314. 30. 40.524303294
314. 31. 40.180701439
314. 32. 39.837366332
314. 33. 39.492145732
314. 34. 39.177237245
314. 35. 38.871930238
314. 36. 38.561043013
314. 37. 38.24386929
314. 38. 37.919909449
314. 39. 37.588832499
315. 1. 52.011770378
315. 2. 52.01050574
315. 3. 51.984645431
315. 4. 51.922982739
315. 5. 51.815895718
315. 6. 51.654728505
315. 7. 51.434150259
315. 8. 51.149699291
315. 9. 50.796964558
315. 10. 50.374571155
315. 11. 49.879497116
315. 12. 49.310959822
315. 13. 48.669979321
315. 14. 47.968331298
315. 15. 47.226195794
315. 16. 46.445123629
315. 17. 45.639283504
315. 18. 44.871572642
315. 19. 44.134397062
315. 20. 43.430249956
315. 21. 42.767674951
315. 22. 42.195062123
315. 23. 41.692765261
315. 24. 41.232330693
315. 25. 40.807561059
315. 26. 40.411818889
315. 27. 40.038687573
315. 28. 39.682353228
315. 29. 39.344994616
315. 30. 39.055320069
315. 31. 38.769137801
315. 32. 38.483800157
315. 33. 38.197196025
315. 34. 37.907661562
315. 35. 37.613902597
315. 36. 37.314929001
315. 37. 37.009999973
315. 38. 36.698578778
315. 39. 36.380295361
316. 1. 51.477884565
316. 2. 51.430429257
316. 3. 51.355622496
316. 4. 51.24193219
316. 5. 51.078865435
316. 6. 50.85713244
316. 7. 50.571228644
316. 8. 50.21738719
316. 9. 49.791375018
316. 10. 49.289629065
316. 11. 48.709898706
316. 12. 48.055079035
316. 13. 47.338846797
316. 14. 46.562258119
316. 15. 45.735412588
316. 16. 44.905392025
316. 17. 44.082909868
316. 18. 43.273087195
316. 19. 42.496570358
316. 20. 41.831646056
316. 21. 41.220325016
316. 22. 40.662955491
316. 23. 40.15632037
316. 24. 39.694787578
316. 25. 39.287655853
316. 26. 38.950234894
316. 27. 38.634734726
316. 28. 38.335389875
316. 29. 38.047319477
316. 30. 37.766478713
316. 31. 37.489566262
316. 32. 37.213918724
316. 33. 36.937408473
316. 34. 36.658352267
316. 35. 36.375432868
316. 36. 36.087633375
316. 37. 35.818876181
316. 38. 35.564179299
316. 39. 35.303311705
317. 1. 50.948194888
317. 2. 50.854762808
317. 3. 50.730684337
317. 4. 50.56471031
317. 5. 50.345661966
317. 6. 50.063958476
317. 7. 49.713996367
317. 8. 49.291177231
317. 9. 48.790961996
317. 10. 48.209880924
317. 11. 47.554226388
317. 12. 46.823776741
317. 13. 46.023567323
317. 14. 45.174397994
317. 15. 44.30905723
317. 16. 43.427026995
317. 17. 42.546280807
317. 18. 41.760749507
317. 19. 41.021919148
317. 20. 40.338439401
317. 21. 39.714281602
317. 22. 39.180131416
317. 23. 38.738654363
317. 24. 38.341754621
317. 25. 37.981610498
317. 26. 37.650716937
317. 27. 37.342305403
317. 28. 37.050519029
317. 29. 36.770429433
317. 30. 36.497967726
317. 31. 36.229818992
317. 32. 35.963309123
317. 33. 35.736937603
317. 34. 35.509381481
317. 35. 35.27849594
317. 36. 35.043330551
317. 37. 34.803148315
317. 38. 34.557387453
317. 39. 34.305630409
318. 1. 50.419977243
318. 2. 50.280446285
318. 3. 50.108164499
318. 4. 49.891001349
318. 5. 49.616898681
318. 6. 49.275738784
318. 7. 48.861634244
318. 8. 48.369656103
318. 9. 47.797277787
318. 10. 47.143931301
318. 11. 46.409619768
318. 12. 45.597191019
318. 13. 44.737606025
318. 14. 43.834945783
318. 15. 42.901734675
318. 16. 41.998245381
318. 17. 41.141103154
318. 18. 40.3244255
318. 19. 39.561142723
318. 20. 38.924065987
318. 21. 38.371572622
318. 22. 37.879692256
318. 23. 37.441701773
318. 24. 37.04960267
318. 25. 36.695160997
318. 26. 36.370609668
318. 27. 36.069027175
318. 28. 35.811759832
318. 29. 35.582408752
318. 30. 35.359781343
318. 31. 35.140947351
318. 32. 34.923547333
318. 33. 34.705690065
318. 34. 34.485866383
318. 35. 34.262878459
318. 36. 34.035782438
318. 37. 33.803842157
318. 38. 33.566491811
318. 39. 33.323305763
319. 1. 49.895387965
319. 2. 49.710502003
319. 3. 49.490170138
319. 4. 49.221897674
319. 5. 48.892736521
319. 6. 48.492033251
319. 7. 48.013453508
319. 8. 47.453989167
319. 9. 46.810952263
319. 10. 46.082448821
319. 11. 45.273081794
319. 12. 44.402936091
319. 13. 43.474383814
319. 14. 42.503392305
319. 15. 41.566556695
319. 16. 40.641315083
319. 17. 39.746536514
319. 18. 38.952775042
319. 19. 38.261559376
319. 20. 37.640000236
319. 21. 37.086710164
319. 22. 36.596595411
319. 23. 36.162165041
319. 24. 35.803266154
319. 25. 35.509574653
319. 26. 35.242225036
319. 27. 34.994866836
319. 28. 34.762178095
319. 29. 34.539776713
319. 30. 34.324094758
319. 31. 34.112247702
319. 32. 33.901914336
319. 33. 33.69123335
319. 34. 33.47871738
319. 35. 33.263182981
319. 36. 33.043694146
319. 37. 32.819516924
319. 38. 32.590082954
319. 39. 32.354960051
290. 8. 93.574293721
290. 9. 93.522125247
290. 10. 93.422335508
290. 11. 93.294883314
290. 12. 93.145172552
290. 13. 92.976429484
290. 14. 92.79073947
290. 15. 92.589464895
290. 16. 92.373300417
290. 17. 92.116818183
290. 18. 91.848021377
290. 19. 91.566746629
290.1 8. 93.560752795
290.1 9. 93.513870048
290.1 10. 93.415361156
290.1 11. 93.287943189
290.1 12. 93.137802907
290.1 13. 92.968388491
290.1 14. 92.781912456
290.1 15. 92.579794807
290.1 16. 92.361437371
290.1 17. 92.103933414
290.1 18. 91.834150055
290.1 19. 91.55190435
290.2 8. 93.546157803
290.2 9. 93.505190528
290.2 10. 93.408187038
290.2 11. 93.280872234
290.2 12. 93.130333689
290.2 13. 92.960261502
290.2 14. 92.773005005
290.2 15. 92.57004614
290.2 16. 92.349468919
290.2 17. 92.090945039
290.2 18. 91.820176221
290.2 19. 91.536959896
290.3 8. 93.530408748
290.3 9. 93.496050849
290.3 10. 93.40080162
290.3 11. 93.27366516
290.3 12. 93.122761983
290.3 13. 92.952046758
290.3 14. 92.764015904
290.3 15. 92.560217963
290.3 16. 92.337393331
290.3 17. 92.07785169
290.3 18. 91.806098746
290.3 19. 91.521912295
290.4 8. 93.513393731
290.4 9. 93.486412355
290.4 10. 93.393192442
290.4 11. 93.266316373
290.4 12. 93.115084728
290.4 13. 92.943742431
290.4 14. 92.754943898
290.4 15. 92.550309322
290.4 16. 92.325208815
290.4 17. 92.064651964
290.4 18. 91.791916475
290.4 19. 91.506760551
290.5 8. 93.494987243
290.5 9. 93.47623353
290.5 10. 93.385346024
290.5 11. 93.258819958
290.5 12. 93.107298705
290.5 13. 92.935346614
290.5 14. 92.745787694
290.5 15. 92.54031924
290.5 16. 92.312913517
290.5 17. 92.051344414
290.5 18. 91.777628225
290.5 19. 91.491503652
290.6 8. 93.475048177
290.6 9. 93.465469969
290.6 10. 93.377247773
290.6 11. 93.251169648
290.6 12. 93.09940053
290.6 13. 92.926857322
290.6 14. 92.736545953
290.6 15. 92.530246712
290.6 16. 92.300505513
290.6 17. 92.037927555
290.6 18. 91.763232787
290.6 19. 91.476140567
290.7 8. 93.453417513
290.7 9. 93.45407435
290.7 10. 93.36888188
290.7 11. 93.243358809
290.7 12. 93.091386645
290.7 13. 92.918272482
290.7 14. 92.727217295
290.7 15. 92.520090708
290.7 16. 92.287982812
290.7 17. 92.024399855
290.7 18. 91.748728922
290.7 19. 91.460670243
290.8 8. 93.429915602
290.8 9. 93.441996377
290.8 10. 93.360231207
290.8 11. 93.235380403
290.8 12. 93.083253308
290.8 13. 92.909589934
290.8 14. 92.717800287
290.8 15. 92.50985017
290.8 16. 92.275343349
290.8 17. 92.010759738
290.8 18. 91.734115362
290.8 19. 91.445091609
290.9 8. 93.404338967
290.9 9. 93.429182667
290.9 10. 93.351277163
290.9 11. 93.227226965
290.9 12. 93.074996585
290.9 13. 92.900807422
290.9 14. 92.708293453
290.9 15. 92.499524013
290.9 16. 92.262584982
290.9 17. 91.997005583
290.9 18. 91.719390809
290.9 19. 91.429403571
291. 8. 93.376456533
291. 9. 93.415576566
291. 10. 93.341999579
291. 11. 93.218890569
291. 12. 93.066612338
291. 13. 92.891922592
291. 14. 92.698695259
291. 15. 92.489111119
291. 16. 92.249705489
291. 17. 91.983135717
291. 18. 91.704553932
291. 19. 91.413605014
291.1 8. 93.346005161
291.1 9. 93.401117847
291.1 10. 93.332376568
291.1 11. 93.210362787
291.1 12. 93.058096212
291.1 13. 92.882932983
291.1 14. 92.689004122
291.1 15. 92.478610341
291.1 16. 92.236702567
291.1 17. 91.969148418
291.1 18. 91.689603367
291.1 19. 91.397694798
291.2 8. 93.312684341
291.2 9. 93.385742302
291.2 10. 93.322384374
291.2 11. 93.201634662
291.2 12. 93.049443627
291.2 13. 92.873836026
291.2 14. 92.679218398
291.2 15. 92.4680205
291.2 16. 92.223573823
291.2 17. 91.95504191
291.2 18. 91.674537717
291.2 19. 91.381671764
291.3 8. 93.27614987
291.3 9. 93.3693812
291.3 10. 93.311997227
291.3 11. 93.192696653
291.3 12. 93.040649765
291.3 13. 92.864629032
291.3 14. 92.669336385
291.3 15. 92.457340379
291.3 16. 92.210316773
291.3 17. 91.940814362
291.3 18. 91.659355549
291.3 19. 91.365534725
291.4 8. 93.236006295
291.4 9. 93.351960613
291.4 10. 93.301187178
291.4 11. 93.183538599
291.4 12. 93.031709555
291.4 13. 92.855309191
291.4 14. 92.659356319
291.4 15. 92.446568731
291.4 16. 92.196928838
291.4 17. 91.926463886
291.4 18. 91.644055392
291.4 19. 91.349282472
291.5 8. 93.191797852
291.5 9. 93.333400633
291.5 10. 93.289923937
291.5 11. 93.174149668
291.5 12. 93.022617658
291.5 13. 92.845873564
291.5 14. 92.649276371
291.5 15. 92.435704268
291.5 16. 92.18340734
291.5 17. 91.911988532
291.5 18. 91.628635739
291.5 19. 91.332913767
291.6 8. 93.142997567
291.6 9. 93.31361446
291.6 10. 93.278174711
291.6 11. 93.164518298
291.6 12. 93.013368458
291.6 13. 92.836319073
291.6 14. 92.639094639
291.6 15. 92.424745665
291.6 16. 92.169749495
291.6 17. 91.897386292
291.6 18. 91.613095043
291.6 19. 91.316427348
291.7 8. 93.088994106
291.7 9. 93.292507388
291.7 10. 93.26590404
291.7 11. 93.154632145
291.7 12. 93.00395604
291.7 13. 92.826642498
291.7 14. 92.628809154
291.7 15. 92.413691556
291.7 16. 92.155952411
291.7 17. 91.88265509
291.7 18. 91.597431714
291.7 19. 91.299821925
291.8 8. 93.029075877
291.8 9. 93.26997567
291.8 10. 93.253073633
291.8 11. 93.144478017
291.8 12. 92.994374175
291.8 13. 92.816840466
291.8 14. 92.618417868
291.8 15. 92.402540535
291.8 16. 92.142013081
291.8 17. 91.867792784
291.8 18. 91.581644124
291.8 19. 91.283096181
291.9 8. 92.962411736
291.9 9. 93.245905269
291.9 10. 93.239642218
291.9 11. 93.134041806
291.9 12. 92.984616303
291.9 13. 92.806909444
291.9 14. 92.607918655
291.9 15. 92.391291149
291.9 16. 92.12792838
291.9 17. 91.85279716
291.9 18. 91.565730597
291.9 19. 91.266248767
292. 8. 92.888027548
292. 9. 93.220170468
292. 10. 93.225565389
292. 11. 93.123308414
292. 12. 92.974675509
292. 13. 92.796845732
292. 14. 92.597309305
292. 15. 92.379941902
292. 16. 92.113695056
292. 17. 91.837665933
292. 18. 91.549689413
292. 19. 91.249278306
292.1 8. 92.804777621
292.1 9. 93.192632325
292.1 10. 93.210795469
292.1 11. 93.112261674
292.1 12. 92.964544509
292.1 13. 92.786645452
292.1 14. 92.58658752
292.1 15. 92.367165319
292.1 16. 92.099309729
292.1 17. 91.822396742
292.1 18. 91.533518805
292.1 19. 91.232183389
292.2 8. 92.711309893
292.2 9. 93.163136945
292.2 10. 93.195281374
292.2 11. 93.100884264
292.2 12. 92.95421562
292.2 13. 92.776304539
292.2 14. 92.575750912
292.2 15. 92.353534682
292.2 16. 92.084768881
292.2 17. 91.806987146
292.2 18. 91.517216958
292.2 19. 91.214962575
292.3 8. 92.606023423
292.3 9. 93.13151353
292.3 10. 93.178968487
292.3 11. 93.089157615
292.3 12. 92.943680739
292.3 13. 92.765818733
292.3 14. 92.564796993
292.3 15. 92.339719277
292.3 16. 92.070068852
292.3 17. 91.791434623
292.3 18. 91.500782004
292.3 19. 91.197614391
292.4 8. 92.487016569
292.4 9. 93.09757217
292.4 10. 93.161798522
292.4 11. 93.07706181
292.4 12. 92.932931315
292.4 13. 92.755183566
292.4 14. 92.553723177
292.4 15. 92.325713121
292.4 16. 92.055205835
292.4 17. 91.775736563
292.4 18. 91.484212024
292.4 19. 91.180137326
292.5 8. 92.114802454
292.5 9. 93.061101337
292.5 10. 93.143709381
292.5 11. 93.064575483
292.5 12. 92.921958323
292.5 13. 92.744394353
292.5 14. 92.542526771
292.5 15. 92.311509938
292.5 16. 92.040175866
292.5 17. 91.75989027
292.5 18. 91.467505044
292.5 19. 91.162529839
292.6 8. 89.855754833
292.6 9. 93.021865008
292.6 10. 93.124634994
292.6 11. 93.051675702
292.6 12. 92.910752229
292.6 13. 92.733446181
292.6 14. 92.531204969
292.6 15. 92.297103147
292.6 16. 92.024974818
292.6 17. 91.743892954
292.6 18. 91.450659035
292.6 19. 91.144790347
292.7 8. 86.144417714
292.7 9. 92.979599372
292.7 10. 93.104505111
292.7 11. 93.038337848
292.7 12. 92.899302959
292.7 13. 92.722333897
292.7 14. 92.51975485
292.7 15. 92.282485841
292.7 16. 92.009598394
292.7 17. 91.727741727
292.7 18. 91.433671907
292.7 19. 91.126917233
292.8 8. 84.392115005
292.8 9. 92.934009047
292.8 10. 93.083245054
292.8 11. 93.024535496
292.8 12. 92.887599865
292.8 13. 92.711052093
292.8 14. 92.508173367
292.8 15. 92.267650778
292.8 16. 91.994042123
292.8 17. 91.711433605
292.8 18. 91.416541511
292.8 19. 91.108908839
292.9 8. 83.234402019
292.9 9. 92.884762711
292.9 10. 93.060775397
292.9 11. 93.010240274
292.9 12. 92.875631683
292.9 13. 92.699595098
292.9 14. 92.496457348
292.9 15. 92.252590355
292.9 16. 91.978301345
292.9 17. 91.694965495
292.9 18. 91.399265636
292.9 19. 91.090763467
293. 8. 82.378416084
293. 9. 92.831488069
293. 10. 93.037011573
293. 11. 92.995421726
293. 12. 92.863386491
293. 13. 92.687956958
293. 14. 92.484603481
293. 15. 92.237296598
293. 16. 91.962371209
293. 17. 91.678334198
293. 18. 91.381842002
293. 19. 91.072479378
293.1 8. 81.67137303
293.1 9. 92.773766024
293.1 10. 93.011863377
293.1 11. 92.980047168
293.1 12. 92.85085167
293.1 13. 92.676131429
293.1 14. 92.472608315
293.1 15. 92.221761139
293.1 16. 91.946246661
293.1 17. 91.661536402
293.1 18. 91.364268267
293.1 19. 91.054054788
293.2 8. 81.085443651
293.2 9. 92.711123942
293.2 10. 92.985234381
293.2 11. 92.964081537
293.2 12. 92.838013848
293.2 13. 92.664111953
293.2 14. 92.460468247
293.2 15. 92.205975196
293.2 16. 91.929922436
293.2 17. 91.644568678
293.2 18. 91.346542014
293.2 19. 91.035487872
293.3 8. 80.506222938
293.3 9. 92.643027841
293.3 10. 92.957021229
293.3 11. 92.947487232
293.3 12. 92.824858856
293.3 13. 92.65189165
293.3 14. 92.448179519
293.3 15. 92.189929553
293.3 16. 91.91339305
293.3 17. 91.627427473
293.3 18. 91.328660756
293.3 19. 91.016776755
293.4 8. 80.050285213
293.4 9. 92.568873349
293.4 10. 92.927112825
293.4 11. 92.93022396
293.4 12. 92.811371666
293.4 13. 92.639463295
293.4 14. 92.435738208
293.4 15. 92.173614538
293.4 16. 91.896652788
293.4 17. 91.610109109
293.4 18. 91.310621931
293.4 19. 90.997919517
293.5 8. 79.623957392
293.5 9. 92.487975234
293.5 10. 92.895389401
293.5 11. 92.912248568
293.5 12. 92.797536336
293.5 13. 92.626819302
293.5 14. 92.423140218
293.5 15. 92.157020002
293.5 16. 91.879695695
293.5 17. 91.592609776
293.5 18. 91.292422897
293.5 19. 90.978914187
293.6 8. 79.201471346
293.6 9. 92.399555273
293.6 10. 92.861721464
293.6 11. 92.893514882
293.6 12. 92.783335946
293.6 13. 92.613951707
293.6 14. 92.410381271
293.6 15. 92.140135291
293.6 16. 91.862515567
293.6 17. 91.574925524
293.6 18. 91.274060933
293.6 19. 90.958638838
293.7 8. 78.782796787
293.7 9. 91.67397911
293.7 10. 92.825968615
293.7 11. 92.87397354
293.7 12. 92.768752527
293.7 13. 92.600852143
293.7 14. 92.3974569
293.7 15. 92.122949223
293.7 16. 91.845105937
293.7 17. 91.557052265
293.7 18. 91.255533234
293.7 19. 90.935605101
293.8 8. 78.452171826
293.8 9. 90.354120693
293.8 10. 92.787978243
293.8 11. 92.853571818
293.8 12. 92.753766994
293.8 13. 92.587511821
293.8 14. 92.384362439
293.8 15. 92.105450064
293.8 16. 91.827460066
293.8 17. 91.538985757
293.8 18. 91.236836908
293.8 19. 90.912310086
293.9 8. 78.124698406
293.9 9. 87.659366411
293.9 10. 92.747584065
293.9 11. 92.832253467
293.9 12. 92.738359063
293.9 13. 92.573921509
293.9 14. 92.369284975
293.9 15. 92.087625496
293.9 16. 91.809570929
293.9 17. 91.520721609
293.9 18. 91.217968973
293.9 19. 90.888747606
294. 8. 77.799498934
294. 9. 85.512308431
294. 10. 92.704604525
294. 11. 92.809958529
294. 12. 92.722507173
294. 13. 92.560071503
294. 14. 92.35073997
294. 15. 92.06946259
294. 16. 91.791431205
294. 17. 91.502255265
294. 18. 91.198926354
294. 19. 90.864911269
294.1 8. 77.476566968
294.1 9. 84.128103018
294.1 10. 92.65884101
294.1 11. 92.786623162
294.1 12. 92.706188395
294.1 13. 92.545951604
294.1 14. 92.33165887
294.1 15. 92.050947778
294.1 16. 91.773033263
294.1 17. 91.483582007
294.1 18. 91.17970588
294.1 19. 90.840794474
294.2 8. 77.155892788
294.2 9. 83.095071458
294.2 10. 92.610075885
294.2 11. 92.762179448
294.2 12. 92.689378343
294.2 13. 92.531551087
294.2 14. 92.312012613
294.2 15. 92.032066818
294.2 16. 91.754369149
294.2 17. 91.46469694
294.2 18. 91.160304279
294.2 19. 90.816390404
294.3 8. 76.885114754
294.3 9. 82.245866225
294.3 10. 92.558070307
294.3 11. 92.736555194
294.3 12. 92.672051075
294.3 13. 92.516858678
294.3 14. 92.29177045
294.3 15. 92.012804764
294.3 16. 91.735430569
294.3 17. 91.445594992
294.3 18. 91.140718176
294.3 19. 90.791692021
294.4 8. 76.621867777
294.4 9. 81.567824827
294.4 10. 92.502561802
294.4 11. 92.709673709
294.4 12. 92.654178987
294.4 13. 92.501862512
294.4 14. 92.270899848
294.4 15. 91.993145929
294.4 16. 91.716208881
294.4 17. 91.426270901
294.4 18. 91.120944089
294.4 19. 90.766692058
294.5 8. 76.360047095
294.5 9. 80.964340608
294.5 10. 92.44326157
294.5 11. 92.681453561
294.5 12. 92.635732709
294.5 13. 92.486550111
294.5 14. 92.249366402
294.5 15. 91.973073851
294.5 16. 91.696695073
294.5 17. 91.406719212
294.5 18. 91.100978424
294.5 19. 90.741383011
294.6 8. 76.099649301
294.6 9. 80.375101767
294.6 10. 92.379851483
294.6 11. 92.651808298
294.6 12. 92.616680985
294.6 13. 92.470908337
294.6 14. 92.227133738
294.6 15. 91.952571257
294.6 16. 91.676879751
294.6 17. 91.38693427
294.6 18. 91.080817473
294.6 19. 90.715757134
294.7 8. 75.840670151
294.7 9. 79.92345121
294.7 10. 91.832796821
294.7 11. 92.620646141
294.7 12. 92.596990559
294.7 13. 92.454923363
294.7 14. 92.204163415
294.7 15. 91.931620021
294.7 16. 91.656753122
294.7 17. 91.366910209
294.7 18. 91.060457408
294.7 19. 90.689806431
294.8 8. 75.583104444
294.8 9. 79.475147775
294.8 10. 91.236051659
294.8 11. 92.587869613
294.8 12. 92.576626046
294.8 13. 92.438580625
294.8 14. 92.180414817
294.8 15. 91.910201128
294.8 16. 91.636304977
294.8 17. 91.346640944
294.8 18. 91.039894278
294.8 19. 90.66352265
294.9 8. 75.340479398
294.9 9. 79.030206956
294.9 10. 90.140460273
294.9 11. 92.553375126
294.9 12. 92.555549801
294.9 13. 92.421864785
294.9 14. 92.155845052
294.9 15. 91.888294627
294.9 16. 91.615524673
294.9 17. 91.326120166
294.9 18. 91.019124004
294.9 19. 90.636897273
295. 8. 75.120815172
295. 9. 78.626918868
295. 10. 88.333823492
295. 11. 92.517052501
295. 12. 92.533721791
295. 13. 92.40475968
295. 14. 92.130408837
295. 15. 91.865879593
295. 16. 91.594401114
295. 17. 91.30534133
295. 18. 90.998142374
295. 19. 90.609921511
295.1 8. 74.902110329
295.1 9. 78.276637808
295.1 10. 86.416478533
295.1 11. 92.478784414
295.1 12. 92.511099445
295.1 13. 92.387248274
295.1 14. 92.104058379
295.1 15. 91.842934078
295.1 16. 91.572922736
295.1 17. 91.284297649
295.1 18. 90.976945041
295.1 19. 90.582586294
295.2 8. 74.684360239
295.2 9. 77.928478477
295.2 10. 84.916214435
295.2 11. 92.43844577
295.2 12. 92.487637516
295.2 13. 92.362212724
295.2 14. 92.07674326
295.2 15. 91.819435067
295.2 16. 91.551077479
295.2 17. 91.26298208
295.2 18. 90.952478194
295.2 19. 90.554882264
295.3 8. 74.467560282
295.3 9. 77.582443667
295.3 10. 83.76382884
295.3 11. 92.395902995
295.3 12. 92.46328793
295.3 13. 92.323533377
295.3 14. 92.048410308
295.3 15. 91.795358428
295.3 16. 91.528852776
295.3 17. 91.241387322
295.3 18. 90.924157576
295.3 19. 90.526799771
295.4 8. 74.251705784
295.4 9. 77.23853514
295.4 10. 82.868991159
295.4 11. 92.212452008
295.4 12. 92.437999629
295.4 13. 92.282482828
295.4 14. 92.019003468
295.4 15. 91.770678865
295.4 16. 91.506235524
295.4 17. 91.219505796
295.4 18. 90.895323684
295.4 19. 90.498328858
295.5 8. 74.036791944
295.5 9. 76.934265357
295.5 10. 82.034657972
295.5 11. 91.899990531
295.5 12. 92.411718417
295.5 13. 92.23889906
295.5 14. 91.98846367
295.5 15. 91.745369862
295.5 16. 91.483212067
295.5 17. 91.197329645
295.5 18. 90.865959677
295.5 19. 90.469459257
295.6 8. 73.822813781
295.6 9. 76.651428194
295.6 10. 81.404099725
295.6 11. 91.567822401
295.6 12. 92.384386794
295.6 13. 92.192610403
295.6 14. 91.956728684
295.6 15. 91.719403635
295.6 16. 91.45976817
295.6 17. 91.174850716
295.6 18. 90.836048139
295.6 19. 90.440180381
295.7 8. 73.618900708
295.7 9. 76.370008875
295.7 10. 80.787370971
295.7 11. 91.216368892
295.7 12. 92.298649938
295.7 13. 92.143435186
295.7 14. 91.923732982
295.7 15. 91.692751076
295.7 16. 91.435888997
295.7 17. 91.152060554
295.7 18. 90.805571061
295.7 19. 90.410481314
295.8 8. 73.430659272
295.8 9. 76.09000268
295.8 10. 80.225866881
295.8 11. 90.671793682
295.8 12. 92.180305546
295.8 13. 92.091181424
295.8 14. 91.889407588
295.8 15. 91.665381694
295.8 16. 91.411559087
295.8 17. 91.128950384
295.8 18. 90.774509833
295.8 19. 90.380350803
295.9 8. 73.243099072
295.9 9. 75.811405161
295.9 10. 79.753467173
295.9 11. 89.727494468
295.9 12. 92.051874676
295.9 13. 92.035646556
295.9 14. 91.853679926
295.9 15. 91.63726356
295.9 16. 91.386762327
295.9 17. 91.105511109
295.9 18. 90.74284522
295.9 19. 90.349777249
296. 8. 73.056215308
296. 9. 75.534211982
296. 10. 79.283872403
296. 11. 88.423733532
296. 12. 91.91282911
296. 13. 91.976617234
296. 14. 91.81647366
296. 15. 91.608363247
296. 16. 91.361481926
296. 17. 91.081733289
296. 18. 90.710557355
296. 19. 90.318748702
296.1 8. 72.8700033
296.1 9. 75.281564249
296.1 10. 78.817092648
296.1 11. 86.959706875
296.1 12. 91.762661144
296.1 13. 91.9138692
296.1 14. 91.777708541
296.1 15. 91.578645769
296.1 16. 91.335700391
296.1 17. 91.057607134
296.1 18. 90.677625723
296.1 19. 90.287252845
296.2 8. 72.684458464
296.2 9. 75.045196859
296.2 10. 78.435651485
296.2 11. 85.604506699
296.2 12. 91.600890888
296.2 13. 91.847167244
296.2 14. 91.737300242
296.2 15. 91.548074519
296.2 16. 91.309399494
296.2 17. 91.033122487
296.2 18. 90.644029144
296.2 19. 90.255276994
296.3 8. 72.499576284
296.3 9. 74.809825458
296.3 10. 78.063693503
296.3 11. 84.44910564
296.3 12. 91.427073417
296.3 13. 91.776265275
296.3 14. 91.695160193
296.3 15. 91.516611202
296.3 16. 91.282560248
296.3 17. 91.008268814
296.3 18. 90.609745762
296.3 19. 90.22280808
296.4 8. 72.315352293
296.4 9. 74.575443064
296.4 10. 77.69372174
296.4 11. 83.432433529
296.4 12. 91.240805471
296.4 13. 91.700906511
296.4 14. 91.65119542
296.4 15. 91.484215772
296.4 16. 91.255162877
296.4 17. 90.983035191
296.4 18. 90.574753029
296.4 19. 90.189832649
296.5 8. 72.131782045
296.5 9. 74.342043091
296.5 10. 77.325727701
296.5 11. 82.617466804
296.5 12. 91.041731425
296.5 13. 91.620823825
296.5 14. 91.605308378
296.5 15. 91.450846368
296.5 16. 91.227186782
296.5 17. 90.952737253
296.5 18. 90.539027694
296.5 19. 90.156336847
296.6 8. 71.948861094
296.6 9. 74.109619286
296.6 10. 76.98610785
296.6 11. 81.847427555
296.6 12. 90.601161259
296.6 13. 91.535740242
296.6 14. 91.557396793
296.6 15. 91.416459237
296.6 16. 91.198610513
296.6 17. 90.911557633
296.6 18. 90.502545787
296.6 19. 90.122306413
296.7 8. 71.78022257
296.7 9. 73.878165662
296.7 10. 76.681925208
296.7 11. 81.217908163
296.7 12. 90.010454944
296.7 13. 91.445369624
296.7 14. 91.507353505
296.7 15. 91.381008673
296.7 16. 91.169411738
296.7 17. 90.869145236
296.7 18. 90.465282611
296.7 19. 90.087726671
296.8 8. 71.615245522
296.8 9. 73.652602361
296.8 10. 76.379178254
296.8 11. 80.591397059
296.8 12. 89.325405637
296.8 13. 91.349417554
296.8 14. 91.455066313
296.8 15. 91.344446939
296.8 16. 91.139567208
296.8 17. 90.825453823
296.8 18. 90.427212722
296.8 19. 90.05258252
296.9 8. 71.450767864
296.9 9. 73.449350084
296.9 10. 76.077853467
296.9 11. 80.057094129
296.9 12. 88.3497825
296.9 13. 91.247582426
296.9 14. 91.400417839
296.9 15. 91.306724201
296.9 16. 91.109052722
296.9 17. 90.780435872
296.9 18. 90.388309926
296.9 19. 90.016858426
297. 8. 71.286785703
297. 9. 73.246823997
297. 10. 75.777938611
297. 11. 79.563951944
297. 12. 87.249337466
297. 13. 91.139556767
297. 14. 91.343285392
297. 15. 91.267788449
297. 16. 91.077843097
297. 17. 90.734042588
297. 18. 90.348547261
297. 19. 89.980538413
297.1 8. 71.123295219
297.1 9. 73.045017778
297.1 10. 75.479422615
297.1 11. 79.073337706
297.1 12. 86.116740359
297.1 13. 91.025028782
297.1 14. 91.283540854
297.1 15. 91.227585426
297.1 16. 91.045912131
297.1 17. 90.686223912
297.1 18. 90.307896991
297.1 19. 89.943606054
297.2 8. 70.960292656
297.2 9. 72.843925341
297.2 10. 75.215841167
297.2 11. 78.620506355
297.2 12. 85.016737489
297.2 13. 90.779241284
297.2 14. 91.221050585
297.2 15. 91.186058553
297.2 16. 91.013232566
297.2 17. 90.636928528
297.2 18. 90.266330594
297.2 19. 89.906044461
297.3 8. 70.797774316
297.3 9. 72.643540821
297.3 10. 74.960897043
297.3 11. 78.223496338
297.3 12. 84.053569146
297.3 13. 90.400705346
297.3 14. 91.155675341
297.3 15. 91.143148853
297.3 16. 90.979776053
297.3 17. 90.586103881
297.3 18. 90.223818755
297.3 19. 89.867836281
297.4 8. 70.635736554
297.4 9. 72.443858548
297.4 10. 74.706997602
297.4 11. 77.828467169
297.4 12. 83.173068136
297.4 13. 90.010948489
297.4 14. 91.087270229
297.4 15. 91.098794873
297.4 16. 90.923448181
297.4 17. 90.533696199
297.4 18. 90.180331355
297.4 19. 89.828963683
297.5 8. 70.474175765
297.5 9. 72.244873034
297.5 10. 74.454131687
297.5 11. 77.43538694
297.5 12. 82.382101417
297.5 13. 89.609662398
297.5 14. 91.015684687
297.5 15. 91.052932613
297.5 16. 90.848914993
297.5 17. 90.479650514
297.5 18. 90.135837468
297.5 19. 89.789408352
297.6 8. 70.313088384
297.6 9. 72.046578948
297.6 10. 74.202288738
297.6 11. 77.056239176
297.6 12. 81.66903052
297.6 13. 88.95943458
297.6 14. 90.8880102
297.6 15. 91.00549545
297.6 16. 90.771336648
297.6 17. 90.423910693
297.6 18. 90.090305351
297.6 19. 89.749151482
297.7 8. 70.152470877
297.7 9. 71.855169437
297.7 10. 73.951458773
297.7 11. 76.728744812
297.7 12. 81.031311758
297.7 13. 88.243274707
297.7 14. 90.645554734
297.7 15. 90.940265362
297.7 16. 90.690619919
297.7 17. 90.366419476
297.7 18. 90.043702442
297.7 19. 89.708173765
297.8 8. 69.999938294
297.8 9. 71.676777692
297.8 10. 73.701632356
297.8 11. 76.40274701
297.8 12. 80.397526457
297.8 13. 87.376957069
297.8 14. 90.395442375
297.8 15. 90.800061438
297.8 16. 90.606671988
297.8 17. 90.307118507
297.8 18. 89.995995355
297.8 19. 89.666455388
297.9 8. 69.852206915
297.9 9. 71.498924359
297.9 10. 73.480263783
297.9 11. 76.078223462
297.9 12. 79.8809655
297.9 13. 86.456328882
297.9 14. 90.13762205
297.9 15. 90.654221045
297.9 16. 90.519400678
297.9 17. 90.245948389
297.9 18. 89.947149878
297.9 19. 89.62397602
298. 8. 69.704852173
298. 9. 71.321604727
298. 10. 73.260951167
298. 11. 75.755152795
298. 12. 79.366875496
298. 13. 85.502688891
298. 14. 89.87203252
298. 15. 90.502683333
298. 16. 90.428714681
298. 17. 90.182848724
298. 18. 89.897130975
298. 19. 89.580714812
298.1 8. 69.557871147
298.1 9. 71.14481419
298.1 10. 73.042408856
298.1 11. 75.43351463
298.1 12. 78.855200781
298.1 13. 84.587116312
298.1 14. 89.598601856
298.1 15. 90.345392122
298.1 16. 90.334523788
298.1 17. 90.117758178
298.1 18. 89.845902779
298.1 19. 89.536650384
298.2 8. 69.411260953
298.2 9. 70.968548237
298.2 10. 72.824628841
298.2 11. 75.155664275
298.2 12. 78.419078641
298.2 13. 83.70217175
298.2 14. 89.135526468
298.2 15. 90.182295455
298.2 16. 90.23673911
298.2 17. 90.050614533
298.2 18. 89.793428604
298.2 19. 89.461601032
298.3 8. 69.265018739
298.3 9. 70.792802453
298.3 10. 72.607603352
298.3 11. 74.880126754
298.3 12. 77.997908299
298.3 13. 82.91507208
298.3 14. 88.60795091
298.3 15. 90.013345071
298.3 16. 90.135273293
298.3 17. 89.981354761
298.3 18. 89.739670941
298.3 19. 89.381922703
298.4 8. 69.119141686
298.4 9. 70.61757251
298.4 10. 72.39132486
298.4 11. 74.605690308
298.4 12. 77.578695447
298.4 13. 82.148661968
298.4 14. 88.070017883
298.4 15. 89.838495854
298.4 16. 90.030040721
298.4 17. 89.909915093
298.4 18. 89.684591468
298.4 19. 89.300209991
298.5 8. 68.973627004
298.5 9. 70.442854165
298.5 10. 72.175786073
298.5 11. 74.332340868
298.5 12. 77.161406476
298.5 13. 81.479484469
298.5 14. 87.342015346
298.5 15. 89.657705226
298.5 16. 89.920957707
298.5 17. 89.836231095
298.5 18. 89.628151056
298.5 19. 89.216425313
298.6 8. 68.828471934
298.6 9. 70.268643253
298.6 10. 71.96097993
298.6 11. 74.060064683
298.6 12. 76.80265525
298.6 13. 80.836416816
298.6 14. 86.607266677
298.6 15. 89.410721318
298.6 16. 89.807942663
298.6 17. 89.760237751
298.6 18. 89.570309778
298.6 19. 89.130531311
298.7 8. 68.683673742
298.7 9. 70.094935679
298.7 10. 71.763019505
298.7 11. 73.788848355
298.7 12. 76.451723224
298.7 13. 80.228997618
298.7 14. 85.790866529
298.7 15. 89.033873305
298.7 16. 89.690916254
298.7 17. 89.681869553
298.7 18. 89.489295716
298.7 19. 89.042490865
298.8 8. 68.53922972
298.8 9. 69.935038235
298.8 10. 71.570100216
298.8 11. 73.538553603
298.8 12. 76.102294121
298.8 13. 79.69352479
298.8 14. 84.971937712
298.8 15. 88.649539476
298.8 16. 89.56980153
298.8 17. 89.601060589
298.8 18. 89.36836872
298.8 19. 88.95226713
298.9 8. 68.395137183
298.9 9. 69.775641907
298.9 10. 71.377757264
298.9 11. 73.300465574
298.9 12. 75.754347466
298.9 13. 79.160167848
298.9 14. 84.165243723
298.9 15. 88.257728425
298.9 16. 89.348891446
298.9 17. 89.500598527
298.9 18. 89.24427572
298.9 19. 88.859823545
299. 8. 68.251393466
299. 9. 69.616650003
299. 10. 71.185985123
299. 11. 73.063200151
299. 12. 75.410106814
299. 13. 78.652164677
299. 14. 83.375089464
299. 15. 87.764659041
299. 16. 89.081985015
299. 17. 89.318996435
299. 18. 89.116982099
299. 19. 88.765123862
299.1 8. 68.115092254
299.1 9. 69.458059162
299.1 10. 70.994778357
299.1 11. 72.826748256
299.1 12. 75.110941599
299.1 13. 78.205280849
299.1 14. 82.639139448
299.1 15. 87.18659106
299.1 16. 88.809221017
299.1 17. 89.133048806
299.1 18. 88.986453777
299.1 19. 88.668132157
299.2 8. 67.980743536
299.2 9. 69.299866068
299.2 10. 70.804131621
299.2 11. 72.591100897
299.2 12. 74.812921234
299.2 13. 77.760192876
299.2 14. 81.914993586
299.2 15. 86.601937342
299.2 16. 88.53055461
299.2 17. 88.942719761
299.2 18. 88.852657169
299.2 19. 88.568812848
299.3 8. 67.84668369
299.3 9. 69.142067443
299.3 10. 70.61403966
299.3 11. 72.356249183
299.3 12. 74.51603293
299.3 13. 77.316880517
299.3 14. 81.271820788
299.3 15. 85.910373462
299.3 16. 88.245942882
299.3 17. 88.747972859
299.3 18. 88.715559128
299.3 19. 88.467130709
299.4 8. 67.712910554
299.4 9. 68.984660053
299.4 10. 70.424497314
299.4 11. 72.122184341
299.4 12. 74.220263756
299.4 13. 76.910454157
299.4 14. 80.629932733
299.4 15. 85.213329892
299.4 16. 87.890879942
299.4 17. 88.548771114
299.4 18. 88.575126894
299.4 19. 88.363050875
299.5 8. 67.579421982
299.5 9. 68.827640699
299.5 10. 70.235499515
299.5 11. 71.891411153
299.5 12. 73.925600667
299.5 13. 76.533786476
299.5 14. 80.046767056
299.5 15. 84.492662304
299.5 16. 87.439715198
299.5 17. 88.345077025
299.5 18. 88.431328042
299.5 19. 88.256538858
299.6 8. 67.446215846
299.6 9. 68.671006221
299.6 10. 70.050762882
299.6 11. 71.681548467
299.6 12. 73.63877531
299.6 13. 76.158553004
299.6 14. 79.496593698
299.6 15. 83.765368638
299.6 16. 86.982840806
299.6 17. 88.136852622
299.6 18. 88.284130431
299.6 19. 88.147560543
299.7 8. 67.313290036
299.7 9. 68.514753496
299.7 10. 69.877787176
299.7 11. 71.472305938
299.7 12. 73.379922186
299.7 13. 75.784739063
299.7 14. 78.947969371
299.7 15. 83.059833103
299.7 16. 86.501358923
299.7 17. 87.828579705
299.7 18. 88.133502147
299.7 19. 88.00563848
299.8 8. 67.180642456
299.8 9. 68.358879436
299.8 10. 69.705249892
299.8 11. 71.2636775
299.8 12. 73.121929399
299.8 13. 75.413930391
299.8 14. 78.453821918
299.8 15. 82.363079706
299.8 16. 85.919081948
299.8 17. 87.477817511
299.8 18. 87.911003103
299.8 19. 87.807699118
299.9 8. 67.048271027
299.9 9. 68.204702514
299.9 10. 69.533147146
299.9 11. 71.055657111
299.9 12. 72.864788318
299.9 13. 75.090793623
299.9 14. 77.984899522
299.9 15. 81.695593231
299.9 16. 85.332417421
299.9 17. 87.122198934
299.9 18. 87.644519721
299.9 19. 87.606330528
300. 8. 66.916173685
300. 9. 68.059390753
300. 10. 69.36147509
300. 11. 70.848238763
300. 12. 72.608490259
300. 13. 74.768783475
300. 14. 77.517467
300. 15. 81.061692191
300. 16. 84.70979973
300. 17. 86.761708081
300. 18. 87.37385941
300. 19. 87.401514612
300.1 8. 66.784348382
300.1 9. 67.91439185
300.1 10. 69.190229909
300.1 11. 70.641416481
300.1 12. 72.353026493
300.1 13. 74.44788888
300.1 14. 77.060656793
300.1 15. 80.428272599
300.1 16. 84.062200545
300.1 17. 86.332527864
300.1 18. 87.099011344
300.1 19. 87.193233523
300.2 8. 66.652793082
300.2 9. 67.769703317
300.2 10. 69.019407828
300.2 11. 70.435184337
300.2 12. 72.098388254
300.2 13. 74.128098705
300.2 14. 76.658352549
300.2 15. 79.864418262
300.2 16. 83.411917836
300.2 17. 85.846162952
300.2 18. 86.819964581
300.2 19. 86.981469668
300.3 8. 66.521505767
300.3 9. 67.625322682
300.3 10. 68.849005108
300.3 11. 70.229536448
300.3 12. 71.851475186
300.3 13. 73.809401731
300.3 14. 76.257352619
300.3 15. 79.304464804
300.3 16. 82.760039598
300.3 17. 85.355666181
300.3 18. 86.513312111
300.3 19. 86.766205695
300.4 8. 66.390484429
300.4 9. 67.481247497
300.4 10. 68.679018049
300.4 11. 70.030129295
300.4 12. 71.623357212
300.4 13. 73.514408983
300.4 14. 75.857641897
300.4 15. 78.749552949
300.4 16. 82.106944823
300.4 17. 84.827280623
300.4 18. 86.114931701
300.4 19. 86.524930532
300.5 8. 66.261812923
300.5 9. 67.33747533
300.5 10. 68.509442991
300.5 11. 69.842315345
300.5 12. 71.39589127
300.5 13. 73.233826705
300.5 14. 75.459205444
300.5 15. 78.25979625
300.5 16. 81.48265102
300.5 17. 84.256504692
300.5 18. 85.712646867
300.5 19. 86.202129485
300.6 8. 66.137737768
300.6 9. 67.194003769
300.6 10. 68.340276311
300.6 11. 69.654971353
300.6 12. 71.169071145
300.6 13. 72.954112794
300.6 14. 75.106780813
300.6 15. 77.771240495
300.6 16. 80.86434893
300.6 17. 83.682784414
300.6 18. 85.306450969
300.6 19. 85.875774216
300.7 8. 66.013889256
300.7 9. 67.050830423
300.7 10. 68.174976877
300.7 11. 69.468093021
300.7 12. 70.942890621
300.7 13. 72.675258622
300.7 14. 74.759693158
300.7 15. 77.28386314
300.7 16. 80.259433804
300.7 17. 83.086246922
300.7 18. 84.856914985
300.7 19. 85.545855787
300.8 8. 65.890265731
300.8 9. 66.907952916
300.8 10. 68.017651513
300.8 11. 69.281676069
300.8 12. 70.717343476
300.8 13. 72.397255581
300.8 14. 74.413674778
300.8 15. 76.836816192
300.8 16. 79.694514497
300.8 17. 82.482334223
300.8 18. 84.360053353
300.8 19. 85.212364985
300.9 8. 65.766865548
300.9 9. 66.765368893
300.9 10. 67.860662869
300.9 11. 69.095716236
300.9 12. 70.492423489
300.9 13. 72.120095068
300.9 14. 74.068713226
300.9 15. 76.410837333
300.9 16. 79.130152862
300.9 17. 81.878923178
300.9 18. 83.860107878
300.9 19. 84.819663314
301. 8. 65.643687073
301. 9. 66.623076018
301. 10. 67.704008101
301. 11. 68.91020928
301. 12. 70.268124435
301. 13. 71.850778188
301. 14. 73.724796193
301. 15. 75.985998752
301. 16. 78.58792602
301. 17. 81.283563846
301. 18. 83.339116502
301. 19. 84.392172796
301.1 8. 65.520728682
301.1 9. 66.481071968
301.1 10. 67.547684384
301.1 11. 68.725150981
301.1 12. 70.048559486
301.1 13. 71.602483131
301.1 14. 73.416170954
301.1 15. 75.562282165
301.1 16. 78.082242654
301.1 17. 80.687526863
301.1 18. 82.78850274
301.1 19. 83.961624533
301.2 8. 65.397988758
301.2 9. 66.339354442
301.2 10. 67.391688907
301.2 11. 68.540537143
301.2 12. 69.844094177
301.2 13. 71.354863859
301.2 14. 73.112216034
301.2 15. 75.172624881
301.2 16. 77.577423257
301.2 17. 80.108833278
301.2 18. 82.235793
301.2 19. 83.524039225
301.3 8. 65.275465696
301.3 9. 66.203270806
301.3 10. 67.236018883
301.3 11. 68.356363594
301.3 12. 69.640128968
301.3 13. 71.107913587
301.3 14. 72.809123091
301.3 15. 74.79987892
301.3 16. 77.078421415
301.3 17. 79.546469198
301.3 18. 81.675421447
301.3 19. 83.028783651
301.4 8. 65.153157901
301.4 9. 66.069352843
301.4 10. 67.080671539
301.4 11. 68.176134531
301.4 12. 69.436659164
301.4 13. 70.861625569
301.4 14. 72.50688212
301.4 15. 74.428135424
301.4 16. 76.629323497
301.4 17. 78.984146221
301.4 18. 81.109433198
301.4 19. 82.531225609
301.5 8. 65.031063785
301.5 9. 65.935677959
301.5 10. 66.925644123
301.5 11. 68.005267789
301.5 12. 69.23368008
301.5 13. 70.615993091
301.5 14. 72.205483218
301.5 15. 74.057379844
301.5 16. 76.181172254
301.5 17. 78.450449052
301.5 18. 80.542269502
301.5 19. 82.031348196
301.6 8. 64.909181771
301.6 9. 65.80224426
301.6 10. 66.770933903
301.6 11. 67.834763228
301.6 12. 69.031187046
301.6 13. 70.371009469
301.6 14. 71.905871866
301.6 15. 73.687916645
301.6 16. 75.733948972
301.6 17. 77.933641251
301.6 18. 79.98608569
301.6 19. 81.503695812
301.7 8. 64.787510291
301.7 9. 65.669049861
301.7 10. 66.616538166
301.7 11. 67.66461762
301.7 12. 68.829175404
301.7 13. 70.126668046
301.7 14. 71.635519348
301.7 15. 73.358409113
301.7 16. 75.302170753
301.7 17. 77.417303339
301.7 18. 79.433341257
301.7 19. 80.972525475
301.8 8. 64.666047784
301.8 9. 65.536092889
301.8 10. 66.462454215
301.8 11. 67.494827754
301.8 12. 68.62764051
301.8 13. 69.900843142
301.8 14. 71.365859723
301.8 15. 73.02975054
301.8 16. 74.904050631
301.8 17. 76.921348318
301.8 18. 78.880154575
301.8 19. 80.439816454
301.9 8. 64.5447927
301.9 9. 65.403371483
301.9 10. 66.308679377
301.9 11. 67.325390432
301.9 12. 68.42657773
301.9 13. 69.678343658
301.9 14. 71.096885024
301.9 15. 72.70192944
301.9 16. 74.506823989
301.9 17. 76.453140982
301.9 18. 78.352264943
301.9 19. 79.904565585
302. 8. 64.423743497
302. 9. 65.270883792
302. 10. 66.163082397
302. 11. 67.156302472
302. 12. 68.225982446
302. 13. 69.45636684
302. 14. 70.828587348
302. 15. 72.374934367
302. 16. 74.110475578
302. 17. 75.98560958
302. 18. 77.830205323
302. 19. 79.368389851
302.1 8. 64.303664595
302.1 9. 65.138627977
302.1 10. 66.018105676
302.1 11. 66.987560705
302.1 12. 68.039759657
302.1 13. 69.234907352
302.1 14. 70.560958853
302.1 15. 72.048753923
302.1 16. 73.714990086
302.1 17. 75.518734977
302.1 18. 77.308213113
302.1 19. 78.831364451
302.2 8. 64.187748395
302.2 9. 65.006602207
302.2 10. 65.873390175
302.2 11. 66.819161978
302.2 12. 67.854048388
302.2 13. 69.013959886
302.2 14. 70.293991753
302.2 15. 71.741762991
302.2 16. 73.357640189
302.2 17. 75.087792006
302.2 18. 76.810788185
302.2 19. 78.309223035
302.3 8. 64.072012405
302.3 9. 64.874804665
302.3 10. 65.728933711
302.3 11. 66.651103154
302.3 12. 67.668721869
302.3 13. 68.793519164
302.3 14. 70.033325081
302.3 15. 71.448364543
302.3 16. 73.003539924
302.3 17. 74.666482502
302.3 18. 76.327535813
302.3 19. 77.788479732
302.4 8. 63.956455315
302.4 9. 64.743233541
302.4 10. 65.584734114
302.4 11. 66.483381112
302.4 12. 67.483776442
302.4 13. 68.573579937
302.4 14. 69.790345583
302.4 15. 71.15565528
302.4 16. 72.650220815
302.4 17. 74.245893858
302.4 18. 75.844658448
302.4 19. 77.267424102
302.5 8. 63.841075821
302.5 9. 64.611887037
302.5 10. 65.440789221
302.5 11. 66.315992745
302.5 12. 67.299208465
302.5 13. 68.354136978
302.5 14. 69.547913241
302.5 15. 70.863626148
302.5 16. 72.297670442
302.5 17. 73.826009663
302.5 18. 75.367240106
302.5 19. 76.766306357
302.6 8. 63.725872627
302.6 9. 64.480763366
302.6 10. 65.297096886
302.6 11. 66.157500802
302.6 12. 67.11501431
302.6 13. 68.141605282
302.6 14. 69.306021772
302.6 15. 70.572268123
302.6 16. 71.945876366
302.6 17. 73.433262086
302.6 18. 74.92451577
302.6 19. 76.273214305
302.7 8. 63.610844441
302.7 9. 64.349860749
302.7 10. 65.153654969
302.7 11. 66.000074556
302.7 12. 66.931190363
302.7 13. 67.938865857
302.7 14. 69.064664925
302.7 15. 70.281572208
302.7 16. 71.624555081
302.7 17. 73.053824361
302.7 18. 74.482320924
302.7 19. 75.780184044
302.8 8. 63.49598998
302.8 9. 64.223424277
302.8 10. 65.010461346
302.8 11. 65.842929353
302.8 12. 66.747733025
302.8 13. 67.736537222
302.8 14. 68.823836489
302.8 15. 70.000240185
302.8 16. 71.306809432
302.8 17. 72.675076394
302.8 18. 74.040637378
302.8 19. 75.296393279
302.9 8. 63.381307966
302.9 9. 64.098312074
302.9 10. 64.867513901
302.9 11. 65.68606267
302.9 12. 66.56463871
302.9 13. 67.534615107
302.9 14. 68.583530285
302.9 15. 69.735491023
302.9 16. 70.98972729
302.9 17. 72.297004339
302.9 18. 73.607099182
302.9 19. 74.836586801
303. 8. 63.266797128
303. 9. 63.973392324
303. 10. 64.724810531
303. 11. 65.529471993
303. 12. 66.381903844
303. 13. 67.333095264
303. 14. 68.343740172
303. 15. 69.471300018
303. 16. 70.673298522
303. 17. 71.919594308
303. 18. 73.203475421
303. 19. 74.377073508
303.1 8. 63.152456199
303.1 9. 63.848663516
303.1 10. 64.582349143
303.1 11. 65.373154822
303.1 12. 66.205504369
303.1 13. 67.131973465
303.1 14. 68.113273112
303.1 15. 69.207659931
303.1 16. 70.357512998
303.1 17. 71.575716173
303.1 18. 72.800418971
303.1 19. 73.917833488
303.2 8. 63.038283921
303.2 9. 63.724124149
303.2 10. 64.440127655
303.2 11. 65.217108666
303.2 12. 66.034075061
303.2 13. 66.931245505
303.2 14. 67.892044313
303.2 15. 68.944563537
303.2 16. 70.046678451
303.2 17. 71.232899613
303.2 18. 72.397914146
303.2 19. 73.475832359
303.3 8. 62.924279041
303.3 9. 63.599772729
303.3 10. 64.299194709
303.3 11. 65.061331044
303.3 12. 65.862948121
303.3 13. 66.730907196
303.3 14. 67.671247034
303.3 15. 68.682003635
303.3 16. 69.758582511
303.3 17. 70.890696216
303.3 18. 71.995945163
303.3 19. 73.050854295
303.4 8. 62.810440311
303.4 9. 63.475607769
303.4 10. 64.163572555
303.4 11. 64.905819489
303.4 12. 65.692120607
303.4 13. 66.530954373
303.4 14. 67.450876244
303.4 15. 68.419973043
303.4 16. 69.471043186
303.4 17. 70.549094355
303.4 18. 71.620900409
303.4 19. 72.626275384
303.5 8. 62.696766491
303.5 9. 63.351627788
303.5 10. 64.028158198
303.5 11. 64.750571542
303.5 12. 65.521589592
303.5 13. 66.331382884
303.5 14. 67.230926937
303.5 15. 68.163366491
303.5 16. 69.184052139
303.5 17. 70.208082387
303.5 18. 71.253102263
303.5 19. 72.202077996
303.6 8. 62.583256343
303.6 9. 63.227831315
303.6 10. 63.892949877
303.6 11. 64.595584755
303.6 12. 65.35135216
303.6 13. 66.142478009
303.6 14. 67.011394125
303.6 15. 67.921812834
303.6 16. 68.89760104
303.6 17. 69.88614272
303.6 18. 70.885841722
303.6 19. 71.788481909
303.7 8. 62.46990864
303.7 9. 63.104216881
303.7 10. 63.75794584
303.7 11. 64.440856694
303.7 12. 65.181405406
303.7 13. 65.955678166
303.7 14. 66.792272845
303.7 15. 67.680707552
303.7 16. 68.611681567
303.7 17. 69.574094426
303.7 18. 70.51910535
303.7 19. 71.396865132
303.8 8. 62.356722156
303.8 9. 62.980783028
303.8 10. 63.623144343
303.8 11. 64.288026406
303.8 12. 65.011746438
303.8 13. 65.769199944
303.8 14. 66.573558151
303.8 15. 67.440044751
303.8 16. 68.326285405
303.8 17. 69.262577047
303.8 18. 70.152879654
303.8 19. 71.005685387
303.9 8. 62.244800233
303.9 9. 62.857528303
303.9 10. 63.488543649
303.9 11. 64.140822951
303.9 12. 64.842372374
303.9 13. 65.583039878
303.9 14. 66.35524512
303.9 15. 67.199818552
303.9 16. 68.055081055
303.9 17. 68.951580828
303.9 18. 69.811190508
303.9 19. 70.61492732

==> anc/pl00Lam647.dat <==
0. 2.5 93.769803744
0. 5. 93.769803744
0. 7.5 93.769803743
0. 10. 93.769803512
0. 12.5 93.76979814
0. 15. 93.769754752
0. 17.5 93.769565497
0. 20. 93.769003758
0. 22.5 93.767708988
0. 25. 93.765195974
0. 27.5 93.760687512
0. 30. 93.753582285
0. 32.5 93.743080989
0. 35. 93.728294469
0. 37.5 93.708241423
0. 40. 93.681848736
0. 42.5 93.647956851
0. 45. 93.605330938
0. 47.5 93.552677389
0. 50. 93.488664508
0. 52.5 93.411945897
0. 55. 93.32118499
0. 57.5 93.215079264
0. 60. 93.092382805
0. 62.5 92.951926185
0. 65. 92.792632852
0. 67.5 92.613531571
0. 70. 92.413764715
0. 72.5 92.181601947
0. 75. 91.924238302
0. 77.5 91.643568006
0. 80. 91.339308823
0. 82.5 91.011282097
0. 85. 90.640445155
0. 87.5 90.242681902
0. 90. 89.821087391
0. 92.5 89.365861294
0. 95. 88.86887949
0. 97.5 88.349559153
0. 100. 87.791082807
0. 102.5 87.194363379
0. 105. 86.576565098
0. 107.5 85.900831705
0. 110. 85.208043148
0. 112.5 84.461100175
0. 115. 83.692543953
0. 117.5 82.869382134
0. 120. 82.026758654
0. 122.5 81.122117022
0. 125. 80.195637266
0. 127.5 79.217885667
0. 130. 78.201905975
0. 132.5 77.157235325
0. 135. 76.049560974
0. 137.5 74.912481451
0. 140. 73.742415278
0. 142.5 72.510737597
0. 145. 71.247673163
0. 147.5 69.953675199
0. 150. 68.605752269
0. 152.5 67.219186498
0. 155. 65.80395779
0. 157.5 64.360237034
0. 160. 62.863332698
0. 162.5 61.345180559
0. 165. 59.810448131
0. 167.5 58.249891493
0. 170. 56.663378843
0. 172.5 55.07690624
0. 175. 53.490580909
0. 177.5 51.888711797
0. 180. 50.309386354
0. 182.5 48.741641182
0. 185. 47.19171016
0. 187.5 45.679915493
0. 190. 44.189156268
0. 192.5 42.748067801
0. 195. 41.34243393
0. 197.5 39.987070272
0. 200. 38.681811997
0. 202.5 37.427426557
0. 205. 36.219831805
0. 207.5 35.07638236
0. 210. 33.982969682
0. 212.5 32.930430544
0. 215. 31.928288851
0. 217.5 31.002555316
0. 220. 30.112219446
0. 222.5 29.254570214
0. 225. 28.427148454
0. 227.5 27.650164578
0. 230. 26.956797725
0. 232.5 26.289332156
0. 235. 25.645986633
0. 237.5 25.025135164
0. 240. 24.425289698
0. 242.5 23.845085063
0. 245. 23.283265817
0. 247.5 22.739189651
0. 250. 22.311733172
0. 252.5 21.899446056
0. 255. 21.50144135
0. 257.5 21.116900506
0. 260. 20.745066809
0. 262.5 20.385239554
0. 265. 20.036768871
0. 267.5 19.699051112
0. 270. 19.371524744
0. 272.5 19.053666662
0. 275. 18.744988894
0. 277.5 18.445035636
0. 280. 18.153380587
0. 282.5 17.869624542
0. 285. 17.593393222
0. 287.5 17.324335307
0. 290. 17.062120654
0. 292.5 16.806438683
0. 295. 16.556996901
0. 297.5 16.313519564
2.5 2.5 93.769803744
2.5 5. 93.769803744
2.5 7.5 93.769803743
2.5 10. 93.769803512
2.5 12.5 93.76979814
2.5 15. 93.769754752
2.5 17.5 93.769565495
2.5 20. 93.769003741
2.5 22.5 93.767708902
2.5 25. 93.765195651
2.5 27.5 93.760686598
2.5 30. 93.753580117
2.5 32.5 93.743076507
2.5 35. 93.728286145
2.5 37.5 93.708227232
2.5 40. 93.681826161
2.5 42.5 93.647922931
2.5 45. 93.605282333
2.5 47.5 93.552610475
2.5 50. 93.488575465
2.5 52.5 93.411830813
2.5 55. 93.321039956
2.5 57.5 93.214900461
2.5 60. 93.09216658
2.5 62.5 92.951669113
2.5 65. 92.79233179
2.5 67.5 92.613183686
2.5 70. 92.413367512
2.5 72.5 92.181126939
2.5 75. 91.923708104
2.5 77.5 91.642981359
2.5 80. 91.338664798
2.5 82.5 91.010580061
2.5 85. 90.639639165
2.5 87.5 90.241817068
2.5 90. 89.820164047
2.5 92.5 89.364818246
2.5 95. 88.867780456
2.5 97.5 88.34840492
2.5 100. 87.789798937
2.5 102.5 87.193029399
2.5 105. 86.575091667
2.5 107.5 85.899315061
2.5 110. 85.206483582
2.5 112.5 84.459401916
2.5 115. 83.690810178
2.5 117.5 82.867506817
2.5 120. 82.024855639
2.5 122.5 81.12007201
2.5 125. 80.193441849
2.5 127.5 79.215680438
2.5 130. 78.199553676
2.5 132.5 77.154880945
2.5 135. 76.047064566
2.5 137.5 74.909838413
2.5 140. 73.739788644
2.5 142.5 72.507972533
2.5 145. 71.24476748
2.5 147.5 69.950627617
2.5 150. 68.602752507
2.5 152.5 67.216058199
2.5 155. 65.80070287
2.5 157.5 64.357049318
2.5 160. 62.860035613
2.5 162.5 61.341779913
2.5 165. 59.806951668
2.5 167.5 58.246495196
2.5 170. 56.659910897
2.5 172.5 55.073379424
2.5 175. 53.487171311
2.5 177.5 51.885271848
2.5 180. 50.305934368
2.5 182.5 48.738319576
2.5 185. 47.188408945
2.5 187.5 45.676743293
2.5 190. 44.186037707
2.5 192.5 42.745075383
2.5 195. 41.339528987
2.5 197.5 39.984287182
2.5 200. 38.67915056
2.5 202.5 37.424881366
2.5 205. 36.217393259
2.5 207.5 35.074102433
2.5 210. 33.98079019
2.5 212.5 32.928343516
2.5 215. 31.92639319
2.5 217.5 31.000745234
2.5 220. 30.110488451
2.5 222.5 29.252912434
2.5 225. 28.425558565
2.5 227.5 27.648791538
2.5 230. 26.955485891
2.5 232.5 26.288077282
2.5 235. 25.644784854
2.5 237.5 25.023982952
2.5 240. 24.424183824
2.5 242.5 23.844022566
2.5 245. 23.282243976
2.5 247.5 22.738391179
2.5 250. 22.310969137
2.5 252.5 21.898714368
2.5 255. 21.500740084
2.5 257.5 21.116227885
2.5 260. 20.744421192
2.5 262.5 20.384619421
2.5 265. 20.036172812
2.5 267.5 19.69847782
2.5 270. 19.370973002
2.5 272.5 19.053135336
2.5 275. 18.74447693
2.5 277.5 18.444542047
2.5 280. 18.152904453
2.5 282.5 17.869165001
2.5 285. 17.592949466
2.5 287.5 17.323906579
2.5 290. 17.061706245
2.5 292.5 16.806037924
2.5 295. 16.556609165
2.5 297.5 16.31314426
5. 2.5 93.769803744
5. 5. 93.769803744
5. 7.5 93.769803743
5. 10. 93.769803512
5. 12.5 93.76979814
5. 15. 93.769754752
5. 17.5 93.769565489
5. 20. 93.769003689
5. 22.5 93.767708643
5. 25. 93.765194679
5. 27.5 93.760683846
5. 30. 93.753573598
5. 32.5 93.743063034
5. 35. 93.728261131
5. 37.5 93.708184593
5. 40. 93.681758346
5. 42.5 93.647821051
5. 45. 93.605136371
5. 47.5 93.552409545
5. 50. 93.488308111
5. 52.5 93.411485298
5. 55. 93.320604552
5. 57.5 93.214363709
5. 60. 93.091517522
5. 62.5 92.950897481
5. 65. 92.791428149
5. 67.5 92.612139543
5. 70. 92.41217538
5. 72.5 92.179701348
5. 75. 91.922116917
5. 77.5 91.641220802
5. 80. 91.336732083
5. 82.5 91.008473292
5. 85. 90.637220518
5. 87.5 90.239221874
5. 90. 89.817393305
5. 92.5 89.361688402
5. 95. 88.86448264
5. 97.5 88.344941493
5. 100. 87.78594663
5. 102.5 87.189026744
5. 105. 86.570670718
5. 107.5 85.894764444
5. 110. 85.201804172
5. 112.5 84.454306497
5. 115. 83.685608174
5. 117.5 82.861880262
5. 120. 82.01914595
5. 122.5 81.113936414
5. 125. 80.186855139
5. 127.5 79.209064229
5. 130. 78.192496357
5. 132.5 77.147817318
5. 135. 76.039574956
5. 137.5 74.901909029
5. 140. 73.731908387
5. 142.5 72.499677099
5. 145. 71.236050313
5. 147.5 69.941484886
5. 150. 68.593753137
5. 152.5 67.206673352
5. 155. 65.790938303
5. 157.5 64.347486261
5. 160. 62.850144596
5. 162.5 61.331578363
5. 165. 59.796462829
5. 167.5 58.236306742
5. 170. 56.649507649
5. 172.5 55.062799727
5. 175. 53.476943149
5. 177.5 51.874952785
5. 180. 50.295579344
5. 182.5 48.728355565
5. 185. 47.178506245
5. 187.5 45.667227515
5. 190. 44.176682966
5. 192.5 42.736098953
5. 195. 41.330815084
5. 197.5 39.975938732
5. 200. 38.671167153
5. 202.5 37.417246595
5. 205. 36.210078332
5. 207.5 35.067263426
5. 210. 33.974252408
5. 212.5 32.922083051
5. 215. 31.92070687
5. 217.5 30.995315586
5. 220. 30.105296003
5. 222.5 29.247939583
5. 225. 28.420789337
5. 227.5 27.64467288
5. 230. 26.951550806
5. 232.5 26.284313042
5. 235. 25.641179867
5. 237.5 25.020526636
5. 240. 24.420866495
5. 242.5 23.840835344
5. 245. 23.2791787
5. 247.5 22.73599601
5. 250. 22.308677258
5. 252.5 21.896519513
5. 255. 21.498636479
5. 257.5 21.114210204
5. 260. 20.74248451
5. 262.5 20.382759179
5. 265. 20.034384783
5. 267.5 19.69675808
5. 270. 19.369317901
5. 272.5 19.051541479
5. 275. 18.742941147
5. 277.5 18.443061384
5. 280. 18.151476147
5. 282.5 17.867786466
5. 285. 17.591618282
5. 287.5 17.322620476
5. 290. 17.060463092
5. 292.5 16.804835718
5. 295. 16.555446023
5. 297.5 16.312018409
7.5 2.5 93.769803744
7.5 5. 93.769803744
7.5 7.5 93.769803743
7.5 10. 93.769803512
7.5 12.5 93.76979814
7.5 15. 93.769754751
7.5 17.5 93.769565478
7.5 20. 93.769003601
7.5 22.5 93.767708208
7.5 25. 93.765193049
7.5 27.5 93.760679234
7.5 30. 93.753562682
7.5 32.5 93.743040492
7.5 35. 93.728219298
7.5 37.5 93.708113317
7.5 40. 93.681645027
7.5 42.5 93.647650858
7.5 45. 93.604892597
7.5 47.5 93.552074042
7.5 50. 93.487861773
7.5 52.5 93.410908561
7.5 55. 93.319877868
7.5 57.5 93.213467982
7.5 60. 93.09043449
7.5 62.5 92.949610031
7.5 65. 92.789920564
7.5 67.5 92.610397676
7.5 70. 92.410186758
7.5 72.5 92.17732347
7.5 75. 91.919462959
7.5 77.5 91.63828448
7.5 80. 91.333508755
7.5 82.5 91.004959808
7.5 85. 90.633187175
7.5 87.5 90.234894235
7.5 90. 89.812773033
7.5 92.5 89.356469659
7.5 95. 88.858983895
7.5 97.5 88.33916668
7.5 100. 87.779523797
7.5 102.5 87.182353268
7.5 105. 86.563300277
7.5 107.5 85.887177802
7.5 110. 85.19400279
7.5 112.5 84.445811984
7.5 115. 83.676935907
7.5 117.5 82.852500667
7.5 120. 82.009627659
7.5 122.5 81.103708553
7.5 125. 80.175875765
7.5 127.5 79.198035473
7.5 130. 78.18073276
7.5 132.5 77.136042983
7.5 135. 76.027090984
7.5 137.5 74.88869248
7.5 140. 73.718773448
7.5 142.5 72.48585057
7.5 145. 71.221521306
7.5 147.5 69.926247056
7.5 150. 68.578753907
7.5 152.5 67.191032103
7.5 155. 65.774664667
7.5 157.5 64.331548143
7.5 160. 62.833660349
7.5 162.5 61.31457707
7.5 165. 59.778983258
7.5 167.5 58.219327435
7.5 170. 56.632170871
7.5 172.5 55.045169405
7.5 175. 53.45989832
7.5 177.5 51.857756957
7.5 180. 50.278324085
7.5 182.5 48.711751566
7.5 185. 47.162004887
7.5 187.5 45.651370619
7.5 190. 44.161094864
7.5 192.5 42.721140982
7.5 195. 41.316295004
7.5 197.5 39.962027372
7.5 200. 38.657864489
7.5 202.5 37.404524648
7.5 205. 36.197889157
7.5 207.5 35.055867671
7.5 210. 33.963358417
7.5 212.5 32.91165101
7.5 215. 31.911231883
7.5 217.5 30.986268166
7.5 220. 30.096643723
7.5 222.5 29.239653119
7.5 225. 28.41284209
7.5 227.5 27.637809985
7.5 230. 26.944993732
7.5 232.5 26.278040588
7.5 235. 25.635172724
7.5 237.5 25.014767177
7.5 240. 24.415338592
7.5 242.5 23.835524205
7.5 245. 23.27407073
7.5 247.5 22.732004879
7.5 250. 22.304858216
7.5 252.5 21.89286212
7.5 255. 21.49513112
7.5 257.5 21.110848003
7.5 260. 20.739257264
7.5 262.5 20.379659294
7.5 265. 20.031405219
7.5 267.5 19.693892297
7.5 270. 19.366559822
7.5 272.5 19.048885443
7.5 275. 18.740381879
7.5 277.5 18.440593958
7.5 280. 18.14909596
7.5 282.5 17.865489212
7.5 285. 17.589399928
7.5 287.5 17.320477239
7.5 290. 17.058391421
7.5 292.5 16.802832279
7.5 295. 16.553507677
7.5 297.5 16.310142202
10. 2.5 93.769803744
10. 5. 93.769803744
10. 7.5 93.769803743
10. 10. 93.769803512
10. 12.5 93.76979814
10. 15. 93.76975475
10. 17.5 93.769565462
10. 20. 93.769003477
10. 22.5 93.76770759
10. 25. 93.765190743
10. 27.5 93.760672725
10. 30. 93.753547294
10. 32.5 93.743008745
10. 35. 93.728160435
10. 37.5 93.708013088
10. 40. 93.681485759
10. 42.5 93.647411763
10. 45. 93.604550257
10. 47.5 93.55160303
10. 50. 93.487235329
10. 52.5 93.410099285
10. 55. 93.318858388
10. 57.5 93.212211565
10. 60. 93.088915575
10. 62.5 92.94780467
10. 65. 92.787806763
10. 67.5 92.607955639
10. 70. 92.40739904
10. 72.5 92.173990465
10. 75. 91.915743257
10. 77.5 91.634169299
10. 80. 91.328991611
10. 82.5 91.000036299
10. 85. 90.627535741
10. 87.5 90.228830672
10. 90. 89.806299677
10. 92.5 89.34915851
10. 95. 88.851280639
10. 97.5 88.331076822
10. 100. 87.770526951
10. 102.5 87.173005389
10. 105. 86.552977049
10. 107.5 85.876551706
10. 110. 85.183075882
10. 112.5 84.433915148
10. 115. 83.664789982
10. 117.5 82.839365017
10. 120. 81.996297543
10. 122.5 81.08938562
10. 125. 80.160501427
10. 127.5 79.182591551
10. 130. 78.164260775
10. 132.5 77.119535188
10. 135. 76.009610709
10. 137.5 74.870187395
10. 140. 73.700382053
10. 142.5 72.466491728
10. 145. 71.201179857
10. 147.5 69.904914198
10. 150. 68.557754387
10. 152.5 67.169134683
10. 155. 65.751882912
10. 157.5 64.308450066
10. 160. 62.810584038
10. 162.5 61.290777959
10. 165. 59.754515688
10. 167.5 58.195559441
10. 170. 56.607903506
10. 172.5 55.020492207
10. 175. 53.436039977
10. 177.5 51.833688268
10. 180. 50.254173253
10. 182.5 48.688511606
10. 185. 47.138909576
10. 187.5 45.629176697
10. 190. 44.139278097
10. 192.5 42.700205579
10. 195. 41.295973379
10. 197.5 39.942557182
10. 200. 38.639247084
10. 202.5 37.386719531
10. 205. 36.180829283
10. 207.5 35.039919044
10. 210. 33.948111679
10. 212.5 32.897050487
10. 215. 31.897971544
10. 217.5 30.97360596
10. 220. 30.084534303
10. 222.5 29.228055477
10. 225. 28.40171902
10. 227.5 27.628205155
10. 230. 26.935816765
10. 232.5 26.269261831
10. 235. 25.626765172
10. 237.5 25.006706175
10. 240. 24.40760158
10. 242.5 23.828090492
10. 245. 23.266921299
10. 247.5 22.726419009
10. 250. 22.299513141
10. 252.5 21.887743239
10. 255. 21.490224978
10. 257.5 21.106142185
10. 260. 20.734740294
10. 262.5 20.375320548
10. 265. 20.027234846
10. 267.5 19.68988115
10. 270. 19.362699396
10. 272.5 19.04516782
10. 275. 18.736799676
10. 277.5 18.437140285
10. 280. 18.145764377
10. 282.5 17.862273694
10. 285. 17.58629483
10. 287.5 17.317477269
10. 290. 17.055491611
10. 292.5 16.800027961
10. 295. 16.55079446
10. 297.5 16.307515953
12.5 2.5 93.769803744
12.5 5. 93.769803744
12.5 7.5 93.769803743
12.5 10. 93.769803512
12.5 12.5 93.76979814
12.5 15. 93.769754749
12.5 17.5 93.769565441
12.5 20. 93.769003314
12.5 22.5 93.767706784
12.5 25. 93.765187738
12.5 27.5 93.760664264
12.5 30. 93.753527326
12.5 32.5 93.742967607
12.5 35. 93.728084238
12.5 37.5 93.707883458
12.5 40. 93.68127992
12.5 42.5 93.647102934
12.5 45. 93.60410829
12.5 47.5 93.550995198
12.5 50. 93.486427201
12.5 52.5 93.409055619
12.5 55. 93.317543984
12.5 57.5 93.210592056
12.5 60. 93.086958103
12.5 62.5 92.945478458
12.5 65. 92.785083553
12.5 67.5 92.604810004
12.5 70. 92.403808569
12.5 72.5 92.169698348
12.5 75. 91.910953644
12.5 77.5 91.628870923
12.5 80. 91.323176158
12.5 82.5 90.993698126
12.5 85. 90.620261451
12.5 87.5 90.221026311
12.5 90. 89.797968251
12.5 92.5 89.339750037
12.5 95. 88.841367851
12.5 97.5 88.320666793
12.5 100. 87.758951203
12.5 102.5 87.160978085
12.5 105. 86.539696413
12.5 107.5 85.862881346
12.5 110. 85.16901846
12.5 112.5 84.418611457
12.5 115. 83.649165633
12.5 117.5 82.822469077
12.5 120. 81.978102905
12.5 122.5 81.070963667
12.5 125. 80.140728893
12.5 127.5 79.162728779
12.5 130. 78.14307743
12.5 132.5 77.096974766
12.5 135. 75.987131392
12.5 137.5 74.846391832
12.5 140. 73.675855077
12.5 142.5 72.441598845
12.5 145. 71.175025098
12.5 147.5 69.877486386
12.5 150. 68.530753957
12.5 152.5 67.140981401
12.5 155. 65.722594351
12.5 157.5 64.278057072
12.5 160. 62.780917276
12.5 162.5 61.260183707
12.5 165. 59.723063925
12.5 167.5 58.165005776
12.5 170. 56.576709657
12.5 172.5 54.988773365
12.5 175. 53.405372519
12.5 177.5 51.80275217
12.5 180. 50.223133357
12.5 182.5 48.658641302
12.5 185. 47.109226882
12.5 187.5 45.600651467
12.5 190. 44.111239222
12.5 192.5 42.673298487
12.5 195. 41.269856679
12.5 197.5 39.917533861
12.5 200. 38.61532125
12.5 202.5 37.363836835
12.5 205. 36.158903669
12.5 207.5 35.019422965
12.5 210. 33.928517037
12.5 212.5 32.878285808
12.5 215. 31.880930487
12.5 217.5 30.957333145
12.5 220. 30.06897151
12.5 222.5 29.213150055
12.5 225. 28.3874232
12.5 227.5 27.615861607
12.5 230. 26.924022839
12.5 232.5 26.25797945
12.5 235. 25.615959659
12.5 237.5 24.99634587
12.5 240. 24.397657509
12.5 242.5 23.818536084
12.5 245. 23.257732132
12.5 247.5 22.719240113
12.5 250. 22.292643618
12.5 252.5 21.881164333
12.5 255. 21.483919411
12.5 257.5 21.100094011
12.5 260. 20.728934773
12.5 262.5 20.369744032
12.5 265. 20.02187468
12.5 267.5 19.684725587
12.5 270. 19.357737509
12.5 272.5 19.040389437
12.5 275. 18.732195314
12.5 277.5 18.432701091
12.5 280. 18.141482077
12.5 282.5 17.858140547
12.5 285. 17.582303585
12.5 287.5 17.313621127
12.5 290. 17.051764189
12.5 292.5 16.79642326
12.5 295. 16.54730684
12.5 297.5 16.304140103
15. 2.5 93.769803744
15. 5. 93.769803744
15. 7.5 93.769803743
15. 10. 93.769803512
15. 12.5 93.76979814
15. 15. 93.769754747
15. 17.5 93.769565415
15. 20. 93.769003109
15. 22.5 93.767705778
15. 25. 93.765184006
15. 27.5 93.76065378
15. 30. 93.753502641
15. 32.5 93.742916833
15. 35. 93.727990321
15. 37.5 93.707723851
15. 40. 93.681026703
15. 42.5 93.646723301
15. 45. 93.603565326
15. 47.5 93.550248853
15. 50. 93.485435357
15. 52.5 93.407775176
15. 55. 93.315931914
15. 57.5 93.208606353
15. 60. 93.084558625
15. 62.5 92.942627611
15. 65. 92.781746826
15. 67.5 92.600956351
15. 70. 92.39941064
15. 72.5 92.164441989
15. 75. 91.905088755
15. 77.5 91.622383769
15. 80. 91.31605661
15. 82.5 90.985939317
15. 85. 90.611358174
15. 87.5 90.211474873
15. 90. 89.787772338
15. 92.5 89.328237905
15. 95. 88.829239062
15. 97.5 88.307929988
15. 100. 87.74479025
15. 102.5 87.146264881
15. 105. 86.523452405
15. 107.5 85.846160521
15. 110. 85.151824096
15. 112.5 84.399895063
15. 115. 83.630056713
15. 117.5 82.801807379
15. 120. 81.955778084
15. 122.5 81.048437592
15. 125. 80.116553969
15. 127.5 79.138442391
15. 130. 78.11717887
15. 132.5 77.069395263
15. 135. 75.959649481
15. 137.5 74.817303259
15. 140. 73.645117017
15. 142.5 72.411169671
15. 145. 71.143055881
15. 147.5 69.843963678
15. 150. 68.497751787
15. 152.5 67.106572615
15. 155. 65.686800632
15. 157.5 64.240916326
15. 160. 62.744662107
15. 162.5 61.222797722
15. 165. 59.684632826
15. 167.5 58.127670291
15. 170. 56.538594572
15. 172.5 54.950019571
15. 175. 53.367901577
15. 177.5 51.764955643
15. 180. 50.185212737
15. 182.5 48.622147853
15. 185. 47.072965227
15. 187.5 45.565802254
15. 190. 44.076986646
15. 192.5 42.640427067
15. 195. 41.2379532
15. 197.5 39.886964717
15. 200. 38.586095078
15. 202.5 37.335883738
15. 205. 36.132118678
15. 207.5 34.994386386
15. 210. 33.9045807
15. 212.5 32.855362524
15. 215. 31.860114662
15. 217.5 30.93745508
15. 220. 30.049960178
15. 222.5 29.194941218
15. 225. 28.369958571
15. 227.5 27.600783472
15. 230. 26.909615717
15. 232.5 26.244196882
15. 235. 25.602759325
15. 237.5 24.983689134
15. 240. 24.385509013
15. 242.5 23.806863396
15. 245. 23.246505443
15. 247.5 22.71047039
15. 250. 22.284251679
15. 252.5 21.873127287
15. 255. 21.476216167
15. 257.5 21.092705102
15. 260. 20.721842205
15. 262.5 20.362931145
15. 265. 20.015326028
15. 267.5 19.678426824
15. 270. 19.351675297
15. 272.5 19.034551356
15. 275. 18.726569785
15. 277.5 18.427277305
15. 280. 18.136249931
15. 282.5 17.85309059
15. 285. 17.577426962
15. 287.5 17.308909534
15. 290. 17.047209833
15. 292.5 16.792018817
15. 295. 16.54304542
15. 297.5 16.30001522
17.5 2.5 93.769803744
17.5 5. 93.769803744
17.5 7.5 93.769803743
17.5 10. 93.769803512
17.5 12.5 93.76979814
17.5 15. 93.769754745
17.5 17.5 93.769565383
17.5 20. 93.76900286
17.5 22.5 93.76770456
17.5 25. 93.765179508
17.5 27.5 93.760641189
17.5 30. 93.753473065
17.5 32.5 93.742856123
17.5 35. 93.727878202
17.5 37.5 93.707533557
17.5 40. 93.680725118
17.5 42.5 93.646271546
17.5 45. 93.602919684
17.5 47.5 93.549361918
17.5 50. 93.4842573
17.5 52.5 93.40625503
17.5 55. 93.314018812
17.5 57.5 93.206250658
17.5 60. 93.081712914
17.5 62.5 92.939247485
17.5 65. 92.777791544
17.5 67.5 92.596389268
17.5 70. 92.394199483
17.5 72.5 92.158215104
17.5 75. 91.898142014
17.5 77.5 91.614700996
17.5 80. 91.307625879
17.5 82.5 90.976752556
17.5 85. 90.600818396
17.5 87.5 90.20016867
17.5 90. 89.775704076
17.5 92.5 89.314614354
17.5 95. 88.814886346
17.5 97.5 88.292858314
17.5 100. 87.728036366
17.5 102.5 87.128857842
17.5 105. 86.504237711
17.5 107.5 85.826381621
17.5 110. 85.131484905
17.5 112.5 84.377758784
17.5 115. 83.607455674
17.5 117.5 82.777373202
17.5 120. 81.929380945
17.5 122.5 81.021801118
17.5 125. 80.087971486
17.5 127.5 79.10972652
17.5 130. 78.086560336
17.5 132.5 77.036793198
17.5 135. 75.927160586
17.5 137.5 74.782918526
17.5 140. 73.60878617
17.5 142.5 72.375201403
17.5 145. 71.105270744
17.5 147.5 69.804346088
17.5 150. 68.458746817
17.5 152.5 67.065908714
17.5 155. 65.644503718
17.5 157.5 64.197031484
17.5 160. 62.701820979
17.5 162.5 61.178624123
17.5 165. 59.639228279
17.5 167.5 58.083557646
17.5 170. 56.493564617
17.5 172.5 54.904238961
17.5 175. 53.323182794
17.5 177.5 51.720307176
17.5 180. 50.140421539
17.5 182.5 48.579040016
17.5 185. 47.030134861
17.5 187.5 45.524637975
17.5 190. 44.036530606
17.5 192.5 42.60160028
17.5 195. 41.200273047
17.5 197.5 39.850858654
17.5 200. 38.551578431
17.5 202.5 37.30286898
17.5 205. 36.100482059
17.5 207.5 34.964817783
17.5 210. 33.876310238
17.5 212.5 32.8282874
17.5 215. 31.835531318
17.5 217.5 30.913978298
17.5 220. 30.0275062
17.5 222.5 29.173434286
17.5 225. 28.34932994
17.5 227.5 27.582975789
17.5 230. 26.892599994
17.5 232.5 26.227918317
17.5 235. 25.587168002
17.5 237.5 24.968739474
17.5 240. 24.371159302
17.5 242.5 23.793075373
17.5 245. 23.233243935
17.5 247.5 22.700112524
17.5 250. 22.274339808
17.5 252.5 21.863634399
17.5 255. 21.467117374
17.5 257.5 21.083977435
17.5 260. 20.713464429
17.5 262.5 20.354883601
17.5 265. 20.007590482
17.5 267.5 19.670986348
17.5 270. 19.344514148
17.5 272.5 19.027654874
17.5 275. 18.719924302
17.5 277.5 18.420870062
17.5 280. 18.130069004
17.5 282.5 17.847124821
17.5 285. 17.571665898
17.5 287.5 17.303343372
17.5 290. 17.041829372
17.5 292.5 16.786815409
17.5 295. 16.538010932
17.5 297.5 16.295141994
20. 2.5 93.769803744
20. 5. 93.769803744
20. 7.5 93.769803743
20. 10. 93.769803512
20. 12.5 93.76979814
20. 15. 93.769754742
20. 17.5 93.769565344
20. 20. 93.769002562
20. 22.5 93.767703116
20. 25. 93.765174199
20. 27.5 93.760626385
20. 30. 93.753438395
20. 32.5 93.742785118
20. 35. 93.727747309
20. 37.5 93.707311728
20. 40. 93.680373984
20. 42.5 93.6457461
20. 45. 93.602169362
20. 47.5 93.548331923
20. 50. 93.482890064
20. 52.5 93.404491702
20. 55. 93.311800683
20. 57.5 93.203520461
20. 60. 93.078415954
20. 62.5 92.935332578
20. 65. 92.773211733
20. 67.5 92.591102337
20. 70. 92.388168262
20. 72.5 92.151010244
20. 75. 91.890105634
20. 77.5 91.605814499
20. 80. 91.29787557
20. 82.5 90.966129175
20. 85. 90.588633218
20. 87.5 90.18709859
20. 90. 89.761754147
20. 92.5 89.298870186
20. 95. 88.798300311
20. 97.5 88.275442178
20. 100. 87.708680389
20. 102.5 87.108747558
20. 105. 86.482043646
20. 107.5 85.803535615
20. 110. 85.107991529
20. 112.5 84.352194086
20. 115. 83.581353555
20. 117.5 82.749158548
20. 120. 81.898904748
20. 122.5 80.99104677
20. 125. 80.054975264
20. 127.5 79.076574173
20. 130. 78.05121613
20. 132.5 76.999164378
20. 135. 75.889659451
20. 137.5 74.743233832
20. 140. 73.566860363
20. 142.5 72.333690655
20. 145. 71.061667886
20. 147.5 69.758633544
20. 150. 68.413737722
20. 152.5 67.018990084
20. 155. 65.59570585
20. 157.5 64.146406788
20. 160. 62.652396724
20. 162.5 61.127667705
20. 165. 59.586857166
20. 167.5 58.032673293
20. 170. 56.441627252
20. 172.5 54.851441079
20. 175. 53.26975719
20. 177.5 51.668816739
20. 180. 50.088771691
20. 182.5 48.529328086
20. 185. 46.980747838
20. 187.5 45.477023019
20. 190. 43.989883145
20. 192.5 42.556828672
20. 195. 41.156828116
20. 197.5 39.809226147
20. 200. 38.51178292
20. 202.5 37.264802856
20. 205. 36.06400294
20. 207.5 34.930727136
20. 210. 33.843714569
20. 212.5 32.797068405
20. 215. 31.807189003
20. 217.5 30.886910499
20. 220. 30.001616523
20. 222.5 29.148635531
20. 225. 28.325542971
20. 227.5 27.562444498
20. 230. 26.872981084
20. 232.5 26.2091487
20. 235. 25.569190209
20. 237.5 24.951501025
20. 240. 24.354612164
20. 242.5 23.777175485
20. 245. 23.217950793
20. 247.5 22.688169681
20. 250. 22.26291093
20. 252.5 21.852688379
20. 255. 21.456625547
20. 257.5 21.073913345
20. 260. 20.703803616
20. 262.5 20.345603416
20. 265. 19.998669924
20. 267.5 19.662405913
20. 270. 19.336255698
20. 272.5 19.01970152
20. 275. 18.712260297
20. 277.5 18.413480704
20. 280. 18.122940553
20. 282.5 17.840244418
20. 285. 17.565021498
20. 287.5 17.29692368
20. 290. 17.035623783
20. 292.5 16.780813958
20. 295. 16.532204244
20. 297.5 16.289521244
22.5 2.5 93.769803744
22.5 5. 93.769803744
22.5 7.5 93.769803743
22.5 10. 93.769803512
22.5 12.5 93.76979814
22.5 15. 93.769754739
22.5 17.5 93.769565298
22.5 20. 93.769002211
22.5 22.5 93.767701427
22.5 25. 93.765168027
22.5 27.5 93.760609246
22.5 30. 93.753398388
22.5 32.5 93.742703396
22.5 35. 93.727596974
22.5 37.5 93.707057378
22.5 40. 93.679971926
22.5 42.5 93.645145142
22.5 45. 93.601312035
22.5 47.5 93.547155998
22.5 50. 93.481330207
22.5 52.5 93.402481161
22.5 55. 93.309272897
22.5 57.5 93.200410534
22.5 60. 93.074661936
22.5 62.5 92.930876513
22.5 65. 92.768000477
22.5 67.5 92.585088126
22.5 70. 92.381309061
22.5 72.5 92.14281879
22.5 75. 91.880970599
22.5 77.5 91.595714899
22.5 80. 91.286795965
22.5 82.5 90.953325997
22.5 85. 90.574792341
22.5 87.5 90.172254089
22.5 90. 89.745911772
22.5 92.5 89.280994751
22.5 95. 88.779470079
22.5 97.5 88.255670473
22.5 100. 87.686711701
22.5 102.5 87.085923122
22.5 105. 86.456860135
22.5 107.5 85.77761203
22.5 110. 85.080731557
22.5 112.5 84.323191061
22.5 115. 83.551379927
22.5 117.5 82.71715412
22.5 120. 81.864341626
22.5 122.5 80.956165843
22.5 125. 80.017558081
22.5 127.5 79.038977196
22.5 130. 78.011139588
22.5 132.5 76.956503854
22.5 135. 75.847139916
22.5 137.5 74.698244688
22.5 140. 73.519336972
22.5 142.5 72.286633427
22.5 145. 71.01224512
22.5 147.5 69.706825854
22.5 150. 68.362722882
22.5 152.5 66.965817074
22.5 155. 65.540409513
22.5 157.5 64.089047025
22.5 160. 62.596392517
22.5 162.5 61.069933912
22.5 165. 59.527527335
22.5 167.5 57.974785689
22.5 170. 56.382790999
22.5 172.5 54.791636848
22.5 175. 53.209248983
22.5 177.5 51.610495755
22.5 180. 50.030276866
22.5 182.5 48.473023867
22.5 185. 46.924817989
22.5 187.5 45.42187766
22.5 190. 43.937058088
22.5 192.5 42.505560133
22.5 195. 41.107632065
22.5 197.5 39.76207923
22.5 200. 38.466721884
22.5 202.5 37.221697193
22.5 205. 36.022691805
22.5 207.5 34.89212592
22.5 210. 33.806803942
22.5 212.5 32.761714698
22.5 215. 31.775097541
22.5 217.5 30.85626054
22.5 220. 29.972299135
22.5 222.5 29.120552165
22.5 225. 28.298604181
22.5 227.5 27.539196435
22.5 230. 26.850765218
22.5 232.5 26.18789372
22.5 235. 25.548831144
22.5 237.5 24.931978544
22.5 240. 24.335871958
22.5 242.5 23.759167732
22.5 245. 23.200629688
22.5 247.5 22.674645508
22.5 250. 22.249968419
22.5 252.5 21.84029235
22.5 255. 21.444743582
22.5 257.5 21.062515518
22.5 260. 20.692862262
22.5 262.5 20.335092916
22.5 265. 19.98856652
22.5 267.5 19.652687539
22.5 270. 19.326901835
22.5 272.5 19.010693058
22.5 275. 18.703579418
22.5 277.5 18.405110774
22.5 280. 18.114866024
22.5 282.5 17.832450739
22.5 285. 17.557495038
22.5 287.5 17.289651657
22.5 290. 17.028594193
22.5 292.5 16.774015523
22.5 295. 16.525626355
22.5 297.5 16.28315391
25. 2.5 93.769803744
25. 5. 93.769803744
25. 7.5 93.769803743
25. 10. 93.769803512
25. 12.5 93.769798139
25. 15. 93.769754736
25. 17.5 93.769565243
25. 20. 93.769001801
25. 22.5 93.767699472
25. 25. 93.765160929
25. 27.5 93.76058963
25. 30. 93.753352767
25. 32.5 93.742610474
25. 35. 93.727426428
25. 37.5 93.706769373
25. 40. 93.67951737
25. 42.5 93.644466584
25. 45. 93.600345046
25. 47.5 93.545830868
25. 50. 93.479573803
25. 52.5 93.400218806
25. 55. 93.306430173
25. 57.5 93.196914923
25. 60. 93.070444241
25. 62.5 92.925872031
25. 65. 92.762149901
25. 67.5 92.578338179
25. 70. 92.373465931
25. 72.5 92.133630936
25. 75. 91.870726655
25. 77.5 91.584391529
25. 80. 91.274376016
25. 82.5 90.93894372
25. 85. 90.559284051
25. 87.5 90.155623176
25. 90. 89.728164687
25. 92.5 89.260975935
25. 95. 88.758383276
25. 97.5 88.233530562
25. 100. 87.662118211
25. 102.5 87.060372119
25. 105. 86.428675689
25. 107.5 85.748598924
25. 110. 85.048957122
25. 112.5 84.290738397
25. 115. 83.516093344
25. 117.5 82.681349287
25. 120. 81.825682557
25. 122.5 80.917148371
25. 125. 79.975711632
25. 127.5 78.996926245
25. 130. 77.966323031
25. 132.5 76.90880588
25. 135. 75.799594881
25. 137.5 74.647945876
25. 140. 73.466212874
25. 142.5 72.234025062
25. 145. 70.956999838
25. 147.5 69.648922656
25. 150. 68.305700346
25. 152.5 66.906389952
25. 155. 65.478617388
25. 157.5 64.024957479
25. 160. 62.533811846
25. 162.5 61.005428789
25. 165. 59.461247549
25. 167.5 57.906923048
25. 170. 56.317065408
25. 172.5 54.724838529
25. 175. 53.141673213
25. 177.5 51.545357063
25. 180. 49.964952452
25. 182.5 48.410140638
25. 185. 46.862360887
25. 187.5 45.360304795
25. 190. 43.878071009
25. 192.5 42.448131824
25. 195. 41.052700291
25. 197.5 39.709431465
25. 200. 38.416410366
25. 202.5 37.173565326
25. 205. 35.976560478
25. 207.5 34.849027078
25. 210. 33.765589921
25. 212.5 32.722236615
25. 215. 31.739268027
25. 217.5 30.822038416
25. 220. 29.939563056
25. 222.5 29.089192332
25. 225. 28.268520927
25. 227.5 27.513239323
25. 230. 26.825959439
25. 232.5 26.164159803
25. 235. 25.526096684
25. 237.5 24.910177409
25. 240. 24.314943611
25. 242.5 23.73905663
25. 245. 23.181284764
25. 247.5 22.659544125
25. 250. 22.235516087
25. 252.5 21.826449843
25. 255. 21.431474752
25. 257.5 21.049786997
25. 260. 20.680643195
25. 262.5 20.323354731
25. 265. 19.977282719
25. 267.5 19.641833511
25. 270. 19.316454691
25. 272.5 19.000631482
25. 275. 18.693883532
25. 277.5 18.395762021
25. 280. 18.105847055
25. 282.5 17.823745321
25. 285. 17.549087962
25. 287.5 17.281528656
25. 290. 17.020741877
25. 292.5 16.766421305
25. 295. 16.518278395
25. 297.5 16.276041058
27.5 2.5 93.769803744
27.5 5. 93.769803744
27.5 7.5 93.769803743
27.5 10. 93.769803512
27.5 12.5 93.769798139
27.5 15. 93.769754731
27.5 17.5 93.769565179
27.5 20. 93.769001326
27.5 22.5 93.767697228
27.5 25. 93.765152834
27.5 27.5 93.760567375
27.5 30. 93.753301215
27.5 32.5 93.742505802
27.5 35. 93.727234801
27.5 37.5 93.706446432
27.5 40. 93.679008537
27.5 42.5 93.643708071
27.5 45. 93.599265397
27.5 47.5 93.544352842
27.5 50. 93.477616429
27.5 52.5 93.397699462
27.5 55. 93.303266575
27.5 57.5 93.193026932
27.5 60. 93.065755431
27.5 62.5 92.920310976
27.5 65. 92.755651161
27.5 67.5 92.570842999
27.5 70. 92.364406715
27.5 72.5 92.123435679
27.5 75. 91.8593623
27.5 77.5 91.571832423
27.5 80. 91.260603324
27.5 82.5 90.923000604
27.5 85. 90.54209521
27.5 87.5 90.137192398
27.5 90. 89.708499137
27.5 92.5 89.238800139
27.5 95. 88.735026011
27.5 97.5 88.209008259
27.5 100. 87.634886336
27.5 102.5 87.032080597
27.5 105. 86.397477381
27.5 107.5 85.716482865
27.5 110. 85.013794251
27.5 112.5 84.25482335
27.5 115. 83.477052196
27.5 117.5 82.641732054
27.5 120. 81.782917316
27.5 122.5 80.87398309
27.5 125. 79.929426488
27.5 127.5 78.950410744
27.5 130. 77.916757728
27.5 132.5 76.856063858
27.5 135. 75.747016264
27.5 137.5 74.592331393
27.5 140. 73.407484396
27.5 142.5 72.175860201
27.5 145. 70.895928955
27.5 147.5 69.584923367
27.5 150. 68.242667782
27.5 152.5 66.840708864
27.5 155. 65.41033231
27.5 157.5 63.954143883
27.5 160. 62.464658465
27.5 162.5 60.934158948
27.5 165. 59.38802745
27.5 167.5 57.831965261
27.5 170. 56.244461012
27.5 172.5 54.651059681
27.5 175. 53.067046533
27.5 177.5 51.473414883
27.5 180. 49.892815505
27.5 182.5 48.340693122
27.5 185. 46.793393809
27.5 187.5 45.292324171
27.5 190. 43.8129392
27.5 192.5 42.38473072
27.5 195. 40.992049895
27.5 197.5 39.651297914
27.5 200. 38.360865086
27.5 202.5 37.120422078
27.5 205. 35.926306063
27.5 207.5 34.801445008
27.5 210. 33.720085368
27.5 212.5 32.678645651
27.5 215. 31.699712806
27.5 217.5 30.784255255
27.5 220. 29.903418323
27.5 222.5 29.054565095
27.5 225. 28.235301398
27.5 227.5 27.48458176
27.5 230. 26.798571586
27.5 232.5 26.137954111
27.5 235. 25.500993374
27.5 237.5 24.886103611
27.5 240. 24.29183261
27.5 242.5 23.716847212
27.5 245. 23.15992064
27.5 247.5 22.642870129
27.5 250. 22.219558183
27.5 252.5 21.811164795
27.5 255. 21.416822708
27.5 257.5 21.035731169
27.5 260. 20.667149565
27.5 262.5 20.310391794
27.5 265. 19.964821255
27.5 267.5 19.62984638
27.5 270. 19.304916648
27.5 272.5 18.989519017
27.5 275. 18.683174721
27.5 277.5 18.385436393
27.5 280. 18.095885473
27.5 282.5 17.814129877
27.5 285. 17.539801877
27.5 287.5 17.272556193
27.5 290. 17.012068257
27.5 292.5 16.758032643
27.5 295. 16.510161625
27.5 297.5 16.268183878
30. 2.5 93.769803744
30. 5. 93.769803744
30. 7.5 93.769803743
30. 10. 93.769803512
30. 12.5 93.769798139
30. 15. 93.769754726
30. 17.5 93.769565104
30. 20. 93.769000779
30. 22.5 93.767694666
30. 25. 93.765143662
30. 27.5 93.760542297
30. 30. 93.753243373
30. 32.5 93.74238876
30. 35. 93.727021114
30. 37.5 93.706087117
30. 40. 93.678443434
30. 42.5 93.64286697
30. 45. 93.598069742
30. 47.5 93.542717802
30. 50. 93.475453154
30. 52.5 93.394917362
30. 55. 93.299775491
30. 57.5 93.188739112
30. 60. 93.060587236
30. 62.5 92.914184281
30. 65. 92.748494432
30. 67.5 92.562592038
30. 70. 92.354438483
30. 72.5 92.112220804
30. 75. 91.846864761
30. 77.5 91.558024295
30. 80. 91.24546413
30. 82.5 90.905482427
30. 85. 90.523211233
30. 87.5 90.116946821
30. 90. 89.686899848
30. 92.5 89.214452259
30. 95. 88.709382855
30. 97.5 88.182087805
30. 100. 87.60500097
30. 102.5 87.001033046
30. 105. 86.363250812
30. 107.5 85.681248901
30. 110. 84.975229485
30. 112.5 84.215431707
30. 115. 83.43424404
30. 117.5 82.598289017
30. 120. 81.736034434
30. 122.5 80.826657395
30. 125. 79.878692047
30. 127.5 78.899418842
30. 130. 77.86243384
30. 132.5 76.798270286
30. 135. 75.689394949
30. 137.5 74.531394405
30. 140. 73.343147254
30. 142.5 72.112132734
30. 145. 70.829028862
30. 147.5 69.514827121
30. 150. 68.1705126
30. 152.5 66.76877378
30. 155. 65.335557209
30. 157.5 63.876612364
30. 160. 62.388936352
30. 162.5 60.856131512
30. 165. 59.307877502
30. 167.5 57.7499263
30. 170. 56.164989285
30. 172.5 54.570315113
30. 175. 52.985387161
30. 177.5 51.394684768
30. 180. 49.813884706
30. 182.5 48.264697441
30. 185. 46.717935693
30. 187.5 45.217957451
30. 190. 43.741681627
30. 192.5 42.315378135
30. 195. 40.925699649
30. 197.5 39.587695114
30. 200. 38.300104405
30. 202.5 37.06228373
30. 205. 35.871789305
30. 207.5 34.749395531
30. 210. 33.67030442
30. 212.5 32.630954441
30. 215. 31.656445455
30. 217.5 30.742923295
30. 220. 29.863875979
30. 222.5 29.016680427
30. 225. 28.198954602
30. 227.5 27.453233216
30. 230. 26.768610293
30. 232.5 26.109284525
30. 235. 25.473528421
30. 237.5 24.859763747
30. 240. 24.266545001
30. 242.5 23.692545022
30. 245. 23.136542405
30. 247.5 22.624628582
30. 250. 22.202099393
30. 252.5 21.794441543
30. 255. 21.400791475
30. 257.5 21.020351772
30. 260. 20.652384846
30. 262.5 20.296207339
30. 265. 19.951185141
30. 267.5 19.616728955
30. 270. 19.29229033
30. 272.5 18.977358117
30. 275. 18.67145528
30. 277.5 18.374136039
30. 280. 18.084983295
30. 282.5 17.8036063
30. 285. 17.52963856
30. 287.5 17.262735934
30. 290. 17.002574904
30. 292.5 16.748851014
30. 295. 16.501277437
30. 297.5 16.259583681
32.5 2.5 93.769803744
32.5 5. 93.769803744
32.5 7.5 93.769803743
32.5 10. 93.769803512
32.5 12.5 93.769798139
32.5 15. 93.76975472
32.5 17.5 93.769565017
32.5 20. 93.769000151
32.5 22.5 93.767691755
32.5 25. 93.765133321
32.5 27.5 93.760514188
32.5 30. 93.75317884
32.5 32.5 93.742258653
32.5 35. 93.726784274
32.5 37.5 93.705689828
32.5 40. 93.677819848
32.5 42.5 93.64194036
32.5 45. 93.596754372
32.5 47.5 93.540921191
32.5 50. 93.47307853
32.5 52.5 93.391866139
32.5 55. 93.295949627
32.5 57.5 93.184043246
32.5 60. 93.054930536
32.5 62.5 92.907481956
32.5 65. 92.740668886
32.5 67.5 92.553573676
32.5 70. 92.343548449
32.5 72.5 92.099972864
32.5 75. 91.833219984
32.5 77.5 91.542952528
32.5 80. 91.228943292
32.5 82.5 90.88637354
32.5 85. 90.502616071
32.5 87.5 90.094870013
32.5 90. 89.663350016
32.5 92.5 89.187915668
32.5 95. 88.68143682
32.5 97.5 88.152751851
32.5 100. 87.572445462
32.5 102.5 86.96721237
32.5 105. 86.325980083
32.5 107.5 85.642880523
32.5 110. 84.933247927
32.5 112.5 84.172547754
32.5 115. 83.387655067
32.5 117.5 82.55100533
32.5 120. 81.685021141
32.5 122.5 80.775157296
32.5 125. 79.823496475
32.5 127.5 78.843937366
32.5 130. 77.803340373
32.5 132.5 76.735416693
32.5 135. 75.626720734
32.5 137.5 74.465127183
32.5 140. 73.273196488
32.5 142.5 72.042835745
32.5 145. 70.756295359
32.5 147.5 69.438632712
32.5 150. 68.09085985
32.5 152.5 66.69058444
32.5 155. 65.254295056
32.5 157.5 63.79236938
32.5 160. 62.306649657
32.5 162.5 60.77135407
32.5 165. 59.220808937
32.5 167.5 57.660821231
32.5 170. 56.078662594
32.5 172.5 54.482620829
32.5 175. 52.896714824
32.5 177.5 51.309183561
32.5 180. 49.728180312
32.5 182.5 48.180116582
32.5 185. 46.636007095
32.5 187.5 45.137228165
32.5 190. 43.664318893
32.5 192.5 42.240097234
32.5 195. 40.85366996
32.5 197.5 39.518641038
32.5 200. 38.234148301
32.5 202.5 36.999167994
32.5 205. 35.812616936
32.5 207.5 34.692895872
32.5 210. 33.616262465
32.5 212.5 32.579176738
32.5 215. 31.609480767
32.5 217.5 30.69805587
32.5 220. 29.820948056
32.5 222.5 28.975549192
32.5 225. 28.159490356
32.5 227.5 27.419204014
32.5 230. 26.736084976
32.5 232.5 26.078159644
32.5 235. 25.443709688
32.5 237.5 24.831165013
32.5 240. 24.239087378
32.5 242.5 23.666156107
32.5 245. 23.11115561
32.5 247.5 22.604825013
32.5 250. 22.183144829
32.5 252.5 21.776284826
32.5 255. 21.383385445
32.5 257.5 21.003652886
32.5 260. 20.636352834
32.5 262.5 20.280804898
32.5 265. 19.936377669
32.5 267.5 19.602484307
32.5 270. 19.278578605
32.5 272.5 18.964151461
32.5 275. 18.658727717
32.5 277.5 18.361863311
32.5 280. 18.073142721
32.5 282.5 17.792176654
32.5 285. 17.518599951
32.5 287.5 17.252069704
32.5 290. 16.992263533
32.5 292.5 16.738878033
32.5 295. 16.491627352
32.5 297.5 16.250241902
35. 2.5 93.769803744
35. 5. 93.769803744
35. 7.5 93.769803743
35. 10. 93.769803512
35. 12.5 93.769798139
35. 15. 93.769754712
35. 17.5 93.769564915
35. 20. 93.768999431
35. 22.5 93.767688459
35. 25. 93.765121706
35. 27.5 93.760482817
35. 30. 93.753107167
35. 32.5 93.742114713
35. 35. 93.726523073
35. 37.5 93.705252796
35. 40. 93.677135337
35. 42.5 93.640925025
35. 45. 93.59531521
35. 47.5 93.538958001
35. 50. 93.470486573
35. 52.5 93.388538807
35. 55. 93.291780984
35. 57.5 93.178930331
35. 60. 93.048775346
35. 62.5 92.900193064
35. 65. 92.732162679
35. 67.5 92.543775208
35. 70. 92.331722637
35. 72.5 92.086677166
35. 75. 91.818412611
35. 77.5 91.526601149
35. 80. 91.211024269
35. 82.5 90.865656848
35. 85. 90.480292194
35. 87.5 90.070944019
35. 90. 89.637831275
35. 92.5 89.159172185
35. 95. 88.651169331
35. 97.5 88.120981422
35. 100. 87.537201584
35. 102.5 86.930599853
35. 105. 86.285647756
35. 107.5 85.601359635
35. 110. 84.887833199
35. 112.5 84.126154229
35. 115. 83.33727005
35. 117.5 82.49986465
35. 120. 81.629863321
35. 122.5 80.719467366
35. 125. 79.763826656
35. 127.5 78.783951769
35. 130. 77.739465113
35. 132.5 76.667493571
35. 135. 75.558982274
35. 137.5 74.393521041
35. 140. 73.197626391
35. 142.5 71.967961455
35. 145. 70.677723603
35. 147.5 69.356338525
35. 150. 68.004847382
35. 152.5 66.606140298
35. 155. 65.166548801
35. 157.5 63.701421655
35. 160. 62.214201935
35. 162.5 60.679834612
35. 165. 59.126833698
35. 167.5 57.564666147
35. 170. 55.985494146
35. 172.5 54.387993978
35. 175. 52.801050701
35. 177.5 51.216929344
35. 180. 49.635724099
35. 182.5 48.088035975
35. 185. 46.547630138
35. 187.5 45.050161658
35. 190. 43.580873192
35. 192.5 42.158912989
35. 195. 40.775982825
35. 197.5 39.444155061
35. 200. 38.16301832
35. 202.5 36.931093975
35. 205. 35.748809784
35. 207.5 34.631964627
35. 210. 33.557976122
35. 212.5 32.523327394
35. 215. 31.558834727
35. 217.5 30.649667391
35. 220. 29.774647559
35. 222.5 28.931183134
35. 225. 28.116919272
35. 227.5 27.382505323
35. 230. 26.701005821
35. 232.5 26.044588773
35. 235. 25.411545681
35. 237.5 24.800315197
35. 240. 24.209466877
35. 242.5 23.637687015
35. 245. 23.083766264
35. 247.5 22.583465409
35. 250. 22.162700032
35. 252.5 21.756699775
35. 255. 21.364609381
35. 257.5 20.985638934
35. 260. 20.619057639
35. 262.5 20.264188298
35. 265. 19.920402405
35. 267.5 19.587115765
35. 270. 19.263784581
35. 272.5 18.949901957
35. 275. 18.644994751
35. 277.5 18.348620753
35. 280. 18.060366141
35. 282.5 17.779843181
35. 285. 17.506688155
35. 287.5 17.24055948
35. 290. 16.981136004
35. 292.5 16.728115452
35. 295. 16.481213021
35. 297.5 16.240160095
37.5 2.5 93.769803744
37.5 5. 93.769803744
37.5 7.5 93.769803743
37.5 10. 93.769803512
37.5 12.5 93.769798139
37.5 15. 93.769754703
37.5 17.5 93.769564797
37.5 20. 93.76899861
37.5 22.5 93.767684738
37.5 25. 93.765108703
37.5 27.5 93.760447923
37.5 30. 93.753027855
37.5 32.5 93.741956086
37.5 35. 93.726236176
37.5 37.5 93.704774076
37.5 40. 93.676387221
37.5 42.5 93.639817438
37.5 45. 93.593747792
37.5 47.5 93.536822762
37.5 50. 93.467670752
37.5 52.5 93.384927745
37.5 55. 93.287260845
37.5 57.5 93.173390562
37.5 60. 93.042110795
37.5 62.5 92.892305707
37.5 65. 92.722962928
37.5 67.5 92.533182818
37.5 70. 92.31894586
37.5 72.5 92.072317746
37.5 75. 91.802425961
37.5 77.5 91.508952812
37.5 80. 91.191689096
37.5 82.5 90.843313788
37.5 85. 90.456220561
37.5 87.5 90.04514934
37.5 90. 89.610323682
37.5 92.5 89.128202054
37.5 95. 88.618560197
37.5 97.5 88.086755899
37.5 100. 87.499249498
37.5 102.5 86.89117513
37.5 105. 86.242234814
37.5 107.5 85.556666512
37.5 110. 84.838967394
37.5 112.5 84.07623228
37.5 115. 83.283072292
37.5 117.5 82.444849093
37.5 120. 81.570545445
37.5 122.5 80.659570689
37.5 125. 79.699668125
37.5 127.5 78.715659872
37.5 130. 77.670794564
37.5 132.5 76.594490308
37.5 135. 75.486167024
37.5 137.5 74.316566269
37.5 140. 73.116430437
37.5 142.5 71.885798746
37.5 145. 70.59330803
37.5 147.5 69.267942461
37.5 150. 67.912476884
37.5 152.5 66.515440456
37.5 155. 65.072321306
37.5 157.5 63.603776112
37.5 160. 62.113297729
37.5 162.5 60.581581478
37.5 165. 59.025964375
37.5 167.5 57.461478101
37.5 170. 55.88549793
37.5 172.5 54.286452786
37.5 175. 52.698417356
37.5 177.5 51.117941378
37.5 180. 49.536539306
37.5 182.5 47.989274511
37.5 185. 46.452828459
37.5 187.5 44.956785036
37.5 190. 43.491368258
37.5 192.5 42.071852128
37.5 195. 40.692661789
37.5 197.5 39.364276488
37.5 200. 38.086737548
37.5 202.5 36.85808214
37.5 205. 35.680390176
37.5 207.5 34.566621735
37.5 210. 33.495463206
37.5 212.5 32.463422333
37.5 215. 31.504524488
37.5 217.5 30.597773324
37.5 220. 29.724988446
37.5 222.5 28.883594861
37.5 225. 28.07125274
37.5 227.5 27.343149141
37.5 230. 26.663383774
37.5 232.5 26.008581908
37.5 235. 25.377045544
37.5 237.5 24.767222672
37.5 240. 24.177691172
37.5 242.5 23.607144783
37.5 245. 23.054380829
37.5 247.5 22.560556212
37.5 250. 22.140770962
37.5 252.5 21.735691914
37.5 255. 21.344468406
37.5 257.5 20.966314675
37.5 260. 20.600503687
37.5 262.5 20.246361661
37.5 265. 19.903263192
37.5 267.5 19.570626912
37.5 270. 19.247911605
37.5 272.5 18.934612732
37.5 275. 18.630259311
37.5 277.5 18.334411111
37.5 280. 18.046656125
37.5 282.5 17.766608294
37.5 285. 17.493905438
37.5 287.5 17.228207394
37.5 290. 16.969194321
37.5 292.5 16.716565157
37.5 295. 16.470036222
37.5 297.5 16.229339939
40. 2.5 93.769803744
40. 5. 93.769803744
40. 7.5 93.769803743
40. 10. 93.769803512
40. 12.5 93.769798138
40. 15. 93.769754693
40. 17.5 93.769564661
40. 20. 93.768997674
40. 22.5 93.767680544
40. 25. 93.76509418
40. 27.5 93.760409217
40. 30. 93.752940355
40. 32.5 93.741781832
40. 35. 93.725922116
40. 37.5 93.704251535
40. 40. 93.675572569
40. 42.5 93.638613752
40. 45. 93.592047255
40. 47.5 93.534509518
40. 50. 93.464623969
40. 52.5 93.381024681
40. 55. 93.282379754
40. 57.5 93.167413311
40. 60. 93.03492511
40. 62.5 92.883807003
40. 65. 92.713055694
40. 67.5 92.521781562
40. 70. 92.305201701
40. 72.5 92.05687735
40. 75. 91.785242006
40. 77.5 91.489988774
40. 80. 91.170918363
40. 82.5 90.819324303
40. 85. 90.430380599
40. 87.5 90.017464906
40. 90. 89.580805682
40. 92.5 89.094983909
40. 95. 88.583587587
40. 97.5 88.048300792
40. 100. 87.45856772
40. 102.5 86.848916151
40. 105. 86.195720621
40. 107.5 85.508779758
40. 110. 84.786631026
40. 112.5 84.022761417
40. 115. 83.225043565
40. 117.5 82.385939178
40. 120. 81.507050509
40. 122.5 80.595448803
40. 125. 79.631005003
40. 127.5 78.642224775
40. 130. 77.597313884
40. 132.5 76.516395108
40. 135. 75.407215074
40. 137.5 74.234252061
40. 140. 73.029601199
40. 142.5 71.794371747
40. 145. 70.503042292
40. 147.5 69.173441863
40. 150. 67.813749741
40. 152.5 66.418483602
40. 155. 64.971615275
40. 157.5 63.499439799
40. 160. 62.005503185
40. 162.5 60.476603289
40. 165. 58.918214135
40. 167.5 57.351275038
40. 170. 55.778688658
40. 172.5 54.178016503
40. 175. 52.588838672
40. 177.5 51.012240053
40. 180. 49.430650573
40. 182.5 47.883861034
40. 185. 46.351627149
40. 187.5 44.857127103
40. 190. 43.395829311
40. 192.5 41.978943081
40. 195. 40.603731896
40. 197.5 39.279074126
40. 200. 38.005330559
40. 202.5 36.780154281
40. 205. 35.607381904
40. 207.5 34.496888445
40. 210. 33.428742705
40. 212.5 32.399478528
40. 215. 31.446568351
40. 217.5 30.54239017
40. 220. 29.671985611
40. 222.5 28.832797825
40. 225. 28.022502918
40. 227.5 27.301148288
40. 230. 26.623230529
40. 232.5 25.970149733
40. 235. 25.340219049
40. 237.5 24.731896383
40. 240. 24.143768462
40. 242.5 23.574536933
40. 245. 23.02300621
40. 247.5 22.536104313
40. 250. 22.117363997
40. 252.5 21.713267152
40. 255. 21.322968002
40. 257.5 20.945685201
40. 260. 20.580695716
40. 262.5 20.227329396
40. 265. 19.884964139
40. 267.5 19.553021584
40. 270. 19.230963261
40. 272.5 18.918287139
40. 275. 18.614524534
40. 277.5 18.319237321
40. 280. 18.03201543
40. 282.5 17.752474579
40. 285. 17.480254229
40. 287.5 17.215015729
40. 290. 16.956440632
40. 292.5 16.704229171
40. 295. 16.458098859
40. 297.5 16.217783229
42.5 2.5 93.769803744
42.5 5. 93.769803744
42.5 7.5 93.769803743
42.5 10. 93.769803512
42.5 12.5 93.769798138
42.5 15. 93.76975468
42.5 17.5 93.769564503
42.5 20. 93.768996608
42.5 22.5 93.767675827
42.5 25. 93.765077992
42.5 27.5 93.760366381
42.5 30. 93.752844056
42.5 32.5 93.74159092
42.5 35. 93.72557929
42.5 37.5 93.703682847
42.5 40. 93.674688189
42.5 42.5 93.637309786
42.5 45. 93.590208324
42.5 47.5 93.532011818
42.5 50. 93.461338541
42.5 52.5 93.376820672
42.5 55. 93.277127498
42.5 57.5 93.160987104
42.5 60. 93.027205589
42.5 62.5 92.874683064
42.5 65. 92.702425953
42.5 67.5 92.509555342
42.5 70. 92.290472486
42.5 72.5 92.040337409
42.5 75. 91.766841348
42.5 77.5 91.469688865
42.5 80. 91.148691185
42.5 82.5 90.793666818
42.5 85. 90.402750176
42.5 87.5 89.987868045
42.5 90. 89.549254083
42.5 92.5 89.059494747
42.5 95. 88.546227989
42.5 97.5 88.006571914
42.5 100. 87.415133082
42.5 102.5 86.803799137
42.5 105. 86.146082872
42.5 107.5 85.457676264
42.5 110. 84.730802975
42.5 112.5 83.965719459
42.5 115. 83.163164053
42.5 117.5 82.323113768
42.5 120. 81.439359971
42.5 122.5 80.527081636
42.5 125. 79.557819924
42.5 127.5 78.563979311
42.5 130. 77.519006812
42.5 132.5 76.433194916
42.5 135. 75.318952959
42.5 137.5 74.146566439
42.5 140. 72.937130269
42.5 142.5 71.697029663
42.5 145. 70.40691918
42.5 147.5 69.07283344
42.5 150. 67.708666947
42.5 152.5 66.315267936
42.5 155. 64.864433183
42.5 157.5 63.388419809
42.5 160. 61.890830352
42.5 162.5 60.364908881
42.5 165. 58.803596654
42.5 167.5 57.23407572
42.5 170. 55.663073853
42.5 172.5 54.062705325
42.5 175. 52.47233978
42.5 177.5 50.899846819
42.5 180. 49.318083874
42.5 182.5 47.771825993
42.5 185. 46.244052697
42.5 187.5 44.7512183
42.5 190. 43.294283008
42.5 192.5 41.880215922
42.5 195. 40.50921964
42.5 197.5 39.188546198
42.5 200. 37.918823377
42.5 202.5 36.69733347
42.5 205. 35.529810184
42.5 207.5 34.42278728
42.5 210. 33.357834749
42.5 212.5 32.331513967
42.5 215. 31.384985736
42.5 217.5 30.483535444
42.5 220. 29.615654862
42.5 222.5 28.778806305
42.5 225. 27.970682707
42.5 227.5 27.256516381
42.5 230. 26.580558513
42.5 232.5 25.929303602
42.5 235. 25.30107658
42.5 237.5 24.694345842
42.5 240. 24.107707465
42.5 242.5 23.539871464
42.5 245. 22.98964975
42.5 247.5 22.510117044
42.5 250. 22.092485922
42.5 252.5 21.689431778
42.5 255. 21.300114006
42.5 257.5 20.923755936
42.5 260. 20.55963877
42.5 262.5 20.207096202
42.5 265. 19.865509626
42.5 267.5 19.534303869
42.5 270. 19.212943366
42.5 272.5 18.900928747
42.5 275. 18.59779376
42.5 277.5 18.303102515
42.5 280. 18.016446989
42.5 282.5 17.73744479
42.5 285. 17.465737115
42.5 287.5 17.200986916
42.5 290. 16.942877227
42.5 292.5 16.691109649
42.5 295. 16.445402964
42.5 297.5 16.205491879
45. 2.5 93.769803744
45. 5. 93.769803744
45. 7.5 93.769803743
45. 10. 93.769803512
45. 12.5 93.769798138
45. 15. 93.769754666
45. 17.5 93.769564321
45. 20. 93.768995395
45. 22.5 93.767670528
45. 25. 93.765059978
45. 27.5 93.760319059
45. 30. 93.752738291
45. 32.5 93.741382218
45. 35. 93.725205945
45. 37.5 93.703065479
45. 40. 93.673730617
45. 42.5 93.635901009
45. 45. 93.588225292
45. 47.5 93.529322695
45. 50. 93.457806182
45. 52.5 93.372306079
45. 55. 93.271493081
45. 57.5 93.154099604
45. 60. 93.018938579
45. 62.5 92.864918971
45. 65. 92.691057577
45. 67.5 92.496486882
45. 70. 92.27473926
45. 72.5 92.022678012
45. 75. 91.74720319
45. 77.5 91.448031469
45. 80. 91.12498518
45. 82.5 90.76631821
45. 85. 90.37330557
45. 87.5 89.956334456
45. 90. 89.514527977
45. 92.5 89.021709889
45. 95. 88.506456177
45. 97.5 87.962172545
45. 100. 87.368920689
45. 102.5 86.755798542
45. 105. 86.093297548
45. 107.5 85.403331152
45. 110. 84.671460432
45. 112.5 83.905082479
45. 115. 83.097412283
45. 117.5 82.256350015
45. 120. 81.367453674
45. 122.5 80.454447447
45. 125. 79.480093963
45. 127.5 78.480907933
45. 130. 77.435855591
45. 132.5 76.344875326
45. 135. 75.225288854
45. 137.5 74.053496171
45. 140. 72.83900817
45. 142.5 71.593767185
45. 145. 70.304930543
45. 147.5 68.966113178
45. 150. 67.597229024
45. 152.5 66.19997398
45. 155. 64.7507772
45. 157.5 63.270723205
45. 160. 61.769291542
45. 162.5 60.246507235
45. 165. 58.682126045
45. 167.5 57.109899645
45. 170. 55.536642161
45. 172.5 53.94054033
45. 175. 52.348946983
45. 177.5 50.777882339
45. 180. 49.19886645
45. 182.5 47.653201368
45. 185. 46.130132924
45. 187.5 44.639090638
45. 190. 43.186757376
45. 192.5 41.775702309
45. 195. 40.409152909
45. 197.5 39.092723633
45. 200. 37.827243425
45. 202.5 36.609644024
45. 205. 35.447701619
45. 207.5 34.344342
45. 210. 33.282760572
45. 212.5 32.259547632
45. 215. 31.319797152
45. 217.5 30.421227643
45. 220. 29.5560129
45. 222.5 28.721635387
45. 225. 27.915805741
45. 227.5 27.209267826
45. 230. 26.535380873
45. 232.5 25.886055527
45. 235. 25.25962913
45. 237.5 24.654581114
45. 240. 24.06951741
45. 242.5 23.503156843
45. 245. 22.954319226
45. 247.5 22.482602175
45. 250. 22.066143932
45. 252.5 21.664192461
45. 255. 21.275912607
45. 257.5 20.900532629
45. 260. 20.537338197
45. 262.5 20.185667059
45. 265. 19.844904298
45. 267.5 19.5144781
45. 270. 19.193855971
45. 272.5 18.882541343
45. 275. 18.580070536
45. 277.5 18.286010013
45. 280. 17.999953919
45. 282.5 17.721521852
45. 285. 17.450356843
45. 287.5 17.186123538
45. 290. 16.928506535
45. 292.5 16.677208879
45. 295. 16.431950693
45. 297.5 16.192467925
47.5 2.5 93.769803744
47.5 5. 93.769803744
47.5 7.5 93.769803743
47.5 10. 93.769803512
47.5 12.5 93.769798137
47.5 15. 93.769754648
47.5 17.5 93.76956411
47.5 20. 93.768994017
47.5 22.5 93.767664582
47.5 25. 93.765039956
47.5 27.5 93.76026686
47.5 30. 93.752622323
47.5 32.5 93.741154491
47.5 35. 93.724800174
47.5 37.5 93.70239668
47.5 40. 93.672696102
47.5 42.5 93.634382527
47.5 45. 93.586092004
47.5 47.5 93.526434646
47.5 50. 93.454017981
47.5 52.5 93.367470551
47.5 55. 93.265464703
47.5 57.5 93.146737577
47.5 60. 93.010109451
47.5 62.5 92.854498748
47.5 65. 92.678933302
47.5 67.5 92.482557699
47.5 70. 92.257981758
47.5 72.5 92.003877878
47.5 75. 91.72630531
47.5 77.5 91.424993486
47.5 80. 91.099776436
47.5 82.5 90.737253777
47.5 85. 90.342021434
47.5 87.5 89.922838173
47.5 90. 89.476552092
47.5 92.5 88.981602942
47.5 95. 88.464245174
47.5 97.5 87.915076724
47.5 100. 87.319903872
47.5 102.5 86.704887009
47.5 105. 86.037338856
47.5 107.5 85.345717732
47.5 110. 84.608578831
47.5 112.5 83.840824748
47.5 115. 83.027765058
47.5 117.5 82.185623287
47.5 120. 81.291309773
47.5 122.5 80.375881323
47.5 125. 79.397806556
47.5 127.5 78.392993578
47.5 130. 77.347840894
47.5 132.5 76.251420499
47.5 135. 75.126210905
47.5 137.5 73.955026694
47.5 140. 72.735224266
47.5 142.5 71.484578049
47.5 145. 70.197067215
47.5 147.5 68.853276257
47.5 150. 67.479435924
47.5 152.5 66.077289296
47.5 155. 64.630649107
47.5 157.5 63.146356935
47.5 160. 61.640899242
47.5 162.5 60.118788472
47.5 165. 58.553816778
47.5 167.5 56.978766969
47.5 170. 55.403163051
47.5 172.5 53.811543405
47.5 175. 52.218687679
47.5 177.5 50.647048525
47.5 180. 49.073026734
47.5 182.5 47.528020593
47.5 185. 46.009896915
47.5 187.5 44.520777627
47.5 190. 43.073281756
47.5 192.5 41.665435419
47.5 195. 40.303560931
47.5 197.5 38.991638885
47.5 200. 37.730619475
47.5 202.5 36.517111453
47.5 205. 35.361084148
47.5 207.5 34.261577568
47.5 210. 33.203542484
47.5 212.5 32.183599461
47.5 215. 31.251024175
47.5 217.5 30.35548623
47.5 220. 29.493077295
47.5 222.5 28.661300944
47.5 225. 27.857886365
47.5 227.5 27.159417801
47.5 230. 26.487711461
47.5 232.5 25.84041817
47.5 235. 25.215888281
47.5 237.5 24.612612811
47.5 240. 24.029208024
47.5 242.5 23.464401996
47.5 245. 22.917022833
47.5 247.5 22.453567907
47.5 250. 22.038345618
47.5 252.5 21.637556237
47.5 255. 21.250370335
47.5 257.5 20.876021351
47.5 260. 20.513799645
47.5 262.5 20.163047227
47.5 265. 19.823153058
47.5 267.5 19.493548857
47.5 270. 19.173705353
47.5 272.5 18.863128929
47.5 275. 18.561358606
47.5 277.5 18.267963326
47.5 280. 17.982539512
47.5 282.5 17.704708854
47.5 285. 17.434116317
47.5 287.5 17.170428326
47.5 290. 16.913331124
47.5 292.5 16.66252928
47.5 295. 16.417744325
47.5 297.5 16.178713514
50. 2.5 93.769803744
50. 5. 93.769803744
50. 7.5 93.769803743
50. 10. 93.769803512
50. 12.5 93.769798136
50. 15. 93.769754628
50. 17.5 93.769563867
50. 20. 93.768992453
50. 22.5 93.767657915
50. 25. 93.765017727
50. 27.5 93.760209353
50. 30. 93.752495348
50. 32.5 93.740906389
50. 35. 93.724359903
50. 37.5 93.701673472
50. 40. 93.671580587
50. 42.5 93.632749061
50. 45. 93.583801837
50. 47.5 93.523339609
50. 50. 93.449964376
50. 52.5 93.362302994
50. 55. 93.259029732
50. 57.5 93.138886873
50. 60. 93.000702573
50. 62.5 92.843405333
50. 65. 92.666034702
50. 67.5 92.467748074
50. 70. 92.240178377
50. 72.5 91.983914326
50. 75. 91.704124026
50. 77.5 91.400550309
50. 80. 91.073039474
50. 82.5 90.706447201
50. 85. 90.308870765
50. 87.5 89.887351528
50. 90. 89.436345109
50. 92.5 88.939145763
50. 95. 88.419566207
50. 97.5 87.865256715
50. 100. 87.268054143
50. 102.5 86.651035314
50. 105. 85.978179182
50. 107.5 85.284807438
50. 110. 84.542131793
50. 112.5 83.772918666
50. 115. 82.954197381
50. 117.5 82.110907108
50. 120. 81.210904656
50. 122.5 80.289444694
50. 125. 79.31093542
50. 127.5 78.300217581
50. 130. 77.25494174
50. 132.5 76.152813073
50. 135. 75.021705882
50. 137.5 73.851142025
50. 140. 72.625766667
50. 142.5 71.36945493
50. 145. 70.0826718
50. 147.5 68.734316966
50. 150. 67.355286942
50. 152.5 65.948021667
50. 155. 64.504050225
50. 157.5 63.015327744
50. 160. 61.505666025
50. 162.5 59.979654488
50. 165. 58.418683602
50. 167.5 56.840698417
50. 170. 55.262663455
50. 172.5 53.675737164
50. 175. 52.081590276
50. 177.5 50.509385311
50. 180. 48.940594278
50. 182.5 47.396318479
50. 185. 45.883374948
50. 187.5 44.396314202
50. 190. 42.953886734
50. 192.5 41.549449884
50. 195. 40.192474216
50. 197.5 38.885325865
50. 200. 37.628981594
50. 202.5 36.419762417
50. 205. 35.269987004
50. 207.5 34.1745201
50. 210. 33.12020383
50. 212.5 32.10666885
50. 215. 31.178689409
50. 217.5 30.286331599
50. 220. 29.426866462
50. 222.5 28.597819615
50. 225. 27.802449779
50. 227.5 27.106982234
50. 230. 26.437564818
50. 232.5 25.792404821
50. 235. 25.169866198
50. 237.5 24.568452074
50. 240. 23.986789526
50. 242.5 23.4236163
50. 245. 22.877769183
50. 247.5 22.42302286
50. 250. 22.009098962
50. 252.5 21.609530508
50. 255. 21.223494064
50. 257.5 20.850228488
50. 260. 20.489029057
50. 262.5 20.139242245
50. 265. 19.800261072
50. 267.5 19.471520959
50. 270. 19.152496016
50. 272.5 18.842695718
50. 275. 18.541661916
50. 277.5 18.248966152
50. 280. 17.964207234
50. 282.5 17.687009053
50. 285. 17.417018595
50. 287.5 17.153904155
50. 290. 16.897353702
50. 292.5 16.647073401
50. 295. 16.402786263
50. 297.5 16.164230914
52.5 2.5 93.769803744
52.5 5. 93.769803744
52.5 7.5 93.769803743
52.5 10. 93.769803512
52.5 12.5 93.769798136
52.5 15. 93.769754604
52.5 17.5 93.769563586
52.5 20. 93.768990677
52.5 22.5 93.767650444
52.5 25. 93.764993069
52.5 27.5 93.76014606
52.5 30. 93.752356481
52.5 32.5 93.740636442
52.5 35. 93.723882882
52.5 37.5 93.700892631
52.5 40. 93.670379702
52.5 42.5 93.630994933
52.5 45. 93.58134768
52.5 47.5 93.520028944
52.5 50. 93.445635133
52.5 52.5 93.356791549
52.5 55. 93.252174679
52.5 57.5 93.130532392
52.5 60. 92.990701278
52.5 62.5 92.831620549
52.5 65. 92.652342158
52.5 67.5 92.452037021
52.5 70. 92.221306143
52.5 72.5 91.962763242
52.5 75. 91.680634167
52.5 77.5 91.374675779
52.5 80. 91.044747222
52.5 82.5 90.67387052
52.5 85. 90.273824866
52.5 87.5 89.849845118
52.5 90. 89.393877757
52.5 92.5 88.894308408
52.5 95. 88.372388665
52.5 97.5 87.812682958
52.5 100. 87.213341141
52.5 102.5 86.59405023
52.5 105. 85.915789019
52.5 107.5 85.220569776
52.5 110. 84.472091047
52.5 112.5 83.701334703
52.5 115. 82.876682379
52.5 117.5 82.03217308
52.5 120. 81.126212861
52.5 122.5 80.198440592
52.5 125. 79.219456463
52.5 127.5 78.202559573
52.5 130. 77.157135408
52.5 132.5 76.049034063
52.5 135. 74.91175908
52.5 137.5 73.741824672
52.5 140. 72.51062214
52.5 142.5 71.248389344
52.5 145. 69.955629088
52.5 147.5 68.609228605
52.5 150. 67.224780613
52.5 152.5 65.81217534
52.5 155. 64.370981322
52.5 157.5 62.877642093
52.5 160. 61.363604456
52.5 162.5 59.83353857
52.5 165. 58.276741464
52.5 167.5 56.695715205
52.5 170. 55.115171087
52.5 172.5 53.533144873
52.5 175. 51.937684112
52.5 177.5 50.364928146
52.5 180. 48.801599673
52.5 182.5 47.258131128
52.5 185. 45.750598425
52.5 187.5 44.26573665
52.5 190. 42.828604078
52.5 192.5 41.42778172
52.5 195. 40.075924488
52.5 197.5 38.773819884
52.5 200. 37.522361092
52.5 202.5 36.317624677
52.5 205. 35.17444067
52.5 207.5 34.083196834
52.5 210. 33.032768954
52.5 212.5 32.027196657
52.5 215. 31.102816463
52.5 217.5 30.213785051
52.5 220. 29.357399638
52.5 222.5 28.531208778
52.5 225. 27.744871024
52.5 227.5 27.051977787
52.5 230. 26.384956158
52.5 232.5 25.74202939
52.5 235. 25.12157561
52.5 237.5 24.522110568
52.5 240. 23.94227261
52.5 242.5 23.380809574
52.5 245. 22.836567294
52.5 247.5 22.390976074
52.5 250. 21.978412337
52.5 252.5 21.580123038
52.5 255. 21.195290999
52.5 257.5 20.82316074
52.5 260. 20.463032668
52.5 262.5 20.114257919
52.5 265. 19.776233755
52.5 267.5 19.448399464
52.5 270. 19.130232688
52.5 272.5 18.821246132
52.5 275. 18.520984606
52.5 277.5 18.22902237
52.5 280. 17.944960728
52.5 282.5 17.668425866
52.5 285. 17.399066889
52.5 287.5 17.136554046
52.5 290. 16.880577111
52.5 292.5 16.630843919
52.5 295. 16.38707903
52.5 297.5 16.149022506
55. 2.5 93.769803744
55. 5. 93.769803744
55. 7.5 93.769803743
55. 10. 93.769803512
55. 12.5 93.769798135
55. 15. 93.769754575
55. 17.5 93.769563262
55. 20. 93.768988662
55. 22.5 93.767642078
55. 25. 93.764965734
55. 27.5 93.76007646
55. 30. 93.752204759
55. 32.5 93.74034305
55. 35. 93.723366672
55. 37.5 93.70005068
55. 40. 93.669088739
55. 42.5 93.629114044
55. 45. 93.578721908
55. 47.5 93.516493405
55. 50. 93.441019318
55. 52.5 93.350923559
55. 55. 93.244885166
55. 57.5 93.121658058
55. 60. 92.980087832
55. 62.5 92.819125068
55. 65. 92.637834821
55. 67.5 92.435402252
55. 70. 92.201340675
55. 72.5 91.940399044
55. 75. 91.655809035
55. 77.5 91.34734216
55. 80. 91.01487097
55. 82.5 90.639494079
55. 85. 90.236853304
55. 87.5 89.810287755
55. 90. 89.349118968
55. 92.5 88.847059092
55. 95. 88.322680049
55. 97.5 87.757324009
55. 100. 87.155732579
55. 102.5 86.530357511
55. 105. 85.850136913
55. 107.5 85.152972258
55. 110. 84.398426363
55. 112.5 83.626041328
55. 115. 82.795191222
55. 117.5 81.94643101
55. 120. 81.037206989
55. 122.5 80.102845365
55. 125. 79.123343702
55. 127.5 78.099997384
55. 130. 77.050231195
55. 132.5 75.940062769
55. 135. 74.796354209
55. 137.5 73.623055558
55. 140. 72.389776004
55. 142.5 71.121371539
55. 145. 69.822384599
55. 147.5 68.478003402
55. 150. 67.087914621
55. 152.5 65.669753957
55. 155. 64.226047752
55. 157.5 62.733306065
55. 160. 61.214727001
55. 162.5 59.680459972
55. 165. 58.128005425
55. 167.5 56.543838941
55. 170. 54.960714353
55. 172.5 53.383790368
55. 175. 51.786999363
55. 177.5 50.213713596
55. 180. 48.656074466
55. 182.5 47.113495847
55. 185. 45.611599791
55. 187.5 44.129082526
55. 190. 42.697466661
55. 192.5 41.300468253
55. 195. 39.95394463
55. 197.5 38.657157585
55. 200. 37.410790465
55. 202.5 36.210727043
55. 205. 35.074476821
55. 207.5 33.987636075
55. 210. 32.941263158
55. 212.5 31.944055918
55. 215. 31.023429909
55. 217.5 30.137868764
55. 220. 29.284696851
55. 222.5 28.461486534
55. 225. 27.684628012
55. 227.5 26.994421839
55. 230. 26.329901353
55. 232.5 25.689306388
55. 235. 25.071029803
55. 237.5 24.473600466
55. 240. 23.895668443
55. 242.5 23.335992064
55. 245. 22.793426578
55. 247.5 22.357436994
55. 250. 21.94629449
55. 252.5 21.54934194
55. 255. 21.165768676
55. 257.5 20.794825112
55. 260. 20.435816999
55. 262.5 20.088100327
55. 265. 19.751076777
55. 267.5 19.424189666
55. 270. 19.106920316
55. 272.5 18.798784799
55. 275. 18.499331012
55. 277.5 18.208136044
55. 280. 17.924803804
55. 282.5 17.648962872
55. 285. 17.380264563
55. 287.5 17.118381162
55. 290. 16.863004328
55. 292.5 16.61384364
55. 295. 16.370625272
55. 297.5 16.133090782
57.5 2.5 93.769803744
57.5 5. 93.769803744
57.5 7.5 93.769803743
57.5 10. 93.769803512
57.5 12.5 93.769798133
57.5 15. 93.769754541
57.5 17.5 93.769562887
57.5 20. 93.768986376
57.5 22.5 93.767632713
57.5 25. 93.764935448
57.5 27.5 93.759999977
57.5 30. 93.752039125
57.5 32.5 93.740024476
57.5 35. 93.722808636
57.5 37.5 93.699143866
57.5 40. 93.667702635
57.5 42.5 93.627099853
57.5 45. 93.575916365
57.5 47.5 93.512723112
57.5 50. 93.436105268
57.5 52.5 93.344685546
57.5 55. 93.237145895
57.5 57.5 93.112246779
57.5 60. 92.968843403
57.5 62.5 92.80589838
57.5 65. 92.622490583
57.5 67.5 92.417820143
57.5 70. 92.180256152
57.5 72.5 91.916794646
57.5 75. 91.629620365
57.5 77.5 91.318520092
57.5 80. 90.983380332
57.5 82.5 90.603286496
57.5 85. 90.197923867
57.5 87.5 89.768646429
57.5 90. 89.302035824
57.5 92.5 88.797364135
57.5 95. 88.270405921
57.5 97.5 87.699146487
57.5 100. 87.095194182
57.5 102.5 86.463469552
57.5 105. 85.78118939
57.5 107.5 85.081423694
57.5 110. 84.321105473
57.5 112.5 83.546340111
57.5 115. 82.709693038
57.5 117.5 81.854017414
57.5 120. 80.943857616
57.5 122.5 80.0026334
57.5 125. 79.022569164
57.5 127.5 77.992506935
57.5 130. 76.935741558
57.5 132.5 75.825876675
57.5 135. 74.675473286
57.5 137.5 73.495303877
57.5 140. 72.263212033
57.5 142.5 70.98839039
57.5 145. 69.682932859
57.5 147.5 68.340632411
57.5 150. 66.944685697
57.5 152.5 65.52076045
57.5 155. 64.071450422
57.5 157.5 62.582325275
57.5 160. 61.059045929
57.5 162.5 59.520438038
57.5 165. 57.972117371
57.5 167.5 56.385091542
57.5 170. 54.799322246
57.5 172.5 53.222811971
57.5 175. 51.629566957
57.5 177.5 50.05577924
57.5 180. 48.50405108
57.5 182.5 46.962451059
57.5 185. 45.465989855
57.5 187.5 43.986390573
57.5 190. 42.560508396
57.5 192.5 41.167548048
57.5 195. 39.826568609
57.5 197.5 38.535376881
57.5 200. 37.294303332
57.5 202.5 36.099099319
57.5 205. 34.970128279
57.5 207.5 33.887867157
57.5 210. 32.845712665
57.5 212.5 31.857274923
57.5 215. 30.940555256
57.5 217.5 30.058605759
57.5 220. 29.208778896
57.5 222.5 28.388671672
57.5 225. 27.621740555
57.5 227.5 26.934332463
57.5 230. 26.272416912
57.5 232.5 25.634250915
57.5 235. 25.018242599
57.5 237.5 24.422934436
57.5 240. 23.846988646
57.5 242.5 23.289174439
57.5 245. 22.748356837
57.5 247.5 22.322415465
57.5 250. 21.912754545
57.5 252.5 21.517195676
57.5 255. 21.134934955
57.5 257.5 20.765228913
57.5 260. 20.407388853
57.5 262.5 20.060775808
57.5 265. 19.724796052
57.5 267.5 19.398897088
57.5 270. 19.082564064
57.5 272.5 18.775316553
57.5 275. 18.476705659
57.5 277.5 18.186311418
57.5 280. 17.903740443
57.5 282.5 17.62862381
57.5 285. 17.36061513
57.5 287.5 17.099388809
57.5 290. 16.844638466
57.5 292.5 16.596075494
57.5 295. 16.353427749
57.5 297.5 16.116438349
60. 2.5 93.769803744
60. 5. 93.769803744
60. 7.5 93.769803743
60. 10. 93.769803512
60. 12.5 93.769798132
60. 15. 93.769754502
60. 17.5 93.769562455
60. 20. 93.768983784
60. 22.5 93.767622234
60. 25. 93.764901909
60. 27.5 93.759915977
60. 30. 93.751858429
60. 32.5 93.739678832
60. 35. 93.72220592
60. 37.5 93.698168147
60. 40. 93.666215955
60. 42.5 93.624945353
60. 45. 93.572922328
60. 47.5 93.50870753
60. 50. 93.43088056
60. 52.5 93.338063172
60. 55. 93.228940615
60. 57.5 93.102280422
60. 60. 92.956948024
60. 62.5 92.791918757
60. 65. 92.606286032
60. 67.5 92.399265691
60. 70. 92.158025269
60. 72.5 91.891921413
60. 75. 91.602038289
60. 77.5 91.288178549
60. 80. 90.949277209
60. 82.5 90.565214613
60. 85. 90.157002519
60. 87.5 89.724886254
60. 90. 89.252593511
60. 92.5 88.74518791
60. 95. 88.215529852
60. 97.5 87.638115006
60. 100. 87.031689625
60. 102.5 86.393352004
60. 105. 85.708910887
60. 107.5 85.002204446
60. 110. 84.240093993
60. 112.5 83.45819842
60. 115. 82.620154829
60. 117.5 81.75729064
60. 120. 80.846133196
60. 122.5 79.897777012
60. 125. 78.917102799
60. 127.5 77.880062139
60. 130. 76.816028382
60. 132.5 75.706451349
60. 135. 74.549096523
60. 137.5 73.361796914
60. 140. 72.13091236
60. 142.5 70.849433292
60. 145. 69.537267108
60. 147.5 68.195440613
60. 150. 66.79508952
60. 152.5 65.36519694
60. 155. 63.910091802
60. 157.5 62.42470478
60. 160. 60.896573218
60. 162.5 59.353492103
60. 165. 57.80118243
60. 167.5 56.219495135
60. 170. 54.631024252
60. 172.5 53.052555682
60. 175. 51.465418478
60. 177.5 49.891163577
60. 180. 48.345562723
60. 182.5 46.805036215
60. 185. 45.310798959
60. 187.5 43.83770064
60. 190. 42.415959004
60. 192.5 41.029060829
60. 195. 39.693831414
60. 197.5 38.40851688
60. 200. 37.172934376
60. 202.5 35.982772252
60. 205. 34.861428959
60. 207.5 33.783920393
60. 210. 32.74614457
60. 212.5 31.766882948
60. 215. 30.854218908
60. 217.5 29.976019873
60. 220. 29.129667306
60. 222.5 28.312783655
60. 225. 27.556229201
60. 227.5 26.871728409
60. 230. 26.212519963
60. 232.5 25.576878638
60. 235. 24.963228346
60. 237.5 24.370125631
60. 240. 23.796245284
60. 242.5 23.240367779
60. 245. 22.708915248
60. 247.5 22.285921725
60. 250. 21.877801986
60. 252.5 21.483693049
60. 255. 21.102798011
60. 257.5 20.734379747
60. 260. 20.37775531
60. 262.5 20.032290962
60. 265. 19.697397737
60. 267.5 19.372527481
60. 270. 19.057169309
60. 272.5 18.750846425
60. 275. 18.453113261
60. 277.5 18.163552909
60. 280. 17.881774794
60. 282.5 17.607412575
60. 285. 17.340122251
60. 287.5 17.079580429
60. 290. 16.825482765
60. 292.5 16.577542536
60. 295. 16.335489343
60. 297.5 16.099067926
62.5 2.5 93.769803744
62.5 5. 93.769803744
62.5 7.5 93.769803743
62.5 10. 93.769803512
62.5 12.5 93.76979813
62.5 15. 93.769754454
62.5 17.5 93.769561956
62.5 20. 93.768980845
62.5 22.5 93.76761051
62.5 25. 93.764864781
62.5 27.5 93.759823765
62.5 30. 93.751661415
62.5 32.5 93.73930407
62.5 35. 93.721555443
62.5 37.5 93.697119174
62.5 40. 93.664622868
62.5 42.5 93.622643046
62.5 45. 93.569730491
62.5 47.5 93.50443543
62.5 50. 93.425331982
62.5 52.5 93.331041207
62.5 55. 93.220252083
62.5 57.5 93.091739765
62.5 60. 92.944380552
62.5 62.5 92.777163207
62.5 65. 92.589196418
62.5 67.5 92.379712478
62.5 70. 92.1346192
62.5 72.5 91.865749125
62.5 75. 91.573031285
62.5 77.5 91.2562848
62.5 80. 90.912286663
62.5 82.5 90.525243451
62.5 85. 90.114053348
62.5 87.5 89.678970424
62.5 90. 89.200755257
62.5 92.5 88.690492782
62.5 95. 88.158013359
62.5 97.5 87.574192114
62.5 100. 86.965180471
62.5 102.5 86.319968396
62.5 105. 85.633263674
62.5 107.5 84.919348678
62.5 110. 84.155355334
62.5 112.5 83.366059207
62.5 115. 82.526541371
62.5 117.5 81.656219155
62.5 120. 80.74399997
62.5 122.5 79.788246343
62.5 125. 78.806912377
62.5 127.5 77.762634786
62.5 130. 76.691068183
62.5 132.5 75.581760336
62.5 135. 74.417202217
62.5 137.5 73.222518352
62.5 140. 71.992857368
62.5 142.5 70.704486052
62.5 145. 69.385379178
62.5 147.5 68.036617273
62.5 150. 66.63912062
62.5 152.5 65.203064628
62.5 155. 63.741980335
62.5 157.5 62.259320938
62.5 160. 60.727320453
62.5 162.5 59.179641386
62.5 165. 57.623242042
62.5 167.5 56.047071967
62.5 170. 54.455850248
62.5 172.5 52.875407379
62.5 175. 51.294586074
62.5 177.5 49.719905922
62.5 180. 48.178541667
62.5 182.5 46.641291695
62.5 185. 45.149426952
62.5 187.5 43.683053589
62.5 190. 42.265445779
62.5 192.5 40.885047401
62.5 195. 39.555768979
62.5 197.5 38.276617819
62.5 200. 37.046719282
62.5 202.5 35.863859283
62.5 205. 34.748413811
62.5 207.5 33.675827023
62.5 210. 32.642586802
62.5 212.5 31.67291022
62.5 215. 30.764448132
62.5 217.5 29.890135724
62.5 220. 29.047384322
62.5 222.5 28.233842582
62.5 225. 27.488115212
62.5 227.5 26.80662908
62.5 230. 26.150228238
62.5 232.5 25.517205779
62.5 235. 24.906001903
62.5 237.5 24.31518767
62.5 240. 23.743450854
62.5 242.5 23.189583557
62.5 245. 22.66925737
62.5 247.5 22.247966394
62.5 250. 21.841446659
62.5 252.5 21.448843191
62.5 255. 21.069366331
62.5 257.5 20.702285507
62.5 260. 20.346923721
62.5 262.5 20.002652643
62.5 265. 19.668888229
62.5 267.5 19.345086821
62.5 270. 19.030741638
62.5 272.5 18.725379644
62.5 275. 18.428558717
62.5 277.5 18.139865113
62.5 280. 17.858911166
62.5 282.5 17.585333216
62.5 285. 17.318789733
62.5 287.5 17.058959605
62.5 290. 16.805540598
62.5 292.5 16.558247942
62.5 295. 16.316813049
62.5 297.5 16.080982337
65. 2.5 93.769803744
65. 5. 93.769803744
65. 7.5 93.769803743
65. 10. 93.769803512
65. 12.5 93.769798128
65. 15. 93.769754399
65. 17.5 93.769561381
65. 20. 93.768977513
65. 22.5 93.767597397
65. 25. 93.764823692
65. 27.5 93.75972258
65. 30. 93.751446713
65. 32.5 93.738897967
65. 35. 93.720853878
65. 37.5 93.69599227
65. 40. 93.662917122
65. 42.5 93.62018492
65. 45. 93.566330925
65. 47.5 93.499894863
65. 50. 93.419445493
65. 52.5 93.323603492
65. 55. 93.211062032
65. 57.5 93.080604465
65. 60. 92.931118631
65. 62.5 92.761607439
65. 65. 92.571195605
65. 67.5 92.358123136
65. 70. 92.110007551
65. 72.5 91.838245928
65. 75. 91.542566139
65. 77.5 91.222804357
65. 80. 90.87348995
65. 82.5 90.483336155
65. 85. 90.069038516
65. 87.5 89.630860151
65. 90. 89.146482278
65. 92.5 88.633239055
65. 95. 88.097815849
65. 97.5 87.507338221
65. 100. 86.895626095
65. 102.5 86.243280057
65. 105. 85.554207778
65. 107.5 84.832819157
65. 110. 84.066850621
65. 112.5 83.269886916
65. 115. 82.428815127
65. 117.5 81.550769119
65. 120. 80.637421865
65. 122.5 79.674009242
65. 125. 78.686443529
65. 127.5 77.640194438
65. 130. 76.560835314
65. 132.5 75.45177506
65. 135. 74.279766634
65. 137.5 73.07744996
65. 140. 71.844926816
65. 142.5 70.553532777
65. 145. 69.227259387
65. 147.5 67.871341876
65. 150. 66.47677227
65. 152.5 65.034363689
65. 155. 63.567123692
65. 157.5 62.078594382
65. 160. 60.551298734
65. 162.5 58.998904889
65. 165. 57.438323521
65. 167.5 55.867844308
65. 170. 54.273830398
65. 172.5 52.691405305
65. 175. 51.117102362
65. 177.5 49.542046307
65. 180. 48.001414389
65. 182.5 46.471258715
65. 185. 44.981921555
65. 187.5 43.522491211
65. 190. 42.109236133
65. 192.5 40.735549568
65. 195. 39.412418114
65. 197.5 38.139720992
65. 200. 36.915694669
65. 202.5 35.741034859
65. 205. 34.631118765
65. 207.5 33.563619168
65. 210. 32.535068076
65. 212.5 31.575387872
65. 215. 30.671271016
65. 217.5 29.800978677
65. 220. 28.961952862
65. 222.5 28.151869169
65. 225. 27.417420534
65. 227.5 26.73905451
65. 230. 26.08556005
65. 232.5 25.455249097
65. 235. 24.846578618
65. 237.5 24.258134631
65. 240. 23.688618275
65. 242.5 23.136833638
65. 245. 22.628087416
65. 247.5 22.208560467
65. 250. 21.803698754
65. 252.5 21.412655565
65. 255. 21.034648707
65. 257.5 20.668954373
65. 260. 20.314901705
65. 262.5 19.971867952
65. 265. 19.639274157
65. 267.5 19.316581301
65. 270. 19.003286845
65. 272.5 18.698921634
65. 275. 18.403047109
65. 277.5 18.115252794
65. 280. 17.835154033
65. 282.5 17.562389936
65. 285. 17.296621526
65. 287.5 17.037530053
65. 290. 16.784815465
65. 292.5 16.538195011
65. 295. 16.297401977
65. 297.5 16.072626637
67.5 2.5 93.769803744
67.5 5. 93.769803744
67.5 7.5 93.769803743
67.5 10. 93.769803511
67.5 12.5 93.769798126
67.5 15. 93.769754333
67.5 17.5 93.769560717
67.5 20. 93.768973736
67.5 22.5 93.767582732
67.5 25. 93.764778231
67.5 27.5 93.759611583
67.5 30. 93.751212829
67.5 32.5 93.738458119
67.5 35. 93.720097638
67.5 37.5 93.694782409
67.5 40. 93.661092026
67.5 42.5 93.617562416
67.5 45. 93.562713053
67.5 47.5 93.49507312
67.5 50. 93.41320619
67.5 52.5 93.315732904
67.5 55. 93.201351123
67.5 57.5 93.068853013
67.5 60. 92.917138644
67.5 62.5 92.745225816
67.5 65. 92.552256031
67.5 67.5 92.335201073
67.5 70. 92.084158311
67.5 72.5 91.809378285
67.5 75. 91.510607887
67.5 77.5 91.187700925
67.5 80. 90.832849368
67.5 82.5 90.439453942
67.5 85. 90.021918204
67.5 87.5 89.580514616
67.5 90. 89.089733713
67.5 92.5 88.573384898
67.5 95. 88.032180946
67.5 97.5 87.437511525
67.5 100. 86.822983617
67.5 102.5 86.163246032
67.5 105. 85.471700899
67.5 107.5 84.742576304
67.5 110. 83.974538593
67.5 112.5 83.169643594
67.5 115. 82.326936146
67.5 117.5 81.440904275
67.5 120. 80.526360391
67.5 122.5 79.555031155
67.5 125. 78.559150334
67.5 127.5 77.512708313
67.5 130. 76.425301837
67.5 132.5 75.309633865
67.5 135. 74.136763896
67.5 137.5 72.926571477
67.5 140. 71.686030721
67.5 142.5 70.396555769
67.5 145. 69.062896415
67.5 147.5 67.699610153
67.5 150. 66.308036397
67.5 152.5 64.859093174
67.5 155. 63.385528658
67.5 157.5 61.890977193
67.5 160. 60.368518571
67.5 162.5 58.811301292
67.5 165. 57.246454132
67.5 167.5 55.680673898
67.5 170. 54.08499505
67.5 172.5 52.500588147
67.5 175. 50.933000327
67.5 177.5 49.357625373
67.5 180. 47.817825535
67.5 182.5 46.294979228
67.5 185. 44.808331451
67.5 187.5 43.356056134
67.5 190. 41.947378548
67.5 192.5 40.580610048
67.5 195. 39.263946115
67.5 197.5 37.997868668
67.5 200. 36.779898025
67.5 202.5 35.61379336
67.5 205. 34.509580676
67.5 207.5 33.447329776
67.5 210. 32.423617844
67.5 212.5 31.474347898
67.5 215. 30.574716435
67.5 217.5 29.70857481
67.5 220. 28.873396493
67.5 222.5 28.066884719
67.5 225. 27.344167779
67.5 227.5 26.669025345
67.5 230. 26.018534272
67.5 232.5 25.391025866
67.5 235. 24.784974322
67.5 237.5 24.198981027
67.5 240. 23.631760868
67.5 242.5 23.082130258
67.5 245. 22.585417652
67.5 247.5 22.167715304
67.5 250. 21.764568805
67.5 252.5 21.375139948
67.5 255. 20.998654227
67.5 257.5 20.634394803
67.5 260. 20.28169714
67.5 262.5 19.939944238
67.5 265. 19.608562381
67.5 267.5 19.287017332
67.5 270. 18.974810924
67.5 272.5 18.671478008
67.5 275. 18.376583696
67.5 277.5 18.089720887
67.5 280. 17.810508026
67.5 282.5 17.538587085
67.5 285. 17.273621722
67.5 287.5 17.015295624
67.5 290. 16.763310991
67.5 292.5 16.517387161
67.5 295. 16.27725935
67.5 297.5 16.064184121
70. 2.5 93.769803744
70. 5. 93.769803744
70. 7.5 93.769803743
70. 10. 93.769803511
70. 12.5 93.769798122
70. 15. 93.769754255
70. 17.5 93.769559952
70. 20. 93.768969455
70. 22.5 93.767566336
70. 25. 93.764727943
70. 27.5 93.759489858
70. 30. 93.750958138
70. 32.5 93.737981916
70. 35. 93.719282854
70. 37.5 93.693484197
70. 40. 93.659140413
70. 42.5 93.614766401
70. 45. 93.558865615
70. 47.5 93.489956704
70. 50. 93.406598268
70. 52.5 93.307411307
70. 55. 93.191098907
70. 57.5 93.056462689
70. 60. 92.902415673
70. 62.5 92.727991307
70. 65. 92.532348654
70. 67.5 92.311133868
70. 70. 92.057037806
70. 72.5 91.779110925
70. 75. 91.477119771
70. 77.5 91.150936348
70. 80. 90.790325284
70. 82.5 90.393556044
70. 85. 89.972650544
70. 87.5 89.527563424
70. 90. 89.030466553
70. 92.5 88.510886284
70. 95. 87.962307746
70. 97.5 87.364667932
70. 100. 86.747207818
70. 102.5 86.07982299
70. 105. 85.385698321
70. 107.5 84.648578086
70. 110. 83.878375516
70. 112.5 83.065288778
70. 115. 82.220861962
70. 117.5 81.326585827
70. 120. 80.410774539
70. 122.5 79.431275009
70. 125. 78.426819558
70. 127.5 77.380141177
70. 130. 76.284437402
70. 132.5 75.16019124
70. 135. 73.988165869
70. 137.5 72.769860485
70. 140. 71.521066251
70. 142.5 70.233535417
70. 145. 68.892277198
70. 147.5 67.521416287
70. 150. 66.122726886
70. 152.5 64.677250896
70. 155. 63.197201029
70. 157.5 61.696483756
70. 160. 60.178989794
70. 162.5 58.616848843
70. 165. 57.047660978
70. 167.5 55.478260327
70. 170. 53.889374632
70. 172.5 52.302994925
70. 175. 50.737847322
70. 177.5 49.166684265
70. 180. 47.627824066
70. 182.5 46.112495822
70. 185. 44.628706171
70. 187.5 43.183791725
70. 190. 41.779922449
70. 192.5 40.420272392
70. 195. 39.110385485
70. 197.5 37.851104024
70. 200. 36.639367638
70. 202.5 35.482176984
70. 205. 34.38383726
70. 207.5 33.32699257
70. 210. 32.308266252
70. 212.5 31.369823114
70. 215. 30.474814008
70. 217.5 29.612950877
70. 220. 28.781739394
70. 222.5 27.97891109
70. 225. 27.268380193
70. 227.5 26.596562818
70. 230. 25.949170321
70. 232.5 25.324553862
70. 235. 24.721205303
70. 237.5 24.1377418
70. 240. 23.57289235
70. 242.5 23.025486015
70. 245. 22.541260727
70. 247.5 22.125442621
70. 250. 21.724067678
70. 252.5 21.33630643
70. 255. 20.961392273
70. 257.5 20.598615527
70. 260. 20.24731816
70. 262.5 19.906889088
70. 265. 19.576759985
70. 267.5 19.256401534
70. 270. 18.945320071
70. 272.5 18.643054566
70. 275. 18.349173915
70. 277.5 18.06327449
70. 280. 17.784977934
70. 282.5 17.513929162
70. 285. 17.249794551
70. 287.5 16.992260299
70. 290. 16.741030928
70. 292.5 16.495827925
70. 295. 16.256388503
70. 297.5 16.055443069
72.5 2.5 93.769803744
72.5 5. 93.769803744
72.5 7.5 93.769803743
72.5 10. 93.769803511
72.5 12.5 93.769798118
72.5 15. 93.769754163
72.5 17.5 93.769559068
72.5 20. 93.768964603
72.5 22.5 93.767548004
72.5 25. 93.764672324
72.5 27.5 93.759356395
72.5 30. 93.750680869
72.5 32.5 93.737466537
72.5 35. 93.71840536
72.5 37.5 93.69209184
72.5 40. 93.657054622
72.5 42.5 93.611787132
72.5 45. 93.554776628
72.5 47.5 93.48453128
72.5 50. 93.399604977
72.5 52.5 93.298619515
72.5 55. 93.180283776
72.5 57.5 93.043409516
72.5 60. 92.886923444
72.5 62.5 92.709875438
72.5 65. 92.511442904
72.5 67.5 92.285887909
72.5 70. 92.028610642
72.5 72.5 91.74740679
72.5 75. 91.442063175
72.5 77.5 91.112470552
72.5 80. 90.74587608
72.5 82.5 90.345599641
72.5 85. 89.921191567
72.5 87.5 89.469128439
72.5 90. 88.968635574
72.5 92.5 88.445696912
72.5 95. 87.88949035
72.5 97.5 87.288760977
72.5 100. 86.668251063
72.5 102.5 85.992965133
72.5 105. 85.296152826
72.5 107.5 84.550779918
72.5 110. 83.77831508
72.5 112.5 82.956779386
72.5 115. 82.110547487
72.5 117.5 81.20777233
72.5 120. 80.283448951
72.5 122.5 79.30270109
72.5 125. 78.289416275
72.5 127.5 77.242455222
72.5 130. 76.138209124
72.5 132.5 75.005137689
72.5 135. 73.833942044
72.5 137.5 72.607292292
72.5 140. 71.350015275
72.5 142.5 70.06263571
72.5 145. 68.715386811
72.5 147.5 67.336752789
72.5 150. 65.930396178
72.5 152.5 64.488833337
72.5 155. 63.002145499
72.5 157.5 61.495127608
72.5 160. 59.972394424
72.5 162.5 58.415565261
72.5 165. 56.841970889
72.5 167.5 55.268913916
72.5 170. 53.686999545
72.5 172.5 52.098664878
72.5 175. 50.532640187
72.5 177.5 48.969264524
72.5 180. 47.43145957
72.5 182.5 45.923851622
72.5 185. 44.443095995
72.5 187.5 43.005742001
72.5 190. 41.606918108
72.5 192.5 40.25458089
72.5 195. 38.951769469
72.5 197.5 37.69947106
72.5 200. 36.494142526
72.5 202.5 35.346228819
72.5 205. 34.253927037
72.5 207.5 33.202641991
72.5 210. 32.189044089
72.5 212.5 31.261847107
72.5 215. 30.371594058
72.5 217.5 29.514134275
72.5 220. 28.687006328
72.5 222.5 27.887970666
72.5 225. 27.190081634
72.5 227.5 26.521688724
72.5 230. 25.877488134
72.5 232.5 25.255851339
72.5 235. 24.655288293
72.5 237.5 24.074432302
72.5 240. 23.512026814
72.5 242.5 22.966913859
72.5 245. 22.495629661
72.5 247.5 22.081754481
72.5 250. 21.682206564
72.5 252.5 21.296165404
72.5 255. 20.922872507
72.5 257.5 20.561625541
72.5 260. 20.21177315
72.5 262.5 19.872710324
72.5 265. 19.543874272
72.5 267.5 19.224740736
72.5 270. 18.914820673
72.5 272.5 18.613657292
72.5 275. 18.320823375
72.5 277.5 18.035918867
72.5 280. 17.758568697
72.5 282.5 17.488420812
72.5 285. 17.225144382
72.5 287.5 16.96842819
72.5 290. 16.717979147
72.5 292.5 16.473520954
72.5 295. 16.234792878
72.5 297.5 16.046405643
75. 2.5 93.769803744
75. 5. 93.769803744
75. 7.5 93.769803743
75. 10. 93.769803511
75. 12.5 93.769798114
75. 15. 93.769754055
75. 17.5 93.769558049
75. 20. 93.768959103
75. 22.5 93.76752751
75. 25. 93.764610818
75. 27.5 93.759210092
75. 30. 93.750379093
75. 32.5 93.736908926
75. 35. 93.717460665
75. 37.5 93.690599128
75. 40. 93.65482646
75. 42.5 93.608614226
75. 45. 93.550433354
75. 47.5 93.478781642
75. 50. 93.39220858
75. 52.5 93.28933724
75. 55. 93.168882917
75. 57.5 93.029668207
75. 60. 92.87063428
75. 62.5 92.690848237
75. 65. 92.489506631
75. 67.5 92.259427884
75. 70. 91.99883965
75. 72.5 91.714226976
75. 75. 91.405397569
75. 77.5 91.072261484
75. 80. 90.699458083
75. 82.5 90.295539801
75. 85. 89.867495124
75. 87.5 89.408211496
75. 90. 88.90419326
75. 92.5 88.377768134
75. 95. 87.813681117
75. 97.5 87.209741734
75. 100. 86.585376132
75. 102.5 85.902624094
75. 105. 85.203014595
75. 107.5 84.449134553
75. 110. 83.674308296
75. 112.5 82.844069601
75. 115. 81.995944911
75. 117.5 81.084419564
75. 120. 80.150829219
75. 122.5 79.169266928
75. 125. 78.146902787
75. 127.5 77.098321645
75. 130. 75.986581455
75. 132.5 74.844443412
75. 135. 73.673019241
75. 137.5 72.438839808
75. 140. 71.172857383
75. 142.5 69.876692211
75. 145. 68.532208362
75. 147.5 67.145610386
75. 150. 65.731406828
75. 152.5 64.292140175
75. 155. 62.800365553
75. 157.5 61.286921328
75. 160. 59.758235432
75. 162.5 58.207467627
75. 165. 56.62941031
75. 167.5 55.052670827
75. 170. 53.477900059
75. 172.5 51.88763735
75. 175. 50.320801155
75. 177.5 48.765407978
75. 180. 47.228782141
75. 182.5 45.729090182
75. 185. 44.251551843
75. 187.5 42.821951526
75. 190. 41.428416543
75. 192.5 40.083580488
75. 195. 38.788148506
75. 197.5 37.543014523
75. 200. 36.344262366
75. 202.5 35.205992775
75. 205. 34.119889269
75. 207.5 33.074313146
75. 210. 32.070929341
75. 212.5 31.150454192
75. 215. 30.265087572
75. 217.5 29.412153002
75. 220. 28.589222604
75. 222.5 27.799882602
75. 225. 27.109296544
75. 227.5 26.444425401
75. 230. 25.803508146
75. 232.5 25.184937015
75. 235. 24.587240452
75. 237.5 24.009068275
75. 240. 23.449178717
75. 242.5 22.906427074
75. 245. 22.448537833
75. 247.5 22.036663282
75. 250. 21.638996966
75. 252.5 21.254727558
75. 255. 20.88310487
75. 257.5 20.523434102
75. 260. 20.175070738
75. 262.5 19.837415995
75. 265. 19.509912763
75. 267.5 19.192041967
75. 270. 18.88331931
75. 272.5 18.583292348
75. 275. 18.291537853
75. 277.5 18.007659438
75. 280. 17.731285408
75. 282.5 17.462066819
75. 285. 17.199675717
75. 287.5 16.943803535
75. 290. 16.694159641
75. 292.5 16.450470013
75. 295. 16.212476026
75. 297.5 16.037074074
77.5 2.5 93.769803744
77.5 5. 93.769803744
77.5 7.5 93.769803743
77.5 10. 93.769803511
77.5 12.5 93.769798108
77.5 15. 93.769753926
77.5 17.5 93.769556873
77.5 20. 93.768952871
77.5 22.5 93.767504602
77.5 25. 93.76454281
77.5 27.5 93.759049738
77.5 30. 93.750050712
77.5 32.5 93.736305777
77.5 35. 93.716443936
77.5 37.5 93.688999397
77.5 40. 93.652447174
77.5 42.5 93.60523662
77.5 45. 93.545822255
77.5 47.5 93.472691666
77.5 50. 93.384390305
77.5 52.5 93.279543048
77.5 55. 93.156872258
77.5 57.5 93.015212114
77.5 60. 92.853519043
77.5 62.5 92.670878183
77.5 65. 92.466506043
77.5 67.5 92.231716719
77.5 70. 91.967685824
77.5 72.5 91.67953067
77.5 75. 91.367080448
77.5 77.5 91.030265047
77.5 80. 90.651025503
77.5 82.5 90.243329404
77.5 85. 89.811512823
77.5 87.5 89.344763926
77.5 90. 88.83708972
77.5 92.5 88.307048869
77.5 95. 87.734829908
77.5 97.5 87.127558724
77.5 100. 86.494430807
77.5 102.5 85.808748839
77.5 105. 85.106231109
77.5 107.5 84.343591965
77.5 110. 83.566303391
77.5 112.5 82.727110747
77.5 115. 81.86944394
77.5 117.5 80.956480413
77.5 120. 80.013370676
77.5 122.5 79.03092717
77.5 125. 77.999238493
77.5 127.5 76.940939431
77.5 130. 75.829516063
77.5 132.5 74.678075859
77.5 135. 73.497104821
77.5 137.5 72.264473429
77.5 140. 70.989569761
77.5 142.5 69.684408699
77.5 145. 68.342722878
77.5 147.5 66.947977909
77.5 150. 65.525756253
77.5 152.5 64.078693339
77.5 155. 62.591863363
77.5 157.5 61.071876418
77.5 160. 59.537144094
77.5 162.5 57.992572284
77.5 165. 56.410005187
77.5 167.5 54.829566974
77.5 170. 53.25881465
77.5 172.5 51.669951675
77.5 175. 50.102378935
77.5 177.5 48.555156631
77.5 180. 47.019842264
77.5 182.5 45.528255382
77.5 185. 44.054125161
77.5 187.5 42.632465317
77.5 190. 41.244469419
77.5 192.5 39.907316695
77.5 195. 38.619573787
77.5 197.5 37.381779825
77.5 200. 36.189767419
77.5 202.5 35.061513518
77.5 205. 33.981763896
77.5 207.5 32.94204175
77.5 210. 31.95073278
77.5 212.5 31.035679363
77.5 215. 30.155326156
77.5 217.5 29.307035624
77.5 220. 28.488414047
77.5 222.5 27.712751139
77.5 225. 27.026049923
77.5 227.5 26.364795698
77.5 230. 25.727251269
77.5 232.5 25.111830048
77.5 235. 24.517079348
77.5 237.5 23.941665844
77.5 240. 23.384362868
77.5 242.5 22.844039269
77.5 245. 22.399998971
77.5 247.5 21.99018175
77.5 250. 21.594450696
77.5 252.5 21.212003868
77.5 255. 20.842099573
77.5 257.5 20.484050717
77.5 260. 20.137219787
77.5 262.5 19.801014377
77.5 265. 19.474883187
77.5 267.5 19.158312456
77.5 270. 18.850822747
77.5 272.5 18.551966073
77.5 275. 18.261323294
77.5 277.5 17.978501783
77.5 280. 17.703133306
77.5 282.5 17.434872111
77.5 285. 17.173393188
77.5 287.5 16.918390695
77.5 290. 16.66957652
77.5 292.5 16.426678976
77.5 295. 16.189441605
77.5 297.5 16.027450658
80. 2.5 93.769803744
80. 5. 93.769803744
80. 7.5 93.769803743
80. 10. 93.769803511
80. 12.5 93.769798101
80. 15. 93.769753775
80. 17.5 93.769555517
80. 20. 93.768945808
80. 22.5 93.767478996
80. 25. 93.764467617
80. 27.5 93.758874006
80. 30. 93.749693442
80. 32.5 93.735653512
80. 35. 93.715349968
80. 37.5 93.687285506
80. 40. 93.649907413
80. 42.5 93.601642532
80. 45. 93.540928952
80. 47.5 93.466244261
80. 50. 93.376130293
80. 52.5 93.269214302
80. 55. 93.144226416
80. 57.5 93.000013173
80. 60. 92.835547077
80. 62.5 92.649932141
80. 65. 92.442405647
80. 67.5 92.202715519
80. 70. 91.935108259
80. 72.5 91.643275084
80. 75. 91.327067259
80. 77.5 90.986435032
80. 80. 90.600530352
80. 82.5 90.188919073
80. 85. 89.753193945
80. 87.5 89.278734664
80. 90. 88.767272604
80. 92.5 88.233485521
80. 95. 87.652883989
80. 97.5 87.042157821
80. 100. 86.400011928
80. 102.5 85.711285556
80. 105. 85.000304506
80. 107.5 84.23409924
80. 110. 83.447647684
80. 112.5 82.60585117
80. 115. 81.738348838
80. 117.5 80.823904741
80. 120. 79.871027643
80. 122.5 78.887633464
80. 125. 77.846379751
80. 127.5 76.778120643
80. 130. 75.666971706
80. 132.5 74.505999598
80. 135. 73.31525354
80. 137.5 72.084160919
80. 140. 70.80012707
80. 142.5 69.485767587
80. 145. 68.142181972
80. 147.5 66.743842178
80. 150. 65.313440063
80. 152.5 63.858434217
80. 155. 62.376639689
80. 157.5 60.850003201
80. 160. 59.309140921
80. 162.5 57.759805057
80. 165. 56.183780858
80. 167.5 54.599637899
80. 170. 53.026195199
80. 172.5 51.445647058
80. 175. 49.877422332
80. 177.5 48.338552551
80. 180. 46.804690697
80. 182.5 45.317294224
80. 185. 43.850867813
80. 187.5 42.435806089
80. 190. 41.055128947
80. 192.5 39.725835489
80. 195. 38.446097157
80. 197.5 37.215812964
80. 200. 36.030698459
80. 202.5 34.912836393
80. 205. 33.839591471
80. 207.5 32.805864067
80. 210. 31.827057953
80. 212.5 30.917558249
80. 215. 30.042341997
80. 217.5 29.198811233
80. 220. 28.38460696
80. 222.5 27.623084825
80. 225. 26.9403673
80. 227.5 26.282822959
80. 230. 25.648738872
80. 232.5 25.036550017
80. 235. 24.444822938
80. 237.5 23.872241493
80. 240. 23.317594408
80. 242.5 22.77976436
80. 245. 22.350027142
80. 247.5 21.942322929
80. 250. 21.548579863
80. 252.5 21.168005587
80. 255. 20.799867086
80. 257.5 20.443485142
80. 260. 20.098229396
80. 262.5 19.763513959
80. 265. 19.438793478
80. 267.5 19.123559624
80. 270. 18.817337934
80. 272.5 18.519684978
80. 275. 18.230185803
80. 277.5 17.948451632
80. 280. 17.674117774
80. 282.5 17.406841747
80. 285. 17.146301559
80. 287.5 16.892194157
80. 290. 16.644234012
80. 292.5 16.402151831
80. 295. 16.165693376
80. 297.5 16.017537757
82.5 2.5 93.769803744
82.5 5. 93.769803744
82.5 7.5 93.769803743
82.5 10. 93.769803511
82.5 12.5 93.769798092
82.5 15. 93.769753596
82.5 17.5 93.769553952
82.5 20. 93.768937803
82.5 22.5 93.767450375
82.5 25. 93.764384488
82.5 27.5 93.758681442
82.5 30. 93.749304797
82.5 32.5 93.734948265
82.5 35. 93.714173161
82.5 37.5 93.685449802
82.5 40. 93.647197192
82.5 42.5 93.597819419
82.5 45. 93.535738176
82.5 47.5 93.459421324
82.5 50. 93.367407547
82.5 52.5 93.258327109
82.5 55. 93.130918635
82.5 57.5 92.98404184
82.5 60. 92.816686147
82.5 62.5 92.6279753
82.5 65. 92.417168186
82.5 67.5 92.172383498
82.5 70. 91.901064081
82.5 72.5 91.605415389
82.5 75. 91.285311336
82.5 77.5 90.939174427
82.5 80. 90.547922376
82.5 82.5 90.132257088
82.5 85. 89.692485368
82.5 87.5 89.210070162
82.5 90. 88.694687012
82.5 92.5 88.157021884
82.5 95. 87.567787926
82.5 97.5 86.953482149
82.5 100. 86.302064518
82.5 102.5 85.610177545
82.5 105. 84.889465813
82.5 107.5 84.12060045
82.5 110. 83.324150549
82.5 112.5 82.480236111
82.5 115. 81.602649168
82.5 117.5 80.686639264
82.5 120. 79.723751211
82.5 122.5 78.736836019
82.5 125. 77.688279748
82.5 127.5 76.609824056
82.5 130. 75.498904111
82.5 132.5 74.32817619
82.5 135. 73.127433678
82.5 137.5 71.896819378
82.5 140. 70.604501328
82.5 142.5 69.280748771
82.5 145. 67.927781722
82.5 147.5 66.533187902
82.5 150. 65.094451949
82.5 152.5 63.631366309
82.5 155. 62.147477369
82.5 157.5 60.621310707
82.5 160. 59.074245371
82.5 162.5 57.519396607
82.5 165. 55.950761943
82.5 167.5 54.362918652
82.5 170. 52.786825363
82.5 172.5 51.214762463
82.5 175. 49.645980123
82.5 177.5 48.111331254
82.5 180. 46.583378348
82.5 182.5 45.099197353
82.5 185. 43.641831973
82.5 187.5 42.232359957
82.5 190. 40.860447777
82.5 192.5 39.539183228
82.5 195. 38.267771029
82.5 197.5 37.045160435
82.5 200. 35.869068073
82.5 202.5 34.760007359
82.5 205. 33.693413099
82.5 207.5 32.665816853
82.5 210. 31.699944966
82.5 212.5 30.796127061
82.5 215. 29.926167815
82.5 217.5 29.087509408
82.5 220. 28.277828089
82.5 222.5 27.530912151
82.5 225. 26.852274703
82.5 227.5 26.198530992
82.5 230. 25.567992753
82.5 232.5 24.959116904
82.5 235. 24.370489553
82.5 237.5 23.800812049
82.5 240. 23.248888799
82.5 242.5 22.718853716
82.5 245. 22.298636739
82.5 247.5 21.893100167
82.5 250. 21.501396861
82.5 252.5 21.122744239
82.5 255. 20.756418138
82.5 257.5 20.401747371
82.5 260. 20.058108886
82.5 262.5 19.724923446
82.5 265. 19.401651771
82.5 267.5 19.08779108
82.5 270. 18.782871993
82.5 272.5 18.486455739
82.5 275. 18.198131644
82.5 277.5 17.917514866
82.5 280. 17.64424434
82.5 282.5 17.377980926
82.5 285. 17.11840572
82.5 287.5 16.865218525
82.5 290. 16.618136456
82.5 292.5 16.376892669
82.5 295. 16.141235202
82.5 297.5 16.007337794
85. 2.5 93.769803744
85. 5. 93.769803744
85. 7.5 93.769803743
85. 10. 93.769803511
85. 12.5 93.769798081
85. 15. 93.769753384
85. 17.5 93.769552147
85. 20. 93.768928733
85. 22.5 93.767418386
85. 25. 93.764292591
85. 27.5 93.758470452
85. 30. 93.748882075
85. 32.5 93.73418585
85. 35. 93.712907491
85. 37.5 93.683484086
85. 40. 93.644305852
85. 42.5 93.593753934
85. 45. 93.53023372
85. 47.5 93.45220368
85. 50. 93.358199877
85. 52.5 93.246856257
85. 55. 93.116920731
85. 57.5 92.967267029
85. 60. 92.796902376
85. 62.5 92.60497111
85. 65. 92.390754568
85. 67.5 92.14067791
85. 70. 91.865508378
85. 72.5 91.565904637
85. 75. 91.241763819
85. 77.5 90.888590581
85. 80. 90.493148966
85. 82.5 90.073289307
85. 85. 89.62933148
85. 87.5 89.138714296
85. 90. 88.619275399
85. 92.5 88.07759905
85. 95. 87.479483484
85. 97.5 86.861471976
85. 100. 86.200530628
85. 102.5 85.505365104
85. 105. 84.774670967
85. 107.5 84.003036531
85. 110. 83.196338983
85. 112.5 82.350207577
85. 115. 81.462290838
85. 117.5 80.544627422
85. 120. 79.571489099
85. 122.5 78.573808028
85. 125. 77.524888368
85. 127.5 76.436005103
85. 130. 75.319004912
85. 132.5 74.144564054
85. 135. 72.933610418
85. 137.5 71.692601125
85. 140. 70.402661793
85. 142.5 69.069329519
85. 145. 67.706804896
85. 147.5 66.315997569
85. 150. 64.868783578
85. 152.5 63.397491303
85. 155. 61.905785665
85. 157.5 60.385806574
85. 160. 58.832475736
85. 162.5 57.272079831
85. 165. 55.710972232
85. 167.5 54.119443676
85. 170. 52.540750481
85. 172.5 50.977336495
85. 175. 49.408100927
85. 177.5 47.874478235
85. 180. 46.355956161
85. 182.5 44.875195977
85. 185. 43.427070003
85. 187.5 42.023451499
85. 190. 40.660478898
85. 192.5 39.347445812
85. 195. 38.084648287
85. 197.5 36.869869152
85. 200. 35.704755003
85. 202.5 34.603072909
85. 205. 33.54327037
85. 207.5 32.521937296
85. 210. 31.569434504
85. 212.5 30.671422546
85. 215. 29.806836821
85. 217.5 28.973160178
85. 220. 28.16810459
85. 222.5 27.436262119
85. 225. 26.761798637
85. 227.5 26.111944045
85. 230. 25.485035122
85. 232.5 24.87955107
85. 235. 24.294097875
85. 237.5 23.727394671
85. 240. 23.178261806
85. 242.5 22.663696576
85. 245. 22.245842469
85. 247.5 21.842527108
85. 250. 21.452914366
85. 252.5 21.076231611
85. 255. 20.711763699
85. 257.5 20.358847629
85. 260. 20.016867796
85. 262.5 19.685251747
85. 265. 19.363466394
85. 267.5 19.051014619
85. 270. 18.747432226
85. 272.5 18.4522852
85. 275. 18.165167237
85. 277.5 17.885697512
85. 280. 17.613518666
85. 282.5 17.348294973
85. 285. 17.089710685
85. 287.5 16.837468523
85. 290. 16.591288304
85. 292.5 16.350905691
85. 295. 16.116071047
85. 297.5 15.996853258
87.5 2.5 93.769803744
87.5 5. 93.769803744
87.5 7.5 93.769803743
87.5 10. 93.769803511
87.5 12.5 93.769798068
87.5 15. 93.769753135
87.5 17.5 93.769550065
87.5 20. 93.768918454
87.5 22.5 93.767382633
87.5 25. 93.764191005
87.5 27.5 93.758239291
87.5 30. 93.748422335
87.5 32.5 93.733361746
87.5 35. 93.711546476
87.5 37.5 93.681379575
87.5 40. 93.641222016
87.5 42.5 93.589431874
87.5 45. 93.524398389
87.5 47.5 93.444571035
87.5 50. 93.348483839
87.5 52.5 93.234775161
87.5 55. 93.10220302
87.5 57.5 92.94965605
87.5 60. 92.776160171
87.5 62.5 92.580881208
87.5 65. 92.362360674
87.5 67.5 92.107553978
87.5 70. 91.828394119
87.5 72.5 91.524693686
87.5 75. 91.196373579
87.5 77.5 90.835928826
87.5 80. 90.436155072
87.5 82.5 90.011959075
87.5 85. 89.563674084
87.5 87.5 89.064608262
87.5 90. 88.540977474
87.5 92.5 87.989936747
87.5 95. 87.387909506
87.5 97.5 86.766064602
87.5 100. 86.095349212
87.5 102.5 85.396785402
87.5 105. 84.655859701
87.5 107.5 83.881345153
87.5 110. 83.064153909
87.5 112.5 82.215704211
87.5 115. 81.317216259
87.5 117.5 80.397475561
87.5 120. 79.414185516
87.5 122.5 78.405503246
87.5 125. 77.356152059
87.5 127.5 76.256615729
87.5 130. 75.128604397
87.5 132.5 73.955118352
87.5 135. 72.733745717
87.5 137.5 71.482139423
87.5 140. 70.194574857
87.5 142.5 68.851484353
87.5 145. 67.479235111
87.5 147.5 66.079671906
87.5 150. 64.636424487
87.5 152.5 63.156808964
87.5 155. 61.65719149
87.5 157.5 60.14212096
87.5 160. 58.583849032
87.5 162.5 57.017883184
87.5 165. 55.452435507
87.5 167.5 53.869246685
87.5 170. 52.288015374
87.5 172.5 50.728591688
87.5 175. 49.163833084
87.5 177.5 47.631394208
87.5 180. 46.122474993
87.5 182.5 44.645349996
87.5 185. 43.206634347
87.5 187.5 41.809141103
87.5 190. 40.455275531
87.5 192.5 39.150880007
87.5 195. 37.896782192
87.5 197.5 36.689986358
87.5 200. 35.536238282
87.5 202.5 34.442080004
87.5 205. 33.389205291
87.5 207.5 32.374262957
87.5 210. 31.435567781
87.5 212.5 30.543481937
87.5 215. 29.684382673
87.5 217.5 28.855793977
87.5 220. 28.055463985
87.5 222.5 27.339164209
87.5 225. 26.66896605
87.5 227.5 26.023086781
87.5 230. 25.399888574
87.5 232.5 24.797873235
87.5 235. 24.215666923
87.5 237.5 23.652006824
87.5 240. 23.105729481
87.5 242.5 22.607095228
87.5 245. 22.191659341
87.5 247.5 21.790617684
87.5 250. 21.40314532
87.5 252.5 21.028479742
87.5 255. 20.665914981
87.5 257.5 20.314796369
87.5 260. 19.974515881
87.5 262.5 19.644507973
87.5 265. 19.324245866
87.5 267.5 19.013238211
87.5 270. 18.711026099
87.5 272.5 18.417180361
87.5 275. 18.13129915
87.5 277.5 17.853005742
87.5 280. 17.581946553
87.5 282.5 17.317789344
87.5 285. 17.060221589
87.5 287.5 16.808948987
87.5 290. 16.563694116
87.5 292.5 16.324195198
87.5 295. 16.090204973
87.5 297.5 15.986086696
90. 2.5 93.769803744
90. 5. 93.769803744
90. 7.5 93.769803743
90. 10. 93.769803511
90. 12.5 93.769798052
90. 15. 93.769752839
90. 17.5 93.769547663
90. 20. 93.768906806
90. 22.5 93.767342675
90. 25. 93.764078713
90. 27.5 93.757986046
90. 30. 93.747922377
90. 32.5 93.732471063
90. 35. 93.710083143
90. 37.5 93.679126861
90. 40. 93.637933546
90. 42.5 93.584838134
90. 45. 93.518213941
90. 47.5 93.436501906
90. 50. 93.33823467
90. 52.5 93.222055785
90. 55. 93.086734256
90. 57.5 92.931174531
90. 60. 92.754422155
90. 62.5 92.555665343
90. 65. 92.331770652
90. 67.5 92.072964807
90. 70. 91.789672079
90. 72.5 91.481731114
90. 75. 91.149087127
90. 77.5 90.781133333
90. 80. 90.376883113
90. 82.5 89.948207127
90. 85. 89.493077711
90. 87.5 88.987690472
90. 90. 88.459730091
90. 92.5 87.899039806
90. 95. 87.293001797
90. 97.5 86.667194243
90. 100. 85.986455998
90. 102.5 85.284372359
90. 105. 84.532968334
90. 107.5 83.755460591
90. 110. 82.927532694
90. 112.5 82.076661155
90. 115. 81.167364194
90. 117.5 80.236171255
90. 120. 79.251781017
90. 122.5 78.231867311
90. 125. 77.182013704
90. 127.5 76.071604259
90. 130. 74.932364793
90. 132.5 73.759790862
90. 135. 72.527798185
90. 137.5 71.265400715
90. 140. 69.973207509
90. 142.5 68.627184943
90. 145. 67.245053284
90. 147.5 65.835747599
90. 150. 64.397361979
90. 152.5 62.909317031
90. 155. 61.401703852
90. 157.5 59.879215578
90. 160. 58.32838089
90. 162.5 56.756833951
90. 165. 55.1867597
90. 167.5 53.612360547
90. 170. 52.028664218
90. 172.5 50.468142045
90. 175. 48.913224528
90. 177.5 47.382137433
90. 180. 45.882985488
90. 182.5 44.409719288
90. 185. 42.980577412
90. 187.5 41.589489309
90. 190. 40.244891024
90. 192.5 38.94946906
90. 195. 37.704226289
90. 197.5 36.505559541
90. 200. 35.363570831
90. 202.5 34.277075993
90. 205. 33.23126022
90. 207.5 32.222831706
90. 210. 31.298386482
90. 212.5 30.412342904
90. 215. 29.558839427
90. 217.5 28.735441608
90. 220. 27.939934133
90. 222.5 27.239648341
90. 225. 26.573804303
90. 227.5 25.931984251
90. 230. 25.312576068
90. 232.5 24.714104457
90. 235. 24.135216027
90. 237.5 23.574666269
90. 240. 23.03130815
90. 242.5 22.549066175
90. 245. 22.136102658
90. 247.5 21.737386098
90. 250. 21.352102924
90. 252.5 20.979500914
90. 255. 20.618883425
90. 257.5 20.269604258
90. 260. 19.931063097
90. 262.5 19.602701427
90. 265. 19.283998888
90. 267.5 18.974470003
90. 270. 18.673661243
90. 272.5 18.381148379
90. 275. 18.096534102
90. 277.5 17.819445863
90. 280. 17.549533931
90. 282.5 17.28646962
90. 285. 17.029943686
90. 287.5 16.779664869
90. 290. 16.535358562
90. 292.5 16.296765596
90. 295. 16.073257259
90. 297.5 15.975040717
92.5 2.5 93.769803744
92.5 5. 93.769803744
92.5 7.5 93.769803743
92.5 10. 93.76980351
92.5 12.5 93.769798033
92.5 15. 93.769752491
92.5 17.5 93.769544892
92.5 20. 93.768893607
92.5 22.5 93.767298018
92.5 25. 93.763954591
92.5 27.5 93.75770862
92.5 30. 93.747378724
92.5 32.5 93.731508514
92.5 35. 93.708509995
92.5 37.5 93.676715874
92.5 40. 93.634427492
92.5 42.5 93.579956648
92.5 45. 93.511661029
92.5 47.5 93.427973567
92.5 50. 93.327426223
92.5 52.5 93.208668585
92.5 55. 93.070481553
92.5 57.5 92.911786347
92.5 60. 92.731649087
92.5 62.5 92.529281303
92.5 65. 92.299809512
92.5 67.5 92.03686131
92.5 70. 91.749290747
92.5 72.5 91.436963133
92.5 75. 91.099848531
92.5 77.5 90.724145721
92.5 80. 90.315272874
92.5 82.5 89.88197149
92.5 85. 89.417795391
92.5 87.5 88.907896442
92.5 90. 88.375467139
92.5 92.5 87.804874576
92.5 95. 87.194693003
92.5 97.5 86.562746347
92.5 100. 85.873783346
92.5 102.5 85.168056514
92.5 105. 84.405929634
92.5 107.5 83.625313588
92.5 110. 82.786408996
92.5 112.5 81.929030121
92.5 115. 81.012669613
92.5 117.5 80.069791173
92.5 120. 79.084212366
92.5 122.5 78.052841947
92.5 125. 76.995002187
92.5 127.5 75.880915263
92.5 130. 74.730237066
92.5 132.5 73.550281808
92.5 135. 72.315722964
92.5 137.5 71.04234804
92.5 140. 69.73908398
92.5 142.5 68.396400001
92.5 145. 67.004237521
92.5 147.5 65.58505714
92.5 150. 64.141517849
92.5 152.5 62.655011111
92.5 155. 61.139329842
92.5 157.5 59.609377997
92.5 160. 58.066085445
92.5 162.5 56.48895813
92.5 165. 54.914291452
92.5 167.5 53.348817167
92.5 170. 51.762740413
92.5 172.5 50.201244392
92.5 175. 48.656322659
92.5 177.5 47.12676582
92.5 180. 45.637537961
92.5 182.5 44.168363584
92.5 185. 42.74895145
92.5 187.5 41.364556698
92.5 190. 40.029378743
92.5 192.5 38.743273506
92.5 195. 37.507034311
92.5 197.5 36.316636347
92.5 200. 35.186805916
92.5 202.5 34.108108541
92.5 205. 33.0694778
92.5 207.5 32.072545849
92.5 210. 31.157932709
92.5 212.5 30.278043501
92.5 215. 29.4302415
92.5 217.5 28.612134199
92.5 220. 27.824609792
92.5 222.5 27.13774485
92.5 225. 26.476341148
92.5 227.5 25.838661869
92.5 230. 25.223120899
92.5 232.5 24.628266112
92.5 235. 24.052764816
92.5 237.5 23.495391041
92.5 240. 22.955014394
92.5 242.5 22.489626214
92.5 245. 22.079187999
92.5 247.5 21.682846818
92.5 250. 21.299800629
92.5 252.5 20.929307648
92.5 255. 20.570680696
92.5 257.5 20.223282176
92.5 260. 19.886519602
92.5 262.5 19.559841602
92.5 265. 19.242734339
92.5 267.5 18.934718308
92.5 270. 18.63534545
92.5 272.5 18.344196562
92.5 275. 18.060878951
92.5 277.5 17.785024322
92.5 280. 17.516286861
92.5 282.5 17.254341502
92.5 285. 16.998882347
92.5 287.5 16.749621229
92.5 290. 16.506286412
92.5 292.5 16.268621388
92.5 295. 16.061461504
92.5 297.5 15.963717988
95. 2.5 93.769803744
95. 5. 93.769803744
95. 7.5 93.769803743
95. 10. 93.76980351
95. 12.5 93.769798009
95. 15. 93.769752079
95. 17.5 93.769541695
95. 20. 93.76887865
95. 22.5 93.767248109
95. 25. 93.763817397
95. 27.5 93.757404717
95. 30. 93.74678759
95. 32.5 93.730468386
95. 35. 93.70681897
95. 37.5 93.67413583
95. 40. 93.630690039
95. 42.5 93.574770336
95. 45. 93.504719138
95. 47.5 93.418961974
95. 50. 93.316030898
95. 52.5 93.194582424
95. 55. 93.053410311
95. 57.5 92.89145354
95. 60. 92.707799784
95. 62.5 92.501684822
95. 65. 92.266428544
95. 67.5 91.99919211
95. 70. 91.707196238
95. 72.5 91.390333497
95. 75. 91.048599313
95. 77.5 90.664904958
95. 80. 90.251261407
95. 82.5 89.813187375
95. 85. 89.339711744
95. 87.5 88.825158672
95. 90. 88.288119418
95. 92.5 87.707372236
95. 95. 87.092912475
95. 97.5 86.450020397
95. 100. 85.757260114
95. 102.5 85.045022898
95. 105. 84.274672664
95. 107.5 83.48658355
95. 110. 82.640712615
95. 112.5 81.771347905
95. 115. 80.853063544
95. 117.5 79.898270732
95. 120. 78.911412394
95. 122.5 77.868364814
95. 125. 76.798366637
95. 127.5 75.684489426
95. 130. 74.522168251
95. 132.5 73.330274035
95. 135. 72.097471614
95. 137.5 70.812940913
95. 140. 69.498438627
95. 142.5 68.155119547
95. 145. 66.75676302
95. 147.5 65.327586319
95. 150. 63.874340359
95. 152.5 62.393884586
95. 155. 60.870074523
95. 157.5 59.33262575
95. 160. 57.787285162
95. 162.5 56.214280319
95. 165. 54.635067864
95. 167.5 53.066993691
95. 170. 51.490286459
95. 172.5 49.927953002
95. 175. 48.393174223
95. 177.5 46.865336797
95. 180. 45.383728536
95. 182.5 43.921342341
95. 185. 42.511334858
95. 187.5 41.134403767
95. 190. 39.808791967
95. 192.5 38.532353988
95. 195. 37.305260085
95. 197.5 36.123264492
95. 200. 35.00599707
95. 202.5 33.935225556
95. 205. 32.903900888
95. 207.5 31.922092589
95. 210. 31.014248921
95. 212.5 30.140622119
95. 215. 29.298623613
95. 217.5 28.485903161
95. 220. 27.715491925
95. 222.5 27.033484448
95. 225. 26.376604692
95. 227.5 25.743145384
95. 230. 25.13154668
95. 232.5 24.54037987
95. 235. 23.968333193
95. 237.5 23.414199431
95. 240. 22.876865034
95. 242.5 22.428792427
95. 245. 22.020931213
95. 247.5 21.627014565
95. 250. 21.246252125
95. 252.5 20.877912688
95. 255. 20.521318671
95. 257.5 20.175841203
95. 260. 19.840895745
95. 262.5 19.515938171
95. 265. 19.200461271
95. 267.5 18.893991603
95. 270. 18.596086667
95. 272.5 18.306332365
95. 275. 18.024340698
95. 277.5 17.749747695
95. 280. 17.482211528
95. 282.5 17.221410813
95. 285. 16.967043053
95. 287.5 16.718823235
95. 290. 16.476482541
95. 292.5 16.239767173
95. 295. 16.049381036
95. 297.5 15.952121231
97.5 2.5 93.769803744
97.5 5. 93.769803744
97.5 7.5 93.769803743
97.5 10. 93.76980351
97.5 12.5 93.769797981
97.5 15. 93.769751592
97.5 17.5 93.769538008
97.5 20. 93.768861701
97.5 22.5 93.767192332
97.5 25. 93.763665756
97.5 27.5 93.757071822
97.5 30. 93.746144863
97.5 32.5 93.729344505
97.5 35. 93.705001397
97.5 37.5 93.671375183
97.5 40. 93.626706455
97.5 42.5 93.569261035
97.5 45. 93.497366519
97.5 47.5 93.409441698
97.5 50. 93.304019562
97.5 52.5 93.179764497
97.5 55. 93.035484136
97.5 57.5 92.870136237
97.5 60. 92.68283103
97.5 62.5 92.472829502
97.5 65. 92.231576756
97.5 67.5 91.959903452
97.5 70. 91.663332198
97.5 72.5 91.341783397
97.5 75. 90.995278352
97.5 77.5 90.603347252
97.5 80. 90.184782912
97.5 82.5 89.741787063
97.5 85. 89.258757983
97.5 87.5 88.739406521
97.5 90. 88.197614521
97.5 92.5 87.606460594
97.5 95. 86.987586131
97.5 97.5 86.333498968
97.5 100. 85.636811505
97.5 102.5 84.912809844
97.5 105. 84.139122629
97.5 107.5 83.338932062
97.5 110. 82.490369338
97.5 112.5 81.608786812
97.5 115. 80.688472923
97.5 117.5 79.72154107
97.5 120. 78.730437901
97.5 122.5 77.678369372
97.5 125. 76.596001731
97.5 127.5 75.482263421
97.5 130. 74.30810133
97.5 132.5 73.104077612
97.5 135. 71.870399672
97.5 137.5 70.577135219
97.5 140. 69.251236488
97.5 142.5 67.896538371
97.5 145. 66.502601973
97.5 147.5 65.063318091
97.5 150. 63.600275927
97.5 152.5 62.11708133
97.5 155. 60.593940837
97.5 157.5 59.048974444
97.5 160. 57.4969523
97.5 162.5 55.932823601
97.5 165. 54.349124705
97.5 167.5 52.777831546
97.5 170. 51.211343829
97.5 172.5 49.648321291
97.5 175. 48.119810654
97.5 177.5 46.597907174
97.5 180. 45.120160218
97.5 182.5 43.668714612
97.5 185. 42.26543141
97.5 187.5 40.899090816
97.5 190. 39.583183777
97.5 192.5 38.316771146
97.5 195. 37.09895743
97.5 197.5 35.926185463
97.5 200. 34.821198002
97.5 202.5 33.758475111
97.5 205. 32.734572488
97.5 207.5 31.768342237
97.5 210. 30.867377884
97.5 212.5 30.000117433
97.5 215. 29.164020755
97.5 217.5 28.356780147
97.5 220. 27.60396281
97.5 222.5 26.926898195
97.5 225. 26.274623368
97.5 227.5 25.645460854
97.5 230. 25.037877313
97.5 232.5 24.450467674
97.5 235. 23.881941316
97.5 237.5 23.33110997
97.5 240. 22.796877111
97.5 242.5 22.36658216
97.5 245. 21.9613484
97.5 247.5 21.569904301
97.5 250. 21.191471331
97.5 252.5 20.825328995
97.5 255. 20.470809435
97.5 257.5 20.127292619
97.5 260. 19.79420206
97.5 262.5 19.471000986
97.5 265. 19.157188903
97.5 267.5 18.852298523
97.5 270. 18.555892989
97.5 272.5 18.267563384
97.5 275. 17.986926477
97.5 277.5 17.713622688
97.5 280. 17.44731424
97.5 282.5 17.187683489
97.5 285. 16.934431399
97.5 287.5 16.687276159
97.5 290. 16.445951923
97.5 292.5 16.210207649
97.5 295. 16.037018807
97.5 297.5 15.940253228
100. 2.5 93.769803744
100. 5. 93.769803744
100. 7.5 93.769803743
100. 10. 93.769803509
100. 12.5 93.769797945
100. 15. 93.769751018
100. 17.5 93.769533754
100. 20. 93.768842495
100. 22.5 93.767129998
100. 25. 93.763498151
100. 27.5 93.756707179
100. 30. 93.745446068
100. 32.5 93.728130196
100. 35. 93.703047955
100. 37.5 93.668421574
100. 40. 93.622461027
100. 42.5 93.563409443
100. 45. 93.489580117
100. 47.5 93.399385849
100. 50. 93.291361472
100. 52.5 93.164180253
100. 55. 93.016664748
100. 57.5 92.847792556
100. 60. 92.656697491
100. 62.5 92.442666711
100. 65. 92.19520077
100. 67.5 91.918939102
100. 70. 91.617639696
100. 72.5 91.291251362
100. 75. 90.938230418
100. 77.5 90.539405934
100. 80. 90.115768628
100. 82.5 89.667699787
100. 85. 89.174862132
100. 87.5 88.650566076
100. 90. 88.103876694
100. 92.5 87.502063933
100. 95. 86.878636319
100. 97.5 86.2131056
100. 100. 85.512358915
100. 102.5 84.776350285
100. 105. 83.999200721
100. 107.5 83.186673014
100. 110. 82.335300783
100. 112.5 81.441271927
100. 115. 80.518820446
100. 117.5 79.539528887
100. 120. 78.535450969
100. 122.5 77.482784732
100. 125. 76.387842227
100. 127.5 75.264739442
100. 130. 74.0879751
100. 132.5 72.871638734
100. 135. 71.625432339
100. 137.5 70.334883113
100. 140. 68.997438964
100. 142.5 67.63122852
100. 145. 66.238095522
100. 147.5 64.792232482
100. 150. 63.319316578
100. 152.5 61.826723667
100. 155. 60.3109295
100. 157.5 58.758437654
100. 160. 57.199758325
100. 162.5 55.641590453
100. 165. 54.056496291
100. 167.5 52.482094364
100. 170. 50.925952847
100. 172.5 49.362401682
100. 175. 47.835136372
100. 177.5 46.324533015
100. 180. 44.850904147
100. 182.5 43.410538923
100. 185. 42.014289838
100. 187.5 40.658677827
100. 190. 39.352644792
100. 192.5 38.096585517
100. 195. 36.888180065
100. 197.5 35.728581708
100. 200. 34.632462519
100. 202.5 33.577905367
100. 205. 32.56153568
100. 207.5 31.611342364
100. 210. 30.71736261
100. 212.5 29.856568351
100. 215. 29.026468129
100. 217.5 28.224797008
100. 220. 27.49005674
100. 222.5 26.818017464
100. 225. 26.17042591
100. 227.5 25.54563462
100. 230. 24.942136966
100. 232.5 24.358551717
100. 235. 23.793609579
100. 237.5 23.246141409
100. 240. 22.720031997
100. 242.5 22.303013019
100. 245. 21.900455904
100. 247.5 21.511531218
100. 250. 21.135472384
100. 252.5 20.771569742
100. 255. 20.419165269
100. 257.5 20.077647886
100. 260. 19.74644926
100. 262.5 19.425040064
100. 265. 19.112926614
100. 267.5 18.809647856
100. 270. 18.514772657
100. 272.5 18.227897354
100. 275. 17.948643554
100. 277.5 17.676656131
100. 280. 17.411601422
100. 282.5 17.15316558
100. 285. 16.901053084
100. 287.5 16.654985377
100. 290. 16.414699628
100. 292.5 16.179947601
100. 295. 16.024377823
100. 297.5 15.928116811
102.5 2.5 93.769803744
102.5 5. 93.769803744
102.5 7.5 93.769803743
102.5 10. 93.769803508
102.5 12.5 93.769797902
102.5 15. 93.769750339
102.5 17.5 93.769528847
102.5 20. 93.768820731
102.5 22.5 93.767060336
102.5 25. 93.763312903
102.5 27.5 93.756307768
102.5 30. 93.744686339
102.5 32.5 93.726818246
102.5 35. 93.700948623
102.5 37.5 93.665261777
102.5 40. 93.617936999
102.5 42.5 93.557195039
102.5 45. 93.481335492
102.5 47.5 93.388765994
102.5 50. 93.278024191
102.5 52.5 93.147793298
102.5 55. 92.996911896
102.5 57.5 92.824378519
102.5 60. 92.629351611
102.5 62.5 92.411145489
102.5 65. 92.157244723
102.5 67.5 91.876240238
102.5 70. 91.570057122
102.5 72.5 91.238673145
102.5 75. 90.877047088
102.5 77.5 90.473011339
102.5 80. 90.0441467
102.5 82.5 89.590851605
102.5 85. 89.087948885
102.5 87.5 88.558560008
102.5 90. 88.00237277
102.5 92.5 87.394102864
102.5 95. 86.765981661
102.5 97.5 86.088759877
102.5 100. 85.383819779
102.5 102.5 84.635563535
102.5 105. 83.854823954
102.5 107.5 83.029726031
102.5 110. 82.175424236
102.5 112.5 81.268723759
102.5 115. 80.340274591
102.5 117.5 79.352156288
102.5 120. 78.334892996
102.5 122.5 77.281535521
102.5 125. 76.173818267
102.5 127.5 75.037520198
102.5 130. 73.861724067
102.5 132.5 72.632899289
102.5 135. 71.373999998
102.5 137.5 70.08566372
102.5 140. 68.737003724
102.5 142.5 67.359158233
102.5 145. 65.954549425
102.5 147.5 64.514306505
102.5 150. 63.0314515
102.5 152.5 61.529421574
102.5 155. 60.012870436
102.5 157.5 58.46102682
102.5 160. 56.895728389
102.5 162.5 55.332049164
102.5 165. 53.757215362
102.5 167.5 52.179828195
102.5 170. 50.625351765
102.5 172.5 49.070245469
102.5 175. 47.544441706
102.5 177.5 46.045269498
102.5 180. 44.576026433
102.5 182.5 43.146873139
102.5 185. 41.757977692
102.5 187.5 40.413224348
102.5 190. 39.117537042
102.5 192.5 37.871857424
102.5 195. 36.672981512
102.5 197.5 35.526978145
102.5 200. 34.439844442
102.5 202.5 33.393564502
102.5 205. 32.384833552
102.5 207.5 31.451140738
102.5 210. 30.564246301
102.5 212.5 29.710013964
102.5 215. 28.886001111
102.5 217.5 28.089985752
102.5 220. 27.3738083
102.5 222.5 26.706873908
102.5 225. 26.064041319
102.5 227.5 25.443693277
102.5 230. 24.844350051
102.5 232.5 24.264654423
102.5 235. 23.703358591
102.5 237.5 23.159312701
102.5 240. 22.652224453
102.5 242.5 22.238102847
102.5 245. 21.838270301
102.5 247.5 21.451910729
102.5 250. 21.078269631
102.5 252.5 20.716648295
102.5 255. 20.366398645
102.5 257.5 20.026918649
102.5 260. 19.697648228
102.5 262.5 19.378065588
102.5 265. 19.067683937
102.5 267.5 18.766048538
102.5 270. 18.472734052
102.5 272.5 18.187342144
102.5 275. 17.90949932
102.5 277.5 17.638854976
102.5 280. 17.375079616
102.5 282.5 17.117863247
102.5 285. 16.866913913
102.5 287.5 16.621956361
102.5 290. 16.382730824
102.5 292.5 16.148991909
102.5 295. 16.011461149
102.5 297.5 15.915714868
105. 2.5 93.769803744
105. 5. 93.769803744
105. 7.5 93.769803743
105. 10. 93.769803508
105. 12.5 93.769797849
105. 15. 93.769749536
105. 17.5 93.769523187
105. 20. 93.768796069
105. 22.5 93.766982484
105. 25. 93.763108156
105. 27.5 93.755870284
105. 30. 93.743860387
105. 32.5 93.725400861
105. 35. 93.698692626
105. 37.5 93.661881632
105. 40. 93.613116506
105. 42.5 93.550596015
105. 45. 93.472606746
105. 47.5 93.37755207
105. 50. 93.263973495
105. 52.5 93.130565306
105. 55. 92.976183259
105. 57.5 92.799847946
105. 60. 92.600743518
105. 62.5 92.378212444
105. 65. 92.117650155
105. 67.5 91.831745341
105. 70. 91.520520066
105. 72.5 91.183981606
105. 75. 90.813495221
105. 77.5 90.404090672
105. 80. 89.969842054
105. 82.5 89.509791067
105. 85. 88.997939458
105. 87.5 88.46330743
105. 90. 87.895654398
105. 92.5 87.282494161
105. 95. 86.649536899
105. 97.5 85.960377262
105. 100. 85.251107401
105. 102.5 84.49036451
105. 105. 83.705904997
105. 107.5 82.86800612
105. 110. 82.010652491
105. 112.5 81.091058077
105. 115. 80.148962086
105. 117.5 79.159340632
105. 120. 78.128686044
105. 122.5 77.071679871
105. 125. 75.953855251
105. 127.5 74.8041764
105. 130. 73.625446686
105. 132.5 72.387796745
105. 135. 71.11604875
105. 137.5 69.814753039
105. 140. 68.469884616
105. 142.5 67.08029206
105. 145. 65.664116413
105. 147.5 64.224038294
105. 150. 62.736666959
105. 152.5 61.2251747
105. 155. 59.699861756
105. 157.5 58.156751148
105. 160. 56.584885573
105. 162.5 55.015783588
105. 165. 53.451312968
105. 167.5 51.871077537
105. 170. 50.31538087
105. 172.5 48.771902686
105. 175. 47.247789016
105. 177.5 45.760170788
105. 180. 44.295592331
105. 182.5 42.877774342
105. 185. 41.496561918
105. 187.5 40.162789371
105. 190. 38.877827144
105. 192.5 37.642646874
105. 195. 36.453414993
105. 197.5 35.321434789
105. 200. 34.243397522
105. 202.5 33.205500631
105. 205. 32.204509129
105. 207.5 31.287785259
105. 210. 30.408072296
105. 212.5 29.560493493
105. 215. 28.742655199
105. 217.5 27.952378501
105. 220. 27.255252332
105. 222.5 26.593499429
105. 225. 25.955498834
105. 227.5 25.339663651
105. 230. 24.744541197
105. 232.5 24.168798418
105. 235. 23.611209156
105. 237.5 23.070642983
105. 240. 22.583045078
105. 242.5 22.171869717
105. 245. 21.774808382
105. 247.5 21.391058452
105. 250. 21.019877616
105. 252.5 20.660578214
105. 255. 20.312522213
105. 257.5 19.975116727
105. 260. 19.647810013
105. 262.5 19.330087896
105. 265. 19.021470556
105. 267.5 18.721509646
105. 270. 18.429785692
105. 272.5 18.14590575
105. 275. 17.869501292
105. 277.5 17.60022629
105. 280. 17.337755473
105. 282.5 17.081782754
105. 285. 16.832019791
105. 287.5 16.588194682
105. 290. 16.350050766
105. 292.5 16.117345537
105. 295. 15.998271902
105. 297.5 15.903050338
107.5 2.5 93.769803744
107.5 5. 93.769803744
107.5 7.5 93.769803743
107.5 10. 93.769803506
107.5 12.5 93.769797785
107.5 15. 93.769748589
107.5 17.5 93.769516657
107.5 20. 93.768768124
107.5 22.5 93.766895482
107.5 25. 93.762881861
107.5 27.5 93.755391102
107.5 30. 93.742962458
107.5 32.5 93.723869617
107.5 35. 93.696268382
107.5 37.5 93.658265985
107.5 40. 93.607980498
107.5 42.5 93.543589195
107.5 45. 93.463366429
107.5 47.5 93.365712297
107.5 50. 93.249173282
107.5 52.5 93.112455923
107.5 55. 92.954434342
107.5 57.5 92.774152355
107.5 60. 92.57082091
107.5 62.5 92.341931575
107.5 65. 92.076355897
107.5 67.5 91.785390073
107.5 70. 91.468961198
107.5 72.5 91.127106584
107.5 75. 90.747501238
107.5 77.5 90.332567872
107.5 80. 89.892776249
107.5 82.5 89.422041976
107.5 85. 88.904751436
107.5 87.5 88.364723737
107.5 90. 87.785348045
107.5 92.5 87.167150596
107.5 95. 86.524920942
107.5 97.5 85.827868911
107.5 100. 85.114130788
107.5 102.5 84.340663544
107.5 105. 83.552037272
107.5 107.5 82.701423493
107.5 110. 81.831122576
107.5 112.5 80.908185736
107.5 115. 79.952231788
107.5 117.5 78.960994377
107.5 120. 77.916747068
107.5 122.5 76.845588796
107.5 125. 75.727873708
107.5 127.5 74.564635042
107.5 130. 73.372002044
107.5 132.5 72.136264054
107.5 135. 70.851520208
107.5 137.5 69.537133897
107.5 140. 68.194311771
107.5 142.5 66.794590778
107.5 145. 65.366769381
107.5 147.5 63.915382379
107.5 150. 62.43494622
107.5 152.5 60.913979861
107.5 155. 59.379925219
107.5 157.5 57.838515769
107.5 160. 56.267250782
107.5 162.5 54.692829175
107.5 165. 53.129922658
107.5 167.5 51.555885213
107.5 170. 49.999160563
107.5 172.5 48.467421973
107.5 175. 46.945239409
107.5 177.5 45.468945977
107.5 180. 44.009666107
107.5 182.5 42.603298698
107.5 185. 41.230108735
107.5 187.5 39.907431217
107.5 190. 38.633582183
107.5 192.5 37.409013452
107.5 195. 36.229533339
107.5 197.5 35.112011481
107.5 200. 34.043175358
107.5 202.5 33.01376173
107.5 205. 32.027948658
107.5 207.5 31.121323901
107.5 210. 30.248884011
107.5 212.5 29.40804624
107.5 215. 28.596465966
107.5 217.5 27.816024726
107.5 220. 27.134423895
107.5 222.5 26.477926145
107.5 225. 25.844827906
107.5 227.5 25.233572767
107.5 230. 24.642735224
107.5 232.5 24.071006517
107.5 235. 23.517182253
107.5 237.5 22.980151555
107.5 240. 22.512513567
107.5 242.5 22.104331914
107.5 245. 21.710087144
107.5 247.5 21.328990205
107.5 250. 20.960311073
107.5 252.5 20.603373237
107.5 255. 20.257548798
107.5 257.5 19.922254099
107.5 260. 19.596945818
107.5 262.5 19.281117476
107.5 265. 18.974296298
107.5 267.5 18.676040394
107.5 270. 18.385936222
107.5 272.5 18.103596294
107.5 275. 17.828657104
107.5 277.5 17.560777254
107.5 280. 17.299635754
107.5 282.5 17.04493047
107.5 285. 16.796376724
107.5 287.5 16.553706004
107.5 290. 16.316664803
107.5 292.5 16.085013538
107.5 295. 15.984813253
107.5 297.5 15.89012621
110. 2.5 93.769803744
110. 5. 93.769803744
110. 7.5 93.769803743
110. 10. 93.769803505
110. 12.5 93.769797707
110. 15. 93.769747469
110. 17.5 93.769509125
110. 20. 93.768736457
110. 22.5 93.766798252
110. 25. 93.762631751
110. 27.5 93.754866255
110. 30. 93.741986298
110. 32.5 93.722215411
110. 35. 93.69366344
110. 37.5 93.654398616
110. 40. 93.602508664
110. 42.5 93.536149945
110. 45. 93.453585454
110. 47.5 93.353213079
110. 50. 93.233585467
110. 52.5 93.093422655
110. 55. 92.931618371
110. 57.5 92.747240846
110. 60. 92.539528942
110. 62.5 92.303922797
110. 65. 92.033297939
110. 67.5 91.737107151
110. 70. 91.415310138
110. 72.5 91.067974768
110. 75. 90.678988254
110. 77.5 90.258363466
110. 80. 89.812867335
110. 82.5 89.331184438
110. 85. 88.808298603
110. 87.5 88.262720444
110. 90. 87.671364655
110. 92.5 87.047980756
110. 95. 86.392838632
110. 97.5 85.691141495
110. 100. 84.965324115
110. 102.5 84.186366204
110. 105. 83.383743998
110. 107.5 82.529883378
110. 110. 81.645437659
110. 112.5 80.720012506
110. 115. 79.749993021
110. 117.5 78.755660769
110. 120. 77.698987767
110. 122.5 76.613490721
110. 125. 75.495789166
110. 127.5 74.318818029
110. 130. 73.11212183
110. 132.5 71.875967762
110. 135. 70.58035141
110. 137.5 69.252753422
110. 140. 67.896743679
110. 142.5 66.502011323
110. 145. 65.062477531
110. 147.5 63.599741663
110. 150. 62.117460948
110. 152.5 60.595830965
110. 155. 59.053069381
110. 157.5 57.503919951
110. 160. 55.942842636
110. 162.5 54.363219224
110. 165. 52.79657164
110. 167.5 51.234292236
110. 170. 49.676745682
110. 172.5 48.153966169
110. 175. 46.636852592
110. 177.5 45.164974752
110. 180. 43.718310898
110. 182.5 42.320478039
110. 185. 40.958683499
110. 187.5 39.647207411
110. 190. 38.38486866
110. 192.5 37.171016211
110. 195. 36.001388883
110. 197.5 34.89876779
110. 200. 33.839231315
110. 202.5 32.818395559
110. 205. 31.850477725
110. 207.5 30.951804647
110. 210. 30.086724885
110. 212.5 29.252711532
110. 215. 28.447469016
110. 217.5 27.68724299
110. 220. 27.011358233
110. 222.5 26.360186355
110. 225. 25.732058161
110. 227.5 25.125447825
110. 230. 24.538957123
110. 232.5 23.971301692
110. 235. 23.421299013
110. 237.5 22.887857863
110. 240. 22.440649823
110. 242.5 22.035507924
110. 245. 21.644123776
110. 247.5 21.265721989
110. 250. 20.899584914
110. 252.5 20.545047274
110. 255. 20.201491387
110. 257.5 19.868342904
110. 260. 19.545066999
110. 262.5 19.23116496
110. 265. 18.926171124
110. 267.5 18.629650127
110. 270. 18.341194416
110. 272.5 18.060422017
110. 275. 17.786974503
110. 277.5 17.52051516
110. 280. 17.260727324
110. 282.5 17.007312865
110. 285. 16.759990809
110. 287.5 16.518496083
110. 290. 16.282578367
110. 292.5 16.068218289
110. 295. 15.971088423
110. 297.5 15.876945521
112.5 2.5 93.769803744
112.5 5. 93.769803744
112.5 7.5 93.769803743
112.5 10. 93.769803503
112.5 12.5 93.769797611
112.5 15. 93.769746147
112.5 17.5 93.769500436
112.5 20. 93.768700574
112.5 22.5 93.766689594
112.5 25. 93.762355321
112.5 27.5 93.754291396
112.5 30. 93.740925104
112.5 32.5 93.720428407
112.5 35. 93.690864412
112.5 37.5 93.650262166
112.5 40. 93.596679347
112.5 42.5 93.52825209
112.5 45. 93.443232997
112.5 47.5 93.3400189
112.5 50. 93.217169877
112.5 52.5 93.073420761
112.5 55. 92.907686175
112.5 57.5 92.719059986
112.5 60. 92.506810106
112.5 62.5 92.264249693
112.5 65. 91.98840931
112.5 67.5 91.686826215
112.5 70. 91.359493317
112.5 72.5 91.006509551
112.5 75. 90.607875928
112.5 77.5 90.181394411
112.5 80. 89.730029689
112.5 82.5 89.237130768
112.5 85. 88.708490776
112.5 87.5 88.157205013
112.5 90. 87.55361086
112.5 92.5 86.924888866
112.5 95. 86.256586047
112.5 97.5 85.550097001
112.5 100. 84.810453518
112.5 102.5 84.027373092
112.5 105. 83.210529965
112.5 107.5 82.353285841
112.5 110. 81.454480841
112.5 112.5 80.526438906
112.5 115. 79.542149573
112.5 117.5 78.532843766
112.5 120. 77.47531444
112.5 122.5 76.375297223
112.5 125. 75.247072445
112.5 127.5 74.066642075
112.5 130. 72.845730384
112.5 132.5 71.595118394
112.5 135. 70.302474747
112.5 137.5 68.961554168
112.5 140. 67.592267276
112.5 142.5 66.196540257
112.5 145. 64.751206308
112.5 147.5 63.277095298
112.5 150. 61.783993758
112.5 152.5 60.270718926
112.5 155. 58.719299953
112.5 157.5 57.162496731
112.5 160. 55.607026499
112.5 162.5 54.026984764
112.5 165. 52.456769461
112.5 167.5 50.906337685
112.5 170. 49.348189242
112.5 172.5 47.826841559
112.5 175. 46.322686737
112.5 177.5 44.855536079
112.5 180. 43.421588576
112.5 182.5 42.031824796
112.5 185. 40.682350583
112.5 187.5 39.382182316
112.5 190. 38.131752377
112.5 192.5 36.928713571
112.5 195. 35.773230479
112.5 197.5 34.681762931
112.5 200. 33.631618437
112.5 202.5 32.619449587
112.5 205. 31.669911143
112.5 207.5 30.779275431
112.5 210. 29.921638322
112.5 212.5 29.094528677
112.5 215. 28.295699934
112.5 217.5 27.556188835
112.5 220. 26.88609074
112.5 222.5 26.240312508
112.5 225. 25.617219378
112.5 227.5 25.015316174
112.5 230. 24.433232028
112.5 232.5 23.869707058
112.5 235. 23.323580702
112.5 237.5 22.793781481
112.5 240. 22.367473939
112.5 242.5 21.965416419
112.5 245. 21.576935648
112.5 247.5 21.201269979
112.5 250. 20.837714216
112.5 252.5 20.485614394
112.5 255. 20.144363122
112.5 257.5 19.813395429
112.5 260. 19.492185054
112.5 262.5 19.180241117
112.5 265. 18.877105132
112.5 267.5 18.582348315
112.5 270. 18.295569166
112.5 272.5 18.016391276
112.5 275. 17.744461347
112.5 277.5 17.479447401
112.5 280. 17.221037147
112.5 282.5 16.968936501
112.5 285. 16.722868238
112.5 287.5 16.482570761
112.5 290. 16.247796978
112.5 292.5 16.053648433
112.5 295. 15.957100684
112.5 297.5 15.863511356
115. 2.5 93.769803744
115. 5. 93.769803744
115. 7.5 93.769803743
115. 10. 93.769803501
115. 12.5 93.769797493
115. 15. 93.769744584
115. 17.5 93.769490412
115. 20. 93.768659913
115. 22.5 93.766568164
115. 25. 93.762049802
115. 27.5 93.753661761
115. 30. 93.739771482
115. 32.5 93.718497973
115. 35. 93.687856908
115. 37.5 93.645838058
115. 40. 93.590469458
115. 42.5 93.519867811
115. 45. 93.432276391
115. 47.5 93.326092218
115. 50. 93.199884136
115. 52.5 93.052403137
115. 55. 92.882586065
115. 57.5 92.689553681
115. 60. 92.4726041
115. 62.5 92.222845885
115. 65. 91.941619927
115. 67.5 91.63447368
115. 70. 91.301433832
115. 72.5 90.941223392
115. 75. 90.534080295
115. 77.5 90.101573932
115. 80. 89.644173854
115. 82.5 89.139789226
115. 85. 88.605233613
115. 87.5 88.046245053
115. 90. 87.431988783
115. 92.5 86.797774591
115. 95. 86.116062811
115. 97.5 85.404632539
115. 100. 84.65092731
115. 102.5 83.863579652
115. 105. 83.032292153
115. 107.5 82.171525593
115. 110. 81.258149059
115. 112.5 80.32257124
115. 115. 79.328599537
115. 117.5 78.304131702
115. 120. 77.245627848
115. 122.5 76.130914162
115. 125. 74.987518621
115. 127.5 73.808018593
115. 130. 72.572746715
115. 132.5 71.307549345
115. 135. 70.013152833
115. 137.5 68.663474051
115. 140. 67.280832228
115. 142.5 65.871944095
115. 145. 64.432917347
115. 147.5 62.947418777
115. 150. 61.443516348
115. 152.5 59.925951943
115. 155. 58.378619721
115. 157.5 56.814264599
115. 160. 55.252517871
115. 162.5 53.684154441
115. 165. 52.110559995
115. 167.5 50.560814626
115. 170. 49.013542296
115. 172.5 47.493904628
115. 175. 46.002798338
115. 177.5 44.540699067
115. 180. 43.119559614
115. 182.5 41.738235062
115. 185. 40.401173243
115. 187.5 39.112856977
115. 190. 37.874298324
115. 192.5 36.682163209
115. 195. 35.542237847
115. 197.5 34.461055668
115. 200. 33.420389369
115. 202.5 32.416970916
115. 205. 31.486301717
115. 207.5 30.603784072
115. 210. 29.753667637
115. 212.5 28.933536903
115. 215. 28.141194238
115. 217.5 27.422901002
115. 220. 26.758656918
115. 222.5 26.118337172
115. 225. 25.500341455
115. 227.5 24.903205282
115. 230. 24.325585192
115. 232.5 23.766245842
115. 235. 23.224048696
115. 237.5 22.706138852
115. 240. 22.293006187
115. 242.5 21.894076244
115. 245. 21.508540299
115. 247.5 21.135650513
115. 250. 20.774714216
115. 252.5 20.425088821
115. 255. 20.086177291
115. 257.5 19.757424101
115. 260. 19.438311615
115. 262.5 19.128356846
115. 265. 18.827108538
115. 267.5 18.534144549
115. 270. 18.249069479
115. 272.5 17.971512536
115. 275. 17.701125601
115. 277.5 17.437581475
115. 280. 17.180572286
115. 282.5 16.929808037
115. 285. 16.685015292
115. 287.5 16.445935967
115. 290. 16.212326234
115. 292.5 16.038809337
115. 295. 15.942853355
115. 297.5 15.849826846
117.5 2.5 93.769803744
117.5 5. 93.769803744
117.5 7.5 93.769803743
117.5 10. 93.769803497
117.5 12.5 93.76979735
117.5 15. 93.769742738
117.5 17.5 93.769478849
117.5 20. 93.768613837
117.5 22.5 93.766432462
117.5 25. 93.761712134
117.5 27.5 93.752972134
117.5 30. 93.738517387
117.5 32.5 93.716412621
117.5 35. 93.684625458
117.5 37.5 93.641106404
117.5 40. 93.583854378
117.5 42.5 93.510967547
117.5 45. 93.420681023
117.5 47.5 93.311393349
117.5 50. 93.181683545
117.5 52.5 93.030320185
117.5 55. 92.856263706
117.5 57.5 92.658663048
117.5 60. 92.436847696
117.5 62.5 92.179641864
117.5 65. 91.892856459
117.5 67.5 91.579972589
117.5 70. 91.241051289
117.5 72.5 90.87082234
117.5 75. 90.457513598
117.5 77.5 90.018811346
117.5 80. 89.55520636
117.5 82.5 89.039063823
117.5 85. 88.498428426
117.5 87.5 87.926358754
117.5 90. 87.306395828
117.5 92.5 86.666532835
117.5 95. 85.971163439
117.5 97.5 85.25464013
117.5 100. 84.486637953
117.5 102.5 83.694875967
117.5 105. 82.8489218
117.5 107.5 81.983803066
117.5 110. 81.056333366
117.5 112.5 80.105124056
117.5 115. 79.109235139
117.5 117.5 78.069420657
117.5 120. 77.002915722
117.5 122.5 75.88024156
117.5 125. 74.721519132
117.5 127.5 73.533675758
117.5 130. 72.293084415
117.5 132.5 71.013183285
117.5 135. 69.703969975
117.5 137.5 68.358446305
117.5 140. 66.962383634
117.5 142.5 65.540295838
117.5 145. 64.094984588
117.5 147.5 62.610683877
117.5 150. 61.096015718
117.5 152.5 59.568499775
117.5 155. 58.031028459
117.5 157.5 56.459239143
117.5 160. 54.891374267
117.5 162.5 53.3347544
117.5 165. 51.757984702
117.5 167.5 50.206924597
117.5 170. 48.672853797
117.5 172.5 47.15521841
117.5 175. 45.677242069
117.5 177.5 44.22053114
117.5 180. 42.812282943
117.5 182.5 41.439779216
117.5 185. 40.115213498
117.5 187.5 38.839174332
117.5 190. 37.612570569
117.5 192.5 36.431421956
117.5 195. 35.307519242
117.5 197.5 34.236704233
117.5 200. 33.205596272
117.5 202.5 32.211006196
117.5 205. 31.299702043
117.5 207.5 30.425378219
117.5 210. 29.582856
117.5 212.5 28.769775316
117.5 215. 27.983987333
117.5 217.5 27.287418296
117.5 220. 26.629092349
117.5 222.5 25.994292998
117.5 225. 25.381454382
117.5 227.5 24.789142711
117.5 230. 24.216041961
117.5 232.5 23.660941367
117.5 235. 23.122724465
117.5 237.5 22.627030614
117.5 240. 22.217266999
117.5 242.5 21.821506404
117.5 245. 21.43895542
117.5 247.5 21.068880081
117.5 250. 20.710600298
117.5 252.5 20.363484919
117.5 255. 20.026947322
117.5 257.5 19.700441483
117.5 260. 19.383458445
117.5 262.5 19.075523169
117.5 265. 18.776191684
117.5 267.5 18.485048534
117.5 270. 18.201704472
117.5 272.5 17.92579437
117.5 275. 17.65697533
117.5 277.5 17.394924977
117.5 280. 17.139339896
117.5 282.5 16.88993422
117.5 285. 16.646438336
117.5 287.5 16.408597711
117.5 290. 16.176171814
117.5 292.5 16.023704572
117.5 295. 15.928349802
117.5 297.5 15.835895165
120. 2.5 93.769803744
120. 5. 93.769803744
120. 7.5 93.769803743
120. 10. 93.769803493
120. 12.5 93.769797175
120. 15. 93.769740558
120. 17.5 93.769465511
120. 20. 93.768561626
120. 22.5 93.766280809
120. 25. 93.761338932
120. 27.5 93.7522168
120. 30. 93.737154076
120. 32.5 93.714159936
120. 35. 93.681153428
120. 37.5 93.636045924
120. 40. 93.576807857
120. 42.5 93.501519878
120. 45. 93.408410211
120. 47.5 93.29588034
120. 50. 93.162520954
120. 52.5 93.007119685
120. 55. 92.828661979
120. 57.5 92.626326266
120. 60. 92.39947459
120. 62.5 92.13456484
120. 65. 91.842042161
120. 67.5 91.523242448
120. 70. 91.17826164
120. 72.5 90.797733877
120. 75. 90.378084106
120. 77.5 89.933011874
120. 80. 89.458675707
120. 82.5 88.934854112
120. 85. 88.387971974
120. 87.5 87.802556039
120. 90. 87.176724462
120. 92.5 86.526897969
120. 95. 85.821777119
120. 97.5 85.1000065
120. 100. 84.317472217
120. 102.5 83.518850418
120. 105. 82.660304192
120. 107.5 81.779289038
120. 110. 80.848918743
120. 112.5 79.881884959
120. 115. 78.883942581
120. 117.5 77.828600421
120. 120. 76.745945221
120. 122.5 75.623173485
120. 125. 74.448974184
120. 127.5 73.245278136
120. 130. 72.006651596
120. 132.5 70.711937423
120. 135. 69.387820665
120. 137.5 68.035633755
120. 140. 66.636861981
120. 142.5 65.201549514
120. 145. 63.74341695
120. 147.5 62.266108209
120. 150. 60.74147524
120. 152.5 59.204095918
120. 155. 57.660585191
120. 157.5 56.097432961
120. 160. 54.523624763
120. 162.5 52.962752242
120. 165. 51.399082502
120. 167.5 49.846970503
120. 170. 48.326170461
120. 172.5 46.810843798
120. 175. 45.342648591
120. 177.5 43.895097902
120. 180. 42.499186261
120. 182.5 41.136526146
120. 185. 39.824531995
120. 187.5 38.561205296
120. 190. 37.34663214
120. 192.5 36.176545687
120. 195. 35.069138905
120. 197.5 34.008766229
120. 200. 32.987290738
120. 202.5 32.009961913
120. 205. 31.110164439
120. 207.5 30.244105287
120. 210. 29.409246379
120. 212.5 28.603282841
120. 215. 27.826929074
120. 217.5 27.149779548
120. 220. 26.497432653
120. 222.5 25.868212693
120. 225. 25.260588207
120. 227.5 24.67315609
120. 230. 24.104627753
120. 232.5 23.553817027
120. 235. 23.019629547
120. 237.5 22.546629626
120. 240. 22.140276957
120. 242.5 21.747726046
120. 245. 21.368198849
120. 247.5 21.000975313
120. 250. 20.645387981
120. 252.5 20.300817186
120. 255. 19.966686771
120. 257.5 19.642460259
120. 260. 19.327637427
120. 262.5 19.021751226
120. 265. 18.724365019
120. 267.5 18.435070085
120. 270. 18.153483369
120. 272.5 17.87924545
120. 275. 17.612018697
120. 277.5 17.351485594
120. 280. 17.097347223
120. 282.5 16.849321882
120. 285. 16.607143819
120. 287.5 16.370562083
120. 290. 16.139339473
120. 292.5 16.008337752
120. 295. 15.913593433
120. 297.5 15.821719533
122.5 2.5 93.769803744
122.5 5. 93.769803744
122.5 7.5 93.769803743
122.5 10. 93.769803488
122.5 12.5 93.769796962
122.5 15. 93.769737982
122.5 17.5 93.769450124
122.5 20. 93.768502463
122.5 22.5 93.766111331
122.5 25. 93.760926459
122.5 27.5 93.751389498
122.5 30. 93.735672039
122.5 32.5 93.711726499
122.5 35. 93.677422938
122.5 37.5 93.630633836
122.5 40. 93.569301907
122.5 42.5 93.491491417
122.5 45. 93.39542508
122.5 47.5 93.279508843
122.5 50. 93.142346623
122.5 52.5 92.982746649
122.5 55. 92.799720833
122.5 57.5 92.592478435
122.5 60. 92.359511382
122.5 62.5 92.087538575
122.5 65. 91.789096707
122.5 67.5 91.464199056
122.5 70. 91.112977002
122.5 72.5 90.721865412
122.5 75. 90.295695914
122.5 77.5 89.844076447
122.5 80. 89.357335478
122.5 82.5 88.827054976
122.5 85. 88.273756252
122.5 87.5 87.674727119
122.5 90. 87.042861988
122.5 92.5 86.378354549
122.5 95. 85.667787472
122.5 97.5 84.931162075
122.5 100. 84.143310961
122.5 102.5 83.328764833
122.5 105. 82.466318452
122.5 107.5 81.569203661
122.5 110. 80.635783909
122.5 112.5 79.652734918
122.5 115. 78.644687023
122.5 117.5 77.581554353
122.5 120. 76.482588619
122.5 122.5 75.355522901
122.5 125. 74.169777813
122.5 127.5 72.950104691
122.5 130. 71.700958024
122.5 132.5 70.403723469
122.5 135. 69.064627428
122.5 137.5 67.697511363
122.5 140. 66.30420312
122.5 142.5 64.855654655
122.5 145. 63.384723038
122.5 147.5 61.895233198
122.5 150. 60.379874607
122.5 152.5 58.832736604
122.5 155. 57.280584568
122.5 157.5 55.728855563
122.5 160. 54.14929542
122.5 162.5 52.584339983
122.5 165. 51.033889645
122.5 167.5 49.481004183
122.5 170. 47.964565582
122.5 172.5 46.460839399
122.5 175. 44.997798986
122.5 177.5 43.564462989
122.5 180. 42.17742515
122.5 182.5 40.82854311
122.5 185. 39.529187884
122.5 187.5 38.279019516
122.5 190. 37.076544916
122.5 192.5 35.918465239
122.5 195. 34.827160278
122.5 197.5 33.777298549
122.5 200. 32.765523713
122.5 202.5 31.80854255
122.5 205. 30.917740888
122.5 207.5 30.0600124
122.5 210. 29.232881485
122.5 212.5 28.434098176
122.5 215. 27.680696456
122.5 217.5 27.010023574
122.5 220. 26.363713458
122.5 222.5 25.740128982
122.5 225. 25.137773014
122.5 227.5 24.555273087
122.5 230. 23.99136803
122.5 232.5 23.444896264
122.5 235. 22.914785532
122.5 237.5 22.464958162
122.5 240. 22.062056773
122.5 242.5 21.672754453
122.5 245. 21.296288551
122.5 247.5 20.931952967
122.5 250. 20.579092911
122.5 252.5 20.237100244
122.5 255. 19.905409313
122.5 257.5 19.583493234
122.5 260. 19.270860556
122.5 262.5 18.967052267
122.5 265. 18.671639103
122.5 267.5 18.384219117
122.5 270. 18.104415491
122.5 272.5 17.831874547
122.5 275. 17.566263956
122.5 277.5 17.307271102
122.5 280. 17.054601598
122.5 282.5 16.80797794
122.5 285. 16.567138268
122.5 287.5 16.331835249
122.5 290. 16.101835039
122.5 292.5 15.99271254
122.5 295. 15.898587704
122.5 297.5 15.807303207
125. 2.5 93.769803744
125. 5. 93.769803744
125. 7.5 93.769803743
125. 10. 93.769803481
125. 12.5 93.769796701
125. 15. 93.769734938
125. 17.5 93.769432374
125. 20. 93.768435422
125. 22.5 93.765921933
125. 25. 93.76047058
125. 27.5 93.750483371
125. 30. 93.734060934
125. 32.5 93.709097809
125. 35. 93.673414763
125. 37.5 93.624845758
125. 40. 93.561306681
125. 42.5 93.480846674
125. 45. 93.381684431
125. 47.5 93.262231971
125. 50. 93.121108079
125. 52.5 92.957143175
125. 55. 92.769377137
125. 57.5 92.55705141
125. 60. 92.316344406
125. 62.5 92.038483215
125. 65. 91.73393602
125. 67.5 91.402754322
125. 70. 91.045105479
125. 72.5 90.643120111
125. 75. 90.210248744
125. 77.5 89.751901498
125. 80. 89.252470698
125. 82.5 88.715556395
125. 85. 88.155668261
125. 87.5 87.542756856
125. 90. 86.904690307
125. 92.5 86.225250042
125. 95. 85.509072314
125. 97.5 84.756756569
125. 100. 83.964028887
125. 102.5 83.133341587
125. 105. 82.266837322
125. 107.5 81.353420644
125. 110. 80.416801131
125. 112.5 79.417548108
125. 115. 78.39252221
125. 117.5 77.328159243
125. 120. 76.212727081
125. 122.5 75.068665084
125. 125. 73.883817812
125. 127.5 72.648050723
125. 130. 71.382560213
125. 132.5 70.088122634
125. 135. 68.734307336
125. 137.5 67.352226034
125. 140. 65.944301613
125. 142.5 64.502556269
125. 145. 63.018863194
125. 147.5 61.517268012
125. 150. 60.002519534
125. 152.5 58.454414434
125. 155. 56.893784543
125. 157.5 55.336195757
125. 160. 53.768409169
125. 162.5 52.1996228
125. 165. 50.654833797
125. 167.5 49.109074733
125. 170. 47.594459256
125. 172.5 46.105261396
125. 175. 44.647755472
125. 177.5 43.228687928
125. 180. 41.850943753
125. 182.5 40.515895605
125. 185. 39.229491305
125. 187.5 37.992685253
125. 190. 36.802369515
125. 192.5 35.661479123
125. 195. 34.581645913
125. 197.5 33.542357285
125. 200. 32.54034541
125. 202.5 31.604227198
125. 205. 30.722482966
125. 207.5 29.873146329
125. 210. 29.053803719
125. 212.5 28.262259736
125. 215. 27.532329609
125. 217.5 26.868189142
125. 220. 26.227970366
125. 222.5 25.610074582
125. 225. 25.013038888
125. 227.5 24.435521386
125. 230. 23.876288276
125. 232.5 23.334202545
125. 235. 22.808214037
125. 237.5 22.38203861
125. 240. 21.982627277
125. 242.5 21.596611024
125. 245. 21.223242613
125. 247.5 20.861829919
125. 250. 20.511730851
125. 252.5 20.172348828
125. 255. 19.843128738
125. 257.5 19.523553321
125. 260. 19.213139937
125. 262.5 18.911437647
125. 265. 18.618024595
125. 267.5 18.332505647
125. 270. 18.054510254
125. 272.5 17.783690521
125. 275. 17.519719452
125. 277.5 17.262289363
125. 280. 17.011110434
125. 282.5 16.765909388
125. 285. 16.526428289
125. 287.5 16.292423448
125. 290. 16.073267277
125. 292.5 15.97683264
125. 295. 15.883336108
125. 297.5 15.792649486
127.5 2.5 93.769803744
127.5 5. 93.769803744
127.5 7.5 93.769803743
127.5 10. 93.769803473
127.5 12.5 93.769796383
127.5 15. 93.769731343
127.5 17.5 93.769411899
127.5 20. 93.768359454
127.5 22.5 93.765710272
127.5 25. 93.759966727
127.5 27.5 93.749490902
127.5 30. 93.732309516
127.5 32.5 93.706258193
127.5 35. 93.66910823
127.5 37.5 93.618655587
127.5 40. 93.552790352
127.5 42.5 93.46954793
127.5 45. 93.367144597
127.5 47.5 93.244000152
127.5 50. 93.098749961
127.5 52.5 92.930248289
127.5 55. 92.737564507
127.5 57.5 92.519973637
127.5 60. 92.271254812
127.5 62.5 91.9873151
127.5 65. 91.676472072
127.5 67.5 91.338816073
127.5 70. 90.974550957
127.5 72.5 90.561396681
127.5 75. 90.121637719
127.5 77.5 89.656378738
127.5 80. 89.143969522
127.5 82.5 88.600243207
127.5 85. 88.030855108
127.5 87.5 87.406524495
127.5 90. 86.762085668
127.5 92.5 86.067459073
127.5 95. 85.345503405
127.5 97.5 84.577262786
127.5 100. 83.77949431
127.5 102.5 82.932448748
127.5 105. 82.061726944
127.5 107.5 81.131806673
127.5 110. 80.178609637
127.5 112.5 79.176191738
127.5 115. 78.134021053
127.5 117.5 77.065046148
127.5 120. 75.936234884
127.5 122.5 74.775046274
127.5 125. 73.584788097
127.5 127.5 72.339005198
127.5 130. 71.057086283
127.5 132.5 69.746099712
127.5 135. 68.396771997
127.5 137.5 66.999702176
127.5 140. 65.57704179
127.5 142.5 64.131649545
127.5 145. 62.645793358
127.5 147.5 61.13218545
127.5 150. 59.606334193
127.5 152.5 58.069118309
127.5 155. 56.500191575
127.5 157.5 54.935769035
127.5 160. 53.380985711
127.5 162.5 51.808637373
127.5 165. 50.26234743
127.5 167.5 48.731228374
127.5 170. 47.218790652
127.5 172.5 45.744163395
127.5 175. 44.292585896
127.5 177.5 42.887831997
127.5 180. 41.519814228
127.5 182.5 40.198647235
127.5 185. 38.925790598
127.5 187.5 37.702269268
127.5 190. 36.52416518
127.5 192.5 35.400964761
127.5 195. 34.332657383
127.5 197.5 33.303997641
127.5 200. 32.311805228
127.5 202.5 31.397072192
127.5 205. 30.524441783
127.5 207.5 29.683553432
127.5 210. 28.872055114
127.5 212.5 28.087805605
127.5 215. 27.381870661
127.5 217.5 26.724314931
127.5 220. 26.090238914
127.5 222.5 25.478082168
127.5 225. 24.88641589
127.5 227.5 24.313928656
127.5 230. 23.75941397
127.5 232.5 23.221759342
127.5 235. 22.707758473
127.5 237.5 22.29789346
127.5 240. 21.902009402
127.5 242.5 21.519315263
127.5 245. 21.149079225
127.5 247.5 20.790623152
127.5 250. 20.443317671
127.5 252.5 20.106577781
127.5 255. 19.779858937
127.5 257.5 19.462653535
127.5 260. 19.154487773
127.5 262.5 18.854918816
127.5 265. 18.563532249
127.5 267.5 18.279939781
127.5 270. 18.003777166
127.5 272.5 17.734702318
127.5 275. 17.472393611
127.5 277.5 17.216548321
127.5 280. 16.966881223
127.5 282.5 16.723123296
127.5 285. 16.48502056
127.5 287.5 16.252332992
127.5 290. 16.056466827
127.5 292.5 15.960701797
127.5 295. 15.867842179
127.5 297.5 15.777761709
130. 2.5 93.769803744
130. 5. 93.769803744
130. 7.5 93.769803743
130. 10. 93.769803462
130. 12.5 93.769795993
130. 15. 93.769727096
130. 17.5 93.769388279
130. 20. 93.768273371
130. 22.5 93.765473733
130. 25. 93.759409849
130. 27.5 93.748403862
130. 30. 93.730405554
130. 32.5 93.703190711
130. 35. 93.664481114
130. 37.5 93.612035382
130. 40. 93.54371898
130. 42.5 93.457555091
130. 45. 93.351759295
130. 47.5 93.224760971
130. 50. 93.075213858
130. 52.5 92.901997768
130. 55. 92.704213139
130. 57.5 92.481169973
130. 60. 92.224159694
130. 62.5 91.933946571
130. 65. 91.616612691
130. 67.5 91.272287844
130. 70. 90.897315829
130. 72.5 90.476589144
130. 75. 90.029753136
130. 77.5 89.557394924
130. 80. 89.031714815
130. 82.5 88.480994853
130. 85. 87.89684155
130. 87.5 87.265903404
130. 90. 86.614918412
130. 92.5 85.904849897
130. 95. 85.176946188
130. 97.5 84.392544766
130. 100. 83.589568904
130. 102.5 82.725947273
130. 105. 81.84175952
130. 107.5 80.904221207
130. 110. 79.933394453
130. 112.5 78.928525887
130. 115. 77.86904602
130. 117.5 76.782074736
130. 120. 75.652979315
130. 122.5 74.474539272
130. 125. 73.266619001
130. 127.5 72.022850708
130. 130. 70.724428108
130. 132.5 69.39684649
130. 135. 68.041515193
130. 137.5 66.639858866
130. 140. 65.202487748
130. 142.5 63.742842812
130. 145. 62.264636561
130. 147.5 60.739953997
130. 150. 59.203153095
130. 152.5 57.660957468
130. 155. 56.099808411
130. 157.5 54.528796187
130. 160. 52.971410911
130. 162.5 51.411417058
130. 165. 49.863957764
130. 167.5 48.347508305
130. 170. 46.837618672
130. 172.5 45.374975082
130. 175. 43.932355504
130. 177.5 42.541906244
130. 180. 41.184106517
130. 182.5 39.876859574
130. 185. 38.618032096
130. 187.5 37.4078367
130. 190. 36.241989666
130. 192.5 35.136989526
130. 195. 34.080255183
130. 197.5 33.062273844
130. 200. 32.084198547
130. 202.5 31.187133265
130. 205. 30.323667921
130. 207.5 29.4912796
130. 210. 28.687677283
130. 212.5 27.910773487
130. 215. 27.22936158
130. 217.5 26.578439493
130. 220. 25.950554544
130. 222.5 25.344184343
130. 225. 24.757934026
130. 227.5 24.190522526
130. 230. 23.640770564
130. 232.5 23.107590106
130. 235. 22.618624126
130. 237.5 22.212545283
130. 240. 21.820224172
130. 242.5 21.440886769
130. 245. 21.073816673
130. 247.5 20.718349743
130. 250. 20.373869334
130. 252.5 20.039802039
130. 255. 19.715613898
130. 257.5 19.400806985
130. 260. 19.09491636
130. 262.5 18.797507316
130. 265. 18.508172908
130. 267.5 18.226531713
130. 270. 17.952225816
130. 272.5 17.684918969
130. 275. 17.42429494
130. 277.5 17.170055996
130. 280. 16.921921531
130. 282.5 16.679626809
130. 285. 16.442921826
130. 287.5 16.211570256
130. 290. 16.039410487
130. 292.5 15.944323797
130. 295. 15.852109492
130. 297.5 15.762643248
132.5 2.5 93.769803744
132.5 5. 93.769803744
132.5 7.5 93.769803743
132.5 10. 93.769803448
132.5 12.5 93.769795518
132.5 15. 93.769722079
132.5 17.5 93.769361032
132.5 20. 93.768175825
132.5 22.5 93.765208285
132.5 25. 93.758794363
132.5 27.5 93.74721323
132.5 30. 93.728335747
132.5 32.5 93.699877051
132.5 35. 93.659509515
132.5 37.5 93.604955229
132.5 40. 93.534056362
132.5 42.5 93.444825532
132.5 45. 93.335479459
132.5 47.5 93.204458999
132.5 50. 93.050438128
132.5 52.5 92.872323966
132.5 55. 92.669249619
132.5 57.5 92.440561494
132.5 60. 92.174972095
132.5 62.5 91.878285761
132.5 65. 91.55426134
132.5 67.5 91.203068661
132.5 70. 90.816537953
132.5 72.5 90.388586586
132.5 75. 89.934480213
132.5 77.5 89.449999353
132.5 80. 88.915583884
132.5 82.5 88.357685109
132.5 85. 87.758487159
132.5 87.5 87.120760784
132.5 90. 86.454673092
132.5 92.5 85.737284109
132.5 95. 84.997753578
132.5 97.5 84.202459471
132.5 100. 83.383858127
132.5 102.5 82.513690763
132.5 105. 81.611613349
132.5 107.5 80.670516265
132.5 110. 79.681881891
132.5 112.5 78.667867746
132.5 115. 77.597452006
132.5 117.5 76.49234626
132.5 120. 75.358955114
132.5 122.5 74.167009709
132.5 125. 72.941334186
132.5 127.5 71.686248683
132.5 130. 70.384471232
132.5 132.5 69.04025982
132.5 135. 67.668368093
132.5 137.5 66.270849003
132.5 140. 64.820568129
132.5 142.5 63.346751199
132.5 145. 61.855071357
132.5 147.5 60.340537808
132.5 150. 58.792958627
132.5 152.5 57.241231686
132.5 155. 55.692026278
132.5 157.5 54.115294384
132.5 160. 52.553431054
132.5 162.5 51.007991759
132.5 165. 49.459711853
132.5 167.5 47.948522235
132.5 170. 46.450999113
132.5 172.5 44.994070176
132.5 175. 43.567126791
132.5 177.5 42.186485955
132.5 180. 40.843888213
132.5 182.5 39.550592037
132.5 185. 38.306287108
132.5 187.5 37.109450949
132.5 190. 35.955930655
132.5 192.5 34.869619499
132.5 195. 33.824498643
132.5 197.5 32.817239063
132.5 200. 31.861586724
132.5 202.5 30.974465478
132.5 205. 30.120211366
132.5 207.5 29.296370198
132.5 210. 28.500711361
132.5 212.5 27.743304517
132.5 215. 27.074844135
132.5 217.5 26.430601221
132.5 220. 25.80895257
132.5 222.5 25.208413605
132.5 225. 24.62762322
132.5 227.5 24.065330563
132.5 230. 23.520383457
132.5 232.5 22.991718249
132.5 235. 22.528274373
132.5 237.5 22.126016722
132.5 240. 21.73729268
132.5 242.5 21.361345215
132.5 245. 20.997473325
132.5 247.5 20.645026857
132.5 250. 20.303401891
132.5 252.5 19.972036625
132.5 255. 19.650407695
132.5 257.5 19.338026866
132.5 260. 19.034438078
132.5 262.5 18.739214774
132.5 265. 18.451957497
132.5 267.5 18.172291718
132.5 270. 17.899865873
132.5 272.5 17.63434958
132.5 275. 17.375432023
132.5 277.5 17.122820482
132.5 280. 16.876238995
132.5 282.5 16.635427137
132.5 285. 16.400138902
132.5 287.5 16.170141685
132.5 290. 16.022102308
132.5 292.5 15.927702463
132.5 295. 15.836141655
132.5 297.5 15.747297513
135. 2.5 93.769803744
135. 5. 93.769803744
135. 7.5 93.769803743
135. 10. 93.76980343
135. 12.5 93.769794938
135. 15. 93.769716151
135. 17.5 93.7693296
135. 20. 93.768065289
135. 22.5 93.76489985
135. 25. 93.758114097
135. 27.5 93.745909126
135. 30. 93.726085628
135. 32.5 93.69629742
135. 35. 93.654167729
135. 37.5 93.597383101
135. 40. 93.523763888
135. 42.5 93.43131394
135. 45. 93.318253072
135. 47.5 93.183035616
135. 50. 93.024357721
135. 52.5 92.841155621
135. 55. 92.632596728
135. 57.5 92.39806529
135. 60. 92.123600791
135. 62.5 91.82023637
135. 65. 91.489316893
135. 67.5 91.131052806
135. 70. 90.732648249
135. 72.5 90.297272903
135. 75. 89.83569883
135. 77.5 89.337269949
135. 80. 88.795448194
135. 82.5 88.230181803
135. 85. 87.615656223
135. 87.5 86.970957376
135. 90. 86.288352884
135. 92.5 85.56461635
135. 95. 84.807709166
135. 97.5 84.006856503
135. 100. 83.170362478
135. 102.5 82.295525208
135. 105. 81.375363898
135. 107.5 80.430536217
135. 110. 79.42391661
135. 112.5 78.391071149
135. 115. 77.319086202
135. 117.5 76.195711112
135. 120. 75.043477254
135. 122.5 73.852315994
135. 125. 72.608799197
135. 127.5 71.335611621
135. 130. 70.033625718
135. 132.5 68.67623035
135. 135. 67.287791158
135. 137.5 65.873985509
135. 140. 64.431206422
135. 142.5 62.943314958
135. 145. 61.438304258
135. 147.5 59.921024241
135. 150. 58.375728872
135. 152.5 56.814708019
135. 155. 55.257785658
135. 157.5 53.69527691
135. 160. 52.129263486
135. 162.5 50.588279565
135. 165. 49.049653177
135. 167.5 47.540544563
135. 170. 46.058984519
135. 172.5 44.608216295
135. 175. 43.196959355
135. 177.5 41.826606275
135. 180. 40.499224423
135. 182.5 39.220201068
135. 185. 37.990624909
135. 187.5 36.807173567
135. 190. 35.67259812
135. 192.5 34.598919366
135. 195. 33.565445838
135. 197.5 32.568945313
135. 200. 31.636261356
135. 202.5 30.759123155
135. 205. 29.914121455
135. 207.5 29.098870001
135. 210. 28.311197957
135. 212.5 27.579613826
135. 215. 26.918359855
135. 217.5 26.280838313
135. 220. 25.665468143
135. 222.5 25.07080232
135. 225. 24.495513287
135. 227.5 23.938380238
135. 230. 23.398277975
135. 232.5 22.874167116
135. 235. 22.436733578
135. 237.5 22.038330468
135. 240. 21.653236084
135. 242.5 21.280710345
135. 245. 20.92006762
135. 247.5 20.570671728
135. 250. 20.231931468
135. 252.5 19.903296641
135. 255. 19.584254479
135. 257.5 19.27432645
135. 260. 18.973065386
135. 262.5 18.680052892
135. 265. 18.394897018
135. 267.5 18.117230146
135. 270. 17.846707083
135. 272.5 17.58300333
135. 275. 17.32581351
135. 277.5 17.07484994
135. 280. 16.829841321
135. 282.5 16.590531558
135. 285. 16.356678667
135. 287.5 16.12805378
135. 290. 16.004546381
135. 292.5 15.910841654
135. 295. 15.819942311
135. 297.5 15.731727946
137.5 2.5 93.769803744
137.5 5. 93.769803744
137.5 7.5 93.769803743
137.5 10. 93.769803406
137.5 12.5 93.769794229
137.5 15. 93.769709149
137.5 17.5 93.769293342
137.5 20. 93.767940035
137.5 22.5 93.764555155
137.5 25. 93.75736223
137.5 27.5 93.744480722
137.5 30. 93.723639464
137.5 32.5 93.692430421
137.5 35. 93.648428115
137.5 37.5 93.589284704
137.5 40. 93.512800369
137.5 42.5 93.416972131
137.5 45. 93.300024983
137.5 47.5 93.160428819
137.5 50. 92.996903972
137.5 52.5 92.808417647
137.5 55. 92.594173227
137.5 57.5 92.352308763
137.5 60. 92.069950059
137.5 62.5 91.759697428
137.5 65. 91.421673388
137.5 67.5 91.05612957
137.5 70. 90.645529514
137.5 72.5 90.202526519
137.5 75. 89.733283253
137.5 77.5 89.220596348
137.5 80. 88.671173056
137.5 82.5 88.098346516
137.5 85. 87.468206293
137.5 87.5 86.816347155
137.5 90. 86.116963408
137.5 92.5 85.386694005
137.5 95. 84.612172687
137.5 97.5 83.80557782
137.5 100. 82.950976084
137.5 102.5 82.071288743
137.5 105. 81.132847934
137.5 107.5 80.170448373
137.5 110. 79.159335059
137.5 112.5 78.107508368
137.5 115. 77.028403721
137.5 117.5 75.892011687
137.5 120. 74.720831877
137.5 122.5 73.520397539
137.5 125. 72.268872348
137.5 127.5 70.977536162
137.5 130. 69.657289958
137.5 132.5 68.304642565
137.5 135. 66.899682528
137.5 137.5 65.469658646
137.5 140. 64.017561856
137.5 142.5 62.532469337
137.5 145. 61.014288956
137.5 147.5 59.484864472
137.5 150. 57.949958446
137.5 152.5 56.381379412
137.5 155. 54.817046512
137.5 157.5 53.265816422
137.5 160. 51.698936035
137.5 162.5 50.156421837
137.5 165. 48.633821498
137.5 167.5 47.127222717
137.5 170. 45.661624031
137.5 172.5 44.217478276
137.5 175. 42.82190975
137.5 177.5 41.462338097
137.5 180. 40.150177627
137.5 182.5 38.886115443
137.5 185. 37.671112626
137.5 187.5 36.50106413
137.5 190. 35.385976838
137.5 192.5 34.324952332
137.5 195. 33.303153495
137.5 197.5 32.317443376
137.5 200. 31.40828133
137.5 202.5 30.541159819
137.5 205. 29.705446808
137.5 207.5 28.898823146
137.5 210. 28.119177093
137.5 212.5 27.41395927
137.5 215. 26.759949993
137.5 217.5 26.129188733
137.5 220. 25.520136219
137.5 222.5 24.93138269
137.5 225. 24.361633903
137.5 227.5 23.80969891
137.5 230. 23.27447934
137.5 232.5 22.754959968
137.5 235. 22.344026133
137.5 237.5 21.949509252
137.5 240. 21.568075586
137.5 242.5 21.199001952
137.5 245. 20.841618055
137.5 247.5 20.495301656
137.5 250. 20.159474259
137.5 252.5 19.833597255
137.5 255. 19.517168473
137.5 257.5 19.209719083
137.5 260. 18.910810815
137.5 262.5 18.620033446
137.5 265. 18.337002545
137.5 267.5 18.061357416
137.5 270. 17.792759256
137.5 272.5 17.530889465
137.5 275. 17.275448123
137.5 277.5 17.026152598
137.5 280. 16.782736277
137.5 282.5 16.544947411
137.5 285. 16.312548056
137.5 287.5 16.085313104
137.5 290. 15.986746829
137.5 292.5 15.893745264
137.5 295. 15.803515139
137.5 297.5 15.715938023
140. 2.5 93.769803744
140. 5. 93.769803744
140. 7.5 93.769803743
140. 10. 93.769803377
140. 12.5 93.769793363
140. 15. 93.769700876
140. 17.5 93.769251516
140. 20. 93.767798102
140. 22.5 93.764169934
140. 25. 93.756531218
140. 27.5 93.742916156
140. 30. 93.720980138
140. 32.5 93.688252921
140. 35. 93.642260942
140. 37.5 93.580623314
140. 40. 93.501121862
140. 42.5 93.401748869
140. 45. 93.280736704
140. 47.5 93.136573014
140. 50. 92.968004393
140. 52.5 92.77403092
140. 55. 92.553893639
140. 57.5 92.303122131
140. 60. 92.013919428
140. 62.5 91.696563042
140. 65. 91.351219768
140. 67.5 90.978182985
140. 70. 90.555058948
140. 72.5 90.104220097
140. 75. 89.627101834
140. 77.5 89.099841575
140. 80. 88.542617315
140. 82.5 87.954877281
140. 85. 87.315987846
140. 87.5 86.656777002
140. 90. 85.940347635
140. 92.5 85.203356881
140. 95. 84.410980541
140. 97.5 83.598457438
140. 100. 82.725530174
140. 102.5 81.831125453
140. 105. 80.88389365
140. 107.5 79.902014437
140. 110. 78.887965296
140. 112.5 77.817008153
140. 115. 76.718035214
140. 117.5 75.5810823
140. 120. 74.390857843
140. 122.5 73.170948903
140. 125. 71.921404716
140. 127.5 70.611882682
140. 130. 69.273376303
140. 132.5 67.907429236
140. 135. 66.503934394
140. 137.5 65.05777651
140. 140. 63.590079685
140. 142.5 62.1047119
140. 145. 60.582974239
140. 147.5 59.041635611
140. 150. 57.496159767
140. 152.5 55.941234402
140. 155. 54.36981719
140. 157.5 52.813497504
140. 160. 51.262472392
140. 162.5 49.718840898
140. 165. 48.211262011
140. 167.5 46.708609742
140. 170. 45.253483656
140. 172.5 43.821917502
140. 175. 42.440651629
140. 177.5 41.09374931
140. 180. 39.796807543
140. 182.5 38.54824285
140. 185. 37.347815115
140. 187.5 36.191180129
140. 190. 35.096135333
140. 192.5 34.047780022
140. 195. 33.037676903
140. 197.5 32.067944758
140. 200. 31.177704559
140. 202.5 30.320628126
140. 205. 29.494235272
140. 207.5 28.696273069
140. 210. 27.924688154
140. 212.5 27.246385331
140. 215. 26.599655489
140. 217.5 25.975690179
140. 220. 25.37299153
140. 222.5 24.790186725
140. 225. 24.226014577
140. 227.5 23.679313791
140. 230. 23.149012652
140. 232.5 22.654397199
140. 235. 22.250176438
140. 237.5 21.859575826
140. 240. 21.481832421
140. 242.5 21.116239872
140. 245. 20.762143173
140. 247.5 20.418933994
140. 250. 20.086046513
140. 252.5 19.762953697
140. 255. 19.44916396
140. 257.5 19.144218172
140. 260. 18.847686958
140. 262.5 18.559168275
140. 265. 18.278285213
140. 267.5 18.004684013
140. 270. 17.738032269
140. 272.5 17.478017295
140. 275. 17.224344642
140. 277.5 16.976736744
140. 280. 16.734931689
140. 282.5 16.498682092
140. 285. 16.267754065
140. 287.5 16.063858871
140. 290. 15.968707811
140. 292.5 15.876417218
140. 295. 15.786863847
140. 297.5 15.69993125
142.5 2.5 93.769803744
142.5 5. 93.769803744
142.5 7.5 93.769803742
142.5 10. 93.769803338
142.5 12.5 93.769792305
142.5 15. 93.769691103
142.5 17.5 93.769203266
142.5 20. 93.767637268
142.5 22.5 93.763739422
142.5 25. 93.755612723
142.5 27.5 93.741202428
142.5 30. 93.718089034
142.5 32.5 93.683739908
142.5 35. 93.635634231
142.5 37.5 93.571359601
142.5 40. 93.488681484
142.5 42.5 93.385589662
142.5 45. 93.260326209
142.5 47.5 93.111398804
142.5 50. 92.937582448
142.5 52.5 92.737912043
142.5 55. 92.511668006
142.5 57.5 92.25167176
142.5 60. 91.95540342
142.5 62.5 91.630722122
142.5 65. 91.277839604
142.5 67.5 90.892973631
142.5 70. 90.461107847
142.5 72.5 90.002220222
142.5 75. 89.516027467
142.5 77.5 88.974861968
142.5 80. 88.409633011
142.5 82.5 87.805346094
142.5 85. 87.158843933
142.5 87.5 86.485537443
142.5 90. 85.758340517
142.5 92.5 85.009648195
142.5 95. 84.203960625
142.5 97.5 83.374557349
142.5 100. 82.493847191
142.5 102.5 81.579710051
142.5 105. 80.62832043
142.5 107.5 79.626793446
142.5 110. 78.599083997
142.5 112.5 77.51939044
142.5 115. 76.400432314
142.5 117.5 75.252698036
142.5 120. 74.053385839
142.5 122.5 72.813942363
142.5 125. 71.544990296
142.5 127.5 70.238504479
142.5 130. 68.881749757
142.5 132.5 67.497664047
142.5 135. 66.088463473
142.5 137.5 64.638241476
142.5 140. 63.155093998
142.5 142.5 61.6550778
142.5 145. 60.142989649
142.5 147.5 58.59130139
142.5 150. 57.035559275
142.5 152.5 55.483895237
142.5 155. 53.916101498
142.5 157.5 52.355089273
142.5 160. 50.818628709
142.5 162.5 49.275574745
142.5 165. 47.770041788
142.5 167.5 46.284754688
142.5 170. 44.83608872
142.5 172.5 43.421591753
142.5 175. 42.051246228
142.5 177.5 40.720904662
142.5 180. 39.439170984
142.5 182.5 38.206653506
142.5 185. 37.020794846
142.5 187.5 35.879367772
142.5 190. 34.80314028
142.5 192.5 33.76746239
142.5 195. 32.769069825
142.5 197.5 31.823964133
142.5 200. 30.944587916
142.5 202.5 30.097579806
142.5 205. 29.28053386
142.5 207.5 28.49126245
142.5 210. 27.740229821
142.5 212.5 27.076936083
142.5 215. 26.437516932
142.5 217.5 25.82038005
142.5 220. 25.224068548
142.5 222.5 24.647246211
142.5 225. 24.088684629
142.5 227.5 23.547251927
142.5 230. 23.021902864
142.5 232.5 22.555240115
142.5 235. 22.15520889
142.5 237.5 21.768552952
142.5 240. 21.394527842
142.5 242.5 21.03244397
142.5 245. 20.681661556
142.5 247.5 20.341586133
142.5 250. 20.011664524
142.5 252.5 19.691381244
142.5 255. 19.380255277
142.5 257.5 19.077837178
142.5 260. 18.783706467
142.5 262.5 18.497469275
142.5 265. 18.218756219
142.5 267.5 17.947220479
142.5 270. 17.682536057
142.5 272.5 17.424396189
142.5 275. 17.172511906
142.5 277.5 16.926610723
142.5 280. 16.686435442
142.5 282.5 16.451743054
142.5 285. 16.222303743
142.5 287.5 16.044829407
142.5 290. 15.950433516
142.5 292.5 15.858861474
142.5 295. 15.769992174
142.5 297.5 15.68371116
145. 2.5 93.769803744
145. 5. 93.769803744
145. 7.5 93.769803742
145. 10. 93.769803289
145. 12.5 93.769791013
145. 15. 93.769679558
145. 17.5 93.769147607
145. 20. 93.767455018
145. 22.5 93.763258291
145. 25. 93.754597528
145. 27.5 93.739325295
145. 30. 93.714945897
145. 32.5 93.678864339
145. 35. 93.628513577
145. 37.5 93.561451439
145. 40. 93.475429203
145. 42.5 93.368436549
145. 45. 93.2387277
145. 47.5 93.084832748
145. 50. 92.90555731
145. 52.5 92.699973097
145. 55. 92.467401636
145. 57.5 92.197852968
145. 60. 91.894291261
145. 62.5 91.562058096
145. 65. 91.2014108
145. 67.5 90.803609974
145. 70. 90.36354127
145. 72.5 89.896387073
145. 75. 89.394916722
145. 77.5 88.845506816
145. 80. 88.272065017
145. 82.5 87.650928531
145. 85. 86.996609812
145. 87.5 86.305129151
145. 90. 85.570768624
145. 92.5 84.802945059
145. 95. 83.990932
145. 97.5 83.141821838
145. 100. 82.255740506
145. 102.5 81.321680268
145. 105. 80.363605241
145. 107.5 79.344593868
145. 110. 78.296164161
145. 112.5 77.214466226
145. 115. 76.07540764
145. 117.5 74.906973415
145. 120. 73.708238361
145. 122.5 72.449206976
145. 125. 71.1604152
145. 127.5 69.84288309
145. 130. 68.482268505
145. 132.5 67.080113299
145. 135. 65.653170542
145. 137.5 64.204441565
145. 140. 62.71251969
145. 142.5 61.198076437
145. 145. 59.672670248
145. 147.5 58.133820645
145. 150. 56.568136595
145. 152.5 55.008286924
145. 155. 53.455898607
145. 157.5 51.890610908
145. 160. 50.352324151
145. 162.5 48.826656927
145. 165. 47.323666845
145. 167.5 45.855702472
145. 170. 44.414020582
145. 172.5 43.016555054
145. 175. 41.657679198
145. 177.5 40.34386562
145. 180. 39.078033011
145. 182.5 37.861414889
145. 185. 36.690111777
145. 187.5 35.569541184
145. 190. 34.507056413
145. 192.5 33.484057627
145. 195. 32.497384405
145. 197.5 31.577486257
145. 200. 30.708987165
145. 202.5 29.872065599
145. 205. 29.06438869
145. 207.5 28.283833156
145. 210. 27.56108413
145. 212.5 26.905655149
145. 215. 26.273574526
145. 217.5 25.663295412
145. 220. 25.073401458
145. 222.5 24.502592684
145. 225. 23.949673156
145. 227.5 23.413540172
145. 230. 22.893174758
145. 232.5 22.454962627
145. 235. 22.05914786
145. 237.5 21.676463382
145. 240. 21.306183109
145. 242.5 20.947634123
145. 245. 20.600191807
145. 247.5 20.2632755
145. 250. 19.936344627
145. 252.5 19.618895219
145. 255. 19.310456806
145. 257.5 19.010589614
145. 260. 18.718882044
145. 262.5 18.434948396
145. 265. 18.158426811
145. 267.5 17.888977412
145. 270. 17.626280609
145. 272.5 17.370035567
145. 275. 17.119958808
145. 277.5 16.875782934
145. 280. 16.637255472
145. 282.5 16.404137801
145. 285. 16.176204188
145. 287.5 16.02556129
145. 290. 15.931928165
145. 292.5 15.841082017
145. 295. 15.752903887
145. 297.5 15.667281316
147.5 2.5 93.769803744
147.5 5. 93.769803744
147.5 7.5 93.769803742
147.5 10. 93.769803226
147.5 12.5 93.769789435
147.5 15. 93.769665919
147.5 17.5 93.7690834
147.5 20. 93.767248497
147.5 22.5 93.762720585
147.5 25. 93.753475439
147.5 27.5 93.737269146
147.5 30. 93.711528695
147.5 32.5 93.67359697
147.5 35. 93.62086197
147.5 37.5 93.550853704
147.5 40. 93.461311626
147.5 42.5 93.350227866
147.5 45. 93.215871374
147.5 47.5 93.056797117
147.5 50. 92.871843604
147.5 52.5 92.66012138
147.5 55. 92.420994827
147.5 57.5 92.141555688
147.5 60. 91.830466584
147.5 62.5 91.490448597
147.5 65. 91.121805278
147.5 67.5 90.710714903
147.5 70. 90.262217692
147.5 72.5 89.786574065
147.5 75. 89.269488281
147.5 77.5 88.711617975
147.5 80. 88.12975067
147.5 82.5 87.491455906
147.5 85. 86.829112561
147.5 87.5 86.119180217
147.5 90. 85.377449768
147.5 92.5 84.590248595
147.5 95. 83.771704544
147.5 97.5 82.902668892
147.5 100. 82.011014119
147.5 102.5 81.056836225
147.5 105. 80.077540495
147.5 107.5 79.055214551
147.5 110. 77.985928119
147.5 112.5 76.888520078
147.5 115. 75.742764666
147.5 117.5 74.553553764
147.5 120. 73.334670466
147.5 122.5 72.076563741
147.5 125. 70.767926964
147.5 127.5 69.430470436
147.5 130. 68.065778904
147.5 132.5 66.654642962
147.5 135. 65.210093069
147.5 137.5 63.744338695
147.5 140. 62.261259426
147.5 142.5 60.733637216
147.5 145. 59.195211864
147.5 147.5 57.652976091
147.5 150. 56.093866358
147.5 152.5 54.526231605
147.5 155. 52.973801007
147.5 157.5 51.420076743
147.5 160. 49.880451334
147.5 162.5 48.372116392
147.5 165. 46.872184597
147.5 167.5 45.419986402
147.5 170. 43.987336956
147.5 172.5 42.606857521
147.5 175. 41.260016487
147.5 177.5 39.962690225
147.5 180. 38.713417689
147.5 182.5 37.512591627
147.5 185. 36.355823238
147.5 187.5 35.25670284
147.5 190. 34.207946432
147.5 192.5 33.197622068
147.5 195. 32.22267108
147.5 197.5 31.328571058
147.5 200. 30.470956902
147.5 202.5 29.644135192
147.5 205. 28.845844933
147.5 207.5 28.074026187
147.5 210. 27.380127754
147.5 212.5 26.732585668
147.5 215. 26.107868053
147.5 217.5 25.504472966
147.5 220. 24.921024124
147.5 222.5 24.3562574
147.5 225. 23.809009011
147.5 227.5 23.278205161
147.5 230. 22.762852921
147.5 232.5 22.353590809
147.5 235. 21.962017685
147.5 237.5 21.583329849
147.5 240. 21.216819473
147.5 242.5 20.861830217
147.5 245. 20.517752543
147.5 247.5 20.18401954
147.5 250. 19.86010318
147.5 252.5 19.545510974
147.5 255. 19.239782967
147.5 257.5 18.942489031
147.5 260. 18.653226434
147.5 262.5 18.371617632
147.5 265. 18.097308286
147.5 267.5 17.829965455
147.5 270. 17.569275962
147.5 272.5 17.314944901
147.5 275. 17.066694288
147.5 277.5 16.824261824
147.5 280. 16.587399762
147.5 282.5 16.355873883
147.5 285. 16.129462546
147.5 287.5 16.006059015
147.5 290. 15.913196003
147.5 292.5 15.82308286
147.5 295. 15.735602779
147.5 297.5 15.650645307
150. 2.5 93.769803744
150. 5. 93.769803744
150. 7.5 93.769803741
150. 10. 93.769803144
150. 12.5 93.769787508
150. 15. 93.769649807
150. 17.5 93.769009332
150. 20. 93.767014474
150. 22.5 93.762119648
150. 25. 93.752235188
150. 27.5 93.735016872
150. 30. 93.707813453
150. 32.5 93.667906173
150. 35. 93.612639582
150. 37.5 93.539518048
150. 40. 93.446271757
150. 42.5 93.330898004
150. 45. 93.191683158
150. 47.5 93.027209626
150. 50. 92.836351135
150. 52.5 92.618259118
150. 55. 92.372132123
150. 57.5 92.08266415
150. 60. 91.763807105
150. 62.5 91.415765134
150. 65. 91.038888639
150. 67.5 90.614145447
150. 70. 90.156988623
150. 72.5 89.67262748
150. 75. 89.139581237
150. 77.5 88.573029459
150. 80. 87.976649611
150. 82.5 87.326750946
150. 85. 86.656170676
150. 87.5 85.927502806
150. 90. 85.17819261
150. 92.5 84.371361405
150. 95. 83.545372449
150. 97.5 82.656893354
150. 100. 81.744778136
150. 102.5 80.784967897
150. 105. 79.784291512
150. 107.5 78.757182507
150. 110. 77.668163453
150. 112.5 76.548991319
150. 115. 75.400899909
150. 117.5 74.192236688
150. 120. 72.9520758
150. 122.5 71.682433422
150. 125. 70.367347835
150. 127.5 69.010018163
150. 130. 67.625578813
150. 132.5 66.216297659
150. 135. 64.759107714
150. 137.5 63.276537177
150. 140. 61.777517001
150. 142.5 60.261684171
150. 145. 58.710559916
150. 147.5 57.15714004
150. 150. 55.608182796
150. 152.5 54.037720083
150. 155. 52.480132858
150. 157.5 50.943496138
150. 160. 49.403039544
150. 162.5 47.901187137
150. 165. 46.41563769
150. 167.5 44.970295769
150. 170. 43.556091196
150. 172.5 42.188092985
150. 175. 40.858320189
150. 177.5 39.57743295
150. 180. 38.345321228
150. 182.5 37.160245366
150. 185. 36.017983803
150. 187.5 34.940919969
150. 190. 33.905870907
150. 192.5 32.9082101
150. 195. 31.956426642
150. 197.5 31.077277087
150. 200. 30.230550489
150. 202.5 29.413837164
150. 205. 28.624946747
150. 207.5 27.861881618
150. 210. 27.197406886
150. 212.5 26.557770256
150. 215. 25.940436841
150. 217.5 25.343949012
150. 220. 24.766970065
150. 222.5 24.208271309
150. 225. 23.666720774
150. 227.5 23.141273286
150. 230. 22.651843683
150. 232.5 22.251150662
150. 235. 21.86384265
150. 237.5 21.489175051
150. 240. 21.126458166
150. 242.5 20.775052125
150. 245. 20.434362386
150. 247.5 20.10383571
150. 250. 19.782956563
150. 252.5 19.471243888
150. 255. 19.168248208
150. 257.5 18.873549014
150. 260. 18.586752416
150. 262.5 18.307489015
150. 265. 18.035411978
150. 267.5 17.770195296
150. 270. 17.511532196
150. 272.5 17.259133705
150. 275. 17.012727334
150. 277.5 16.772055883
150. 280. 16.536876343
150. 282.5 16.306958898
150. 285. 16.082086007
150. 287.5 15.986327107
150. 290. 15.894241304
150. 292.5 15.804868041
150. 295. 15.71809267
150. 297.5 15.633806744
152.5 2.5 93.769803744
152.5 5. 93.769803744
152.5 7.5 93.769803741
152.5 10. 93.76980304
152.5 12.5 93.769785154
152.5 15. 93.769630772
152.5 17.5 93.76892389
152.5 20. 93.766749286
152.5 22.5 93.76144804
152.5 25. 93.750864315
152.5 27.5 93.732549725
152.5 30. 93.703774084
152.5 32.5 93.661757741
152.5 35. 93.603803557
152.5 37.5 93.527392668
152.5 40. 93.430248752
152.5 42.5 93.310377138
152.5 45. 93.166084442
152.5 47.5 92.995983145
152.5 50. 92.798984585
152.5 52.5 92.574283167
152.5 55. 92.318235096
152.5 57.5 92.021056546
152.5 60. 91.694184278
152.5 62.5 91.337872741
152.5 65. 90.951732367
152.5 67.5 90.513751475
152.5 70. 90.047698215
152.5 72.5 89.554386063
152.5 75. 89.005026548
152.5 77.5 88.429567017
152.5 80. 87.81504666
152.5 82.5 87.156627349
152.5 85. 86.470168569
152.5 87.5 85.729899355
152.5 90. 84.965429104
152.5 92.5 84.146075841
152.5 95. 83.298708472
152.5 97.5 82.404279568
152.5 100. 81.470524492
152.5 102.5 80.505854848
152.5 105. 79.483633655
152.5 107.5 78.433997768
152.5 110. 77.342647591
152.5 112.5 76.201612283
152.5 115. 75.03101063
152.5 117.5 73.822810656
152.5 120. 72.561345968
152.5 122.5 71.270134635
152.5 125. 69.950259959
152.5 127.5 68.581352978
152.5 130. 67.17728301
152.5 132.5 65.748737465
152.5 135. 64.29877989
152.5 137.5 62.800927044
152.5 140. 61.28625664
152.5 142.5 59.761152975
152.5 145. 58.21865444
152.5 147.5 56.654452955
152.5 150. 55.096614424
152.5 152.5 53.542737884
152.5 155. 51.980492441
152.5 157.5 50.445536873
152.5 160. 48.920112847
152.5 162.5 47.420940731
152.5 165. 45.954063852
152.5 167.5 44.516173789
152.5 170. 43.120332136
152.5 172.5 41.764597885
152.5 175. 40.452648407
152.5 177.5 39.188595976
152.5 180. 37.973809442
152.5 182.5 36.804434658
152.5 185. 35.683144059
152.5 187.5 34.62225736
152.5 190. 33.600888189
152.5 192.5 32.615874071
152.5 195. 31.691074208
152.5 197.5 30.823661453
152.5 200. 29.987819994
152.5 202.5 29.18121892
152.5 205. 28.401737222
152.5 207.5 27.668012382
152.5 210. 27.01296708
152.5 212.5 26.381250971
152.5 215. 25.77131973
152.5 217.5 25.181759425
152.5 220. 24.611272416
152.5 222.5 24.058665022
152.5 225. 23.522836725
152.5 227.5 23.002770671
152.5 230. 22.543809801
152.5 232.5 22.1476681
152.5 235. 21.76464697
152.5 237.5 21.394021637
152.5 240. 21.035120387
152.5 242.5 20.687319705
152.5 245. 20.350039947
152.5 247.5 20.022741469
152.5 250. 19.704921164
152.5 252.5 19.396109355
152.5 255. 19.095866999
152.5 257.5 18.803783173
152.5 260. 18.519472804
152.5 262.5 18.242574613
152.5 265. 17.972749261
152.5 267.5 17.709677657
152.5 270. 17.45305943
152.5 272.5 17.202611533
152.5 275. 16.958066971
152.5 277.5 16.719173644
152.5 280. 16.485693284
152.5 282.5 16.257400482
152.5 285. 16.060465852
152.5 287.5 15.966370112
152.5 290. 15.875068363
152.5 292.5 15.786441622
152.5 295. 15.7003774
152.5 297.5 15.616769263
155. 2.5 93.769803744
155. 5. 93.769803744
155. 7.5 93.76980374
155. 10. 93.769802906
155. 12.5 93.769782279
155. 15. 93.769608285
155. 17.5 93.768825326
155. 20. 93.766448781
155. 22.5 93.760697442
155. 25. 93.749349043
155. 27.5 93.729847151
155. 30. 93.699382202
155. 32.5 93.65511467
155. 35. 93.594307766
155. 37.5 93.514422048
155. 40. 93.413177641
155. 42.5 93.288590949
155. 45. 93.138991771
155. 47.5 92.963025397
155. 50. 92.759643206
155. 52.5 92.528084688
155. 55. 92.261749341
155. 57.5 91.956604669
155. 60. 91.621462923
155. 62.5 91.256629595
155. 65. 90.856410016
155. 67.5 90.409375279
155. 70. 89.934182833
155. 72.5 89.425487925
155. 75. 88.865646571
155. 77.5 88.281047678
155. 80. 87.648056595
155. 82.5 86.980889323
155. 85. 86.274504525
155. 87.5 85.52616212
155. 90. 84.740718507
155. 92.5 83.914173593
155. 95. 83.045205175
155. 97.5 82.144601038
155. 100. 81.189011538
155. 102.5 80.20781385
155. 105. 79.175331277
155. 107.5 78.103043129
155. 110. 77.002253005
155. 112.5 75.846149888
155. 115. 74.652983395
155. 117.5 73.429967829
155. 120. 72.162266271
155. 122.5 70.849515328
155. 125. 69.508029293
155. 127.5 68.139473991
155. 130. 66.72072612
155. 132.5 65.273108944
155. 135. 63.804726069
155. 137.5 62.317392488
155. 140. 60.787383969
155. 142.5 59.248216677
155. 145. 57.705902922
155. 147.5 56.144871671
155. 150. 54.578637819
155. 152.5 53.028229234
155. 155. 51.474881133
155. 157.5 49.938476744
155. 160. 48.431689947
155. 162.5 46.935793201
155. 165. 45.48749572
155. 167.5 44.057671466
155. 170. 42.680103933
155. 172.5 41.337264213
155. 175. 40.043055105
155. 177.5 38.796736886
155. 180. 37.598944661
155. 182.5 36.445214829
155. 185. 35.34688622
155. 187.5 34.300777269
155. 190. 33.293054314
155. 192.5 32.320664192
155. 195. 31.423471236
155. 197.5 30.567779763
155. 200. 29.742816129
155. 202.5 28.946326633
155. 205. 28.176258326
155. 207.5 27.473402914
155. 210. 26.826853215
155. 212.5 26.20306928
155. 215. 25.600555037
155. 217.5 25.017939618
155. 220. 24.45396391
155. 222.5 23.907468792
155. 225. 23.377384823
155. 227.5 22.862723152
155. 230. 22.434739776
155. 232.5 22.043168932
155. 235. 21.664454782
155. 237.5 21.297892193
155. 240. 20.942827288
155. 242.5 20.598652781
155. 245. 20.264803819
155. 247.5 19.940754266
155. 250. 19.626013372
155. 252.5 19.320122776
155. 255. 19.022653824
155. 257.5 18.733205138
155. 260. 18.45140043
155. 262.5 18.176886519
155. 265. 17.909331536
155. 267.5 17.648423296
155. 270. 17.393867819
155. 272.5 17.145387975
155. 275. 16.902722263
155. 277.5 16.665623678
155. 280. 16.433858693
155. 282.5 16.20720631
155. 285. 16.039457648
155. 287.5 15.9461926
155. 290. 15.8556815
155. 292.5 15.767807687
155. 295. 15.682460834
155. 297.5 15.599536522
157.5 2.5 93.769803744
157.5 5. 93.769803744
157.5 7.5 93.769803739
157.5 10. 93.769802734
157.5 12.5 93.769778767
157.5 15. 93.76958172
157.5 17.5 93.768711625
157.5 20. 93.766108256
157.5 22.5 93.759858557
157.5 25. 93.747674135
157.5 27.5 93.726886623
157.5 30. 93.69460691
157.5 32.5 93.647936928
157.5 35. 93.584102557
157.5 37.5 93.50054668
157.5 40. 93.39498904
157.5 42.5 93.265460311
157.5 45. 93.11031654
157.5 47.5 92.928238627
157.5 50. 92.718220479
157.5 52.5 92.479548796
157.5 55. 92.202547438
157.5 57.5 91.889173525
157.5 60. 91.545500832
157.5 62.5 91.171886617
157.5 65. 90.757192059
157.5 67.5 90.300851115
157.5 70. 89.816270604
157.5 72.5 89.290500142
157.5 75. 88.721254577
157.5 77.5 88.127279275
157.5 80. 87.475478611
157.5 82.5 86.799331095
157.5 85. 86.072719063
157.5 87.5 85.316072716
157.5 90. 84.509391687
157.5 92.5 83.675425275
157.5 95. 82.784624944
157.5 97.5 81.87025588
157.5 100. 80.899994592
157.5 102.5 79.895608535
157.5 105. 78.859137528
157.5 107.5 77.764067884
157.5 110. 76.639670946
157.5 112.5 75.48236074
157.5 115. 74.266576626
157.5 117.5 73.020494832
157.5 120. 71.744809461
157.5 122.5 70.420360985
157.5 125. 69.057358264
157.5 127.5 67.667443062
157.5 130. 66.252983096
157.5 132.5 64.789258056
157.5 135. 63.302727283
157.5 137.5 61.800349401
157.5 140. 60.280798885
157.5 142.5 58.727968531
157.5 145. 57.173641728
157.5 147.5 55.624595288
157.5 150. 54.054226842
157.5 152.5 52.498313695
157.5 155. 50.963294629
157.5 157.5 49.42603568
157.5 160. 47.927898547
157.5 162.5 46.445777385
157.5 165. 45.004977957
157.5 167.5 43.594834637
157.5 170. 42.231583178
157.5 172.5 40.906148669
157.5 175. 39.629589957
157.5 177.5 38.40166522
157.5 180. 37.220785602
157.5 182.5 36.082637854
157.5 185. 35.007924256
157.5 187.5 33.976539331
157.5 190. 32.982422909
157.5 192.5 32.029957
157.5 195. 31.153676871
157.5 197.5 30.309686055
157.5 200. 29.495588187
157.5 202.5 28.709205188
157.5 205. 27.948550839
157.5 207.5 27.277159439
157.5 210. 26.639109459
157.5 212.5 26.023266023
157.5 215. 25.42818053
157.5 217.5 24.852524514
157.5 220. 24.295076839
157.5 222.5 23.75471248
157.5 225. 23.230392675
157.5 227.5 22.724977007
157.5 230. 22.32466108
157.5 232.5 21.937678846
157.5 235. 21.563290125
157.5 237.5 21.200809232
157.5 240. 20.849599967
157.5 242.5 20.509071135
157.5 245. 20.178672566
157.5 247.5 19.857891534
157.5 250. 19.546249564
157.5 252.5 19.243299552
157.5 255. 18.948623173
157.5 257.5 18.661828551
157.5 260. 18.382548147
157.5 262.5 18.110436845
157.5 265. 17.845170227
157.5 267.5 17.586442995
157.5 270. 17.333967543
157.5 272.5 17.087472653
157.5 275. 16.846702303
157.5 277.5 16.611414587
157.5 280. 16.381380711
157.5 282.5 16.156384091
157.5 285. 16.018226999
157.5 287.5 15.925799159
157.5 290. 15.836085052
157.5 292.5 15.748970339
157.5 295. 15.664346855
157.5 297.5 15.582112198
160. 2.5 93.769803744
160. 5. 93.769803744
160. 7.5 93.769803737
160. 10. 93.769802514
160. 12.5 93.769774478
160. 15. 93.769550337
160. 17.5 93.768580462
160. 20. 93.765722378
160. 22.5 93.75892099
160. 25. 93.745822744
160. 27.5 93.723643443
160. 30. 93.689414583
160. 32.5 93.640181202
160. 35. 93.573134475
160. 37.5 93.485702773
160. 40. 93.375608834
160. 42.5 93.240900968
160. 45. 93.079964642
160. 47.5 92.891519251
160. 50. 92.674603749
160. 52.5 92.428554196
160. 55. 92.140495028
160. 57.5 91.818620919
160. 60. 91.466148341
160. 62.5 91.083487037
160. 65. 90.653910934
160. 67.5 90.188004729
160. 70. 89.693780939
160. 72.5 89.150551427
160. 75. 88.571654228
160. 77.5 87.961320631
160. 80. 87.297101379
160. 82.5 86.611736409
160. 85. 85.86458645
160. 87.5 85.09940163
160. 90. 84.271209676
160. 92.5 83.421608956
160. 95. 82.516717985
160. 97.5 81.578912143
160. 100. 80.60321698
160. 102.5 79.575480801
160. 105. 78.519679799
160. 107.5 77.416809833
160. 110. 76.268721384
160. 112.5 75.090635259
160. 115. 73.871538665
160. 117.5 72.602392344
160. 120. 71.303377678
160. 122.5 69.975677794
160. 125. 68.598036441
160. 127.5 67.186932046
160. 130. 65.751707065
160. 132.5 64.295543763
160. 135. 62.792643894
160. 137.5 61.273455208
160. 140. 59.744635209
160. 142.5 58.200325557
160. 145. 56.634477456
160. 147.5 55.075972226
160. 150. 53.523349473
160. 152.5 51.962522915
160. 155. 50.429902353
160. 157.5 48.908224539
160. 160. 47.413047669
160. 162.5 45.950920377
160. 165. 44.518181852
160. 167.5 43.127703814
160. 170. 41.777648061
160. 172.5 40.471303198
160. 175. 39.21272818
160. 177.5 38.003442712
160. 180. 36.839387247
160. 182.5 35.722349195
160. 185. 34.666321218
160. 187.5 33.649600463
160. 190. 32.6690451
160. 192.5 31.745443459
160. 195. 30.881748456
160. 197.5 30.049432743
160. 200. 29.246183989
160. 202.5 28.469898122
160. 205. 27.732061407
160. 207.5 27.079328879
160. 210. 26.449779233
160. 212.5 25.841881382
160. 215. 25.254233389
160. 217.5 24.685548518
160. 220. 24.134643035
160. 222.5 23.60042553
160. 225. 23.081887514
160. 227.5 22.609028768
160. 230. 22.21360102
160. 232.5 21.831223399
160. 235. 21.46117693
160. 237.5 21.102795179
160. 240. 20.755459449
160. 242.5 20.418594498
160. 245. 20.091664712
160. 247.5 19.774170676
160. 250. 19.465646105
160. 252.5 19.165655075
160. 255. 18.873789535
160. 257.5 18.589667059
160. 260. 18.312928814
160. 262.5 18.04323772
160. 265. 17.780276779
160. 267.5 17.523747558
160. 270. 17.27336881
160. 272.5 17.028875211
160. 275. 16.790016216
160. 277.5 16.556555001
160. 280. 16.32826751
160. 282.5 16.104941565
160. 285. 15.996778777
160. 287.5 15.905194397
160. 290. 15.816283378
160. 292.5 15.729933701
160. 295. 15.646039365
160. 297.5 15.564499985
162.5 2.5 93.769803744
162.5 5. 93.769803744
162.5 7.5 93.769803735
162.5 10. 93.76980223
162.5 12.5 93.769769239
162.5 15. 93.769513262
162.5 17.5 93.768429156
162.5 20. 93.765285107
162.5 22.5 93.75787312
162.5 25. 93.743776234
162.5 27.5 93.720090534
162.5 30. 93.683768614
162.5 32.5 93.631800618
162.5 35. 93.561345959
162.5 37.5 93.469821922
162.5 40. 93.354957839
162.5 42.5 93.214823175
162.5 45. 93.047836109
162.5 47.5 92.852757478
162.5 50. 92.628673843
162.5 52.5 92.374912323
162.5 55. 92.075450382
162.5 57.5 91.744797009
162.5 60. 91.383247882
162.5 62.5 90.991265931
162.5 65. 90.546390291
162.5 67.5 90.070652834
162.5 70. 89.566524015
162.5 72.5 89.005441564
162.5 75. 88.41663903
162.5 77.5 87.786451052
162.5 80. 87.112702481
162.5 82.5 86.406801642
162.5 85. 85.649869058
162.5 87.5 84.862588156
162.5 90. 84.025921076
162.5 92.5 83.152958711
162.5 95. 82.24122193
162.5 97.5 81.279780178
162.5 100. 80.291870907
162.5 102.5 79.247154292
162.5 105. 78.166830899
162.5 107.5 77.057324059
162.5 110. 75.889128132
162.5 112.5 74.686632353
162.5 115. 73.453906846
162.5 117.5 72.175403711
162.5 120. 70.853125722
162.5 122.5 69.502115636
162.5 125. 68.124165267
162.5 127.5 66.697738734
162.5 130. 65.2420063
162.5 132.5 63.766068574
162.5 135. 62.274013122
162.5 137.5 60.738723285
162.5 140. 59.194889559
162.5 142.5 57.648942674
162.5 145. 56.088344928
162.5 147.5 54.520964031
162.5 150. 52.970581607
162.5 152.5 51.420841293
162.5 155. 49.886814039
162.5 157.5 48.385048023
162.5 160. 46.893516975
162.5 162.5 45.450481749
162.5 165. 44.027262564
162.5 167.5 42.656314005
162.5 170. 41.320159072
162.5 172.5 40.032774848
162.5 175. 38.793247574
162.5 177.5 37.602126937
162.5 180. 36.454800716
162.5 182.5 35.362362076
162.5 185. 34.322137097
162.5 187.5 33.320014774
162.5 190. 32.352969413
162.5 192.5 31.45889281
162.5 195. 30.60774147
162.5 197.5 29.787070554
162.5 200. 28.994649816
162.5 202.5 28.22844756
162.5 205. 27.523590862
162.5 207.5 26.879957276
162.5 210. 26.258905181
162.5 212.5 25.658954846
162.5 215. 25.078750182
162.5 217.5 24.517045484
162.5 220. 23.972693837
162.5 222.5 23.444636946
162.5 225. 22.931896172
162.5 227.5 22.492113211
162.5 230. 22.101586726
162.5 232.5 21.723827996
162.5 235. 21.358139005
162.5 237.5 21.003872358
162.5 240. 20.660426683
162.5 242.5 20.327242536
162.5 245. 20.003798733
162.5 247.5 19.689609059
162.5 250. 19.384219329
162.5 252.5 19.08720472
162.5 255. 18.798167389
162.5 257.5 18.516734305
162.5 260. 18.242555298
162.5 262.5 17.975301281
162.5 265. 17.714662648
162.5 267.5 17.460347805
162.5 270. 17.212081843
162.5 272.5 16.969605319
162.5 275. 16.732673145
162.5 277.5 16.501053579
162.5 280. 16.274527289
162.5 282.5 16.068601634
162.5 285. 15.975117874
162.5 287.5 15.884382937
162.5 290. 15.796280849
162.5 292.5 15.710701912
162.5 295. 15.627542283
162.5 297.5 15.546703596
165. 2.5 93.769803744
165. 5. 93.769803744
165. 7.5 93.769803732
165. 10. 93.769801866
165. 12.5 93.76976284
165. 15. 93.769469463
165. 17.5 93.768254611
165. 20. 93.764770068
165. 22.5 93.756701953
165. 25. 93.741513996
165. 27.5 93.716198206
165. 30. 93.677629148
165. 32.5 93.622744446
165. 35. 93.548675016
165. 37.5 93.452830768
165. 40. 93.332951434
165. 42.5 93.18713132
165. 45. 93.013824711
165. 47.5 92.811836901
165. 50. 92.580304644
165. 52.5 92.315440921
165. 55. 92.007263927
165. 57.5 91.667543824
165. 60. 91.296633486
165. 62.5 90.890851978
165. 65. 90.434444446
165. 67.5 89.948602571
165. 70. 89.428285613
165. 72.5 88.85495972
165. 75. 88.255991757
165. 77.5 87.605581186
165. 80. 86.922047828
165. 82.5 86.19434338
165. 85. 85.428316807
165. 87.5 84.61810218
165. 90. 83.773261565
165. 92.5 82.876694429
165. 95. 81.955510091
165. 97.5 80.972574396
165. 100. 79.959585826
165. 102.5 78.910339852
165. 105. 77.805369658
165. 107.5 76.670345169
165. 110. 75.500603517
165. 112.5 74.273664471
165. 115. 73.01604038
165. 117.5 71.728534611
165. 120. 70.393796085
165. 122.5 69.019617437
165. 125. 67.618707739
165. 127.5 66.193588211
165. 130. 64.723690816
165. 132.5 63.228332981
165. 135. 61.717941678
165. 137.5 60.196024869
165. 140. 58.63766914
165. 142.5 57.079008245
165. 145. 55.526918091
165. 147.5 53.959523335
165. 150. 52.403447663
165. 152.5 50.873246832
165. 155. 49.338505389
165. 157.5 47.84414167
165. 160. 46.369325602
165. 162.5 44.934372146
165. 165. 43.532254848
165. 167.5 42.176290458
165. 170. 40.85916431
165. 172.5 39.590605602
165. 175. 38.37085208
165. 177.5 37.197771184
165. 180. 36.067073132
165. 182.5 34.999940304
165. 185. 33.975428734
165. 187.5 32.987833468
165. 190. 32.040975771
165. 192.5 31.170363484
165. 195. 30.331709471
165. 197.5 29.52264847
165. 200. 28.741030356
165. 202.5 27.984894165
165. 205. 27.313636422
165. 207.5 26.679089758
165. 210. 26.066529134
165. 212.5 25.474525185
165. 215. 24.901766831
165. 217.5 24.34704869
165. 220. 23.809260065
165. 222.5 23.287375262
165. 225. 22.780445058
165. 227.5 22.374259095
165. 230. 21.988645134
165. 232.5 21.615517882
165. 235. 21.254200024
165. 237.5 20.904062981
165. 240. 20.564522522
165. 242.5 20.235034841
165. 245. 19.915093045
165. 247.5 19.604224007
165. 250. 19.301985538
165. 252.5 19.007963838
165. 255. 18.721771199
165. 257.5 18.443043926
165. 260. 18.171440459
165. 262.5 17.906639667
165. 265. 17.648339298
165. 267.5 17.396254569
165. 270. 17.150116884
165. 272.5 16.909672661
165. 275. 16.674682258
165. 277.5 16.444918999
165. 280. 16.220168268
165. 282.5 16.045834668
165. 285. 15.95324919
165. 287.5 15.863369415
165. 290. 15.776081855
165. 292.5 15.691279124
165. 295. 15.608859543
165. 297.5 15.528726758
167.5 2.5 93.769803744
167.5 5. 93.769803744
167.5 7.5 93.769803727
167.5 10. 93.769801399
167.5 12.5 93.769755025
167.5 15. 93.76941772
167.5 17.5 93.76805326
167.5 20. 93.76418389
167.5 22.5 93.755392963
167.5 25. 93.739013232
167.5 27.5 93.711933903
167.5 30. 93.670952791
167.5 32.5 93.61295777
167.5 35. 93.535054871
167.5 37.5 93.434650617
167.5 40. 93.30949917
167.5 42.5 93.157723513
167.5 45. 92.977817536
167.5 47.5 92.768634063
167.5 50. 92.52936265
167.5 52.5 92.252968345
167.5 55. 91.935777751
167.5 57.5 91.586694754
167.5 60. 91.206130266
167.5 62.5 90.784566528
167.5 65. 90.317877793
167.5 67.5 89.821650916
167.5 70. 89.282662702
167.5 72.5 88.698883821
167.5 75. 88.089483835
167.5 77.5 87.4184704
167.5 80. 86.724891041
167.5 82.5 85.975046167
167.5 85. 85.199666581
167.5 87.5 84.366224114
167.5 90. 83.510172461
167.5 92.5 82.592526015
167.5 95. 81.646016558
167.5 97.5 80.65699537
167.5 100. 79.618762769
167.5 102.5 78.551466389
167.5 105. 77.434987221
167.5 107.5 76.274371249
167.5 110. 75.083068695
167.5 112.5 73.851432967
167.5 115. 72.56893959
167.5 117.5 71.256318327
167.5 120. 69.914894444
167.5 122.5 68.52792959
167.5 125. 67.10429018
167.5 127.5 65.656947916
167.5 130. 64.189266194
167.5 132.5 62.682162681
167.5 135. 61.153894488
167.5 137.5 59.61710695
167.5 140. 58.072863506
167.5 142.5 56.502081345
167.5 145. 54.940116994
167.5 147.5 53.391596315
167.5 150. 51.830523244
167.5 152.5 50.299243412
167.5 155. 48.78496987
167.5 157.5 47.294032395
167.5 160. 45.840486091
167.5 162.5 44.414383926
167.5 165. 43.033187272
167.5 167.5 41.691523846
167.5 170. 40.394706323
167.5 172.5 39.145529045
167.5 175. 37.945596531
167.5 177.5 36.790424329
167.5 180. 35.682882594
167.5 182.5 34.635143079
167.5 185. 33.626249723
167.5 187.5 32.653104746
167.5 190. 31.737113307
167.5 192.5 30.879911726
167.5 195. 30.053704036
167.5 197.5 29.256213666
167.5 200. 28.48536864
167.5 202.5 27.750624369
167.5 205. 27.10224569
167.5 207.5 26.476770504
167.5 210. 25.87269208
167.5 212.5 25.288630416
167.5 215. 24.723318587
167.5 217.5 24.175590811
167.5 220. 23.644371994
167.5 222.5 23.128668519
167.5 225. 22.649102489
167.5 227.5 22.255494934
167.5 230. 21.874802973
167.5 232.5 21.506318127
167.5 235. 21.149383512
167.5 237.5 20.803389139
167.5 240. 20.46776772
167.5 242.5 20.14199092
167.5 245. 19.825565996
167.5 247.5 19.518032785
167.5 250. 19.218960991
167.5 252.5 18.927947748
167.5 255. 18.644615405
167.5 257.5 18.368609541
167.5 260. 18.099597153
167.5 262.5 17.837265016
167.5 265. 17.581318194
167.5 267.5 17.331478686
167.5 270. 17.087484181
167.5 272.5 16.849086935
167.5 275. 16.616052736
167.5 277.5 16.388159957
167.5 280. 16.165198687
167.5 282.5 16.022859281
167.5 285. 15.931177641
167.5 287.5 15.842158482
167.5 290. 15.755690795
167.5 292.5 15.671669507
167.5 295. 15.589995092
167.5 297.5 15.510573214
170. 2.5 93.769803744
170. 5. 93.769803744
170. 7.5 93.769803721
170. 10. 93.769800799
170. 12.5 93.769745479
170. 15. 93.769356593
170. 17.5 93.767820984
170. 20. 93.763519607
170. 22.5 93.753929906
170. 25. 93.736248724
170. 27.5 93.707261917
170. 30. 93.663692284
170. 32.5 93.602381131
170. 35. 93.520413578
170. 37.5 93.415197035
170. 40. 93.284504339
170. 42.5 93.126491141
170. 45. 92.939694533
170. 47.5 92.723017987
170. 50. 92.475706487
170. 52.5 92.187337256
170. 55. 91.860825055
170. 57.5 91.502073995
170. 60. 91.111553852
170. 62.5 90.673747301
170. 65. 90.196484179
170. 67.5 89.689584058
170. 70. 89.131491268
170. 72.5 88.53697988
170. 75. 87.907027159
170. 77.5 87.224865025
170. 80. 86.516255479
170. 82.5 85.748637169
170. 85. 84.955730562
170. 87.5 84.106663496
170. 90. 83.225390699
170. 92.5 82.300148735
170. 95. 81.328103829
170. 97.5 80.328330506
170. 100. 79.269077344
170. 102.5 78.175303822
170. 105. 77.051341949
170. 107.5 75.869075532
170. 110. 74.651457578
170. 112.5 73.403016961
170. 115. 72.112298979
170. 117.5 70.774666093
170. 120. 69.408231082
170. 122.5 68.014963331
170. 125. 66.580667825
170. 127.5 65.111432557
170. 130. 63.622705957
170. 132.5 62.118782519
170. 135. 60.581715514
170. 137.5 59.029096638
170. 140. 57.475813974
170. 142.5 55.918070317
170. 145. 54.346924365
170. 147.5 52.794550679
170. 150. 51.25177136
170. 152.5 49.719325778
170. 155. 48.225686293
170. 157.5 46.739470092
170. 160. 45.302867183
170. 162.5 43.890543585
170. 165. 42.529891734
170. 167.5 41.203508995
170. 170. 39.926821949
170. 172.5 38.698177423
170. 175. 37.51753089
170. 177.5 36.3801307
170. 180. 35.298976494
170. 182.5 34.268025986
170. 185. 33.274650323
170. 187.5 32.315873712
170. 190. 31.431452196
170. 192.5 30.587591539
170. 195. 29.773774703
170. 197.5 28.987811454
170. 200. 28.227705987
170. 202.5 27.528154109
170. 205. 26.889465173
170. 207.5 26.273042717
170. 210. 25.677434136
170. 212.5 25.101307774
170. 215. 24.543439996
170. 217.5 24.002703888
170. 220. 23.478059327
170. 222.5 22.968544239
170. 225. 22.524226605
170. 227.5 22.135848982
170. 230. 21.760086751
170. 232.5 21.39625361
170. 235. 21.043712833
170. 237.5 20.701872784
170. 240. 20.370182915
170. 242.5 20.048130187
170. 245. 19.735235857
170. 247.5 19.431052597
170. 250. 19.135161898
170. 252.5 18.847171728
170. 255. 18.566714418
170. 257.5 18.293444749
170. 260. 18.027038217
170. 262.5 17.767189454
170. 265. 17.513610801
170. 267.5 17.266030997
170. 270. 17.02419399
170. 272.5 16.78785785
170. 275. 16.556793771
170. 277.5 16.330785162
170. 280. 16.109626803
170. 282.5 15.999680679
170. 285. 15.90890815
170. 287.5 15.820754796
170. 290. 15.735112081
170. 292.5 15.651877237
170. 295. 15.570952892
170. 297.5 15.492246718
172.5 2.5 93.769803744
172.5 5. 93.769803744
172.5 7.5 93.769803713
172.5 10. 93.769800028
172.5 12.5 93.769733819
172.5 15. 93.769284379
172.5 17.5 93.767553032
172.5 20. 93.762766804
172.5 22.5 93.752294617
172.5 25. 93.73319257
172.5 27.5 93.702143083
172.5 30. 93.655796152
172.5 32.5 93.590950143
172.5 35. 93.504673606
172.5 37.5 93.394379405
172.5 40. 93.257863514
172.5 42.5 93.093318392
172.5 45. 92.899328016
172.5 47.5 92.674849667
172.5 50. 92.419186395
172.5 52.5 92.118381189
172.5 55. 91.782229569
172.5 57.5 91.413495953
172.5 60. 91.01270979
172.5 62.5 90.558185324
172.5 65. 90.070046229
172.5 67.5 89.552176733
172.5 70. 88.97453221
172.5 72.5 88.369001287
172.5 75. 87.717320394
172.5 77.5 87.024497643
172.5 80. 86.292407505
172.5 82.5 85.514828893
172.5 85. 84.697187254
172.5 87.5 83.839114706
172.5 90. 82.932357775
172.5 92.5 81.999242727
172.5 95. 81.001437925
172.5 97.5 79.974597448
172.5 100. 78.910190529
172.5 102.5 77.789814381
172.5 105. 76.638346649
172.5 107.5 75.454118518
172.5 110. 74.210167826
172.5 112.5 72.934951036
172.5 115. 71.629420933
172.5 117.5 70.283270711
172.5 120. 68.892016441
172.5 122.5 67.47421828
172.5 125. 66.032611962
172.5 127.5 64.556810838
172.5 130. 63.047479866
172.5 132.5 61.524184376
172.5 135. 59.992189982
172.5 137.5 58.433386855
172.5 140. 56.866861266
172.5 142.5 55.308723188
172.5 145. 53.747267031
172.5 147.5 52.189219206
172.5 150. 50.659990344
172.5 152.5 49.134339217
172.5 155. 47.643948655
172.5 157.5 46.180455836
172.5 160. 44.752848259
172.5 162.5 43.362870738
172.5 165. 42.016976703
172.5 167.5 40.712281745
172.5 170. 39.455542135
172.5 172.5 38.248232072
172.5 175. 37.086700127
172.5 177.5 35.966929936
172.5 180. 34.912930569
172.5 182.5 33.898640903
172.5 185. 32.920677357
172.5 187.5 31.986066989
172.5 190. 31.124048615
172.5 192.5 30.29345463
172.5 195. 29.491968914
172.5 197.5 28.717485221
172.5 200. 27.96808194
172.5 202.5 27.304369173
172.5 205. 26.675340246
172.5 207.5 26.067948589
172.5 210. 25.480794515
172.5 212.5 24.912593684
172.5 215. 24.362164878
172.5 217.5 23.828419303
172.5 220. 23.310351169
172.5 222.5 22.8070294
172.5 225. 22.398492913
172.5 227.5 22.015349223
172.5 230. 21.64452274
172.5 232.5 21.285349011
172.5 235. 20.937211182
172.5 237.5 20.599535726
172.5 240. 20.271788623
172.5 242.5 19.953471951
172.5 245. 19.644120811
172.5 247.5 19.343300576
172.5 250. 19.050604408
172.5 252.5 18.76565101
172.5 255. 18.488082611
172.5 257.5 18.21756312
172.5 260. 17.953776469
172.5 262.5 17.696425097
172.5 265. 17.445228571
172.5 267.5 17.199922336
172.5 270. 16.960256566
172.5 272.5 16.725995115
172.5 275. 16.496914564
172.5 277.5 16.272803334
172.5 280. 16.068850366
172.5 282.5 15.97630407
172.5 285. 15.886445647
172.5 287.5 15.799163025
172.5 290. 15.714350134
172.5 292.5 15.631906505
172.5 295. 15.551736912
172.5 297.5 15.473751034
175. 2.5 93.769803744
175. 5. 93.769803744
175. 7.5 93.769803701
175. 10. 93.769799039
175. 12.5 93.769719578
175. 15. 93.769199069
175. 17.5 93.767243926
175. 20. 93.761913675
175. 22.5 93.750466783
175. 25. 93.729813899
175. 27.5 93.696534435
175. 30. 93.647208318
175. 32.5 93.578595065
175. 35. 93.487751383
175. 37.5 93.372100449
175. 40. 93.229466051
175. 42.5 93.058081738
175. 45. 92.856582132
175. 47.5 92.623981523
175. 50. 92.3587231
175. 52.5 92.045923933
175. 55. 91.699804929
175. 57.5 91.320764608
175. 60. 90.906054348
175. 62.5 90.437659972
175. 65. 89.938334632
175. 67.5 89.401675253
175. 70. 88.811533168
175. 72.5 88.194688062
175. 75. 87.520858818
175. 77.5 86.81708633
175. 80. 86.06114452
175. 82.5 85.27331848
175. 85. 84.430618757
175. 87.5 83.563256348
175. 90. 82.630735803
175. 92.5 81.670545679
175. 95. 80.665668858
175. 97.5 79.61158581
175. 100. 78.527065932
175. 102.5 77.394634384
175. 105. 76.215592363
175. 107.5 75.00490638
175. 110. 73.758846136
175. 112.5 72.456908675
175. 115. 71.124453662
175. 117.5 69.762998697
175. 120. 68.36594741
175. 122.5 66.923912898
175. 125. 65.458691782
175. 127.5 63.973898485
175. 130. 62.463373914
175. 132.5 60.92126556
175. 135. 59.372115384
175. 137.5 57.822113389
175. 140. 56.250772668
175. 142.5 54.682556431
175. 145. 53.132596164
175. 147.5 51.57815579
175. 150. 50.04735175
175. 152.5 48.544255179
175. 155. 47.057991674
175. 157.5 45.616983195
175. 160. 44.19924387
175. 162.5 42.831377907
175. 165. 41.501104547
175. 167.5 40.217871541
175. 170. 38.982330428
175. 172.5 37.795737695
175. 175. 36.65314408
175. 177.5 35.560689912
175. 180. 34.524797737
175. 182.5 33.52703591
175. 185. 32.564374117
175. 187.5 31.662772921
175. 190. 30.814956162
175. 192.5 29.997550352
175. 195. 29.208331957
175. 197.5 28.445276373
175. 200. 27.721206107
175. 202.5 27.079317032
175. 205. 26.459915125
175. 207.5 25.861529275
175. 210. 25.282811498
175. 212.5 24.722523732
175. 215. 24.179526294
175. 217.5 23.65276775
175. 220. 23.141276002
175. 222.5 22.66255277
175. 225. 22.271930896
175. 227.5 21.89402335
175. 230. 21.528136964
175. 232.5 21.173628796
175. 235. 20.82990157
175. 237.5 20.496399615
175. 240. 20.172605227
175. 242.5 19.858035409
175. 245. 19.552238947
175. 247.5 19.254793775
175. 250. 18.965304604
175. 252.5 18.683400773
175. 255. 18.408734313
175. 257.5 18.140978189
175. 260. 17.879824702
175. 262.5 17.624984037
175. 265. 17.376182945
175. 267.5 17.133163532
175. 270. 16.89568216
175. 272.5 16.663508443
175. 275. 16.436424318
175. 277.5 16.214223201
175. 280. 16.044316087
175. 282.5 15.95273467
175. 285. 15.863795067
175. 287.5 15.777387843
175. 290. 15.693409381
175. 292.5 15.611761506
175. 295. 15.532351132
175. 297.5 15.455089937
177.5 2.5 93.769803744
177.5 5. 93.769803744
177.5 7.5 93.769803684
177.5 10. 93.769797768
177.5 12.5 93.769702185
177.5 15. 93.769098285
177.5 17.5 93.766887341
177.5 20. 93.760946834
177.5 22.5 93.748423685
177.5 25. 93.726078551
177.5 27.5 93.690388829
177.5 30. 93.63786768
177.5 32.5 93.565240346
177.5 35. 93.469556803
177.5 37.5 93.348255709
177.5 40. 93.199193549
177.5 42.5 93.020649374
177.5 45. 92.811312289
177.5 47.5 92.570256813
177.5 50. 92.292483602
177.5 52.5 91.969778868
177.5 55. 91.613353993
177.5 57.5 91.22367282
177.5 60. 90.791712074
177.5 62.5 90.311938193
177.5 65. 89.801107371
177.5 67.5 89.244001992
177.5 70. 88.6422277
177.5 72.5 88.009850041
177.5 75. 87.317351739
177.5 77.5 86.602333871
177.5 80. 85.822151879
177.5 82.5 85.019610026
177.5 85. 84.15568819
177.5 87.5 83.261502856
177.5 90. 82.32016978
177.5 92.5 81.332427159
177.5 95. 80.315263178
177.5 97.5 79.238914481
177.5 100. 78.125861811
177.5 102.5 76.981274708
177.5 105. 75.782693216
177.5 107.5 74.543715851
177.5 110. 73.273110818
177.5 112.5 71.968528015
177.5 115. 70.609290532
177.5 117.5 69.221129837
177.5 120. 67.806253473
177.5 122.5 66.363754007
177.5 125. 64.875327861
177.5 127.5 63.368328573
177.5 130. 61.847334976
177.5 132.5 60.309831994
177.5 135. 58.744208089
177.5 137.5 57.179850729
177.5 140. 55.623683973
177.5 142.5 54.049945885
177.5 145. 52.493674968
177.5 147.5 50.96129727
177.5 150. 49.429819221
177.5 152.5 47.939774394
177.5 155. 46.467801708
177.5 157.5 45.039198832
177.5 160. 43.642061756
177.5 162.5 42.293156031
177.5 165. 40.982301805
177.5 167.5 39.720301257
177.5 170. 38.506986048
177.5 172.5 37.340733394
177.5 175. 36.216897308
177.5 177.5 35.15279851
177.5 180. 34.134626722
177.5 182.5 33.153255191
177.5 185. 32.205780253
177.5 187.5 31.337941064
177.5 190. 30.504225797
177.5 192.5 29.69992565
177.5 195. 28.922906905
177.5 197.5 28.171224271
177.5 200. 27.48467248
177.5 202.5 26.853043831
177.5 205. 26.243232837
177.5 207.5 25.653824865
177.5 210. 25.083522407
177.5 212.5 24.531132639
177.5 215. 23.995556521
177.5 217.5 23.475779216
177.5 220. 22.970861658
177.5 222.5 22.529637885
177.5 225. 22.144569693
177.5 227.5 21.771898759
177.5 230. 21.41095519
177.5 232.5 21.061117205
177.5 235. 20.721806812
177.5 237.5 20.392485936
177.5 240. 20.072652964
177.5 242.5 19.761839634
177.5 245. 19.459608249
177.5 247.5 19.165549158
177.5 250. 18.879278497
177.5 252.5 18.600436131
177.5 255. 18.328683803
177.5 257.5 18.063703451
177.5 260. 17.805195673
177.5 262.5 17.552878346
177.5 265. 17.306485345
177.5 267.5 17.065765398
177.5 270. 16.830481018
177.5 272.5 16.600407541
177.5 275. 16.375332237
177.5 277.5 16.155053492
177.5 280. 16.019589772
177.5 282.5 15.928977693
177.5 285. 15.84096135
177.5 287.5 15.755433928
177.5 290. 15.672294257
177.5 292.5 15.591446445
177.5 295. 15.512799538
177.5 297.5 15.436267211
180. 2.5 93.769803744
180. 5. 93.769803744
180. 7.5 93.769803661
180. 10. 93.769796137
180. 12.5 93.76968094
180. 15. 93.768979223
180. 17.5 93.766475983
180. 20. 93.759851109
180. 22.5 93.746139911
180. 25. 93.721948717
180. 27.5 93.683654532
180. 30. 93.627707646
180. 32.5 93.550804111
180. 35. 93.449992693
180. 37.5 93.322732985
180. 40. 93.166919263
180. 42.5 92.980880618
180. 45. 92.763364535
180. 47.5 92.513508997
180. 50. 92.222711882
180. 52.5 91.88974825
180. 55. 91.522668113
180. 57.5 91.122001593
180. 60. 90.672261976
180. 62.5 90.180773682
180. 65. 89.658108905
180. 67.5 89.080059472
180. 70. 88.466334408
180. 72.5 87.810610645
180. 75. 87.106492148
180. 77.5 86.366547284
180. 80. 85.575097565
180. 82.5 84.745892611
180. 85. 83.872040792
180. 87.5 82.950363224
180. 90. 82.000286999
180. 92.5 80.984742518
180. 95. 79.938405886
180. 97.5 78.856185613
180. 100. 77.714465381
180. 102.5 76.540291062
180. 105. 75.333944422
180. 107.5 74.071975098
180. 110. 72.772665191
180. 112.5 71.442471001
180. 115. 70.082948128
180. 117.5 68.668946413
180. 120. 67.22801269
180. 122.5 65.763787237
180. 125. 64.27991495
180. 127.5 62.753573658
180. 130. 61.212329903
180. 132.5 59.664087757
180. 135. 58.108295211
180. 137.5 56.530387352
180. 140. 54.963281474
180. 142.5 53.410787717
180. 145. 51.849123657
180. 147.5 50.319124748
180. 150. 48.807345594
180. 152.5 47.32141471
180. 155. 45.873356915
180. 157.5 44.454928396
180. 160. 43.081301837
180. 162.5 41.748629838
180. 165. 40.460587932
180. 167.5 39.220146959
180. 170. 38.029384913
180. 172.5 36.883252526
180. 175. 35.782274929
180. 177.5 34.743082218
180. 180. 33.742461961
180. 182.5 32.777338934
180. 185. 31.862027555
180. 187.5 31.011623584
180. 190. 30.191905797
180. 192.5 29.400625003
180. 195. 28.63573456
180. 197.5 27.895366173
180. 200. 27.247011437
180. 202.5 26.625594358
180. 205. 26.025335197
180. 207.5 25.444874355
180. 210. 24.882963578
180. 212.5 24.338454234
180. 215. 23.810287026
180. 217.5 23.297482946
180. 220. 22.799135297
180. 222.5 22.395956593
180. 225. 22.016438085
180. 227.5 21.649002535
180. 230. 21.293002911
180. 232.5 20.947838245
180. 235. 20.61294952
180. 237.5 20.287815997
180. 240. 19.971951922
180. 242.5 19.664903571
180. 245. 19.366246589
180. 247.5 19.075583594
180. 250. 18.792542016
180. 252.5 18.516772134
180. 255. 18.247945304
180. 257.5 17.985752352
180. 260. 17.729902105
180. 262.5 17.48012006
180. 265. 17.236147169
180. 267.5 16.997738731
180. 270. 16.764663369
180. 272.5 16.536702108
180. 275. 16.313647519
180. 277.5 16.095302936
180. 280. 15.994676927
180. 282.5 15.905038355
180. 285. 15.817949436
180. 287.5 15.733305962
180. 290. 15.6510092
180. 292.5 15.570965529
180. 295. 15.493086124
180. 297.5 15.417286644
182.5 2.5 93.769803744
182.5 5. 93.769803744
182.5 7.5 93.769803628
182.5 10. 93.769794042
182.5 12.5 93.769654991
182.5 15. 93.768838565
182.5 17.5 93.766001438
182.5 20. 93.758609294
182.5 22.5 93.743587035
182.5 25. 93.717382548
182.5 27.5 93.676274762
182.5 30. 93.616655626
182.5 32.5 93.535197619
182.5 35. 93.428954222
182.5 37.5 93.295411721
182.5 40. 93.132507469
182.5 42.5 92.938625254
182.5 45. 92.712574882
182.5 47.5 92.453561046
182.5 50. 92.149210197
182.5 52.5 91.80562243
182.5 55. 91.427526345
182.5 57.5 91.015519275
182.5 60. 90.547453783
182.5 62.5 90.043905994
182.5 65. 89.507605933
182.5 67.5 88.909559326
182.5 70. 88.283556011
182.5 72.5 87.604016097
182.5 75. 86.887955794
182.5 77.5 86.122316037
182.5 80. 85.319631328
182.5 82.5 84.463400397
182.5 85. 83.579303179
182.5 87.5 82.629818862
182.5 90. 81.650603958
182.5 92.5 80.627081779
182.5 95. 79.551375956
182.5 97.5 78.443463737
182.5 100. 77.2924486
182.5 102.5 76.088616503
182.5 105. 74.851910691
182.5 107.5 73.583012436
182.5 110. 72.261332182
182.5 112.5 70.902379912
182.5 115. 69.514181694
182.5 117.5 68.099003683
182.5 120. 66.63946267
182.5 122.5 65.150320501
182.5 125. 63.642607496
182.5 127.5 62.1209362
182.5 130. 60.568552338
182.5 132.5 59.002608501
182.5 135. 57.438062007
182.5 137.5 55.873571502
182.5 140. 54.296449892
182.5 142.5 52.740498967
182.5 145. 51.19885611
182.5 147.5 49.667947634
182.5 150. 48.177909877
182.5 152.5 46.699061278
182.5 155. 45.269885475
182.5 157.5 43.867360756
182.5 160. 42.516621609
182.5 162.5 41.201484897
182.5 165. 39.935975096
182.5 167.5 38.718742676
182.5 170. 37.549557971
182.5 172.5 36.423322552
182.5 175. 35.351987594
182.5 177.5 34.331584918
182.5 180. 33.348343515
182.5 182.5 32.399323227
182.5 185. 31.519327879
182.5 187.5 30.683869659
182.5 190. 29.878041698
182.5 192.5 29.099690369
182.5 195. 28.346853392
182.5 197.5 27.641459176
182.5 200. 27.008269369
182.5 202.5 26.397012028
182.5 205. 25.806262777
182.5 207.5 25.234715621
182.5 210. 24.681170335
182.5 212.5 24.144521426
182.5 215. 23.62374844
182.5 217.5 23.117907424
182.5 220. 22.647958182
182.5 222.5 22.261539063
182.5 225. 21.887564485
182.5 227.5 21.525361437
182.5 230. 21.174305339
182.5 232.5 20.833815675
182.5 235. 20.503352094
182.5 237.5 20.18241092
182.5 240. 19.870522027
182.5 242.5 19.567246022
182.5 245. 19.272171719
182.5 247.5 18.984913849
182.5 250. 18.705111002
182.5 252.5 18.432423754
182.5 255. 18.166532975
182.5 257.5 17.907138289
182.5 260. 17.653956673
182.5 262.5 17.406721183
182.5 265. 17.165179788
182.5 267.5 16.929094304
182.5 270. 16.698239427
182.5 272.5 16.472401831
182.5 275. 16.251379358
182.5 277.5 16.060855103
182.5 280. 15.969583057
182.5 282.5 15.880921869
182.5 285. 15.794764263
182.5 287.5 15.711008627
182.5 290. 15.629558649
182.5 292.5 15.550322972
182.5 295. 15.473214886
182.5 297.5 15.398152033
185. 2.5 93.769803744
185. 5. 93.769803744
185. 7.5 93.769803582
185. 10. 93.769791353
185. 12.5 93.769623297
185. 15. 93.768672396
185. 17.5 93.765453996
185. 20. 93.757201883
185. 22.5 93.740733256
185. 25. 93.712333714
185. 27.5 93.668187182
185. 30. 93.604632473
185. 32.5 93.518324654
185. 35. 93.406328267
185. 37.5 93.266162337
185. 40. 93.095812776
185. 42.5 92.893722821
185. 45. 92.658768585
185. 47.5 92.390224707
185. 50. 92.071768496
185. 52.5 91.717179017
185. 55. 91.327694595
185. 57.5 90.900326501
185. 60. 90.417022458
185. 62.5 89.901059593
185. 65. 89.342861503
185. 67.5 88.7321964
185. 70. 88.093578363
185. 72.5 87.389731414
185. 75. 86.661400204
185. 77.5 85.869627509
185. 80. 85.053176982
185. 82.5 84.171740939
185. 85. 83.259708645
185. 87.5 82.299454795
185. 90. 81.290525443
185. 92.5 80.250020506
185. 95. 79.153725214
185. 97.5 78.01509936
185. 100. 76.843238719
185. 102.5 75.625796285
185. 105. 74.358737356
185. 107.5 73.059044239
185. 110. 71.727921127
185. 112.5 70.351156427
185. 115. 68.934571088
185. 117.5 67.491447702
185. 120. 66.02488531
185. 122.5 64.526695553
185. 125. 62.995758766
185. 127.5 61.452394198
185. 130. 59.902208574
185. 132.5 58.332928409
185. 135. 56.753856302
185. 137.5 55.185806978
185. 140. 53.623057499
185. 142.5 52.061256033
185. 145. 50.531062223
185. 147.5 49.011995355
185. 150. 47.526156686
185. 152.5 46.072673174
185. 155. 44.654080528
185. 157.5 43.276479893
185. 160. 41.942691366
185. 162.5 40.651727684
185. 165. 39.408467959
185. 167.5 38.215404426
185. 170. 37.067529799
185. 172.5 35.960964874
185. 175. 34.920166389
185. 177.5 33.918345702
185. 180. 32.952306962
185. 182.5 32.026876173
185. 185. 31.175369927
185. 187.5 30.354725431
185. 190. 29.562676243
185. 192.5 28.797161127
185. 195. 28.056299478
185. 197.5 27.39087774
185. 200. 26.768491112
185. 202.5 26.167338849
185. 205. 25.586054884
185. 207.5 25.023385396
185. 210. 24.478176962
185. 212.5 23.94936618
185. 215. 23.435970534
185. 217.5 22.937080344
185. 220. 22.506965027
185. 222.5 22.126415031
185. 225. 21.75797692
185. 227.5 21.401001889
185. 230. 21.054887391
185. 232.5 20.719072997
185. 235. 20.393036705
185. 237.5 20.076291629
185. 240. 19.768383031
185. 242.5 19.468885643
185. 245. 19.177401262
185. 247.5 18.893556578
185. 250. 18.617001201
185. 252.5 18.347405884
185. 255. 18.084460905
185. 257.5 17.827874597
185. 260. 17.577372007
185. 262.5 17.332693678
185. 265. 17.093594536
185. 267.5 16.859842867
185. 270. 16.631219386
185. 272.5 16.407516383
185. 275. 16.188536932
185. 277.5 16.034555926
185. 280. 15.944313657
185. 282.5 15.856633442
185. 285. 15.771410768
185. 287.5 15.688546604
185. 290. 15.607947045
185. 292.5 15.529522987
185. 295. 15.453189826
185. 297.5 15.378867175
187.5 2.5 93.769803744
187.5 5. 93.769803744
187.5 7.5 93.769803519
187.5 10. 93.7697879
187.5 12.5 93.769584587
187.5 15. 93.768476088
187.5 17.5 93.764804399
187.5 20. 93.755606757
187.5 22.5 93.73754299
187.5 25. 93.706750916
187.5 27.5 93.659323343
187.5 30. 93.591551866
187.5 32.5 93.500080869
187.5 35. 93.381992714
187.5 37.5 93.234845509
187.5 40. 93.056679375
187.5 42.5 92.846001845
187.5 45. 92.60175935
187.5 47.5 92.320352003
187.5 50. 91.990163534
187.5 52.5 91.624181968
187.5 55. 91.2229247
187.5 57.5 90.77662545
187.5 60. 90.280687168
187.5 62.5 89.751942828
187.5 65. 89.171286832
187.5 67.5 88.547647667
187.5 70. 87.884952602
187.5 72.5 87.1674021
187.5 75. 86.415911401
187.5 77.5 85.608096237
187.5 80. 84.762898661
187.5 82.5 83.870500581
187.5 85. 82.928808862
187.5 87.5 81.95654083
187.5 90. 80.919904243
187.5 92.5 79.847973782
187.5 95. 78.74288099
187.5 97.5 77.575491985
187.5 100. 76.371845732
187.5 102.5 75.134489748
187.5 105. 73.853948891
187.5 107.5 72.523560089
187.5 110. 71.161605673
187.5 112.5 69.769940207
187.5 115. 68.343702068
187.5 117.5 66.873054738
187.5 120. 65.379819254
187.5 122.5 63.86803486
187.5 125. 62.339065854
187.5 127.5 60.774774693
187.5 130. 59.205685206
187.5 132.5 57.638332205
187.5 135. 56.062179209
187.5 137.5 54.483431635
187.5 140. 52.926154005
187.5 142.5 51.376372636
187.5 145. 49.845135388
187.5 147.5 48.35118902
187.5 150. 46.870665595
187.5 152.5 45.441277376
187.5 155. 44.035281912
187.5 157.5 42.682260942
187.5 160. 41.366482334
187.5 162.5 40.099356659
187.5 165. 38.880336477
187.5 167.5 37.710152391
187.5 170. 36.583318435
187.5 172.5 35.507698353
187.5 175. 34.486848401
187.5 177.5 33.503398781
187.5 180. 32.55438329
187.5 182.5 31.665912385
187.5 185. 30.830199877
187.5 187.5 30.024233959
187.5 190. 29.245849329
187.5 192.5 28.493074014
187.5 195. 27.773001627
187.5 197.5 27.139372507
187.5 200. 26.527719922
187.5 202.5 25.936615405
187.5 205. 25.364749535
187.5 207.5 24.81091924
187.5 210. 24.274016679
187.5 212.5 23.753019489
187.5 215. 23.246982188
187.5 217.5 22.755028587
187.5 220. 22.365307335
187.5 222.5 21.990613787
187.5 225. 21.627703027
187.5 227.5 21.275949973
187.5 230. 20.934773682
187.5 232.5 20.603633446
187.5 235. 20.282025293
187.5 237.5 19.969478847
187.5 240. 19.665554512
187.5 242.5 19.369840933
187.5 245. 19.081952708
187.5 247.5 18.801528318
187.5 250. 18.528228256
187.5 252.5 18.261733328
187.5 255. 18.00174311
187.5 257.5 17.747974549
187.5 260. 17.500160679
187.5 262.5 17.258049461
187.5 265. 17.021402713
187.5 267.5 16.789995134
187.5 270. 16.563613415
187.5 272.5 16.342055414
187.5 275. 16.125129406
187.5 277.5 16.008083469
187.5 280. 15.918874215
187.5 282.5 15.832178275
187.5 285. 15.747893883
187.5 287.5 15.665924571
187.5 290. 15.586178828
187.5 292.5 15.508569789
187.5 295. 15.433014945
187.5 297.5 15.359435873
190. 2.5 93.769803744
190. 5. 93.769803744
190. 7.5 93.76980343
190. 10. 93.769783465
190. 12.5 93.769537305
190. 15. 93.768244172
190. 17.5 93.76404387
190. 20. 93.753798829
190. 22.5 93.733976417
190. 25. 93.700577341
190. 27.5 93.649608065
190. 30. 93.577319636
190. 32.5 93.480353058
190. 35. 93.355815702
190. 37.5 93.201311373
190. 40. 93.014940225
190. 42.5 92.795279005
190. 45. 92.541348476
190. 47.5 92.245692824
190. 50. 91.904157898
190. 52.5 91.526380605
190. 55. 91.112953437
190. 57.5 90.647108705
190. 60. 90.138150178
190. 62.5 89.596246844
190. 65. 88.992550265
190. 67.5 88.355571073
190. 70. 87.667241852
190. 72.5 86.936652984
190. 75. 86.157461893
190. 77.5 85.337314958
190. 80. 84.462953499
190. 82.5 83.559243523
190. 85. 82.587528508
190. 87.5 81.583513113
190. 90. 80.538258898
190. 92.5 79.43467168
190. 95. 78.296691627
190. 97.5 77.124137988
190. 100. 75.888623811
190. 102.5 74.618737976
190. 105. 73.315391536
190. 107.5 71.976071785
190. 110. 70.583498472
190. 112.5 69.161435831
190. 115. 67.712517398
190. 117.5 66.239962037
190. 120. 64.724086283
190. 122.5 63.18750753
190. 125. 61.63874025
190. 127.5 60.083474435
190. 130. 58.500724183
190. 132.5 56.917930937
190. 135. 55.346667561
190. 137.5 53.774464548
190. 140. 52.210980549
190. 142.5 50.679455044
190. 145. 49.154603714
190. 147.5 47.668533046
190. 150. 46.211372499
190. 152.5 44.793105649
190. 155. 43.413453908
190. 157.5 42.079839918
190. 160. 40.787984627
190. 162.5 39.544362026
190. 165. 38.350684622
190. 167.5 37.202999731
190. 170. 36.096935203
190. 172.5 35.053303712
190. 175. 34.052065416
190. 177.5 33.086773377
190. 180. 32.154953568
190. 182.5 31.303941777
190. 185. 30.483860509
190. 187.5 29.692435166
190. 190. 28.927597948
190. 192.5 28.187463069
190. 195. 27.509218648
190. 197.5 26.886987726
190. 200. 26.285997454
190. 202.5 25.704880831
190. 205. 25.142383432
190. 207.5 24.59735152
190. 210. 24.068721618
190. 212.5 23.555511354
190. 215. 23.056811374
190. 217.5 22.603972539
190. 220. 22.223015632
190. 222.5 21.854164161
190. 225. 21.49677004
190. 227.5 21.150231411
190. 230. 20.813988513
190. 232.5 20.487519984
190. 235. 20.170339556
190. 237.5 19.86199308
190. 240. 19.562055858
190. 242.5 19.270130228
190. 245. 18.985843401
190. 247.5 18.708845484
190. 250. 18.438807705
190. 252.5 18.175420796
190. 255. 17.918393523
190. 257.5 17.667451347
190. 260. 17.422335205
190. 262.5 17.182800399
190. 265. 16.948615574
190. 267.5 16.719561786
190. 270. 16.49543165
190. 272.5 16.276028551
190. 275. 16.072185982
190. 277.5 15.981443508
190. 280. 15.893270205
190. 282.5 15.807561561
190. 285. 15.724218534
190. 287.5 15.643147202
190. 290. 15.564258434
190. 292.5 15.48746759
190. 295. 15.412694246
190. 297.5 15.33986193
192.5 2.5 93.769803744
192.5 5. 93.769803744
192.5 7.5 93.769803307
192.5 10. 93.769777772
192.5 12.5 93.769479554
192.5 15. 93.767970191
192.5 17.5 93.763166437
192.5 20. 93.75174965
192.5 22.5 93.729988971
192.5 25. 93.693750058
192.5 27.5 93.638958758
192.5 30. 93.56183302
192.5 32.5 93.45901837
192.5 35. 93.327654787
192.5 37.5 93.165398668
192.5 40. 92.970416165
192.5 42.5 92.741358217
192.5 45. 92.477323936
192.5 47.5 92.166804017
192.5 50. 91.813498955
192.5 52.5 91.423508544
192.5 55. 90.997501443
192.5 57.5 90.511472744
192.5 60. 89.989095653
192.5 62.5 89.427594587
192.5 65. 88.806299954
192.5 67.5 88.155604305
192.5 70. 87.441082248
192.5 72.5 86.697087016
192.5 75. 85.889693402
192.5 77.5 85.054733625
192.5 80. 84.152882023
192.5 82.5 83.217666881
192.5 85. 82.235380609
192.5 87.5 81.199306333
192.5 90. 80.129011404
192.5 92.5 79.009586517
192.5 95. 77.838552544
192.5 97.5 76.63222062
192.5 100. 75.39106088
192.5 102.5 74.090628895
192.5 105. 72.754400854
192.5 107.5 71.385863936
192.5 110. 69.986988314
192.5 112.5 68.540996132
192.5 115. 67.062660745
192.5 117.5 65.561636225
192.5 120. 64.042105944
192.5 122.5 62.496665678
192.5 125. 60.925642466
192.5 127.5 59.350315923
192.5 130. 57.777293819
192.5 132.5 56.189904903
192.5 135. 54.607357397
192.5 137.5 53.046943637
192.5 140. 51.490232455
192.5 142.5 49.957661494
192.5 145. 48.459360683
192.5 147.5 46.978942005
192.5 150. 45.548203304
192.5 152.5 44.142262891
192.5 155. 42.788551161
192.5 157.5 41.473893803
192.5 160. 40.207179605
192.5 162.5 38.988572016
192.5 165. 37.819457034
192.5 167.5 36.693952412
192.5 170. 35.617110946
192.5 172.5 34.597722606
192.5 175. 33.615843815
192.5 177.5 32.668493615
192.5 180. 31.77537881
192.5 182.5 30.941006121
192.5 185. 30.136391164
192.5 187.5 29.359365786
192.5 190. 28.607956127
192.5 192.5 27.880359562
192.5 195. 27.244686585
192.5 197.5 26.63376586
192.5 200. 26.043363743
192.5 202.5 25.472172792
192.5 205. 24.918991942
192.5 207.5 24.382715383
192.5 210. 23.862322796
192.5 212.5 23.356870753
192.5 215. 22.865485125
192.5 217.5 22.454904096
192.5 220. 22.080119915
192.5 222.5 21.717094522
192.5 225. 21.36520478
192.5 227.5 21.023871564
192.5 230. 20.692555862
192.5 232.5 20.370755285
192.5 235. 20.058000939
192.5 237.5 19.753854617
192.5 240. 19.457906263
192.5 242.5 19.169771694
192.5 245. 18.889090536
192.5 247.5 18.615524355
192.5 250. 18.348754967
192.5 252.5 18.0884829
192.5 255. 17.834425992
192.5 257.5 17.586318119
192.5 260. 17.343908035
192.5 262.5 17.106958303
192.5 265. 16.875244328
192.5 267.5 16.648553464
192.5 270. 16.426684198
192.5 272.5 16.209445396
192.5 275. 16.044294236
192.5 277.5 15.954641804
192.5 280. 15.867507092
192.5 282.5 15.782788482
192.5 285. 15.700389639
192.5 287.5 15.620219166
192.5 290. 15.542190296
192.5 292.5 15.466220601
192.5 295. 15.392231728
192.5 297.5 15.320149148
195. 2.5 93.769803744
195. 5. 93.769803744
195. 7.5 93.769803134
195. 10. 93.769770461
195. 12.5 93.769409018
195. 15. 93.767646513
195. 17.5 93.76215411
195. 20. 93.749426948
195. 22.5 93.72553076
195. 25. 93.686199341
195. 27.5 93.627284663
195. 30. 93.544979841
195. 32.5 93.43594343
195. 35. 93.297356034
195. 37.5 93.126933789
195. 40. 92.922914946
195. 42.5 92.684029652
195. 45. 92.409459359
195. 47.5 92.083431682
195. 50. 91.717917711
195. 52.5 91.315282546
195. 55. 90.870978118
195. 57.5 90.36939503
195. 60. 89.833188382
195. 62.5 89.247564991
195. 65. 88.612162497
195. 67.5 87.939349633
195. 70. 87.206061716
195. 72.5 86.439045138
195. 75. 85.612155689
195. 77.5 84.746170288
195. 80. 83.832199398
195. 82.5 82.864957669
195. 85. 81.864096693
195. 87.5 80.803378839
195. 90. 79.699216999
195. 92.5 78.559277087
195. 95. 77.367892289
195. 97.5 76.127425704
195. 100. 74.851426577
195. 102.5 73.540881543
195. 105. 72.180611207
195. 107.5 70.77930862
195. 110. 69.347938269
195. 112.5 67.889290999
195. 115. 66.400888898
195. 117.5 64.872046737
195. 120. 63.326145981
195. 122.5 61.768400541
195. 125. 60.202776116
195. 127.5 58.60842967
195. 130. 57.019138369
195. 132.5 55.442198884
195. 135. 53.861398034
195. 137.5 52.29455454
195. 140. 50.760460342
195. 142.5 49.231431276
195. 145. 47.744759142
195. 147.5 46.285788762
195. 150. 44.8683411
195. 152.5 43.488689489
195. 155. 42.156587092
195. 157.5 40.866003963
195. 160. 39.624039592
195. 162.5 38.43208912
195. 165. 37.286652485
195. 167.5 36.183009003
195. 170. 35.139733341
195. 172.5 34.14097728
195. 175. 33.178204475
195. 177.5 32.248578393
195. 180. 31.395072341
195. 182.5 30.577143428
195. 185. 29.787827694
195. 187.5 29.025059313
195. 190. 28.28695487
195. 192.5 27.600321678
195. 195. 26.979448372
195. 197.5 26.379747568
195. 200. 25.799857188
195. 202.5 25.238527462
195. 205. 24.694609069
195. 207.5 24.167042735
195. 210. 23.654850093
195. 212.5 23.157125621
195. 215. 22.685977739
195. 217.5 22.305283063
195. 220. 21.936649646
195. 222.5 21.579432758
195. 225. 21.233033645
195. 227.5 20.896895417
195. 230. 20.570499378
195. 232.5 20.253361732
195. 235. 19.945030631
195. 237.5 19.645083515
195. 240. 19.353124721
195. 242.5 19.068783317
195. 245. 18.791711151
195. 247.5 18.521581076
195. 250. 18.258085344
195. 252.5 18.000934143
195. 255. 17.74985427
195. 257.5 17.504587913
195. 260. 17.264891547
195. 262.5 17.030534923
195. 265. 16.801300132
195. 267.5 16.576980766
195. 270. 16.357381127
195. 272.5 16.142315517
195. 275. 16.016244286
195. 277.5 15.9276841
195. 280. 15.841590322
195. 282.5 15.757864208
195. 285. 15.676412105
195. 287.5 15.597145123
195. 290. 15.519978841
195. 292.5 15.444833029
195. 295. 15.371631391
195. 297.5 15.300301328
197.5 2.5 93.769803744
197.5 5. 93.769803744
197.5 7.5 93.769802893
197.5 10. 93.769761074
197.5 12.5 93.769322864
197.5 15. 93.767264122
197.5 17.5 93.760986126
197.5 20. 93.746794111
197.5 22.5 93.720545926
197.5 25. 93.677847918
197.5 27.5 93.614486012
197.5 30. 93.526637603
197.5 32.5 93.410983389
197.5 35. 93.264753022
197.5 37.5 93.085729765
197.5 40. 92.872230179
197.5 42.5 92.623068653
197.5 45. 92.335357232
197.5 47.5 91.995304873
197.5 50. 91.617127565
197.5 52.5 91.201401256
197.5 55. 90.736203483
197.5 57.5 90.22053261
197.5 60. 89.670072391
197.5 62.5 89.059662983
197.5 65. 88.409741476
197.5 67.5 87.709290312
197.5 70. 86.961743187
197.5 72.5 86.164818819
197.5 75. 85.324372236
197.5 77.5 84.426872161
197.5 80. 83.496805058
197.5 82.5 82.500694319
197.5 85. 81.465576887
197.5 87.5 80.394666519
197.5 90. 79.256851747
197.5 92.5 78.081524422
197.5 95. 76.869424743
197.5 97.5 75.609411495
197.5 100. 74.298580777
197.5 102.5 72.952840673
197.5 105. 71.573829354
197.5 107.5 70.159634723
197.5 110. 68.696164956
197.5 112.5 67.206145898
197.5 115. 65.693308695
197.5 117.5 64.162037674
197.5 120. 62.599315844
197.5 122.5 61.018020303
197.5 125. 59.433112614
197.5 127.5 57.851335036
197.5 130. 56.253159316
197.5 132.5 54.664476982
197.5 135. 53.098991536
197.5 137.5 51.536638342
197.5 140. 50.001662825
197.5 142.5 48.500625419
197.5 145. 47.020113581
197.5 147.5 45.588970734
197.5 150. 44.184672739
197.5 152.5 42.832315381
197.5 155. 41.520282241
197.5 157.5 40.256130857
197.5 160. 39.040244165
197.5 162.5 37.874391732
197.5 165. 36.752261877
197.5 167.5 35.677406206
197.5 170. 34.661503981
197.5 172.5 33.683084048
197.5 175. 32.73916264
197.5 177.5 31.845410214
197.5 180. 31.01406993
197.5 182.5 30.212387902
197.5 185. 29.438202413
197.5 187.5 28.689545935
197.5 190. 27.964622086
197.5 192.5 27.322534075
197.5 195. 26.713544941
197.5 197.5 26.124971689
197.5 200. 25.555514527
197.5 202.5 25.003979504
197.5 205. 24.46926744
197.5 207.5 23.950364216
197.5 210. 23.446332227
197.5 212.5 22.956302821
197.5 215. 22.529343478
197.5 217.5 22.155139941
197.5 220. 21.792633741
197.5 222.5 21.441206277
197.5 225. 21.100282604
197.5 227.5 20.769327573
197.5 230. 20.447842368
197.5 232.5 20.135361406
197.5 235. 19.831449549
197.5 237.5 19.535699595
197.5 240. 19.247730013
197.5 242.5 18.967182899
197.5 245. 18.693722122
197.5 247.5 18.427031648
197.5 250. 18.166814009
197.5 252.5 17.91278892
197.5 255. 17.664692015
197.5 257.5 17.42227369
197.5 260. 17.18529805
197.5 262.5 16.953541945
197.5 265. 16.726794088
197.5 267.5 16.504854239
197.5 270. 16.287532464
197.5 272.5 16.078024604
197.5 275. 15.988042164
197.5 277.5 15.900576117
197.5 280. 15.815525326
197.5 282.5 15.732793895
197.5 285. 15.652290827
197.5 287.5 15.573929723
197.5 290. 15.497628488
197.5 292.5 15.423309074
197.5 295. 15.350897229
197.5 297.5 15.280322271
200. 2.5 93.769803744
200. 5. 93.769803744
200. 7.5 93.769802557
200. 10. 93.76974902
200. 12.5 93.769217634
200. 15. 93.766812364
200. 17.5 93.759638514
200. 20. 93.743809598
200. 22.5 93.714971912
200. 25. 93.668610128
200. 27.5 93.600453103
200. 30. 93.506672494
200. 32.5 93.383980868
200. 35. 93.229665747
200. 37.5 93.041585126
200. 40. 92.818140177
200. 42.5 92.558234564
200. 45. 92.254816046
200. 47.5 91.902134264
200. 50. 91.51082296
200. 52.5 91.081543851
200. 55. 90.594728008
200. 57.5 90.064520607
200. 60. 89.497305432
200. 62.5 88.863479711
200. 65. 88.198615909
200. 67.5 87.469882575
200. 70. 86.707663064
200. 72.5 85.880245982
200. 75. 85.021758236
200. 77.5 84.096298181
200. 80. 83.13206308
200. 82.5 82.124302779
200. 85. 81.054548927
200. 87.5 79.947406396
200. 90. 78.8012933
200. 92.5 77.590365988
200. 95. 76.341710854
200. 97.5 75.056049055
200. 100. 73.731886385
200. 102.5 72.35108104
200. 105. 70.937042929
200. 107.5 69.492198024
200. 110. 68.019543946
200. 112.5 66.510294738
200. 115. 64.96789688
200. 117.5 63.408685617
200. 120. 61.838099047
200. 122.5 60.257379493
200. 125. 58.652497795
200. 127.5 57.053736637
200. 130. 55.468501781
200. 132.5 53.88001153
200. 135. 52.308040579
200. 137.5 50.770088197
200. 140. 49.238586602
200. 142.5 47.750947959
200. 145. 46.292145953
200. 147.5 44.87606359
200. 150. 43.498581701
200. 152.5 42.169420749
200. 155. 40.882395348
200. 157.5 39.644225097
200. 160. 38.456475638
200. 162.5 37.315460906
200. 165. 36.216268007
200. 167.5 35.176700264
200. 170. 34.182433056
200. 172.5 33.224053183
200. 175. 32.298727791
200. 177.5 31.446498943
200. 180. 30.632403216
200. 182.5 29.846769903
200. 185. 29.08754404
200. 187.5 28.352852478
200. 190. 27.662471904
200. 192.5 27.04423042
200. 195. 26.447015212
200. 197.5 25.869475224
200. 200. 25.310370826
200. 202.5 24.768562048
200. 205. 24.242998273
200. 207.5 23.732709177
200. 210. 23.236796729
200. 212.5 22.754428125
200. 215. 22.372247257
200. 217.5 22.004504612
200. 220. 21.648100565
200. 222.5 21.302441991
200. 225. 20.966977188
200. 227.5 20.641192247
200. 230. 20.324607796
200. 232.5 20.016776082
200. 235. 19.717278342
200. 237.5 19.425722436
200. 240. 19.141740707
200. 242.5 18.86498805
200. 245. 18.595140154
200. 247.5 18.331891919
200. 250. 18.074956002
200. 252.5 17.824061507
200. 255. 17.578952782
200. 257.5 17.339388322
200. 260. 17.105139768
200. 262.5 16.875990989
200. 265. 16.651737238
200. 267.5 16.432184382
200. 270. 16.217148192
200. 272.5 16.048526596
200. 275. 15.959693875
200. 277.5 15.873323555
200. 280. 15.789317516
200. 282.5 15.707582681
200. 285. 15.628030689
200. 287.5 15.550577606
200. 290. 15.475143648
200. 292.5 15.40165293
200. 295. 15.330033229
200. 297.5 15.26021577
202.5 2.5 93.769803744
202.5 5. 93.769803743
202.5 7.5 93.769802088
202.5 10. 93.769733544
202.5 12.5 93.769089105
202.5 15. 93.766278654
202.5 17.5 93.758083602
202.5 20. 93.740426269
202.5 22.5 93.708738647
202.5 25. 93.658390986
202.5 27.5 93.585065264
202.5 30. 93.484938278
202.5 32.5 93.354764802
202.5 35. 93.191899425
202.5 37.5 92.994282675
202.5 40. 92.7604067
202.5 42.5 92.489269444
202.5 45. 92.169418233
202.5 47.5 91.803610691
202.5 50. 91.398677908
202.5 52.5 90.954755264
202.5 55. 90.446178122
202.5 57.5 89.900970586
202.5 60. 89.307780808
202.5 62.5 88.658580059
202.5 65. 87.972198522
202.5 67.5 87.220643737
202.5 70. 86.433737917
202.5 72.5 85.584797057
202.5 75. 84.692758967
202.5 77.5 83.753876715
202.5 80. 82.754993267
202.5 82.5 81.718852456
202.5 85. 80.630372551
202.5 87.5 79.486677808
202.5 90. 78.304115621
202.5 92.5 77.082937493
202.5 95. 75.799794092
202.5 97.5 74.476837952
202.5 100. 73.117602538
202.5 102.5 71.723890092
202.5 105. 70.28616689
202.5 107.5 68.807081434
202.5 110. 67.301038335
202.5 112.5 65.772026469
202.5 115. 64.224696927
202.5 117.5 62.643804517
202.5 120. 61.048428211
202.5 122.5 59.450361198
202.5 125. 57.856547201
202.5 127.5 56.24805758
202.5 130. 54.65078313
202.5 132.5 53.078211886
202.5 135. 51.511581846
202.5 137.5 49.973117181
202.5 140. 48.471054975
202.5 142.5 46.9902938
202.5 145. 45.560720147
202.5 147.5 44.158816712
202.5 150. 42.809968534
202.5 152.5 41.502187144
202.5 155. 40.242861752
202.5 157.5 39.032158057
202.5 160. 37.871873099
202.5 162.5 36.755269132
202.5 165. 35.685787372
202.5 167.5 34.675499111
202.5 170. 33.702524301
202.5 172.5 32.763888784
202.5 175. 31.873707625
202.5 177.5 31.047181691
202.5 180. 30.250099673
202.5 182.5 29.48031589
202.5 185. 28.735877642
202.5 187.5 28.015002334
202.5 190. 27.371239177
202.5 192.5 26.765449271
202.5 195. 26.17989608
202.5 197.5 25.61329333
202.5 200. 25.064459456
202.5 202.5 24.532306671
202.5 205. 24.015831365
202.5 207.5 23.514105656
202.5 210. 23.026269922
202.5 212.5 22.587629817
202.5 215. 22.214719838
202.5 217.5 21.853406332
202.5 220. 21.503077925
202.5 222.5 21.163166318
202.5 225. 20.833142484
202.5 227.5 20.512513254
202.5 230. 20.200818267
202.5 232.5 19.897627215
202.5 235. 19.602537372
202.5 237.5 19.315171365
202.5 240. 19.035175148
202.5 242.5 18.762216182
202.5 245. 18.495981777
202.5 247.5 18.236177583
202.5 250. 17.982526227
202.5 252.5 17.734766059
202.5 255. 17.492650018
202.5 257.5 17.255944587
202.5 260. 17.024428847
202.5 262.5 16.797893597
202.5 265. 16.576140558
202.5 267.5 16.358981635
202.5 270. 16.146238244
202.5 272.5 16.018887333
202.5 275. 15.931205394
202.5 277.5 15.845932088
202.5 280. 15.762972283
202.5 282.5 15.682235689
202.5 285. 15.603636558
202.5 287.5 15.5270934
202.5 290. 15.452528721
202.5 292.5 15.379868782
202.5 295. 15.309043375
202.5 297.5 15.239985615
205. 2.5 93.769803744
205. 5. 93.769803742
205. 7.5 93.769801433
205. 10. 93.769713671
205. 12.5 93.768932119
205. 15. 93.765648121
205. 17.5 93.75628944
205. 20. 93.736590617
205. 22.5 93.701767618
205. 25. 93.647085129
205. 27.5 93.568189707
205. 30. 93.461275077
205. 32.5 93.323149162
205. 35. 93.151243169
205. 37.5 92.943588135
205. 40. 92.698773574
205. 42.5 92.415896669
205. 45. 92.078851783
205. 47.5 91.69940356
205. 50. 91.280344391
205. 52.5 90.814018741
205. 55. 90.290155321
205. 57.5 89.729468792
205. 60. 89.109540834
205. 62.5 88.444500786
205. 65. 87.72824389
205. 67.5 86.961060591
205. 70. 86.141785565
205. 72.5 85.277910512
205. 75. 84.351737227
205. 77.5 83.389007671
205. 80. 82.364949411
205. 82.5 81.29176789
205. 85. 80.179096845
205. 87.5 79.011774521
205. 90. 77.791077595
205. 92.5 76.530748039
205. 95. 75.231586505
205. 97.5 73.882699504
205. 100. 72.48595192
205. 102.5 71.054824536
205. 105. 69.591978191
205. 107.5 68.100676127
205. 110. 66.568899112
205. 112.5 65.008563202
205. 115. 63.431743579
205. 117.5 61.844174994
205. 120. 60.247908018
205. 122.5 58.629020659
205. 125. 57.017656365
205. 127.5 55.421394257
205. 130. 53.826177607
205. 132.5 52.247272466
205. 135. 50.70418034
205. 137.5 49.172005538
205. 140. 47.683102079
205. 142.5 46.226549658
205. 145. 44.812492733
205. 147.5 43.439457175
205. 150. 42.114818221
205. 152.5 40.833743933
205. 155. 39.601606085
205. 157.5 38.420714095
205. 160. 37.286396189
205. 162.5 36.193780061
205. 165. 35.16147576
205. 167.5 34.173798096
205. 170. 33.221774864
205. 172.5 32.302588617
205. 175. 31.455981483
205. 177.5 30.647481939
205. 180. 29.867182562
205. 182.5 29.113048374
205. 185. 28.383224568
205. 187.5 27.693965828
205. 190. 27.079696849
205. 192.5 26.486226968
205. 195. 25.912222408
205. 197.5 25.356459296
205. 200. 24.817812079
205. 202.5 24.29524338
205. 205. 23.787795063
205. 207.5 23.294580357
205. 210. 22.814776891
205. 212.5 22.422930601
205. 215. 22.056791278
205. 217.5 21.701873725
205. 220. 21.35759306
205. 222.5 21.023405167
205. 225. 20.698803124
205. 227.5 20.383314008
205. 230. 20.076496028
205. 232.5 19.77793594
205. 235. 19.487246718
205. 237.5 19.204065453
205. 240. 18.928051449
205. 242.5 18.658884504
205. 245. 18.396263337
205. 247.5 18.139904173
205. 250. 17.889539443
205. 252.5 17.644916603
205. 255. 17.405797055
205. 257.5 17.171955161
205. 260. 16.94317734
205. 262.5 16.719261236
205. 265. 16.500014958
205. 267.5 16.285256381
205. 270. 16.078095737
205. 272.5 15.989113076
205. 275. 15.902582668
205. 277.5 15.818407367
205. 280. 15.736494993
205. 282.5 15.65675802
205. 285. 15.579113285
205. 287.5 15.503481718
205. 290. 15.429788094
205. 292.5 15.357960805
205. 295. 15.28793164
205. 297.5 15.21963559
207.5 2.5 93.769803744
207.5 5. 93.769803741
207.5 7.5 93.769800519
207.5 10. 93.769688154
207.5 12.5 93.768740372
207.5 15. 93.764888666
207.5 17.5 93.754219132
207.5 20. 93.732241897
207.5 22.5 93.693970831
207.5 25. 93.634575644
207.5 27.5 93.549680253
207.5 30. 93.435508019
207.5 32.5 93.288931545
207.5 35. 93.107468543
207.5 37.5 92.889248662
207.5 40. 92.63296518
207.5 42.5 92.33567172
207.5 45. 91.982782202
207.5 47.5 91.589159108
207.5 50. 91.155450616
207.5 52.5 90.665892416
207.5 55. 90.126234226
207.5 57.5 89.54957425
207.5 60. 88.902106153
207.5 62.5 88.220748541
207.5 65. 87.473864786
207.5 67.5 86.69058745
207.5 70. 85.838251282
207.5 72.5 84.950669728
207.5 75. 83.99805165
207.5 77.5 82.998316554
207.5 80. 81.959078984
207.5 82.5 80.850555325
207.5 85. 79.698742254
207.5 87.5 78.505794373
207.5 90. 77.262851337
207.5 92.5 75.963219078
207.5 95. 74.624124067
207.5 97.5 73.247069361
207.5 100. 71.834064445
207.5 102.5 70.370536363
207.5 105. 68.871209389
207.5 107.5 67.344437372
207.5 110. 65.794538769
207.5 112.5 64.226508422
207.5 115. 62.626478526
207.5 117.5 61.012957532
207.5 120. 59.397944164
207.5 122.5 57.788656544
207.5 125. 56.17035499
207.5 127.5 54.561958134
207.5 130. 52.980268653
207.5 132.5 51.410804739
207.5 135. 49.86781782
207.5 137.5 48.36653306
207.5 140. 46.885474897
207.5 142.5 45.459055607
207.5 145. 44.060936712
207.5 147.5 42.717850946
207.5 150. 41.416135139
207.5 152.5 40.163996658
207.5 155. 38.961147723
207.5 157.5 37.808830662
207.5 160. 36.699995271
207.5 162.5 35.63950175
207.5 165. 34.637043816
207.5 167.5 33.671585581
207.5 170. 32.740175153
207.5 172.5 31.85800994
207.5 175. 31.038158359
207.5 177.5 30.24741864
207.5 180. 29.483670887
207.5 182.5 28.744985847
207.5 185. 28.029602376
207.5 187.5 27.389141422
207.5 190. 26.787880158
207.5 192.5 26.20659762
207.5 195. 25.644027015
207.5 197.5 25.099004533
207.5 200. 24.570458628
207.5 202.5 24.05740059
207.5 205. 23.558916245
207.5 207.5 23.074158624
207.5 210. 22.628763992
207.5 212.5 22.257900201
207.5 215. 21.898490924
207.5 217.5 21.549934777
207.5 220. 21.211672642
207.5 222.5 20.883183937
207.5 225. 20.563983284
207.5 227.5 20.25361751
207.5 230. 19.95166296
207.5 232.5 19.657723065
207.5 235. 19.371426162
207.5 237.5 19.092423508
207.5 240. 18.820387493
207.5 242.5 18.555010014
207.5 245. 18.296000997
207.5 247.5 18.043087055
207.5 250. 17.796010261
207.5 252.5 17.554527033
207.5 255. 17.31840711
207.5 257.5 17.087432618
207.5 260. 16.861397212
207.5 262.5 16.640105292
207.5 265. 16.423371275
207.5 267.5 16.211018937
207.5 270. 16.046984349
207.5 272.5 15.959210049
207.5 275. 15.873831611
207.5 277.5 15.790755011
207.5 280. 15.709890991
207.5 282.5 15.631154756
207.5 285. 15.554465702
207.5 287.5 15.479747156
207.5 290. 15.406926144
207.5 292.5 15.335933164
207.5 295. 15.266701989
207.5 297.5 15.199169471
210. 2.5 93.769803744
210. 5. 93.769803739
210. 7.5 93.769799243
210. 10. 93.769655389
210. 12.5 93.768506169
210. 15. 93.763969922
210. 17.5 93.751830066
210. 20. 93.72731113
210. 22.5 93.685249632
210. 25. 93.620732748
210. 27.5 93.529375904
210. 30. 93.407445734
210. 32.5 93.25189162
210. 35. 93.060327958
210. 37.5 92.830991215
210. 40. 92.562684797
210. 42.5 92.247908508
210. 45. 91.880850629
210. 47.5 91.472498501
210. 50. 91.023599114
210. 52.5 90.509939374
210. 55. 89.953960478
210. 57.5 89.350261275
210. 60. 88.684965034
210. 62.5 87.981140948
210. 65. 87.208490839
210. 67.5 86.396817215
210. 70. 85.522507229
210. 72.5 84.598535746
210. 75. 83.631023668
210. 77.5 82.593691149
210. 80. 81.514816038
210. 82.5 80.393906484
210. 85. 79.203087159
210. 87.5 77.969266185
210. 90. 76.693496462
210. 92.5 75.376677585
210. 95. 74.000481261
210. 97.5 72.58330016
210. 100. 71.130349014
210. 102.5 69.644584681
210. 105. 68.129606879
210. 107.5 66.573474478
210. 110. 64.990475524
210. 112.5 63.391440999
210. 115. 61.782485538
210. 117.5 60.170185868
210. 120. 58.533644884
210. 122.5 56.906425906
210. 125. 55.29634871
210. 127.5 53.695428956
210. 130. 52.107809474
210. 132.5 50.558378914
210. 135. 49.027421414
210. 137.5 47.537098168
210. 140. 46.084971642
210. 142.5 44.67378922
210. 145. 43.307571268
210. 147.5 41.989255961
210. 150. 40.716618131
210. 152.5 39.492839237
210. 155. 38.321702928
210. 157.5 37.196441914
210. 160. 36.112611093
210. 162.5 35.091377412
210. 165. 34.11246897
210. 167.5 33.168842783
210. 170. 32.25770866
210. 172.5 31.421321404
210. 175. 30.620251592
210. 177.5 29.847006178
210. 180. 29.099579332
210. 182.5 28.376142721
210. 185. 27.693126192
210. 187.5 27.084229541
210. 190. 26.495821914
210. 192.5 25.926593106
210. 195. 25.375340662
210. 197.5 24.840958563
210. 200. 24.322427292
210. 202.5 23.8188051
210. 205. 23.329220296
210. 207.5 22.852864419
210. 210. 22.456354277
210. 212.5 22.092568567
210. 215. 21.73984741
210. 217.5 21.397616837
210. 220. 21.065342765
210. 222.5 20.74252751
210. 225. 20.428706677
210. 227.5 20.123446348
210. 230. 19.826340567
210. 232.5 19.537009061
210. 235. 19.255095187
210. 237.5 18.980264069
210. 240. 18.712200918
210. 242.5 18.450609495
210. 245. 18.195210724
210. 247.5 17.945741422
210. 250. 17.701953139
210. 252.5 17.463611109
210. 255. 17.230493279
210. 257.5 17.002389422
210. 260. 16.779100329
210. 262.5 16.560437063
210. 265. 16.346220271
210. 267.5 16.136279554
210. 270. 16.015750554
210. 272.5 15.929184437
210. 275. 15.844958102
210. 277.5 15.762980612
210. 280. 15.683165594
210. 282.5 15.605430955
210. 285. 15.529698622
210. 287.5 15.455894297
210. 290. 15.38394723
210. 292.5 15.313790011
210. 295. 15.245358376
210. 297.5 15.178591023
212.5 2.5 93.769803744
212.5 5. 93.769803736
212.5 7.5 93.769797463
212.5 10. 93.769613318
212.5 12.5 93.768220108
212.5 15. 93.762884351
212.5 17.5 93.749073018
212.5 20. 93.721719964
212.5 22.5 93.675493381
212.5 25. 93.605412316
212.5 27.5 93.507099264
212.5 30. 93.376878691
212.5 32.5 93.211789401
212.5 35. 93.009552909
212.5 37.5 92.768520761
212.5 40. 92.487612784
212.5 42.5 92.154485635
212.5 45. 91.772671766
212.5 47.5 91.349015759
212.5 50. 90.879492097
212.5 52.5 90.345691856
212.5 55. 89.772848456
212.5 57.5 89.140197929
212.5 60. 88.457570976
212.5 62.5 87.721339796
212.5 65. 86.931513992
212.5 67.5 86.084686483
212.5 70. 85.193886276
212.5 72.5 84.232813684
212.5 75. 83.230486911
212.5 77.5 82.174361693
212.5 80. 81.055303785
212.5 82.5 79.8924459
212.5 85. 78.685722162
212.5 87.5 77.416268892
212.5 90. 76.098359265
212.5 92.5 74.738763843
212.5 95. 73.339185544
212.5 97.5 71.901893678
212.5 100. 70.410084403
212.5 102.5 68.885490637
212.5 105. 67.332896366
212.5 107.5 65.757035435
212.5 110. 64.163337208
212.5 112.5 62.543131929
212.5 115. 60.90716463
212.5 117.5 59.271242339
212.5 120. 57.642936861
212.5 122.5 56.015365435
212.5 125. 54.393305007
212.5 127.5 52.800521365
212.5 130. 51.22974809
212.5 132.5 49.681337433
212.5 135. 48.181012647
212.5 137.5 46.701508147
212.5 140. 45.277367955
212.5 142.5 43.887205757
212.5 145. 42.552222026
212.5 147.5 41.258646428
212.5 150. 40.016137789
212.5 152.5 38.824092201
212.5 155. 37.682220727
212.5 157.5 36.583471977
212.5 160. 35.535861394
212.5 162.5 34.543521404
212.5 165. 33.58772113
212.5 167.5 32.665543601
212.5 170. 31.796114038
212.5 172.5 30.984861411
212.5 175. 30.202269644
212.5 177.5 29.446254312
212.5 180. 28.7149182
212.5 182.5 28.006529243
212.5 185. 27.374610064
212.5 187.5 26.779261045
212.5 190. 26.203552501
212.5 192.5 25.646243065
212.5 195. 25.106192048
212.5 197.5 24.582348994
212.5 200. 24.073744492
212.5 202.5 23.57948208
212.5 205. 23.098731089
212.5 207.5 22.651750424
212.5 210. 22.283722576
212.5 212.5 21.92696485
212.5 215. 21.580888652
212.5 217.5 21.244946607
212.5 220. 20.918628944
212.5 222.5 20.601460248
212.5 225. 20.292996546
212.5 227.5 19.992822687
212.5 230. 19.700549979
212.5 232.5 19.415814061
212.5 235. 19.138272971
212.5 237.5 18.867605402
212.5 240. 18.603509118
212.5 242.5 18.345699511
212.5 245. 18.09390829
212.5 247.5 17.847882289
212.5 250. 17.607382375
212.5 252.5 17.372182447
212.5 255. 17.142068528
212.5 257.5 16.916837924
212.5 260. 16.696298457
212.5 262.5 16.480267761
212.5 265. 16.268572629
212.5 267.5 16.07213583
212.5 270. 15.984400813
212.5 272.5 15.899042382
212.5 275. 15.815967984
212.5 277.5 15.735089728
212.5 280. 15.65632409
212.5 282.5 15.57959165
212.5 285. 15.504816837
212.5 287.5 15.431927701
212.5 290. 15.360855696
212.5 292.5 15.291535483
212.5 295. 15.223904743
212.5 297.5 15.157904005
215. 2.5 93.769803744
215. 5. 93.76980373
215. 7.5 93.769794978
215. 10. 93.769559298
215. 12.5 93.767870704
215. 15. 93.761601616
215. 17.5 93.745891114
215. 20. 93.715379377
215. 22.5 93.664577941
215. 25. 93.588454215
215. 27.5 93.482654763
215. 30. 93.34357735
215. 32.5 93.168363345
215. 35. 92.95485203
215. 37.5 92.701518298
215. 40. 92.40740458
215. 42.5 92.05501211
215. 45. 91.657831596
215. 47.5 91.218275475
215. 50. 90.723674907
215. 52.5 90.172648726
215. 55. 89.582378805
215. 57.5 88.919840593
215. 60. 88.21934012
215. 62.5 87.449813377
215. 65. 86.642285966
215. 67.5 85.759474011
215. 70. 84.83650388
215. 72.5 83.852737487
215. 75. 82.810179797
215. 77.5 81.723202026
215. 80. 80.579677526
215. 82.5 79.374385995
215. 85. 78.123813819
215. 87.5 76.828517503
215. 90. 75.485628798
215. 92.5 74.083207556
215. 95. 72.640695668
215. 97.5 71.160762988
215. 100. 69.646737098
215. 102.5 68.102640368
215. 105. 66.520177618
215. 107.5 64.909436122
215. 110. 63.283274285
215. 112.5 61.648282617
215. 115. 60.01160609
215. 117.5 58.361465091
215. 120. 56.715076608
215. 122.5 55.088411454
215. 125. 53.482883316
215. 127.5 51.884876465
215. 130. 50.328083106
215. 132.5 48.800324046
215. 135. 47.308662078
215. 137.5 45.863225718
215. 140. 44.456045907
215. 142.5 43.099098641
215. 145. 41.789214095
215. 147.5 40.527572706
215. 150. 39.315026648
215. 152.5 38.156382373
215. 155. 37.042605319
215. 157.5 35.969834527
215. 160. 34.96378773
215. 162.5 33.995889867
215. 165. 33.062762494
215. 167.5 32.161654394
215. 170. 31.340380581
215. 172.5 30.548630986
215. 175. 29.784216051
215. 177.5 29.045168115
215. 180. 28.329693329
215. 182.5 27.658317415
215. 185. 27.056243206
215. 187.5 26.474264167
215. 190. 25.911099873
215. 192.5 25.365574891
215. 195. 24.836607794
215. 197.5 24.323201517
215. 200. 23.824434871
215. 202.5 23.339455043
215. 205. 22.867470956
215. 207.5 22.471545216
215. 210. 22.110898405
215. 212.5 21.761117409
215. 215. 21.421641851
215. 217.5 21.091950142
215. 220. 20.771556113
215. 222.5 20.460005987
215. 225. 20.156875663
215. 227.5 19.861768265
215. 230. 19.574311938
215. 232.5 19.294157849
215. 235. 19.020978381
215. 237.5 18.754465494
215. 240. 18.494329238
215. 242.5 18.240296398
215. 245. 17.992109262
215. 247.5 17.749524494
215. 250. 17.512312105
215. 252.5 17.280254517
215. 255. 17.053145695
215. 257.5 16.830790359
215. 260. 16.613003258
215. 262.5 16.399608503
215. 265. 16.190438947
215. 267.5 16.039411061
215. 270. 15.95294154
215. 272.5 15.868789988
215. 275. 15.786867064
215. 277.5 15.707087884
215. 280. 15.62937174
215. 282.5 15.553641849
215. 285. 15.479825115
215. 287.5 15.40785191
215. 290. 15.337655869
215. 292.5 15.269173703
215. 295. 15.20234502
215. 297.5 15.137112162
217.5 2.5 93.769803744
217.5 5. 93.769803721
217.5 7.5 93.769791511
217.5 10. 93.769489935
217.5 12.5 93.76744393
217.5 15. 93.760085848
217.5 17.5 93.74221863
217.5 20. 93.708188187
217.5 22.5 93.652363977
217.5 25. 93.569680443
217.5 27.5 93.455826679
217.5 30. 93.307290096
217.5 32.5 93.121328233
217.5 35. 92.895908938
217.5 37.5 92.629638674
217.5 40. 92.318606754
217.5 42.5 91.949066561
217.5 45. 91.535884895
217.5 47.5 91.079810333
217.5 50. 90.559124956
217.5 52.5 89.990272716
217.5 55. 89.372634648
217.5 57.5 88.688581023
217.5 60. 87.962854343
217.5 62.5 87.165880915
217.5 65. 86.323861596
217.5 67.5 85.42042867
217.5 70. 84.457821895
217.5 72.5 83.451065023
217.5 75. 82.373966998
217.5 77.5 81.243897045
217.5 80. 80.066839921
217.5 82.5 78.838770009
217.5 85. 77.543948727
217.5 87.5 76.203425191
217.5 90. 74.818568655
217.5 92.5 73.391330201
217.5 95. 71.923733149
217.5 97.5 70.401525248
217.5 100. 68.846200606
217.5 102.5 67.262273296
217.5 105. 65.654995785
217.5 107.5 64.030339597
217.5 110. 62.388865774
217.5 112.5 60.725937352
217.5 115. 59.065011481
217.5 117.5 57.41409941
217.5 120. 55.777859033
217.5 122.5 54.139660192
217.5 125. 52.533954791
217.5 127.5 50.963486466
217.5 130. 49.408979358
217.5 132.5 47.905931304
217.5 135. 46.434074106
217.5 137.5 45.013351598
217.5 140. 43.633714729
217.5 142.5 42.307410298
217.5 145. 41.026235548
217.5 147.5 39.795864738
217.5 150. 38.617927761
217.5 152.5 37.489036697
217.5 155. 36.40275006
217.5 157.5 35.372261743
217.5 160. 34.392379132
217.5 162.5 33.448430881
217.5 165. 32.537547326
217.5 167.5 31.6858944
217.5 170. 30.885214445
217.5 172.5 30.11262594
217.5 175. 29.366089362
217.5 177.5 28.643747898
217.5 180. 27.943906012
217.5 182.5 27.326058937
217.5 185. 26.738050938
217.5 187.5 26.169264522
217.5 190. 25.618489556
217.5 192.5 25.084613726
217.5 195. 24.566612428
217.5 197.5 24.063539877
217.5 200. 23.574521265
217.5 202.5 23.098745822
217.5 205. 22.655604668
217.5 207.5 22.291236348
217.5 210. 21.937910403
217.5 212.5 21.595053806
217.5 215. 21.262133489
217.5 217.5 20.93865285
217.5 220. 20.624148619
217.5 222.5 20.318188035
217.5 225. 20.02036632
217.5 227.5 19.730304393
217.5 230. 19.447646802
217.5 232.5 19.172059864
217.5 235. 18.903229969
217.5 237.5 18.640862045
217.5 240. 18.384678163
217.5 242.5 18.134416264
217.5 245. 17.889829002
217.5 247.5 17.650682683
217.5 250. 17.416756298
217.5 252.5 17.187840639
217.5 255. 16.963737482
217.5 257.5 16.74425884
217.5 260. 16.529226285
217.5 262.5 16.318470307
217.5 265. 16.111829738
217.5 267.5 16.006584641
217.5 270. 15.921379095
217.5 272.5 15.838433309
217.5 275. 15.757661107
217.5 277.5 15.678980571
217.5 280. 15.602313771
217.5 282.5 15.527586531
217.5 285. 15.4547282
217.5 287.5 15.383671444
217.5 290. 15.314352058
217.5 292.5 15.246708778
217.5 295. 15.180683123
217.5 297.5 15.116219229
220. 2.5 93.769803744
220. 5. 93.769803705
220. 7.5 93.769786672
220. 10. 93.769400871
220. 12.5 93.766922651
220. 15. 93.758294627
220. 17.5 93.737979587
220. 20. 93.700031348
220. 22.5 93.63869502
220. 25. 93.548893029
220. 27.5 93.426376922
220. 30. 93.26774095
220. 32.5 93.070372826
220. 35. 92.832379849
220. 37.5 92.552508176
220. 40. 92.221781048
220. 42.5 91.836194487
220. 45. 91.406352479
220. 47.5 90.931143432
220. 50. 90.385286735
220. 52.5 89.797987419
220. 55. 89.148851304
220. 57.5 88.445767406
220. 60. 87.684724281
220. 62.5 86.868814514
220. 65. 85.988440186
220. 67.5 85.065207195
220. 70. 84.063629816
220. 72.5 83.01376709
220. 75. 81.916097305
220. 77.5 80.747063207
220. 80. 79.524420347
220. 82.5 78.253146754
220. 85. 76.933861393
220. 87.5 75.559062124
220. 90. 74.128261543
220. 92.5 72.655057586
220. 95. 71.142507815
220. 97.5 69.594402713
220. 100. 68.015293055
220. 102.5 66.4043847
220. 105. 64.760454119
220. 107.5 63.101952883
220. 110. 61.436058246
220. 112.5 59.770478208
220. 115. 58.106890986
220. 117.5 56.438024348
220. 120. 54.792101287
220. 122.5 53.177057031
220. 125. 51.573287157
220. 127.5 50.008391309
220. 130. 48.485905216
220. 132.5 46.99333248
220. 135. 45.556932825
220. 137.5 44.155269928
220. 140. 42.810115424
220. 142.5 41.511174177
220. 145. 40.263145541
220. 147.5 39.065808542
220. 150. 37.921743312
220. 152.5 36.821924505
220. 155. 35.767886994
220. 157.5 34.776170278
220. 160. 33.821566789
220. 162.5 32.901084223
220. 165. 32.020441707
220. 167.5 31.211099406
220. 170. 30.430601983
220. 172.5 29.676836805
220. 175. 28.947883065
220. 177.5 28.241989119
220. 180. 27.587961327
220. 182.5 26.994199625
220. 185. 26.420055768
220. 187.5 25.864285106
220. 190. 25.325744642
220. 192.5 24.803382449
220. 195. 24.296228379
220. 197.5 23.803385866
220. 200. 23.324024688
220. 202.5 22.857374554
220. 205. 22.467543595
220. 207.5 22.110852544
220. 210. 21.764786328
220. 212.5 21.428800806
220. 215. 21.102389327
220. 217.5 20.785079488
220. 220. 20.476430219
220. 222.5 20.176029166
220. 225. 19.883490332
220. 227.5 19.598451944
220. 230. 19.320574535
220. 232.5 19.049539189
220. 235. 18.785045969
220. 237.5 18.526812471
220. 240. 18.274572521
220. 242.5 18.028074981
220. 245. 17.787082658
220. 247.5 17.551371315
220. 250. 17.320728752
220. 252.5 17.09495398
220. 255. 16.873856452
220. 257.5 16.657255358
220. 260. 16.44497898
220. 262.5 16.236864094
220. 265. 16.059895943
220. 267.5 15.973663196
220. 270. 15.889719791
220. 272.5 15.807978356
220. 275. 15.728355838
220. 277.5 15.650773242
220. 280. 15.57515538
220. 282.5 15.501430649
220. 285. 15.42953081
220. 287.5 15.359390802
220. 290. 15.29094855
220. 292.5 15.224144798
220. 295. 15.15892295
220. 297.5 15.095228924
222.5 2.5 93.769803744
222.5 5. 93.76980368
222.5 7.5 93.769779919
222.5 10. 93.76928651
222.5 12.5 93.766285933
222.5 15. 93.756177779
222.5 17.5 93.733086133
222.5 20. 93.690777998
222.5 22.5 93.623395271
222.5 25. 93.525871662
222.5 27.5 93.394042546
222.5 30. 93.224627005
222.5 32.5 93.015157249
222.5 35. 92.763890938
222.5 37.5 92.469721874
222.5 40. 92.118241831
222.5 42.5 91.715905223
222.5 45. 91.268718187
222.5 47.5 90.766291183
222.5 50. 90.201562663
222.5 52.5 89.595174019
222.5 55. 88.913433647
222.5 57.5 88.190700949
222.5 60. 87.393276995
222.5 62.5 86.555320147
222.5 65. 85.638095587
222.5 67.5 84.672456475
222.5 70. 83.653004597
222.5 72.5 82.559178464
222.5 75. 81.415223744
222.5 77.5 80.220533493
222.5 80. 78.962796548
222.5 82.5 77.643929386
222.5 85. 76.276033655
222.5 87.5 74.860688313
222.5 90. 73.400152652
222.5 92.5 71.897426091
222.5 95. 70.340770383
222.5 97.5 68.748763236
222.5 100. 67.127540048
222.5 102.5 65.482996717
222.5 105. 63.821774932
222.5 107.5 62.15117553
222.5 110. 60.463328246
222.5 112.5 58.773228572
222.5 115. 57.096155751
222.5 117.5 55.440576394
222.5 120. 53.795284395
222.5 122.5 52.175089647
222.5 125. 50.598263492
222.5 127.5 49.04571352
222.5 130. 47.540394912
222.5 132.5 46.078640601
222.5 135. 44.662928652
222.5 137.5 43.296449432
222.5 140. 41.981392603
222.5 142.5 40.715404673
222.5 145. 39.499727019
222.5 147.5 38.33965466
222.5 150. 37.226314387
222.5 152.5 36.154903372
222.5 155. 35.146196972
222.5 157.5 34.181141734
222.5 160. 33.251273267
222.5 162.5 32.353781078
222.5 165. 31.525321423
222.5 167.5 30.737219671
222.5 170. 29.976524007
222.5 172.5 29.241248767
222.5 175. 28.529585497
222.5 177.5 27.841166563
222.5 180. 27.241961436
222.5 182.5 26.662757996
222.5 185. 26.102277401
222.5 187.5 25.559346303
222.5 190. 25.032885786
222.5 192.5 24.521901668
222.5 195. 24.025475954
222.5 197.5 23.542759295
222.5 200. 23.072964308
222.5 202.5 22.639361522
222.5 205. 22.279506137
222.5 207.5 21.930421565
222.5 210. 21.591553065
222.5 212.5 21.262384384
222.5 215. 20.94243441
222.5 217.5 20.631254161
222.5 220. 20.328424083
222.5 222.5 20.033551623
222.5 225. 19.746269026
222.5 227.5 19.466231357
222.5 230. 19.193114704
222.5 232.5 18.926614548
222.5 235. 18.666444287
222.5 237.5 18.412333891
222.5 240. 18.164028675
222.5 242.5 17.921288182
222.5 245. 17.683885167
222.5 247.5 17.451604653
222.5 250. 17.224243087
222.5 252.5 17.001607547
222.5 255. 16.783515027
222.5 257.5 16.569791772
222.5 260. 16.360272668
222.5 262.5 16.15480068
222.5 265. 16.025565412
222.5 267.5 15.940653293
222.5 270. 15.857969884
222.5 272.5 15.777431091
222.5 275. 15.698956938
222.5 277.5 15.622471312
222.5 280. 15.547901728
222.5 282.5 15.475179121
222.5 285. 15.404237638
222.5 287.5 15.335014458
222.5 290. 15.267449613
222.5 292.5 15.201485832
222.5 295. 15.137068387
222.5 297.5 15.074144955
225. 2.5 93.769803744
225. 5. 93.769803639
225. 7.5 93.769770493
225. 10. 93.769139667
225. 12.5 93.765508207
225. 15. 93.753675946
225. 17.5 93.727436642
225. 20. 93.68027921
225. 22.5 93.606267101
225. 25. 93.500371016
225. 27.5 93.358532963
225. 30. 93.177615563
225. 32.5 92.955310089
225. 35. 92.690035404
225. 37.5 92.380840671
225. 40. 92.0074876
225. 42.5 91.587668598
225. 45. 91.122425556
225. 47.5 90.591598598
225. 50. 90.007309402
225. 52.5 89.371622823
225. 55. 88.665649834
225. 57.5 87.912747815
225. 60. 87.087690534
225. 62.5 86.208789493
225. 65. 85.271919758
225. 67.5 84.262865097
225. 70. 83.203437773
225. 72.5 82.086242711
225. 75. 80.895177017
225. 77.5 79.65142501
225. 80. 78.355107789
225. 82.5 77.006919794
225. 85. 75.596966435
225. 87.5 74.132263497
225. 90. 72.622466899
225. 92.5 71.071117104
225. 95. 69.482582297
225. 97.5 67.862072344
225. 100. 66.21562275
225. 102.5 64.537536108
225. 105. 62.84119546
225. 107.5 61.139351284
225. 110. 59.440391898
225. 112.5 57.752949398
225. 115. 56.068922786
225. 117.5 54.401283365
225. 120. 52.768850953
225. 122.5 51.167347436
225. 125. 49.594026167
225. 127.5 48.074631559
225. 130. 46.58641065
225. 132.5 45.155818507
225. 135. 43.767353715
225. 137.5 42.435850569
225. 140. 41.151608229
225. 142.5 39.91984623
225. 145. 38.741653324
225. 147.5 37.614830074
225. 150. 36.531470041
225. 152.5 35.501346659
225. 155. 34.526082066
225. 157.5 33.587078368
225. 160. 32.681412188
225. 162.5 31.826873683
225. 165. 31.031513258
225. 167.5 30.264224331
225. 170. 29.522955706
225. 172.5 28.805841569
225. 175. 28.111179738
225. 177.5 27.480552746
225. 180. 26.896621837
225. 182.5 26.331749585
225. 185. 25.784732751
225. 187.5 25.254465882
225. 190. 24.739931201
225. 192.5 24.240189705
225. 195. 23.754373325
225. 197.5 23.28167798
225. 200. 22.821357422
225. 202.5 22.443410798
225. 205. 22.091519822
225. 207.5 21.749970213
225. 210. 21.418236628
225. 212.5 21.095829725
225. 215. 20.782293064
225. 217.5 20.477200321
225. 220. 20.180152788
225. 222.5 19.89077711
225. 225. 19.608723247
225. 227.5 19.333662627
225. 230. 19.065286478
225. 232.5 18.803304303
225. 235. 18.547442505
225. 237.5 18.29744313
225. 240. 18.053062718
225. 242.5 17.814071259
225. 245. 17.58025124
225. 247.5 17.351396763
225. 250. 17.127312745
225. 252.5 16.907814186
225. 255. 16.692725482
225. 257.5 16.481879812
225. 260. 16.275118556
225. 262.5 16.077003931
225. 265. 15.991155882
225. 267.5 15.907561439
225. 270. 15.826135574
225. 272.5 15.746797426
225. 275. 15.669470045
225. 277.5 15.594080155
225. 280. 15.520557941
225. 282.5 15.448836837
225. 285. 15.378853347
225. 287.5 15.310546859
225. 290. 15.243859491
225. 292.5 15.178735931
225. 295. 15.115123298
225. 297.5 15.052971012
227.5 2.5 93.769803744
227.5 5. 93.76980357
227.5 7.5 93.769757339
227.5 10. 93.768951116
227.5 12.5 93.764528475
227.5 15. 93.750718883
227.5 17.5 93.720913518
227.5 20. 93.668365417
227.5 22.5 93.587088206
227.5 25. 93.472117733
227.5 27.5 93.319526809
227.5 30. 93.126340933
227.5 32.5 92.890425156
227.5 35. 92.610370214
227.5 37.5 92.280164982
227.5 40. 91.888974589
227.5 42.5 91.45091123
227.5 45. 90.966874155
227.5 47.5 90.406396939
227.5 50. 89.801833833
227.5 52.5 89.13166963
227.5 55. 88.404712596
227.5 57.5 87.613093578
227.5 60. 86.767083177
227.5 62.5 85.846082218
227.5 65. 84.875765824
227.5 67.5 83.835377512
227.5 70. 82.728681791
227.5 72.5 81.567682961
227.5 75. 80.351574542
227.5 77.5 79.061183307
227.5 80. 77.713570634
227.5 82.5 76.313035873
227.5 85. 74.861416903
227.5 87.5 73.361356997
227.5 90. 71.816363216
227.5 92.5 70.222701164
227.5 95. 68.587512769
227.5 97.5 66.922538586
227.5 100. 65.234469213
227.5 102.5 63.530768623
227.5 105. 61.819557399
227.5 107.5 60.109429373
227.5 110. 58.388901575
227.5 112.5 56.682248441
227.5 115. 55.001387844
227.5 117.5 53.35372745
227.5 120. 51.717870973
227.5 122.5 50.130417941
227.5 125. 48.586094206
227.5 127.5 47.079521304
227.5 130. 45.630405859
227.5 132.5 44.221893192
227.5 135. 42.87125562
227.5 137.5 41.5706777
227.5 140. 40.322627443
227.5 142.5 39.126575851
227.5 145. 37.98633671
227.5 147.5 36.89113067
227.5 150. 35.840462397
227.5 152.5 34.855270684
227.5 155. 33.907420735
227.5 157.5 32.993873205
227.5 160. 32.114708966
227.5 162.5 31.312477502
227.5 165. 30.538972469
227.5 167.5 29.792076666
227.5 170. 29.069866556
227.5 172.5 28.370589399
227.5 175. 27.70915626
227.5 177.5 27.120865149
227.5 180. 26.55195289
227.5 182.5 26.001186959
227.5 185. 25.467435938
227.5 187.5 24.949658996
227.5 190. 24.446896643
227.5 192.5 23.958262584
227.5 195. 23.482936509
227.5 197.5 23.020157716
227.5 200. 22.602083547
227.5 202.5 22.247619586
227.5 205. 21.903611136
227.5 207.5 21.569524339
227.5 210. 21.244862165
227.5 212.5 20.929161223
227.5 215. 20.621988896
227.5 217.5 20.322940772
227.5 220. 20.03163832
227.5 222.5 19.747726795
227.5 225. 19.470873348
227.5 227.5 19.200765307
227.5 230. 18.937108623
227.5 232.5 18.679626452
227.5 235. 18.428057873
227.5 237.5 18.182156712
227.5 240. 17.941690472
227.5 242.5 17.706439355
227.5 245. 17.47619537
227.5 247.5 17.250761506
227.5 250. 17.029950987
227.5 252.5 16.813586576
227.5 255. 16.601499941
227.5 257.5 16.39353107
227.5 260. 16.189527731
227.5 262.5 16.041144743
227.5 265. 15.956674106
227.5 267.5 15.874394074
227.5 270. 15.794223008
227.5 272.5 15.716083223
227.5 275. 15.639900749
227.5 277.5 15.565605107
227.5 280. 15.493129107
227.5 282.5 15.422408653
227.5 285. 15.353382569
227.5 287.5 15.285992429
227.5 290. 15.220182405
227.5 292.5 15.155899124
227.5 295. 15.093091532
227.5 297.5 15.031710769
230. 2.5 93.769803744
230. 5. 93.769803457
230. 7.5 93.769738982
230. 10. 93.76870901
230. 12.5 93.763316833
230. 15. 93.747223445
230. 17.5 93.713380618
230. 20. 93.654843432
230. 22.5 93.565608362
230. 25. 93.440806993
230. 27.5 93.276668409
230. 30. 93.070400847
230. 32.5 92.820057861
230. 35. 92.524412475
230. 37.5 92.171682885
230. 40. 91.762112636
230. 42.5 91.305012429
230. 45. 90.791303508
230. 47.5 90.209963503
230. 50. 89.584388632
230. 52.5 88.878422852
230. 55. 88.129774645
230. 57.5 87.298145751
230. 60. 86.419624042
230. 62.5 85.466161089
230. 65. 84.449221792
230. 67.5 83.37772463
230. 70. 82.233810617
230. 72.5 81.022012899
230. 75. 79.752977953
230. 77.5 78.426788489
230. 80. 77.044231076
230. 82.5 75.595588537
230. 85. 74.090847436
230. 87.5 72.537920914
230. 90. 70.940952595
230. 92.5 69.305032511
230. 95. 67.636191942
230. 97.5 65.941360948
230. 100. 64.228281459
230. 102.5 62.49347423
230. 105. 60.750506993
230. 107.5 59.013717735
230. 110. 57.2924683
230. 112.5 55.595864644
230. 115. 53.909013889
230. 117.5 52.258022318
230. 120. 50.654442632
230. 122.5 49.079239392
230. 125. 47.557215302
230. 127.5 46.082893663
230. 130. 44.659089845
230. 132.5 43.288032437
230. 135. 41.971489078
230. 137.5 40.706956902
230. 140. 39.494134332
230. 142.5 38.339655203
230. 145. 37.232735369
230. 147.5 36.16833922
230. 150. 35.167549092
230. 152.5 34.211180784
230. 155. 33.290081982
230. 157.5 32.401409606
230. 160. 31.579069868
230. 162.5 30.799766397
230. 165. 30.04764825
230. 167.5 29.320733988
230. 170. 28.617220195
230. 172.5 27.935460758
230. 175. 27.334674382
230. 177.5 26.762107809
230. 180. 26.20796182
230. 182.5 25.671079726
230. 185. 25.150398299
230. 187.5 24.644938174
230. 190. 24.153795407
230. 192.5 23.676134012
230. 195. 23.211179348
230. 197.5 22.758212252
230. 200. 22.398237719
230. 202.5 22.052013779
230. 205. 21.71580553
230. 207.5 21.389108853
230. 210. 21.071453966
230. 212.5 20.762402489
230. 215. 20.461544802
230. 217.5 20.168497665
230. 220. 19.88290207
230. 222.5 19.604421306
230. 225. 19.332739195
230. 227.5 19.067558505
230. 230. 18.808599501
230. 232.5 18.555598625
230. 235. 18.308307306
230. 237.5 18.066490857
230. 240. 17.829927483
230. 242.5 17.598407364
230. 245. 17.37173182
230. 247.5 17.14971254
230. 250. 16.932170883
230. 252.5 16.718937228
230. 255. 16.509850376
230. 257.5 16.304757002
230. 260. 16.10351115
230. 262.5 16.005224152
230. 265. 15.922126766
230. 267.5 15.841157576
230. 270. 15.762238271
230. 272.5 15.68529429
230. 275. 15.610254594
230. 277.5 15.537051457
230. 280. 15.465620276
230. 282.5 15.395899389
230. 285. 15.327829907
230. 287.5 15.261355561
230. 290. 15.196422552
230. 292.5 15.13297942
230. 295. 15.070976916
230. 297.5 15.010367883
232.5 2.5 93.769803744
232.5 5. 93.769803271
232.5 7.5 93.769713361
232.5 10. 93.768398137
232.5 12.5 93.761836474
232.5 15. 93.743091172
232.5 17.5 93.704680248
232.5 20. 93.639493029
232.5 22.5 93.541545711
232.5 25. 93.406098636
232.5 27.5 93.229563804
232.5 30. 93.009352428
232.5 32.5 92.743721178
232.5 35. 92.431635393
232.5 37.5 92.055063615
232.5 40. 91.626260595
232.5 42.5 91.149299664
232.5 45. 90.604438666
232.5 47.5 90.001516612
232.5 50. 89.342722323
232.5 52.5 88.610989403
232.5 55. 87.824506872
232.5 57.5 86.966898671
232.5 60. 86.043253295
232.5 62.5 85.066399566
232.5 65. 84.003077543
232.5 67.5 82.880632609
232.5 70. 81.69905475
232.5 72.5 80.453865564
232.5 75. 79.13097307
232.5 77.5 77.749355424
232.5 80. 76.310289461
232.5 82.5 74.81593514
232.5 85. 73.269417014
232.5 87.5 71.674880647
232.5 90. 70.037518343
232.5 92.5 68.355385526
232.5 95. 66.639668234
232.5 97.5 64.901389052
232.5 100. 63.149014185
232.5 102.5 61.39165151
232.5 105. 59.638828756
232.5 107.5 57.900180274
232.5 110. 56.164443342
232.5 112.5 54.456134458
232.5 115. 52.787593988
232.5 117.5 51.155530033
232.5 120. 49.557842029
232.5 122.5 48.018693192
232.5 125. 46.518082602
232.5 127.5 45.077918663
232.5 130. 43.68586001
232.5 132.5 42.352871371
232.5 135. 41.071674872
232.5 137.5 39.844320957
232.5 140. 38.673563202
232.5 142.5 37.555091684
232.5 145. 36.480593535
232.5 147.5 35.461719812
232.5 150. 34.497200387
232.5 152.5 33.568918105
232.5 155. 32.673924869
232.5 157.5 31.830213246
232.5 160. 31.045569816
232.5 162.5 30.288673043
232.5 165. 29.557483622
232.5 167.5 28.850147516
232.5 170. 28.16497428
232.5 172.5 27.537206375
232.5 175. 26.961405646
232.5 177.5 26.404281478
232.5 180. 25.864652732
232.5 182.5 25.341434541
232.5 185. 24.833628378
232.5 187.5 24.340313315
232.5 190. 23.860638306
232.5 192.5 23.393815362
232.5 195. 22.939113482
232.5 197.5 22.542869847
232.5 200. 22.19469544
232.5 202.5 21.856618153
232.5 205. 21.528127434
232.5 207.5 21.208747727
232.5 210. 20.898035463
232.5 212.5 20.595576355
232.5 215. 20.300982964
232.5 217.5 20.0138925
232.5 220. 19.73396484
232.5 222.5 19.460880731
232.5 225. 19.19434016
232.5 227.5 18.93406088
232.5 230. 18.679777064
232.5 232.5 18.431238081
232.5 235. 18.188207381
232.5 237.5 17.950461479
232.5 240. 17.717789019
232.5 242.5 17.489989927
232.5 245. 17.266874623
232.5 247.5 17.048263311
232.5 250. 16.833985317
232.5 252.5 16.623878481
232.5 255. 16.417788602
232.5 257.5 16.21556892
232.5 260. 16.053122886
232.5 262.5 15.969249078
232.5 265. 15.887520471
232.5 267.5 15.807858254
232.5 270. 15.730187388
232.5 272.5 15.65443638
232.5 275. 15.580537073
232.5 277.5 15.508424452
232.5 280. 15.43803646
232.5 282.5 15.369313831
232.5 285. 15.302199933
232.5 287.5 15.236640621
232.5 290. 15.172584102
232.5 292.5 15.109980803
232.5 295. 15.048783258
232.5 297.5 14.988945993
235. 2.5 93.769803744
235. 5. 93.769802964
235. 7.5 93.769677605
235. 10. 93.767998963
235. 12.5 93.760027677
235. 15. 93.738205433
235. 17.5 93.69462965
235. 20. 93.622062974
235. 22.5 93.514582522
235. 25. 93.367612749
235. 27.5 93.177776253
235. 30. 92.942707668
235. 32.5 92.660881117
235. 35. 92.328841527
235. 37.5 91.929645639
235. 40. 91.480721223
235. 42.5 90.983043525
235. 45. 90.405537946
235. 47.5 89.780210077
235. 50. 89.083386684
235. 52.5 88.328404427
235. 55. 87.499154157
235. 57.5 86.618269564
235. 60. 85.648058417
235. 62.5 84.6210067
235. 65. 83.53459724
235. 67.5 82.361347601
235. 70. 81.12483643
235. 72.5 79.825810698
235. 75. 78.464304411
235. 77.5 77.041218745
235. 80. 75.550024078
235. 82.5 73.998364107
235. 85. 72.395008194
235. 87.5 70.744856753
235. 90. 69.053903913
235. 92.5 67.329204495
235. 95. 65.578794084
235. 97.5 63.811557752
235. 100. 62.037041305
235. 102.5 60.26037828
235. 105. 58.481446446
235. 107.5 56.723100272
235. 110. 54.995147929
235. 112.5 53.306351832
235. 115. 51.637291885
235. 117.5 50.021276656
235. 120. 48.457692372
235. 122.5 46.935068056
235. 125. 45.477302108
235. 127.5 44.063645936
235. 130. 42.712824849
235. 132.5 41.415573994
235. 135. 40.173594216
235. 137.5 38.986795977
235. 140. 37.856965621
235. 142.5 36.772585293
235. 145. 35.736549105
235. 147.5 34.764285446
235. 150. 33.829225293
235. 152.5 32.92831366
235. 155. 32.064799169
235. 157.5 31.27531506
235. 160. 30.514122229
235. 162.5 29.779123776
235. 165. 29.068415284
235. 167.5 28.38026221
235. 170. 27.727590609
235. 172.5 27.1490105
235. 175. 26.58934306
235. 177.5 26.047383648
235. 180. 25.522026627
235. 182.5 25.012255108
235. 185. 24.517131926
235. 187.5 24.035791673
235. 190. 23.567433655
235. 192.5 23.111315645
235. 195. 22.680990971
235. 197.5 22.331153263
235. 200. 21.991480492
235. 202.5 21.661456382
235. 205. 21.340600266
235. 207.5 21.028464009
235. 210. 20.724629242
235. 212.5 20.428704875
235. 215. 20.140324854
235. 217.5 19.859146132
235. 220. 19.584846839
235. 222.5 19.317124619
235. 225. 19.055695123
235. 227.5 18.800290642
235. 230. 18.550658857
235. 232.5 18.306561704
235. 235. 18.067774337
235. 237.5 17.834084181
235. 240. 17.605290065
235. 242.5 17.381201426
235. 245. 17.16163758
235. 247.5 16.946427056
235. 250. 16.735406978
235. 252.5 16.528422498
235. 255. 16.325326275
235. 257.5 16.125977993
235. 260. 16.015671553
235. 262.5 15.933226356
235. 265. 15.852861753
235. 267.5 15.774502352
235. 270. 15.698076324
235. 272.5 15.623515192
235. 275. 15.550753632
235. 277.5 15.479729294
235. 280. 15.410382627
235. 282.5 15.342656726
235. 285. 15.276497182
235. 287.5 15.211851945
235. 290. 15.148671198
235. 292.5 15.086907233
235. 295. 15.026514344
235. 297.5 14.967448717
237.5 2.5 93.769803744
237.5 5. 93.769802458
237.5 7.5 93.769627704
237.5 10. 93.767486407
237.5 12.5 93.757817394
237.5 15. 93.732428
237.5 17.5 93.683016876
237.5 20. 93.602266444
237.5 22.5 93.484360323
237.5 25. 93.324924653
237.5 27.5 93.120821156
237.5 30. 92.869928336
237.5 32.5 92.57095165
237.5 35. 92.214233756
237.5 37.5 91.794706587
237.5 40. 91.324735487
237.5 42.5 90.795356789
237.5 45. 90.193712802
237.5 47.5 89.545127093
237.5 50. 88.808666718
237.5 52.5 88.026453712
237.5 55. 87.156013187
237.5 57.5 86.22807962
237.5 60. 85.232756722
237.5 62.5 84.154009244
237.5 65. 83.012517522
237.5 67.5 81.806326474
237.5 70. 80.525639684
237.5 72.5 79.168214517
237.5 75. 77.746622927
237.5 77.5 76.26235084
237.5 80. 74.717963576
237.5 82.5 73.117194351
237.5 85. 71.464997131
237.5 87.5 69.76755561
237.5 90. 68.032240444
237.5 92.5 66.267508889
237.5 95. 64.473882955
237.5 97.5 62.6663983
237.5 100. 60.857313435
237.5 102.5 59.057248834
237.5 105. 57.276806554
237.5 107.5 55.526089173
237.5 110. 53.796164619
237.5 112.5 52.105587467
237.5 115. 50.468860231
237.5 117.5 48.873771953
237.5 120. 47.332884549
237.5 122.5 45.850404841
237.5 125. 44.420240603
237.5 127.5 43.050194839
237.5 130. 41.737396854
237.5 132.5 40.480712401
237.5 135. 39.278047092
237.5 137.5 38.137082545
237.5 140. 37.043070315
237.5 142.5 35.991821293
237.5 145. 35.01120874
237.5 147.5 34.06981407
237.5 150. 33.163422588
237.5 152.5 32.289187658
237.5 155. 31.487906502
237.5 157.5 30.722938674
237.5 160. 29.984634097
237.5 162.5 29.271038429
237.5 165. 28.580373428
237.5 167.5 27.91101658
237.5 170. 27.324061684
237.5 172.5 26.762318811
237.5 175. 26.218476248
237.5 177.5 25.691408563
237.5 180. 25.1800814
237.5 182.5 24.683542176
237.5 185. 24.200911885
237.5 187.5 23.731377839
237.5 190. 23.274187246
237.5 192.5 22.828641488
237.5 195. 22.460864953
237.5 197.5 22.119891755
237.5 200. 21.788615477
237.5 202.5 21.466551052
237.5 205. 21.153246444
237.5 207.5 20.848279826
237.5 210. 20.551257045
237.5 212.5 20.261809333
237.5 215. 19.979591239
237.5 217.5 19.704278768
237.5 220. 19.435567684
237.5 222.5 19.173171978
237.5 225. 18.916822471
237.5 227.5 18.666265551
237.5 230. 18.421262012
237.5 232.5 18.181586005
237.5 235. 17.947024069
237.5 237.5 17.717374256
237.5 240. 17.492445321
237.5 242.5 17.272055985
237.5 245. 17.056034254
237.5 247.5 16.844216794
237.5 250. 16.636448359
237.5 252.5 16.432581263
237.5 255. 16.232474889
237.5 257.5 16.061299733
237.5 260. 15.978185092
237.5 262.5 15.89716274
237.5 265. 15.818157068
237.5 267.5 15.741096041
237.5 270. 15.665910979
237.5 272.5 15.592536366
237.5 275. 15.520909663
237.5 277.5 15.450971137
237.5 280. 15.382663705
237.5 282.5 15.315932785
237.5 285. 15.250726157
237.5 287.5 15.186993838
237.5 290. 15.124687956
237.5 292.5 15.063762645
237.5 295. 15.004173935
237.5 297.5 14.945879655
240. 2.5 93.769803744
240. 5. 93.769801623
240. 7.5 93.769558061
240. 10. 93.76682826
240. 12.5 93.75511624
240. 15. 93.725594964
240. 17.5 93.669595956
240. 20. 93.579775713
240. 22.5 93.450474313
240. 25. 93.277559187
240. 27.5 93.058160298
240. 30. 92.790420237
240. 32.5 92.47328901
240. 35. 92.090318651
240. 37.5 91.649456788
240. 40. 91.157476207
240. 42.5 90.593606231
240. 45. 89.967997062
240. 47.5 89.279701508
240. 50. 88.517454449
240. 52.5 87.689392158
240. 55. 86.793834349
240. 57.5 85.815721238
240. 60. 84.775939731
240. 62.5 83.663898348
240. 65. 82.465778064
240. 67.5 81.199971637
240. 70. 79.865549711
240. 72.5 78.462487595
240. 75. 76.991833447
240. 77.5 75.453858173
240. 80. 73.847480458
240. 82.5 72.185473044
240. 85. 70.473691478
240. 87.5 68.719265514
240. 90. 66.930525054
240. 92.5 65.116867038
240. 95. 63.288563734
240. 97.5 61.456512024
240. 100. 59.631917542
240. 102.5 57.82589537
240. 105. 56.034640713
240. 107.5 54.273884716
240. 110. 52.559916571
240. 112.5 50.898373548
240. 115. 49.271547965
240. 117.5 47.7104929
240. 120. 46.202197685
240. 122.5 44.754429237
240. 125. 43.364679669
240. 127.5 42.03583253
240. 130. 40.764382734
240. 132.5 39.547775725
240. 135. 38.394127839
240. 137.5 37.290765239
240. 140. 36.231511915
240. 142.5 35.236713029
240. 145. 34.289464707
240. 147.5 33.378067597
240. 150. 32.499580043
240. 152.5 31.682224448
240. 155. 30.914040463
240. 157.5 30.17296877
240. 160. 29.457005777
240. 162.5 28.764330121
240. 165. 28.093281523
240. 167.5 27.485676625
240. 170. 26.922358667
240. 172.5 26.377111665
240. 175. 25.848791468
240. 177.5 25.336347228
240. 180. 24.838811843
240. 182.5 24.35529353
240. 185. 23.884968373
240. 187.5 23.427073723
240. 190. 22.980902325
240. 192.5 22.583289729
240. 195. 22.241332883
240. 197.5 21.909106488
240. 200. 21.58612183
240. 202.5 21.271923674
240. 205. 20.966087396
240. 207.5 20.668216399
240. 210. 20.377939782
240. 212.5 20.094910245
240. 215. 19.818802183
240. 217.5 19.549309972
240. 220. 19.286146405
240. 222.5 19.029041277
240. 225. 18.777740097
240. 227.5 18.532002915
240. 230. 18.29160325
240. 232.5 18.056327116
240. 235. 17.825972127
240. 237.5 17.600346679
240. 240. 17.379269201
240. 242.5 17.162567468
240. 245. 16.950077969
240. 247.5 16.741645325
240. 250. 16.537121754
240. 252.5 16.33636658
240. 255. 16.139245773
240. 257.5 16.022301631
240. 260. 15.940670471
240. 262.5 15.861064896
240. 265. 15.783412796
240. 267.5 15.707645424
240. 270. 15.633697192
240. 272.5 15.561505487
240. 275. 15.491010505
240. 277.5 15.422155088
240. 280. 15.354884578
240. 282.5 15.289146679
240. 285. 15.224891326
240. 287.5 15.162070571
240. 290. 15.100638463
240. 292.5 15.040550949
240. 295. 14.981765773
240. 297.5 14.924242383
242.5 2.5 93.769803744
242.5 5. 93.769800247
242.5 7.5 93.769460868
242.5 10. 93.765983163
242.5 12.5 93.751814797
242.5 15. 93.71751184
242.5 17.5 93.654081203
242.5 20. 93.554215978
242.5 22.5 93.412466938
242.5 25. 93.224984181
242.5 27.5 92.989195321
242.5 30. 92.703526728
242.5 32.5 92.366649448
242.5 35. 91.956275159
242.5 37.5 91.493032008
242.5 40. 90.978040962
242.5 42.5 90.377869968
242.5 45. 89.727339123
242.5 47.5 88.99669113
242.5 50. 88.208546994
242.5 52.5 87.332787994
242.5 55. 86.39855043
242.5 57.5 85.381149184
242.5 60. 84.28537026
242.5 62.5 83.120963435
242.5 65. 81.885453114
242.5 67.5 80.565646192
242.5 70. 79.167650042
242.5 72.5 77.699201225
242.5 75. 76.162052773
242.5 77.5 74.559288509
242.5 80. 72.895420553
242.5 82.5 71.176434629
242.5 85. 69.409771687
242.5 87.5 67.604237773
242.5 90. 65.769839754
242.5 92.5 63.917549511
242.5 95. 62.059000512
242.5 97.5 60.204246992
242.5 100. 58.352761672
242.5 102.5 56.527756767
242.5 105. 54.740209209
242.5 107.5 52.999687254
242.5 110. 51.299504919
242.5 112.5 49.650080095
242.5 115. 48.066763876
242.5 117.5 46.531603326
242.5 120. 45.064921698
242.5 122.5 43.65498927
242.5 125. 42.309511889
242.5 127.5 41.023257665
242.5 130. 39.793975345
242.5 132.5 38.626747206
242.5 135. 37.514348119
242.5 137.5 36.447421194
242.5 140. 35.43951433
242.5 142.5 34.486930355
242.5 145. 33.571036932
242.5 147.5 32.688796819
242.5 150. 31.857129499
242.5 152.5 31.086324898
242.5 155. 30.343060151
242.5 157.5 29.625283339
242.5 160. 28.93113075
242.5 162.5 28.258904999
242.5 165. 27.632954244
242.5 167.5 27.06859328
242.5 170. 26.522451088
242.5 172.5 25.993365962
242.5 175. 25.480271621
242.5 177.5 24.982187405
242.5 180. 24.498209634
242.5 182.5 24.027503973
242.5 185. 23.569298665
242.5 187.5 23.122878519
242.5 190. 22.69786954
242.5 192.5 22.355267602
242.5 195. 22.022414077
242.5 197.5 21.698817389
242.5 200. 21.384019842
242.5 202.5 21.077594703
242.5 205. 20.779143578
242.5 207.5 20.488294049
242.5 210. 20.204697535
242.5 212.5 19.92802737
242.5 215. 19.657977053
242.5 217.5 19.394258667
242.5 220. 19.136601442
242.5 222.5 18.884750447
242.5 225. 18.638465401
242.5 227.5 18.39751959
242.5 230. 18.161698876
242.5 232.5 17.930800793
242.5 235. 17.704633716
242.5 237.5 17.483016111
242.5 240. 17.265775828
242.5 242.5 17.052749471
242.5 245. 16.843781809
242.5 247.5 16.638725232
242.5 250. 16.437439257
242.5 252.5 16.239790067
242.5 255. 16.065475922
242.5 257.5 15.98328939
242.5 260. 15.90313456
242.5 262.5 15.824939402
242.5 265. 15.748635235
242.5 267.5 15.674156532
242.5 270. 15.601440733
242.5 272.5 15.530428077
242.5 275. 15.461061444
242.5 277.5 15.393286204
242.5 280. 15.327050085
242.5 282.5 15.262303037
242.5 285. 15.198997119
242.5 287.5 15.137086385
242.5 290. 15.076526775
242.5 292.5 15.017276026
242.5 295. 14.959293571
242.5 297.5 14.902540458
245. 2.5 93.769803744
245. 5. 93.769797979
245. 7.5 93.769325224
245. 10. 93.764883116
245. 12.5 93.747779066
245. 15. 93.707947701
245. 17.5 93.636140505
245. 20. 93.525158175
245. 22.5 93.36982049
245. 25. 93.166603002
245. 27.5 92.913260303
245. 30. 92.608521388
245. 32.5 92.244284418
245. 35. 91.811200372
245. 37.5 91.324485302
245. 40. 90.773737927
245. 42.5 90.147034078
245. 45. 89.466373229
245. 47.5 88.695607185
245. 50. 87.867179471
245. 52.5 86.9551852
245. 55. 85.966665702
245. 57.5 84.910992986
245. 60. 83.769040379
245. 62.5 82.54299311
245. 65. 81.242503816
245. 67.5 79.866354778
245. 70. 78.414456247
245. 72.5 76.888053161
245. 75. 75.289895968
245. 77.5 73.624365984
245. 80. 71.897539567
245. 82.5 70.115719168
245. 85. 68.288475161
245. 87.5 66.42680899
245. 90. 64.541785544
245. 92.5 62.645345455
245. 95. 60.749975511
245. 97.5 58.868323004
245. 100. 57.012740525
245. 102.5 55.194725336
245. 105. 53.420997119
245. 107.5 51.682965726
245. 110. 50.00830974
245. 112.5 48.397046504
245. 115. 46.837356902
245. 117.5 45.350339571
245. 120. 43.919752244
245. 122.5 42.556987958
245. 125. 41.255929901
245. 127.5 40.014018403
245. 130. 38.833546448
245. 132.5 37.712458612
245. 135. 36.638219982
245. 137.5 35.618305288
245. 140. 34.660940316
245. 142.5 33.741094254
245. 145. 32.855634222
245. 147.5 32.011467361
245. 150. 31.238672922
245. 152.5 30.493822827
245. 155. 29.77481801
245. 157.5 29.079753398
245. 160. 28.406895322
245. 162.5 27.764978831
245. 165. 27.200137512
245. 167.5 26.653638891
245. 170. 26.124304968
245. 172.5 25.611055156
245. 175. 25.112896252
245. 177.5 24.628913608
245. 180. 24.15826332
245. 182.5 23.700165306
245. 185. 23.25389716
245. 187.5 22.818788682
245. 190. 22.461143735
245. 192.5 22.128006936
245. 195. 21.804126546
245. 197.5 21.489043169
245. 200. 21.182328676
245. 202.5 20.88358355
245. 205. 20.59243448
245. 207.5 20.308532207
245. 210. 20.031549565
245. 212.5 19.76117971
245. 215. 19.49713452
245. 217.5 19.239143138
245. 220. 18.986950651
245. 222.5 18.74031688
245. 225. 18.499015289
245. 227.5 18.262831981
245. 230. 18.031564782
245. 232.5 17.805022408
245. 235. 17.583023693
245. 237.5 17.365396893
245. 240. 17.151979034
245. 242.5 16.942615325
245. 245. 16.737158611
245. 247.5 16.535468871
245. 250. 16.337412755
245. 252.5 16.142863156
245. 255. 16.024919047
245. 257.5 15.944270077
245. 260. 15.865584133
245. 262.5 15.788792752
245. 265. 15.713830606
245. 267.5 15.640635321
245. 270. 15.569147307
245. 272.5 15.499309599
245. 275. 15.431067709
245. 277.5 15.364369493
245. 280. 15.299165019
245. 282.5 15.23540645
245. 285. 15.17304793
245. 287.5 15.112045484
245. 290. 15.052356919
245. 292.5 14.99394173
245. 295. 14.93676102
245. 297.5 14.880777413
247.5 2.5 93.769803744
247.5 5. 93.769794238
247.5 7.5 93.769135921
247.5 10. 93.763427681
247.5 12.5 93.742844855
247.5 15. 93.696628123
247.5 17.5 93.6153874
247.5 20. 93.492110603
247.5 22.5 93.321948559
247.5 25. 93.101746012
247.5 27.5 92.829613318
247.5 30. 92.50459971
247.5 32.5 92.111087667
247.5 35. 91.654100117
247.5 37.5 91.142777839
247.5 40. 90.553392213
247.5 42.5 89.89987989
247.5 45. 89.173786695
247.5 47.5 88.375048064
247.5 50. 87.495126893
247.5 52.5 86.552046841
247.5 55. 85.510044403
247.5 57.5 84.393442121
247.5 60. 83.20146732
247.5 62.5 81.931016368
247.5 65. 80.56796315
247.5 67.5 79.12227625
247.5 70. 77.598890851
247.5 72.5 75.999912798
247.5 75. 74.329103025
247.5 77.5 72.591984561
247.5 80. 70.795871491
247.5 82.5 68.949805127
247.5 85. 67.064391551
247.5 87.5 65.151545681
247.5 90. 63.224155349
247.5 92.5 61.295680634
247.5 95. 59.379696967
247.5 97.5 57.489375096
247.5 100. 55.636866796
247.5 102.5 53.815100889
247.5 105. 52.047758545
247.5 107.5 50.345029032
247.5 110. 48.700381464
247.5 112.5 47.118069504
247.5 115. 45.607742278
247.5 117.5 44.157502321
247.5 120. 42.776700778
247.5 122.5 41.460925889
247.5 125. 40.206459708
247.5 127.5 39.013090582
247.5 130. 37.883697636
247.5 132.5 36.802541581
247.5 135. 35.771758566
247.5 137.5 34.810203365
247.5 140. 33.88698185
247.5 142.5 32.998866045
247.5 145. 32.144074049
247.5 147.5 31.369953942
247.5 150. 30.624158049
247.5 152.5 29.904541635
247.5 155. 29.209159476
247.5 157.5 28.536242627
247.5 160. 27.884178272
247.5 162.5 27.316094385
247.5 165. 26.769806206
247.5 167.5 26.240766922
247.5 170. 25.727882827
247.5 172.5 25.230149249
247.5 175. 24.746641533
247.5 177.5 24.276507082
247.5 180. 23.818958295
247.5 182.5 23.373266295
247.5 185. 22.938755347
247.5 187.5 22.558394789
247.5 190. 22.225339187
247.5 192.5 21.90152337
247.5 195. 21.586487021
247.5 197.5 21.279801348
247.5 200. 20.98106639
247.5 202.5 20.689908598
247.5 205. 20.405978641
247.5 207.5 20.128949428
247.5 210. 19.858514324
247.5 212.5 19.59438552
247.5 215. 19.336292567
247.5 217.5 19.083981037
247.5 220. 18.837211302
247.5 222.5 18.595757431
247.5 225. 18.359406174
247.5 227.5 18.127956038
247.5 230. 17.901216444
247.5 232.5 17.679006956
247.5 235. 17.461156565
247.5 237.5 17.247503046
247.5 240. 17.037892357
247.5 242.5 16.83217809
247.5 245. 16.630220968
247.5 247.5 16.431888375
247.5 250. 16.237053931
247.5 252.5 16.065454043
247.5 255. 15.98437068
247.5 257.5 15.905250651
247.5 260. 15.828025866
247.5 262.5 15.752631346
247.5 265. 15.679005044
247.5 267.5 15.607087674
247.5 270. 15.536822552
247.5 272.5 15.468155454
247.5 275. 15.401034476
247.5 277.5 15.335409912
247.5 280. 15.271234129
247.5 282.5 15.208461463
247.5 285. 15.147048111
247.5 287.5 15.086952039
247.5 290. 15.028132887
247.5 292.5 14.970551887
247.5 295. 14.914171783
247.5 297.5 14.858956757
250. 2.5 93.769803742
250. 5. 93.769788071
250. 7.5 93.76887173
250. 10. 93.761557947
250. 12.5 93.736810833
250. 15. 93.683226688
250. 17.5 93.591371697
250. 20. 93.45450914
250. 22.5 93.268186158
250. 25. 93.029660769
250. 27.5 92.737426799
250. 30. 92.390869671
250. 32.5 91.966015223
250. 35. 91.483878299
250. 37.5 90.945499731
250. 40. 90.316508911
250. 42.5 89.635072622
250. 45. 88.861235572
250. 47.5 88.030387458
250. 50. 87.099721873
250. 52.5 86.097641485
250. 55. 85.022157506
250. 57.5 83.846927042
250. 60. 82.587508435
250. 62.5 81.245853108
250. 65. 79.820399717
250. 67.5 78.310997914
250. 70. 76.719170412
250. 72.5 75.048327582
250. 75. 73.303914222
250. 77.5 71.493462029
250. 80. 69.626524773
250. 82.5 67.714485974
250. 85. 65.77024584
250. 87.5 63.807807995
250. 90. 61.841791377
250. 92.5 59.886886285
250. 95. 57.957256256
250. 97.5 56.05149748
250. 100. 54.192784365
250. 102.5 52.39268703
250. 105. 50.658842398
250. 107.5 48.979174937
250. 110. 47.372201298
250. 112.5 45.836063971
250. 115. 44.366661647
250. 117.5 42.967506356
250. 120. 41.63669749
250. 122.5 40.369785586
250. 125. 39.163902102
250. 127.5 38.026626311
250. 130. 36.938981189
250. 132.5 35.898530119
250. 135. 34.933411028
250. 137.5 34.007423833
250. 140. 33.117246728
250. 142.5 32.259894541
250. 145. 31.479030993
250. 147.5 30.732958522
250. 150. 30.013375417
250. 152.5 29.31829777
250. 155. 28.645922551
250. 157.5 27.994606956
250. 160. 27.415559501
250. 162.5 26.870074924
250. 165. 26.34189939
250. 167.5 25.82992732
250. 170. 25.333143671
250. 172.5 24.850614779
250. 175. 24.381480248
250. 177.5 23.924945774
250. 180. 23.480276761
250. 182.5 23.046792633
250. 185. 22.646441839
250. 187.5 22.313852043
250. 190. 21.990468649
250. 192.5 21.675831202
250. 195. 21.369510979
250. 197.5 21.071108275
250. 200. 20.780249951
250. 202.5 20.496587222
250. 205. 20.219793663
250. 207.5 19.949563397
250. 210. 19.68560946
250. 212.5 19.427662314
250. 215. 19.175468494
250. 217.5 18.928789383
250. 220. 18.687400088
250. 222.5 18.451088423
250. 225. 18.219653977
250. 227.5 17.99290726
250. 230. 17.770668923
250. 232.5 17.552769047
250. 235. 17.339046487
250. 237.5 17.12934827
250. 240. 16.923529041
250. 242.5 16.721450558
250. 245. 16.522981222
250. 247.5 16.327995647
250. 250. 16.136374258
250. 252.5 16.023330779
250. 255. 15.943837956
250. 257.5 15.866237965
250. 260. 15.790466337
250. 262.5 15.716461498
250. 265. 15.644164607
250. 267.5 15.573519399
250. 270. 15.504472036
250. 272.5 15.436970981
250. 275. 15.370966862
250. 277.5 15.306412363
250. 280. 15.243262113
250. 282.5 15.181472579
250. 285. 15.121001979
250. 287.5 15.061810185
250. 290. 15.003858642
250. 292.5 14.947110292
250. 295. 14.891529498
250. 297.5 14.837081973
252.5 2.5 93.769803738
252.5 5. 93.769777904
252.5 7.5 93.768503032
252.5 10. 93.759155651
252.5 12.5 93.729429945
252.5 15. 93.667354724
252.5 17.5 93.56356835
252.5 20. 93.411705794
252.5 22.5 93.207778276
252.5 25. 92.949500767
252.5 27.5 92.635776533
252.5 30. 92.259361588
252.5 32.5 91.807909511
252.5 35. 91.299324814
252.5 37.5 90.719623959
252.5 40. 90.061658655
252.5 42.5 89.338393677
252.5 45. 88.527066959
252.5 47.5 87.640341291
252.5 50. 86.679091536
252.5 52.5 85.615433947
252.5 55. 84.473283985
252.5 57.5 83.248000253
252.5 60. 81.935724278
252.5 62.5 80.524659644
252.5 65. 79.022709019
252.5 67.5 77.434721401
252.5 70. 75.763287721
252.5 72.5 74.013074867
252.5 75. 72.190938207
252.5 77.5 70.305916286
252.5 80. 68.36909166
252.5 82.5 66.393319477
252.5 85. 64.392843225
252.5 87.5 62.382827827
252.5 90. 60.378840168
252.5 92.5 58.396295743
252.5 95. 56.449869432
252.5 97.5 54.552839992
252.5 100. 52.716300983
252.5 102.5 50.945569533
252.5 105. 49.231782162
252.5 107.5 47.598028734
252.5 110. 46.035218064
252.5 112.5 44.545520382
252.5 115. 43.127731939
252.5 117.5 41.781611528
252.5 120. 40.502405217
252.5 122.5 39.284458197
252.5 125. 38.13976403
252.5 127.5 37.046094608
252.5 130. 35.998735694
252.5 132.5 35.029240705
252.5 135. 34.101129252
252.5 137.5 33.209514373
252.5 140. 32.351330213
252.5 142.5 31.56476618
252.5 145. 30.819113472
252.5 147.5 30.100234616
252.5 150. 29.406108762
252.5 152.5 28.734900206
252.5 155. 28.084937297
252.5 157.5 27.497625891
252.5 160. 26.953562124
252.5 162.5 26.4268431
252.5 165. 25.91635265
252.5 167.5 25.421066498
252.5 170. 24.940042973
252.5 172.5 24.472414789
252.5 175. 24.017381755
252.5 177.5 23.574204298
252.5 180. 23.142197691
252.5 182.5 22.724695712
252.5 185. 22.392975768
252.5 187.5 22.07041163
252.5 190. 21.756543487
252.5 192.5 21.45094342
252.5 195. 21.153212668
252.5 197.5 20.862979153
252.5 200. 20.579895255
252.5 202.5 20.303635798
252.5 205. 20.033896223
252.5 207.5 19.770390941
252.5 210. 19.512851828
252.5 212.5 19.261026871
252.5 215. 19.014678921
252.5 217.5 18.77358457
252.5 220. 18.53753312
252.5 222.5 18.306325644
252.5 225. 18.07977413
252.5 227.5 17.857700694
252.5 230. 17.639936862
252.5 232.5 17.426322911
252.5 235. 17.216707265
252.5 237.5 17.01094594
252.5 240. 16.808902031
252.5 242.5 16.610445246
252.5 245. 16.415451468
252.5 247.5 16.223802361
252.5 250. 16.061039931
252.5 252.5 15.981240346
252.5 255. 15.903327889
252.5 257.5 15.827238762
252.5 260. 15.752912024
252.5 262.5 15.680289428
252.5 265. 15.609315266
252.5 267.5 15.539936226
252.5 270. 15.472101259
252.5 272.5 15.405761454
252.5 275. 15.340869924
252.5 277.5 15.277381699
252.5 280. 15.215253622
252.5 282.5 15.154444259
252.5 285. 15.094913808
252.5 287.5 15.036624018
252.5 290. 14.979538111
252.5 292.5 14.92362071
252.5 295. 14.868837772
252.5 297.5 14.815156522
255. 2.5 93.769803724
255. 5. 93.769761139
255. 7.5 93.767988487
255. 10. 93.756068564
255. 12.5 93.720398744
255. 15. 93.648548889
255. 17.5 93.531364232
255. 20. 93.362955278
255. 22.5 93.139866606
255. 25. 92.860312469
255. 27.5 92.52362906
255. 30. 92.114040678
255. 32.5 91.635485125
255. 35. 91.099101796
255. 37.5 90.475472461
255. 40. 89.787266407
255. 42.5 89.012303184
255. 45. 88.169465775
255. 47.5 87.224072157
255. 50. 86.204370286
255. 52.5 85.103144199
255. 55. 83.89150829
255. 57.5 82.591958491
255. 60. 81.201143611
255. 62.5 79.717105124
255. 65. 78.139662279
255. 67.5 76.470752708
255. 70. 74.714704347
255. 72.5 72.878400584
255. 75. 70.971298432
255. 77.5 69.005273783
255. 80. 66.994293672
255. 82.5 64.953942269
255. 85. 62.900844312
255. 87.5 60.852031313
255. 90. 58.824282425
255. 92.5 56.833447038
255. 95. 54.89372351
255. 97.5 53.016828214
255. 100. 51.201725947
255. 102.5 49.456295353
255. 105. 47.793604852
255. 107.5 46.2033025
255. 110. 44.692212065
255. 112.5 43.255564685
255. 115. 41.893936917
255. 117.5 40.602639876
255. 120. 39.373186744
255. 122.5 38.221585482
255. 125. 37.122396039
255. 127.5 36.070741379
255. 130. 35.096358505
255. 132.5 34.16679498
255. 135. 33.274393613
255. 137.5 32.416010194
255. 140. 31.626026319
255. 142.5 30.881513935
255. 145. 30.164033478
255. 147.5 29.471529206
255. 150. 28.802134387
255. 152.5 28.154149844
255. 155. 27.561389288
255. 157.5 27.019384901
255. 160. 26.494736346
255. 162.5 25.986318186
255. 165. 25.493098061
255. 167.5 25.014127304
255. 170. 24.548532636
255. 172.5 24.095508787
255. 175. 23.654311941
255. 177.5 23.22425388
255. 180. 22.804696767
255. 182.5 22.462131917
255. 185. 22.140792028
255. 187.5 21.828081424
255. 190. 21.523573709
255. 192.5 21.226871738
255. 195. 20.937605138
255. 197.5 20.65542806
255. 200. 20.380017152
255. 202.5 20.111069724
255. 205. 19.848302088
255. 207.5 19.59144804
255. 210. 19.340257497
255. 212.5 19.094495242
255. 215. 18.853939794
255. 217.5 18.618382369
255. 220. 18.387625936
255. 222.5 18.161484351
255. 225. 17.939781573
255. 227.5 17.722350936
255. 230. 17.50903449
255. 232.5 17.299682393
255. 235. 17.09415235
255. 237.5 16.892309108
255. 240. 16.694023976
255. 242.5 16.499174397
255. 245. 16.307643545
255. 247.5 16.11931996
255. 250. 16.017347414
255. 252.5 15.939189909
255. 255. 15.862847377
255. 257.5 15.788259675
255. 260. 15.715369305
255. 262.5 15.644121266
255. 265. 15.574462909
255. 267.5 15.506343811
255. 270. 15.439715648
255. 272.5 15.374532084
255. 275. 15.310748663
255. 277.5 15.248322715
255. 280. 15.187213259
255. 282.5 15.127380915
255. 285. 15.068787831
255. 287.5 15.011397599
255. 290. 14.955175187
255. 292.5 14.900086874
255. 295. 14.846100187
255. 297.5 14.793183837
257.5 2.5 93.769803679
257.5 5. 93.769733497
257.5 7.5 93.767270413
257.5 10. 93.752100601
257.5 12.5 93.709344109
257.5 15. 93.626256097
257.5 17.5 93.494042375
257.5 20. 93.307399238
257.5 22.5 93.063474104
257.5 25. 92.761020339
257.5 27.5 92.399827205
257.5 30. 91.95447104
257.5 32.5 91.447312525
257.5 35. 90.875807004
257.5 37.5 90.211344779
257.5 40. 89.48855991
257.5 42.5 88.661973072
257.5 45. 87.764936532
257.5 47.5 86.779330697
257.5 50. 85.691997856
257.5 52.5 84.518268186
257.5 55. 83.25240662
257.5 57.5 81.889651682
257.5 60. 80.425008783
257.5 62.5 78.856240305
257.5 65. 77.191854472
257.5 67.5 75.435138557
257.5 70. 73.584646614
257.5 72.5 71.653437243
257.5 75. 69.655066753
257.5 77.5 67.604788014
257.5 80. 65.519757708
257.5 82.5 63.418322235
257.5 85. 61.319242586
257.5 87.5 59.240907201
257.5 90. 57.200550806
257.5 92.5 55.213458556
257.5 95. 53.292090283
257.5 97.5 51.4303227
257.5 100. 49.650482986
257.5 102.5 47.95671158
257.5 105. 46.338174599
257.5 107.5 44.804684152
257.5 110. 43.349026479
257.5 112.5 41.971829042
257.5 115. 40.668709779
257.5 117.5 39.429227037
257.5 120. 38.270516436
257.5 122.5 37.166354801
257.5 125. 36.110940276
257.5 127.5 35.133421688
257.5 130. 34.203108269
257.5 132.5 33.310598195
257.5 135. 32.45267216
257.5 137.5 31.661688679
257.5 140. 30.919058176
257.5 142.5 30.203690315
257.5 145. 29.51349686
257.5 147.5 28.846581962
257.5 150. 28.201220431
257.5 152.5 27.60595375
257.5 155. 27.06666555
257.5 157.5 26.54471976
257.5 160. 26.038983014
257.5 162.5 25.548416025
257.5 165. 25.072064139
257.5 167.5 24.609048964
257.5 170. 24.158560935
257.5 172.5 23.71985269
257.5 175. 23.292233162
257.5 177.5 22.875062297
257.5 180. 22.520735892
257.5 182.5 22.201042325
257.5 185. 21.889894395
257.5 187.5 21.586867914
257.5 190. 21.291568009
257.5 192.5 21.003626624
257.5 195. 20.722700267
257.5 197.5 20.448467972
257.5 200. 20.180629454
257.5 202.5 19.918903434
257.5 205. 19.663026124
257.5 207.5 19.412749841
257.5 210. 19.167841758
257.5 212.5 18.928082758
257.5 215. 18.693266393
257.5 217.5 18.463197934
257.5 220. 18.237693502
257.5 222.5 18.016579273
257.5 225. 17.799690758
257.5 227.5 17.586872131
257.5 230. 17.377975621
257.5 232.5 17.172860955
257.5 235. 16.971394841
257.5 237.5 16.773450499
257.5 240. 16.578907222
257.5 242.5 16.387649978
257.5 245. 16.199569042
257.5 247.5 16.05204406
257.5 250. 15.973713733
257.5 252.5 15.897186504
257.5 255. 15.822403197
257.5 257.5 15.749307228
257.5 260. 15.677844457
257.5 262.5 15.607963047
257.5 265. 15.539613339
257.5 267.5 15.47274773
257.5 270. 15.407320561
257.5 272.5 15.343288014
257.5 275. 15.280608019
257.5 277.5 15.219240155
257.5 280. 15.159145574
257.5 282.5 15.100286916
257.5 285. 15.04262824
257.5 287.5 14.986134949
257.5 290. 14.930773729
257.5 292.5 14.876512487
257.5 295. 14.823320293
257.5 297.5 14.771167325
260. 2.5 93.769803523
260. 5. 93.769687916
260. 7.5 93.766268319
260. 10. 93.746998979
260. 12.5 93.69580668
260. 15. 93.599815194
260. 17.5 93.45076317
260. 20. 93.244047696
260. 22.5 92.977487008
260. 25. 92.650409532
260. 27.5 92.255470483
260. 30. 91.779121543
260. 32.5 91.241799309
260. 35. 90.62275771
260. 37.5 89.925354041
260. 40. 89.146194971
260. 42.5 88.285217738
260. 45. 87.32379213
260. 47.5 86.281136681
260. 50. 85.145263516
260. 52.5 83.89461323
260. 55. 82.54632229
260. 57.5 81.096238513
260. 60. 79.541969368
260. 62.5 77.883389679
260. 65. 76.123089992
260. 67.5 74.266715142
260. 70. 72.323129226
260. 72.5 70.304353575
260. 75. 68.225258419
260. 77.5 66.090174262
260. 80. 63.934506675
260. 82.5 61.779128757
260. 85. 59.64431937
260. 87.5 57.548932182
260. 90. 55.509517119
260. 92.5 53.533116084
260. 95. 51.628727559
260. 97.5 49.811716443
260. 100. 48.084802848
260. 102.5 46.437402295
260. 105. 44.880663144
260. 107.5 43.405944036
260. 110. 42.013311106
260. 112.5 40.698718249
260. 115. 39.449845293
260. 117.5 38.284928111
260. 120. 37.176390794
260. 122.5 36.117792313
260. 125. 35.13908054
260. 127.5 34.208748838
260. 130. 33.316833168
260. 132.5 32.46004348
260. 135. 31.670646711
260. 137.5 30.930657135
260. 140. 30.218132646
260. 142.5 29.530955308
260. 145. 28.867202359
260. 147.5 28.225124344
260. 150. 27.630437605
260. 152.5 27.094537074
260. 155. 26.575941387
260. 157.5 26.073510611
260. 160. 25.586199686
260. 162.5 25.113048956
260. 165. 24.653175772
260. 167.5 24.20576702
260. 170. 23.770072454
260. 172.5 23.345398748
260. 175. 22.931104168
260. 177.5 22.568199786
260. 180. 22.250590347
260. 182.5 21.941425939
260. 185. 21.640285234
260. 187.5 21.346776238
260. 190. 21.060533795
260. 192.5 20.781217325
260. 195. 20.508508779
260. 197.5 20.242110784
260. 200. 19.981744964
260. 202.5 19.727150414
260. 205. 19.478082313
260. 207.5 19.234310662
260. 210. 18.995619136
260. 212.5 18.761804036
260. 215. 18.532673335
260. 217.5 18.308045803
260. 220. 18.087750215
260. 222.5 17.871624615
260. 225. 17.659515653
260. 227.5 17.451277974
260. 230. 17.246773651
260. 232.5 17.045871676
260. 235. 16.848447483
260. 237.5 16.654382514
260. 240. 16.463563817
260. 242.5 16.27588368
260. 245. 16.091239289
260. 247.5 16.006784534
260. 250. 15.930146043
260. 252.5 15.855237034
260. 255. 15.782002004
260. 257.5 15.710387835
260. 260. 15.640343655
260. 262.5 15.571820716
260. 265. 15.504772274
260. 267.5 15.43915348
260. 270. 15.374921281
260. 272.5 15.312034325
260. 275. 15.250452869
260. 277.5 15.190138703
260. 280. 15.131055067
260. 282.5 15.073166582
260. 285. 15.016439182
260. 287.5 14.96084005
260. 290. 14.906337559
260. 292.5 14.852901216
260. 295. 14.800501611
260. 297.5 14.749110365
262.5 2.5 93.769802966
262.5 5. 93.769612738
262.5 7.5 93.764853545
262.5 10. 93.740437485
262.5 12.5 93.679220101
262.5 15. 93.568434598
262.5 17.5 93.400541867
262.5 20. 93.171757166
262.5 22.5 92.880633839
262.5 25. 92.527105816
262.5 27.5 92.093795347
262.5 30. 91.586274745
262.5 32.5 91.017168615
262.5 35. 90.347234263
262.5 37.5 89.615402975
262.5 40. 88.776317395
262.5 42.5 87.864263846
262.5 45. 86.850111687
262.5 47.5 85.732551631
262.5 50. 84.519349036
262.5 52.5 83.203457469
262.5 55. 81.779044153
262.5 57.5 80.24214841
262.5 60. 78.59132172
262.5 62.5 76.828217323
262.5 65. 74.958058544
262.5 67.5 72.989892011
262.5 70. 70.936545806
262.5 72.5 68.814262715
262.5 75. 66.642043178
262.5 77.5 64.440783358
262.5 80. 62.229653338
262.5 82.5 60.03193315
262.5 85. 57.875606302
262.5 87.5 55.776005414
262.5 90. 53.742939531
262.5 92.5 51.793742271
262.5 95. 49.936881857
262.5 97.5 48.17493721
262.5 100. 46.498206365
262.5 102.5 44.917613699
262.5 105. 43.423913734
262.5 107.5 42.016252137
262.5 110. 40.690632917
262.5 112.5 39.432795584
262.5 115. 38.263129968
262.5 117.5 37.150868526
262.5 120. 36.089706454
262.5 122.5 35.111979575
262.5 125. 34.182390353
262.5 127.5 33.291796531
262.5 130. 32.436842947
262.5 132.5 31.651815649
262.5 135. 30.915239792
262.5 137.5 30.206302299
262.5 140. 29.522858772
262.5 142.5 28.862962087
262.5 145. 28.224840514
262.5 147.5 27.633979625
262.5 150. 27.102148931
262.5 152.5 26.58756203
262.5 155. 26.089073792
262.5 157.5 25.605634523
262.5 160. 25.136280528
262.5 162.5 24.680125718
262.5 165. 24.236354127
262.5 167.5 23.804213232
262.5 170. 23.383007986
262.5 172.5 22.972095453
262.5 175. 22.603935542
262.5 177.5 22.288862133
262.5 180. 21.982116365
262.5 182.5 21.683280355
262.5 185. 21.391965549
262.5 187.5 21.107810226
262.5 190. 20.830477225
262.5 192.5 20.559651905
262.5 195. 20.29504028
262.5 197.5 20.036367333
262.5 200. 19.783375489
262.5 202.5 19.535823217
262.5 205. 19.293483766
262.5 207.5 19.05614401
262.5 210. 18.823603398
262.5 212.5 18.595672988
262.5 215. 18.37217458
262.5 217.5 18.152939907
262.5 220. 17.937809907
262.5 222.5 17.726634054
262.5 225. 17.519269739
262.5 227.5 17.315581713
262.5 230. 17.115441565
262.5 232.5 16.918727254
262.5 235. 16.725322668
262.5 237.5 16.535117225
262.5 240. 16.348005507
262.5 242.5 16.163886915
262.5 245. 16.038283014
262.5 247.5 15.961611522
262.5 250. 15.886651357
262.5 252.5 15.813348272
262.5 255. 15.741650335
262.5 257.5 15.671507797
262.5 260. 15.602872973
262.5 262.5 15.535700122
262.5 265. 15.469945343
262.5 267.5 15.405566479
262.5 270. 15.342523021
262.5 272.5 15.280776026
262.5 275. 15.220288033
262.5 277.5 15.161022991
262.5 280. 15.102946188
262.5 282.5 15.046024188
262.5 285. 14.990224763
262.5 287.5 14.935516845
262.5 290. 14.881870463
262.5 292.5 14.829256697
262.5 295. 14.777647632
262.5 297.5 14.727016308
265. 2.5 93.769800893
265. 5. 93.769488694
265. 7.5 93.762813354
265. 10. 93.731994611
265. 12.5 93.658884967
265. 15. 93.531164977
265. 17.5 93.342221634
265. 20. 93.089204797
265. 22.5 92.771460823
265. 25. 92.389552211
265. 27.5 91.914515691
265. 30. 91.374000623
265. 32.5 90.75682849
265. 35. 90.046934809
265. 37.5 89.259427671
265. 40. 88.376246881
265. 42.5 87.39287772
265. 45. 86.320123958
265. 47.5 85.144167098
265. 50. 83.844986942
265. 52.5 82.436692119
265. 55. 80.914209093
265. 57.5 79.274726173
265. 60. 77.51837518
265. 62.5 75.6488171
265. 65. 73.672275271
265. 67.5 71.580508701
265. 70. 69.409970223
265. 72.5 67.181812421
265. 75. 64.919392307
265. 77.5 62.64708098
265. 80. 60.389090188
265. 82.5 58.168393142
265. 85. 56.005760482
265. 87.5 53.918878741
265. 90. 51.921469489
265. 92.5 50.02227473
265. 95. 48.223698695
265. 97.5 46.517392502
265. 100. 44.912691153
265. 102.5 43.400260613
265. 105. 41.978341456
265. 107.5 40.642263685
265. 110. 39.376306891
265. 112.5 38.20336078
265. 115. 37.088089554
265. 117.5 36.025034217
265. 120. 35.050757919
265. 122.5 34.122701163
265. 125. 33.234180208
265. 127.5 32.381781881
265. 130. 31.604137851
265. 132.5 30.871758325
265. 135. 30.167160352
265. 137.5 29.488176812
265. 140. 28.832839156
265. 142.5 28.199355667
265. 145. 27.615745343
265. 147.5 27.088672963
265. 150. 26.578760785
265. 152.5 26.084859856
265. 155. 25.605916978
265. 157.5 25.140965344
265. 160. 24.689116187
265. 162.5 24.249551333
265. 165. 23.82151653
265. 167.5 23.40431547
265. 170. 22.997304429
265. 172.5 22.627358387
265. 175. 22.315285085
265. 177.5 22.011405616
265. 180. 21.715306063
265. 182.5 21.426601806
265. 185. 21.144935025
265. 187.5 20.869972436
265. 190. 20.601403241
265. 192.5 20.338937267
265. 195. 20.082303273
265. 197.5 19.831247418
265. 200. 19.585531857
265. 202.5 19.344933477
265. 205. 19.109242732
265. 207.5 18.878262587
265. 210. 18.651807558
265. 212.5 18.429702826
265. 215. 18.211783439
265. 217.5 17.99789357
265. 220. 17.78788585
265. 222.5 17.58162075
265. 225. 17.378966015
265. 227.5 17.179796147
265. 230. 16.983991931
265. 232.5 16.79144
265. 235. 16.602032431
265. 237.5 16.415666379
265. 240. 16.232243734
265. 242.5 16.068085497
265. 245. 15.99146417
265. 247.5 15.916532124
265. 250. 15.843236546
265. 252.5 15.77152686
265. 255. 15.701354603
265. 257.5 15.632673306
265. 260. 15.565438382
265. 262.5 15.499607019
265. 265. 15.435138092
265. 267.5 15.371992066
265. 270. 15.31013092
265. 272.5 15.249518062
265. 275. 15.190118264
265. 277.5 15.13189759
265. 280. 15.074823333
265. 282.5 15.018863957
265. 285. 14.963989044
265. 287.5 14.910169235
265. 290. 14.857376189
265. 292.5 14.805582532
265. 295. 14.754761816
265. 297.5 14.704888477
267.5 2.5 93.769792826
267.5 5. 93.76928382
267.5 7.5 93.759963045
267.5 10. 93.721124876
267.5 12.5 93.633935992
267.5 15. 93.486865792
267.5 17.5 93.274441208
267.5 20. 92.994857758
267.5 22.5 92.648303037
267.5 25. 92.225814893
267.5 27.5 91.715525434
267.5 30. 91.140125883
267.5 32.5 90.467010718
267.5 35. 89.719278665
267.5 37.5 88.865410633
267.5 40. 87.931935679
267.5 42.5 86.883750072
267.5 45. 85.727140297
267.5 47.5 84.463861972
267.5 50. 83.085293268
267.5 52.5 81.584354491
267.5 55. 79.956397391
267.5 57.5 78.200087343
267.5 60. 76.31819008
267.5 62.5 74.31812692
267.5 65. 72.212161
267.5 67.5 70.011284984
267.5 70. 67.720195802
267.5 72.5 65.389223761
267.5 75. 63.045722903
267.5 77.5 60.716696689
267.5 80. 58.427537297
267.5 82.5 56.200942751
267.5 85. 54.055972705
267.5 87.5 52.007151428
267.5 90. 50.063474682
267.5 92.5 48.227104564
267.5 95. 46.49127198
267.5 97.5 44.86268696
267.5 100. 43.331991001
267.5 102.5 41.897059388
267.5 105. 40.551237239
267.5 107.5 39.280116114
267.5 110. 38.103777853
267.5 112.5 36.986283172
267.5 115. 35.923633768
267.5 117.5 34.95404875
267.5 120. 34.028344174
267.5 122.5 33.142670211
267.5 125. 32.29356448
267.5 127.5 31.526587735
267.5 130. 30.79919294
267.5 132.5 30.099691798
267.5 135. 29.425898789
267.5 137.5 28.775827319
267.5 140. 28.147668312
267.5 142.5 27.574933429
267.5 145. 27.053309408
267.5 147.5 26.548740689
267.5 150. 26.060075881
267.5 152.5 25.58625939
267.5 155. 25.126322182
267.5 157.5 24.679373528
267.5 160. 24.244593622
267.5 162.5 23.821226947
267.5 165. 23.408576329
267.5 167.5 23.005997573
267.5 170. 22.637890543
267.5 172.5 22.329291371
267.5 175. 22.028736398
267.5 177.5 21.735816106
267.5 180. 21.450150218
267.5 182.5 21.171385212
267.5 185. 20.899192062
267.5 187.5 20.633264188
267.5 190. 20.373315596
267.5 192.5 20.119079181
267.5 195. 19.87030519
267.5 197.5 19.62675982
267.5 200. 19.38822394
267.5 202.5 19.15449193
267.5 205. 18.925370616
267.5 207.5 18.700678303
267.5 210. 18.480243893
267.5 212.5 18.263906073
267.5 215. 18.051512579
267.5 217.5 17.84291952
267.5 220. 17.637990758
267.5 222.5 17.436597345
267.5 225. 17.238616999
267.5 227.5 17.04393363
267.5 230. 16.852436905
267.5 232.5 16.664021845
267.5 235. 16.478588457
267.5 237.5 16.296041392
267.5 240. 16.116289639
267.5 242.5 16.019581026
267.5 245. 15.944761169
267.5 247.5 15.871553288
267.5 250. 15.799908338
267.5 252.5 15.729779307
267.5 255. 15.661121103
267.5 257.5 15.593890441
267.5 260. 15.528045747
267.5 262.5 15.463547067
267.5 265. 15.400355976
267.5 267.5 15.338435499
267.5 270. 15.27775004
267.5 272.5 15.218265308
267.5 275. 15.159948256
267.5 277.5 15.102767015
267.5 280. 15.046690843
267.5 282.5 14.991690068
267.5 285. 14.937736039
267.5 287.5 14.884801081
267.5 290. 14.832858448
267.5 292.5 14.781882286
267.5 295. 14.731847588
267.5 297.5 14.682730165
270. 2.5 93.769759898
270. 5. 93.768944645
270. 7.5 93.755979177
270. 10. 93.707121025
270. 12.5 93.603300529
270. 15. 93.434164231
270. 17.5 93.195595989
270. 20. 92.886936879
270. 22.5 92.509250407
270. 25. 92.041173019
270. 27.5 91.49443293
270. 30. 90.875503666
270. 32.5 90.148667884
270. 35. 89.347145111
270. 37.5 88.436337013
270. 40. 87.422939238
270. 42.5 86.310288717
270. 45. 85.086973989
270. 47.5 83.726689337
270. 50. 82.243225789
270. 52.5 80.630800569
270. 55. 78.886328802
270. 57.5 77.00088511
270. 60. 74.973136033
270. 62.5 72.82590519
270. 65. 70.577745745
270. 67.5 68.251839866
270. 70. 65.845778027
270. 72.5 63.422824789
270. 75. 61.015220283
270. 77.5 58.651065066
270. 80. 56.355162409
270. 82.5 54.148024334
270. 85. 52.044975131
270. 87.5 50.055197587
270. 90. 48.180498804
270. 92.5 46.415569709
270. 95. 44.763966648
270. 97.5 43.215738257
270. 100. 41.769644164
270. 102.5 40.414967901
270. 105. 39.141205799
270. 107.5 37.962444329
270. 110. 36.843595227
270. 112.5 35.787339128
270. 115. 34.820477698
270. 117.5 33.897975704
270. 120. 33.015945843
270. 122.5 32.170887255
270. 125. 31.418176192
270. 127.5 30.696556217
270. 130. 30.002909789
270. 132.5 29.335037963
270. 135. 28.690939991
270. 137.5 28.068792448
270. 140. 27.510781991
270. 142.5 26.995292888
270. 145. 26.496734387
270. 147.5 26.01395406
270. 150. 25.545895005
270. 152.5 25.091586805
270. 155. 24.650137425
270. 157.5 24.220725927
270. 160. 23.80259592
270. 162.5 23.395049658
270. 165. 22.997442717
270. 167.5 22.634965188
270. 170. 22.330321587
270. 172.5 22.033557553
270. 175. 21.744268292
270. 177.5 21.462078187
270. 180. 21.186638319
270. 182.5 20.917624219
270. 185. 20.654733821
270. 187.5 20.397685602
270. 190. 20.146216888
270. 192.5 19.900082312
270. 195. 19.659052407
270. 197.5 19.422912324
270. 200. 19.191460666
270. 202.5 18.964508422
270. 205. 18.741877988
270. 207.5 18.523402286
270. 210. 18.308923946
270. 212.5 18.098294565
270. 215. 17.891374028
270. 217.5 17.688029887
270. 220. 17.488136791
270. 222.5 17.291575965
270. 225. 17.098234731
270. 227.5 16.908006073
270. 230. 16.720788231
270. 232.5 16.536484338
270. 235. 16.355002073
270. 237.5 16.176253356
270. 240. 16.045835091
270. 242.5 15.971216325
270. 245. 15.898181011
270. 247.5 15.826681807
270. 250. 15.75667332
270. 252.5 15.688111994
270. 255. 15.620956006
270. 257.5 15.555165167
270. 260. 15.490700835
270. 262.5 15.427525832
270. 265. 15.365604364
270. 267.5 15.304901954
270. 270. 15.245385371
270. 272.5 15.187022572
270. 275. 15.129782637
270. 277.5 15.073635723
270. 280. 15.018553009
270. 282.5 14.964506646
270. 285. 14.911469719
270. 287.5 14.859416201
270. 290. 14.808320913
270. 292.5 14.758159489
270. 295. 14.708908344
270. 297.5 14.660544636
272.5 2.5 93.76961872
272.5 5. 93.768379811
272.5 7.5 93.750407133
272.5 10. 93.689063908
272.5 12.5 93.565645967
272.5 15. 93.371404705
272.5 17.5 93.103791136
272.5 20. 92.763373332
272.5 22.5 92.350245141
272.5 25. 91.833934365
272.5 27.5 91.248515585
272.5 30. 90.567315101
272.5 32.5 89.798547094
272.5 35. 88.922587134
272.5 37.5 87.958804417
272.5 40. 86.86933838
272.5 42.5 85.661480902
272.5 45. 84.33344667
272.5 47.5 82.874725334
272.5 50. 81.276857123
272.5 52.5 79.534679386
272.5 55. 77.647541991
272.5 57.5 75.620297096
272.5 60. 73.443883344
272.5 62.5 71.135226064
272.5 65. 68.738547234
272.5 67.5 66.282611494
272.5 70. 63.770903843
272.5 72.5 61.276572277
272.5 75. 58.830682151
272.5 77.5 56.460264928
272.5 80. 54.187299052
272.5 82.5 52.027838714
272.5 85. 49.99112235
272.5 87.5 48.078430439
272.5 90. 46.285318533
272.5 92.5 44.612400085
272.5 95. 43.047701227
272.5 97.5 41.593055016
272.5 100. 40.230624706
272.5 102.5 38.957408465
272.5 105. 37.777314523
272.5 107.5 36.658074945
272.5 110. 35.611836907
272.5 112.5 34.648660104
272.5 115. 33.730243235
272.5 117.5 32.85267781
272.5 120. 32.023457356
272.5 122.5 31.277954318
272.5 125. 30.562896855
272.5 127.5 29.875859338
272.5 130. 29.214635105
272.5 132.5 28.57721372
272.5 135. 27.961760872
272.5 137.5 27.422574692
272.5 140. 26.913898271
272.5 142.5 26.422009727
272.5 145. 25.945757009
272.5 147.5 25.484082984
272.5 150. 25.036016664
272.5 152.5 24.600665297
272.5 155. 24.177207242
272.5 157.5 23.764885533
272.5 160. 23.363002058
272.5 162.5 22.970912294
272.5 165. 22.618030616
272.5 167.5 22.317828627
272.5 170. 22.02532764
272.5 172.5 21.740127804
272.5 175. 21.461858363
272.5 177.5 21.190175203
272.5 180. 20.924758611
272.5 182.5 20.665311243
272.5 185. 20.411556257
272.5 187.5 20.163235625
272.5 190. 19.920108589
272.5 192.5 19.681950248
272.5 195. 19.448550273
272.5 197.5 19.219711737
272.5 200. 18.995250039
272.5 202.5 18.774991925
272.5 205. 18.558774597
272.5 207.5 18.346444893
272.5 210. 18.137858538
272.5 212.5 17.932879464
272.5 215. 17.731379184
272.5 217.5 17.533236215
272.5 220. 17.33833556
272.5 222.5 17.146568224
272.5 225. 16.957830776
272.5 227.5 16.772024943
272.5 230. 16.589057243
272.5 232.5 16.408838644
272.5 235. 16.231284254
272.5 237.5 16.070095508
272.5 240. 15.995771586
272.5 242.5 15.922998413
272.5 245. 15.851730526
272.5 247.5 15.781924319
272.5 250. 15.713537936
272.5 252.5 15.646531169
272.5 255. 15.580865365
272.5 257.5 15.516503342
272.5 260. 15.453409306
272.5 262.5 15.391548781
272.5 265. 15.330888536
272.5 267.5 15.271396526
272.5 270. 15.213041828
272.5 272.5 15.155794589
272.5 275. 15.099625972
272.5 277.5 15.044508112
272.5 280. 14.990414064
272.5 282.5 14.937317769
272.5 285. 14.885194009
272.5 287.5 14.834018371
272.5 290. 14.783767215
272.5 292.5 14.734417638
272.5 295. 14.685947446
272.5 297.5 14.638335121
275. 2.5 93.768969864
275. 5. 93.767424723
275. 7.5 93.742604355
275. 10. 93.665755178
275. 12.5 93.519312662
275. 15. 93.296586535
275. 17.5 92.996784806
275. 20. 92.621756764
275. 22.5 92.158129549
275. 25. 91.601051971
275. 27.5 90.974665371
275. 30. 90.225625015
275. 32.5 89.402209397
275. 35. 88.456495586
275. 37.5 87.401737236
275. 40. 86.235343569
275. 42.5 84.943328062
275. 45. 83.512266903
275. 47.5 81.930743919
275. 50. 80.190992484
275. 52.5 78.290539791
275. 55. 76.233541569
275. 57.5 74.03149111
275. 60. 71.684603127
275. 62.5 69.206985345
275. 65. 66.66473215
275. 67.5 64.079663253
275. 70. 61.489935174
275. 72.5 58.955574174
275. 75. 56.505862252
275. 77.5 54.164155831
275. 80. 51.94707267
275. 82.5 49.863689804
275. 85. 47.914516152
275. 87.5 46.094738824
275. 90. 44.40328409
275. 92.5 42.823575066
275. 95. 41.363931655
275. 97.5 39.995094644
275. 100. 38.726413563
275. 102.5 37.546217321
275. 105. 36.427659686
275. 107.5 35.39568097
275. 110. 34.437197091
275. 112.5 33.523781939
275. 115. 32.651525103
275. 117.5 31.843183455
275. 120. 31.105016348
275. 122.5 30.397302676
275. 125. 29.717620325
275. 127.5 29.063761453
275. 130. 28.433711066
275. 132.5 27.828729393
275. 135. 27.309646544
275. 137.5 26.808446284
275. 140. 26.323875149
275. 142.5 25.854782923
275. 145. 25.40011332
275. 147.5 24.958895551
275. 150. 24.530236687
275. 152.5 24.113314735
275. 155. 23.707372363
275. 157.5 23.311711198
275. 160. 22.925686642
275. 162.5 22.586554576
275. 165. 22.291281734
275. 167.5 22.003518721
275. 170. 21.722870711
275. 172.5 21.448971895
275. 175. 21.181483046
275. 177.5 20.920089302
275. 180. 20.664498137
275. 182.5 20.414437506
275. 185. 20.169654154
275. 187.5 19.929912069
275. 190. 19.694991071
275. 192.5 19.464685518
275. 195. 19.23880313
275. 197.5 19.017163909
275. 200. 18.799599154
275. 202.5 18.585950557
275. 205. 18.376069384
275. 207.5 18.16981572
275. 210. 17.967057776
275. 212.5 17.767671264
275. 215. 17.571538816
275. 217.5 17.378549459
275. 220. 17.188598129
275. 222.5 17.001585229
275. 225. 16.817416223
275. 227.5 16.636001266
275. 230. 16.457254862
275. 232.5 16.28109555
275. 235. 16.10744562
275. 237.5 16.018297309
275. 240. 15.945880556
275. 242.5 15.87493413
275. 245. 15.805416381
275. 247.5 15.737287312
275. 250. 15.670508489
275. 252.5 15.605042947
275. 255. 15.540855108
275. 257.5 15.477910707
275. 260. 15.416176717
275. 262.5 15.355621288
275. 265. 15.296213685
275. 267.5 15.23792423
275. 270. 15.180724249
275. 272.5 15.124586028
275. 275. 15.069482763
275. 277.5 15.015388518
275. 280. 14.962278189
275. 282.5 14.910127462
275. 285. 14.858912784
275. 287.5 14.808611324
275. 290. 14.759200949
275. 292.5 14.71066019
275. 295. 14.66296822
275. 297.5 14.616104824
277.5 2.5 93.765885157
277.5 5. 93.765745082
277.5 7.5 93.731649039
277.5 10. 93.635624004
277.5 12.5 93.462227262
277.5 15. 93.207286471
277.5 17.5 92.87191901
277.5 20. 92.459272754
277.5 22.5 91.939507673
277.5 25. 91.33901027
277.5 27.5 90.642946918
277.5 30. 89.846204556
277.5 32.5 88.937859929
277.5 35. 87.931074215
277.5 37.5 86.790669861
277.5 40. 85.514103617
277.5 42.5 84.100200695
277.5 45. 82.536239523
277.5 47.5 80.812453908
277.5 50. 78.923811602
277.5 52.5 76.846310086
277.5 55. 74.590461913
277.5 57.5 72.192792828
277.5 60. 69.647140224
277.5 62.5 67.005359204
277.5 65. 64.334203684
277.5 67.5 61.640866954
277.5 70. 59.011667172
277.5 72.5 56.478745677
277.5 75. 54.066598422
277.5 77.5 51.79211043
277.5 80. 49.663871808
277.5 82.5 47.681287422
277.5 85. 45.837102657
277.5 87.5 44.131257759
277.5 90. 42.538632159
277.5 92.5 41.078550452
277.5 95. 39.704942086
277.5 97.5 38.445747741
277.5 100. 37.266837695
277.5 102.5 36.150157561
277.5 105. 35.137401837
277.5 107.5 34.184670399
277.5 110. 33.277209891
277.5 112.5 32.411130519
277.5 115. 31.628515665
277.5 117.5 30.89850168
277.5 120. 30.198902745
277.5 122.5 29.527309674
277.5 125. 28.881520906
277.5 127.5 28.259522747
277.5 130. 27.6821745
277.5 132.5 27.171389253
277.5 135. 26.678308731
277.5 137.5 26.201684764
277.5 140. 25.740370481
277.5 142.5 25.293311533
277.5 145. 24.859538084
277.5 147.5 24.438157515
277.5 150. 24.028347763
277.5 152.5 23.629351251
277.5 155. 23.240469344
277.5 157.5 22.861057288
277.5 160. 22.540028728
277.5 162.5 22.250170687
277.5 165. 21.967620275
277.5 167.5 21.691987635
277.5 170. 21.42291185
277.5 172.5 21.160058539
277.5 175. 20.903117658
277.5 177.5 20.651801487
277.5 180. 20.405842779
277.5 182.5 20.164993078
277.5 185. 19.929021162
277.5 187.5 19.697711637
277.5 190. 19.470863634
277.5 192.5 19.248289623
277.5 195. 19.029814332
277.5 197.5 18.815273749
277.5 200. 18.604514213
277.5 202.5 18.397391586
277.5 205. 18.193770491
277.5 207.5 17.993523612
277.5 210. 17.796531061
277.5 212.5 17.602679793
277.5 215. 17.411863076
277.5 217.5 17.223979998
277.5 220. 17.038935022
277.5 222.5 16.856637579
277.5 225. 16.677001692
277.5 227.5 16.499945631
277.5 230. 16.325391603
277.5 232.5 16.15326546
277.5 235. 16.038660464
277.5 237.5 15.966699082
277.5 240. 15.89616882
277.5 242.5 15.827030143
277.5 245. 15.75924508
277.5 247.5 15.692777122
277.5 250. 15.627591142
277.5 252.5 15.563653316
277.5 255. 15.500931045
277.5 257.5 15.439392893
277.5 260. 15.379008521
277.5 262.5 15.319748631
277.5 265. 15.261584913
277.5 267.5 15.204489995
277.5 270. 15.148437396
277.5 272.5 15.093401486
277.5 275. 15.039357444
277.5 277.5 14.986281221
277.5 280. 14.934149508
277.5 282.5 14.882939702
277.5 285. 14.832629875
277.5 287.5 14.783198749
277.5 290. 14.734625667
277.5 292.5 14.686890566
277.5 295. 14.639973961
277.5 297.5 14.593856914
280. 2.5 93.734222578
280. 5. 93.762273481
280. 7.5 93.716151468
280. 10. 93.596584869
280. 12.5 93.391786266
280. 15. 93.10056049
280. 17.5 92.726034289
280. 20. 92.263476808
280. 22.5 91.690353987
280. 25. 91.043736934
280. 27.5 90.270068764
280. 30. 89.413469354
280. 32.5 88.422985171
280. 35. 87.310387433
280. 37.5 86.069827704
280. 40. 84.683972504
280. 42.5 83.136427635
280. 45. 81.413965306
280. 47.5 79.508975597
280. 50. 77.42160713
280. 52.5 75.133496528
280. 55. 72.653504595
280. 57.5 70.044372145
280. 60. 67.288886963
280. 62.5 64.505600144
280. 65. 61.710105724
280. 67.5 58.980676688
280. 70. 56.362155559
280. 72.5 53.879734214
280. 75. 51.550102991
280. 77.5 49.380909557
280. 80. 47.370023295
280. 82.5 45.504582287
280. 85. 43.790211283
280. 87.5 42.196447525
280. 90. 40.732777862
280. 92.5 39.357696116
280. 95. 38.11275394
280. 97.5 36.936696456
280. 100. 35.830938829
280. 102.5 34.835500025
280. 105. 33.889635963
280. 107.5 32.989121886
280. 110. 32.132635582
280. 112.5 31.378650263
280. 115. 30.65759586
280. 117.5 29.966868498
280. 120. 29.304082567
280. 122.5 28.667051265
280. 125. 28.053768886
280. 127.5 27.509111954
280. 130. 27.007255966
280. 132.5 26.522913211
280. 135. 26.054842986
280. 137.5 25.601903362
280. 140. 25.163043053
280. 142.5 24.737293925
280. 145. 24.323764117
280. 147.5 23.921631714
280. 150. 23.530138933
280. 152.5 23.148586779
280. 155. 22.776330145
280. 157.5 22.477973143
280. 160. 22.194010072
280. 162.5 21.917143233
280. 165. 21.646987539
280. 167.5 21.383186766
280. 170. 21.125411197
280. 172.5 20.873355442
280. 175. 20.626736446
280. 177.5 20.385291648
280. 180. 20.148777296
280. 182.5 19.916966903
280. 185. 19.689649823
280. 187.5 19.466629952
280. 190. 19.247724532
280. 192.5 19.032763055
280. 195. 18.821586267
280. 197.5 18.614045241
280. 200. 18.410000542
280. 202.5 18.209321454
280. 205. 18.011885275
280. 207.5 17.817576674
280. 210. 17.626287097
280. 212.5 17.437914229
280. 215. 17.252361501
280. 217.5 17.069537633
280. 220. 16.889356224
280. 222.5 16.711735373
280. 225. 16.536597332
280. 227.5 16.363868187
280. 230. 16.193477573
280. 232.5 16.056724924
280. 235. 15.985322471
280. 237.5 15.915307584
280. 240. 15.846643006
280. 242.5 15.779292942
280. 245. 15.713222963
280. 247.5 15.648399931
280. 250. 15.584791917
280. 252.5 15.522368132
280. 255. 15.461098864
280. 257.5 15.40095542
280. 260. 15.341910068
280. 262.5 15.28393599
280. 265. 15.227007235
280. 267.5 15.171098672
280. 270. 15.116185957
280. 272.5 15.06224549
280. 275. 15.009254385
280. 277.5 14.957190437
280. 280. 14.906032089
280. 282.5 14.85575841
280. 285. 14.806349065
280. 287.5 14.757784292
280. 290. 14.710044881
280. 292.5 14.66311215
280. 295. 14.616967927
280. 297.5 14.57159453
282.5 2.5 92.98040024
282.5 5. 93.752871405
282.5 7.5 93.693664672
282.5 10. 93.545760858
282.5 12.5 93.304681481
282.5 15. 92.972812832
282.5 17.5 92.555361352
282.5 20. 92.028528509
282.5 22.5 91.405936514
282.5 25. 90.685272506
282.5 27.5 89.851071183
282.5 30. 88.895250257
282.5 32.5 87.826452972
282.5 35. 86.622118855
282.5 37.5 85.250562789
282.5 40. 83.718837267
282.5 42.5 82.011913065
282.5 45. 80.085812996
282.5 47.5 77.953181768
282.5 50. 75.62664661
282.5 52.5 73.069328035
282.5 55. 70.35311136
282.5 57.5 67.491255761
282.5 60. 64.583366778
282.5 62.5 61.671985078
282.5 65. 58.838895122
282.5 67.5 56.134881676
282.5 70. 53.585128834
282.5 72.5 51.205473859
282.5 75. 49.00202158
282.5 77.5 46.970571129
282.5 80. 45.095520782
282.5 82.5 43.373189483
282.5 85. 41.786420219
282.5 87.5 40.322021769
282.5 90. 38.964809961
282.5 92.5 37.724569724
282.5 95. 36.553128365
282.5 97.5 35.475666527
282.5 100. 34.488438428
282.5 102.5 33.550616242
282.5 105. 32.658081771
282.5 107.5 31.83687458
282.5 110. 31.092832723
282.5 112.5 30.381530459
282.5 115. 29.70041375
282.5 117.5 29.047132553
282.5 120. 28.41952441
282.5 122.5 27.820067149
282.5 125. 27.309093832
282.5 127.5 26.816765299
282.5 130. 26.341747182
282.5 132.5 25.882808599
282.5 135. 25.438814274
282.5 137.5 25.008717167
282.5 140. 24.591551614
282.5 142.5 24.186426945
282.5 145. 23.792521557
282.5 147.5 23.409077424
282.5 150. 23.035395003
282.5 152.5 22.684827767
282.5 155. 22.399940807
282.5 157.5 22.122343566
282.5 160. 21.851624052
282.5 162.5 21.587401585
282.5 165. 21.32932429
282.5 167.5 21.077066783
282.5 170. 20.830328023
282.5 172.5 20.588829344
282.5 175. 20.352312622
282.5 177.5 20.120538605
282.5 180. 19.893285357
282.5 182.5 19.67034684
282.5 185. 19.451531604
282.5 187.5 19.236661584
282.5 190. 19.025570994
282.5 192.5 18.818105318
282.5 195. 18.614120374
282.5 197.5 18.413481468
282.5 200. 18.216062605
282.5 202.5 18.02174578
282.5 205. 17.830420319
282.5 207.5 17.641982279
282.5 210. 17.456333899
282.5 212.5 17.2733831
282.5 215. 17.093043019
282.5 217.5 16.915231596
282.5 220. 16.739871187
282.5 222.5 16.56688821
282.5 225. 16.396212827
282.5 227.5 16.22777865
282.5 230. 16.072351809
282.5 232.5 16.00161635
282.5 235. 15.93222048
282.5 237.5 15.864129373
282.5 240. 15.797309559
282.5 242.5 15.731728841
282.5 245. 15.66735621
282.5 247.5 15.604161775
282.5 250. 15.542116696
282.5 252.5 15.481193121
282.5 255. 15.421364133
282.5 257.5 15.362603695
282.5 260. 15.304886604
282.5 262.5 15.248188451
282.5 265. 15.192485574
282.5 267.5 15.137755025
282.5 270. 15.083974539
282.5 272.5 15.031122495
282.5 275. 14.979177892
282.5 277.5 14.928120323
282.5 280. 14.877929945
282.5 282.5 14.828587459
282.5 285. 14.780074087
282.5 287.5 14.732371553
282.5 290. 14.685462063
282.5 292.5 14.639328287
282.5 295. 14.593953342
282.5 297.5 14.549320777
285. 2.5 75.998545726
285. 5. 93.691058222
285. 7.5 93.657592138
285. 10. 93.478676605
285. 12.5 93.196567143
285. 15. 92.819599173
285. 17.5 92.353292696
285. 20. 91.755843251
285. 22.5 91.080646582
285. 25. 90.26886598
285. 27.5 89.362042926
285. 30. 88.313187832
285. 32.5 87.117276273
285. 35. 85.770329779
285. 37.5 84.250591126
285. 40. 82.538540431
285. 42.5 80.620514758
285. 45. 78.455454577
285. 47.5 76.04433156
285. 50. 73.415606368
285. 52.5 70.567061735
285. 55. 67.577846222
285. 57.5 64.53299699
285. 60. 61.492358319
285. 62.5 58.555664464
285. 65. 55.770169152
285. 67.5 53.158486655
285. 70. 50.739591953
285. 72.5 48.512083723
285. 75. 46.471159071
285. 77.5 44.598102884
285. 80. 42.872291714
285. 82.5 41.302931444
285. 85. 39.841181583
285. 87.5 38.511262366
285. 90. 37.278105303
285. 92.5 36.113258731
285. 95. 35.072211438
285. 97.5 34.094633864
285. 100. 33.166091273
285. 102.5 32.28261319
285. 105. 31.503604734
285. 107.5 30.770356278
285. 110. 30.069581737
285. 112.5 29.398793469
285. 115. 28.755690408
285. 117.5 28.138145219
285. 120. 27.582403821
285. 122.5 27.081746362
285. 125. 26.599504503
285. 127.5 26.134361251
285. 130. 25.685098117
285. 132.5 25.250588333
285. 135. 24.829790389
285. 137.5 24.4217419
285. 140. 24.025553818
285. 142.5 23.640404992
285. 145. 23.265537051
285. 147.5 22.900249629
285. 150. 22.583358264
285. 152.5 22.305522021
285. 155. 22.034748183
285. 157.5 21.770628775
285. 160. 21.512787012
285. 162.5 21.260874863
285. 165. 21.014570793
285. 167.5 20.773577662
285. 170. 20.537620768
285. 172.5 20.306446049
285. 175. 20.079818401
285. 177.5 19.857520141
285. 180. 19.639349576
285. 182.5 19.425119688
285. 185. 19.214656924
285. 187.5 19.007800074
285. 190. 18.804399252
285. 192.5 18.604314949
285. 195. 18.407417165
285. 197.5 18.213584619
285. 200. 18.022704016
285. 202.5 17.834669379
285. 205. 17.649381441
285. 207.5 17.466747078
285. 210. 17.286678802
285. 212.5 17.10909429
285. 215. 16.933915955
285. 217.5 16.761070555
285. 220. 16.590488832
285. 222.5 16.422105191
285. 225. 16.255857396
285. 227.5 16.0916863
285. 230. 16.015443848
285. 232.5 15.946774947
285. 235. 15.879360933
285. 237.5 15.813170806
285. 240. 15.748174736
285. 242.5 15.684343986
285. 245. 15.621650839
285. 247.5 15.560068537
285. 250. 15.499571222
285. 252.5 15.440133881
285. 255. 15.381732299
285. 257.5 15.324343013
285. 260. 15.267943272
285. 262.5 15.212511002
285. 265. 15.158024766
285. 267.5 15.10446374
285. 270. 15.051807677
285. 272.5 15.000036885
285. 275. 14.949132204
285. 277.5 14.899074976
285. 280. 14.849847031
285. 282.5 14.801430666
285. 285. 14.753808627
285. 287.5 14.706964088
285. 290. 14.660880642
285. 292.5 14.615542284
285. 295. 14.570933394
285. 297.5 14.527038729
287.5 2.5 72.307803258
287.5 5. 92.484471289
287.5 7.5 93.577039414
287.5 10. 93.38593625
287.5 12.5 93.0611737
287.5 15. 92.635259328
287.5 17.5 92.093003611
287.5 20. 91.438475688
287.5 22.5 90.678297229
287.5 25. 89.793500805
287.5 27.5 88.766345325
287.5 30. 87.604532512
287.5 32.5 86.282051484
287.5 35. 84.77081181
287.5 37.5 83.045202157
287.5 40. 81.087770641
287.5 42.5 78.893622013
287.5 45. 76.386592042
287.5 47.5 73.652734001
287.5 50. 70.645983265
287.5 52.5 67.498467913
287.5 55. 64.305486997
287.5 57.5 61.125928709
287.5 60. 58.091485323
287.5 62.5 55.227259614
287.5 65. 52.573317219
287.5 67.5 50.133998713
287.5 70. 47.899357699
287.5 72.5 45.858205232
287.5 75. 44.002055529
287.5 77.5 42.28929905
287.5 80. 40.739760758
287.5 82.5 39.290185538
287.5 85. 37.99342556
287.5 87.5 36.770021686
287.5 90. 35.637736193
287.5 92.5 34.618844109
287.5 95. 33.65244787
287.5 97.5 32.734488426
287.5 100. 31.888500883
287.5 102.5 31.132177906
287.5 105. 30.410559262
287.5 107.5 29.721068024
287.5 110. 29.061301212
287.5 112.5 28.429021622
287.5 115. 27.825974105
287.5 117.5 27.31658803
287.5 120. 26.82677187
287.5 122.5 26.355131665
287.5 125. 25.900371568
287.5 127.5 25.461288314
287.5 130. 25.036765697
287.5 132.5 24.625769143
287.5 135. 24.227340432
287.5 137.5 23.840592604
287.5 140. 23.464705078
287.5 142.5 23.098919004
287.5 145. 22.742532845
287.5 147.5 22.4646924
287.5 150. 22.194348641
287.5 152.5 21.930838389
287.5 155. 21.673757017
287.5 157.5 21.422730962
287.5 160. 21.177415382
287.5 162.5 20.937491956
287.5 165. 20.702666833
287.5 167.5 20.472668716
287.5 170. 20.24724707
287.5 172.5 20.026170464
287.5 175. 19.809225029
287.5 177.5 19.596213029
287.5 180. 19.386951538
287.5 182.5 19.181271214
287.5 185. 18.979015177
287.5 187.5 18.780037959
287.5 190. 18.584204556
287.5 192.5 18.391389537
287.5 195. 18.201476236
287.5 197.5 18.014356011
287.5 200. 17.829927555
287.5 202.5 17.648096272
287.5 205. 17.468773705
287.5 207.5 17.291877008
287.5 210. 17.117328465
287.5 212.5 16.945055053
287.5 215. 16.774988039
287.5 217.5 16.607062613
287.5 220. 16.441217555
287.5 222.5 16.277394926
287.5 225. 16.115539797
287.5 227.5 16.026666006
287.5 230. 15.958836179
287.5 232.5 15.892206998
287.5 235. 15.826750064
287.5 237.5 15.762438048
287.5 240. 15.699244613
287.5 242.5 15.637144349
287.5 245. 15.576112709
287.5 247.5 15.516125953
287.5 250. 15.457161101
287.5 252.5 15.399195881
287.5 255. 15.34220869
287.5 257.5 15.286178559
287.5 260. 15.23108511
287.5 262.5 15.176908535
287.5 265. 15.123629558
287.5 267.5 15.071229415
287.5 270. 15.019689825
287.5 272.5 14.968992975
287.5 275. 14.919121491
287.5 277.5 14.870058428
287.5 280. 14.821787246
287.5 282.5 14.7742918
287.5 285. 14.727556321
287.5 287.5 14.681565407
287.5 290. 14.636304006
287.5 292.5 14.591757409
287.5 295. 14.547911235
287.5 297.5 14.504751424
290. 2.5 69.482639055
290. 5. 75.121463132
290. 7.5 93.179696734
290. 10. 93.236904238
290. 12.5 92.887285221
290. 15. 92.412033341
290. 17.5 91.781320117
290. 20. 91.067517998
290. 22.5 90.19539998
290. 25. 89.20992358
290. 27.5 88.084153522
290. 30. 86.760835039
290. 32.5 85.250776819
290. 35. 83.522286254
290. 37.5 81.501125933
290. 40. 79.211984979
290. 42.5 76.605371524
290. 45. 73.712212381
290. 47.5 70.52129954
290. 50. 67.180050676
290. 52.5 63.808510083
290. 55. 60.512902294
290. 57.5 57.383270851
290. 60. 54.473476965
290. 62.5 51.802299938
290. 65. 49.366179851
290. 67.5 47.150458202
290. 70. 45.128736349
290. 72.5 43.296208414
290. 75. 41.625770185
290. 77.5 40.090048869
290. 80. 38.689401451
290. 82.5 37.407391186
290. 85. 36.196709253
290. 87.5 35.11869569
290. 90. 34.113768614
290. 92.5 33.16017679
290. 95. 32.254170741
290. 97.5 31.465294163
290. 100. 30.721989929
290. 102.5 30.012821237
290. 105. 29.335345742
290. 107.5 28.687265084
290. 110. 28.066422331
290. 112.5 27.520238123
290. 115. 27.022450028
290. 117.5 26.543949588
290. 120. 26.083376824
290. 122.5 25.639461199
290. 125. 25.211017812
290. 127.5 24.796943304
290. 130. 24.396211618
290. 132.5 24.007869695
290. 135. 23.631033183
290. 137.5 23.264882217
290. 140. 22.908657302
290. 142.5 22.59800721
290. 145. 22.328531993
290. 147.5 22.066098053
290. 150. 21.810270013
290. 152.5 21.560645782
290. 155. 21.3168542
290. 157.5 21.078552797
290. 160. 20.845425681
290. 162.5 20.617181533
290. 165. 20.393551739
290. 167.5 20.174288619
290. 170. 19.959163789
290. 172.5 19.747966623
290. 175. 19.540502817
290. 177.5 19.336593066
290. 180. 19.136071828
290. 182.5 18.938786179
290. 185. 18.744594759
290. 187.5 18.553366794
290. 190. 18.364981198
290. 192.5 18.179325742
290. 195. 17.99629629
290. 197.5 17.8157961
290. 200. 17.637735179
290. 202.5 17.462029696
290. 205. 17.288601434
290. 207.5 17.117377303
290. 210. 16.948288884
290. 212.5 16.781272013
290. 215. 16.616266407
290. 217.5 16.453215321
290. 220. 16.292065226
290. 222.5 16.132765534
290. 225. 16.035142243
290. 227.5 15.968267541
290. 230. 15.902534874
290. 232.5 15.837918564
290. 235. 15.7743939
290. 237.5 15.711937068
290. 240. 15.650525085
290. 242.5 15.590135735
290. 245. 15.530747522
290. 247.5 15.472339613
290. 250. 15.414891801
290. 252.5 15.358384461
290. 255. 15.302798517
290. 257.5 15.248115406
290. 260. 15.194317055
290. 262.5 15.141385847
290. 265. 15.089304606
290. 267.5 15.038056568
290. 270. 14.987625364
290. 272.5 14.937995005
290. 275. 14.889149861
290. 277.5 14.841074652
290. 280. 14.793754431
290. 282.5 14.747174571
290. 285. 14.701320757
290. 287.5 14.656178974
290. 290. 14.611735499
290. 292.5 14.56797689
290. 295. 14.52488998
290. 297.5 14.482461868
292.5 2.5 67.062988021
292.5 5. 71.14296814
292.5 7.5 77.964402413
292.5 10. 92.885076642
292.5 12.5 92.647147179
292.5 15. 92.089577466
292.5 17.5 91.401385663
292.5 20. 90.576999397
292.5 22.5 89.627661989
292.5 25. 88.484462796
292.5 27.5 87.169633561
292.5 30. 85.646410773
292.5 32.5 83.879971373
292.5 35. 81.817601295
292.5 37.5 79.385962547
292.5 40. 76.611257372
292.5 42.5 73.49047043
292.5 45. 70.084529386
292.5 47.5 66.516356312
292.5 50. 62.961558628
292.5 52.5 59.558789509
292.5 55. 56.379929608
292.5 57.5 53.463126304
292.5 60. 50.810125933
292.5 62.5 48.409015581
292.5 65. 46.242317111
292.5 67.5 44.278008853
292.5 70. 42.472166805
292.5 72.5 40.861902755
292.5 75. 39.349058732
292.5 77.5 38.012253727
292.5 80. 36.748959684
292.5 82.5 35.586260629
292.5 85. 34.544023634
292.5 87.5 33.555115335
292.5 90. 32.616041054
292.5 92.5 31.767034898
292.5 95. 31.00184
292.5 97.5 30.272475872
292.5 100. 29.576557823
292.5 102.5 28.911803939
292.5 105. 28.276042092
292.5 107.5 27.691810613
292.5 110. 27.18565921
292.5 112.5 26.699900963
292.5 115. 26.233135231
292.5 117.5 25.784041915
292.5 120. 25.351380383
292.5 122.5 24.933987595
292.5 125. 24.530775608
292.5 127.5 24.140728673
292.5 130. 23.762900039
292.5 132.5 23.396408581
292.5 135. 23.040435336
292.5 137.5 22.703820464
292.5 140. 22.435583985
292.5 142.5 22.174632343
292.5 145. 21.9204968
292.5 147.5 21.672743873
292.5 150. 21.430973057
292.5 152.5 21.194814635
292.5 155. 20.963927554
292.5 157.5 20.737997409
292.5 160. 20.516734508
292.5 162.5 20.29987205
292.5 165. 20.08716439
292.5 167.5 19.87838542
292.5 170. 19.673327036
292.5 172.5 19.471797712
292.5 175. 19.27362116
292.5 177.5 19.078635091
292.5 180. 18.886690053
292.5 182.5 18.697648358
292.5 185. 18.511383086
292.5 187.5 18.327777168
292.5 190. 18.146722529
292.5 192.5 17.968119311
292.5 195. 17.791875145
292.5 197.5 17.617904494
292.5 200. 17.446128037
292.5 202.5 17.276472114
292.5 205. 17.108868212
292.5 207.5 16.943252499
292.5 210. 16.779565392
292.5 212.5 16.617751168
292.5 215. 16.457757609
292.5 217.5 16.299535673
292.5 220. 16.143039201
292.5 222.5 16.040730872
292.5 225. 15.974931043
292.5 227.5 15.910210296
292.5 230. 15.846545774
292.5 232.5 15.78391549
292.5 235. 15.722298263
292.5 237.5 15.661673645
292.5 240. 15.602021866
292.5 242.5 15.543323781
292.5 245. 15.485560823
292.5 247.5 15.428714959
292.5 250. 15.372768654
292.5 252.5 15.317704836
292.5 255. 15.263506868
292.5 257.5 15.210158518
292.5 260. 15.157643938
292.5 262.5 15.10594764
292.5 265. 15.055054479
292.5 267.5 15.004949634
292.5 270. 14.955618594
292.5 272.5 14.907047145
292.5 275. 14.859221353
292.5 277.5 14.81212756
292.5 280. 14.765752369
292.5 282.5 14.720082639
292.5 285. 14.675105471
292.5 287.5 14.630808208
292.5 290. 14.587178424
292.5 292.5 14.544203917
292.5 295. 14.501872709
292.5 297.5 14.460173034
295. 2.5 64.88797396
295. 5. 68.033726952
295. 7.5 72.186277867
295. 10. 80.24413447
295. 12.5 92.038296692
295. 15. 91.590628974
295. 17.5 90.901669296
295. 20. 89.939800762
295. 22.5 88.817227534
295. 25. 87.50373625
295. 27.5 85.944675122
295. 30. 84.096577667
295. 32.5 81.925326729
295. 35. 79.282345811
295. 37.5 76.230593816
295. 40. 72.788809134
295. 42.5 69.080788515
295. 45. 65.29562345
295. 47.5 61.618442664
295. 50. 58.171763931
295. 52.5 55.015372777
295. 55. 52.160045932
295. 57.5 49.587661909
295. 60. 47.270034288
295. 62.5 45.169121441
295. 65. 43.280189635
295. 67.5 41.565477968
295. 70. 39.988803761
295. 72.5 38.563224763
295. 75. 37.253909705
295. 77.5 36.013633246
295. 80. 34.933310281
295. 82.5 33.911661088
295. 85. 32.940933895
295. 87.5 32.033176796
295. 90. 31.246916899
295. 92.5 30.497621552
295. 95. 29.783104196
295. 97.5 29.101214135
295. 100. 28.449857221
295. 102.5 27.830482809
295. 105. 27.315670178
295. 107.5 26.822287533
295. 110. 26.348930724
295. 112.5 25.894259288
295. 115. 25.456999448
295. 117.5 25.035945561
295. 120. 24.629960345
295. 122.5 24.237974173
295. 125. 23.858983652
295. 127.5 23.492049679
295. 130. 23.136295108
295. 132.5 22.790902144
295. 135. 22.514033867
295. 137.5 22.25488626
295. 140. 22.002805323
295. 142.5 21.757323781
295. 145. 21.518009027
295. 147.5 21.284461085
295. 150. 21.056310591
295. 152.5 20.833216823
295. 155. 20.614865782
295. 157.5 20.400968353
295. 160. 20.191258532
295. 162.5 19.985491742
295. 165. 19.783443232
295. 167.5 19.584906563
295. 170. 19.389692184
295. 172.5 19.197626088
295. 175. 19.008548562
295. 177.5 18.82231301
295. 180. 18.638784863
295. 182.5 18.457840563
295. 185. 18.279366616
295. 187.5 18.103258724
295. 190. 17.929420973
295. 192.5 17.757765089
295. 195. 17.588209754
295. 197.5 17.420679968
295. 200. 17.255106475
295. 202.5 17.091425228
295. 205. 16.9295769
295. 207.5 16.769506442
295. 210. 16.611162672
295. 212.5 16.454497904
295. 215. 16.299467612
295. 217.5 16.146030118
295. 220. 16.043289684
295. 222.5 15.97868787
295. 225. 15.915097906
295. 227.5 15.852499836
295. 230. 15.790874489
295. 232.5 15.730203406
295. 235. 15.670468774
295. 237.5 15.611653367
295. 240. 15.553740496
295. 242.5 15.496713958
295. 245. 15.440558003
295. 247.5 15.385257289
295. 250. 15.330796856
295. 252.5 15.277162093
295. 255. 15.224338717
295. 257.5 15.172312748
295. 260. 15.121070491
295. 262.5 15.070598518
295. 265. 15.020883655
295. 267.5 14.971912965
295. 270. 14.923673741
295. 272.5 14.876153492
295. 275. 14.829339938
295. 277.5 14.783220998
295. 280. 14.737784787
295. 282.5 14.69301961
295. 285. 14.648913953
295. 287.5 14.605456482
295. 290. 14.56263604
295. 292.5 14.520441639
295. 295. 14.478862463
295. 297.5 14.437887858
297.5 2.5 62.881916342
297.5 5. 65.365449797
297.5 7.5 68.301577894
297.5 10. 72.320114895
297.5 12.5 79.866161501
297.5 15. 89.970400423
297.5 17.5 89.822643909
297.5 20. 88.830207908
297.5 22.5 87.548198267
297.5 25. 85.926443795
297.5 27.5 83.943753563
297.5 30. 81.49372689
297.5 32.5 78.550344228
297.5 35. 75.079604916
297.5 37.5 71.226290137
297.5 40. 67.220642539
297.5 42.5 63.293725893
297.5 45. 59.613794772
297.5 47.5 56.255375631
297.5 50. 53.230172726
297.5 52.5 50.525042528
297.5 55. 48.092050109
297.5 57.5 45.911220092
297.5 60. 43.950125139
297.5 62.5 42.148168724
297.5 65. 40.531030554
297.5 67.5 39.028001608
297.5 70. 37.685608312
297.5 72.5 36.409283887
297.5 75. 35.266412077
297.5 77.5 34.217828665
297.5 80. 33.21947893
297.5 82.5 32.269185708
297.5 85. 31.45224702
297.5 87.5 30.684492924
297.5 90. 29.952153794
297.5 92.5 29.253369679
297.5 95. 28.586256655
297.5 97.5 27.948936819
297.5 100. 27.411778302
297.5 102.5 26.910537484
297.5 105. 26.430251753
297.5 107.5 25.969604452
297.5 110. 25.52732396
297.5 112.5 25.10218986
297.5 115. 24.693037096
297.5 117.5 24.298758496
297.5 120. 23.918306019
297.5 122.5 23.550690986
297.5 125. 23.194983516
297.5 127.5 22.850311365
297.5 130. 22.562718355
297.5 132.5 22.305589953
297.5 135. 22.055825298
297.5 137.5 21.812921883
297.5 140. 21.576412908
297.5 142.5 21.345865559
297.5 145. 21.120879232
297.5 147.5 20.901083727
297.5 150. 20.686137439
297.5 152.5 20.475725574
297.5 155. 20.269558406
297.5 157.5 20.067369578
297.5 160. 19.868914467
297.5 162.5 19.673968623
297.5 165. 19.482326269
297.5 167.5 19.293798889
297.5 170. 19.108213881
297.5 172.5 18.925413295
297.5 175. 18.745252648
297.5 177.5 18.567599812
297.5 180. 18.392333971
297.5 182.5 18.21934466
297.5 185. 18.048530862
297.5 187.5 17.879800177
297.5 190. 17.713068045
297.5 192.5 17.548257041
297.5 195. 17.385296212
297.5 197.5 17.224120472
297.5 200. 17.064670052
297.5 202.5 16.906889984
297.5 205. 16.750729639
297.5 207.5 16.596142297
297.5 210. 16.443084759
297.5 212.5 16.291516993
297.5 215. 16.141401807
297.5 217.5 16.042676578
297.5 220. 15.979398965
297.5 222.5 15.917061789
297.5 225. 15.855648059
297.5 227.5 15.795141486
297.5 230. 15.73552641
297.5 232.5 15.676787732
297.5 235. 15.618910857
297.5 237.5 15.56188164
297.5 240. 15.505686338
297.5 242.5 15.450311575
297.5 245. 15.395744299
297.5 247.5 15.341971758
297.5 250. 15.288981469
297.5 252.5 15.236761193
297.5 255. 15.185298918
297.5 257.5 15.134582839
297.5 260. 15.084601341
297.5 262.5 15.035342992
297.5 265. 14.986796524
297.5 267.5 14.938950829
297.5 270. 14.891794951
297.5 272.5 14.845318074
297.5 275. 14.799509522
297.5 277.5 14.754358753
297.5 280. 14.709855353
297.5 282.5 14.665989035
297.5 285. 14.622749638
297.5 287.5 14.58012712
297.5 290. 14.538111562
297.5 292.5 14.496693164
297.5 295. 14.455862245
297.5 297.5 14.415609242
300. 2.5 60.997413145
300. 5. 62.940969079
300. 7.5 65.089601472
300. 10. 67.644332419
300. 12.5 71.051126778
300. 15. 76.203935302
300. 17.5 82.973365508
300. 20. 85.067408684
300. 22.5 84.115529113
300. 25. 82.166684949
300. 27.5 79.407917152
300. 30. 76.019216456
300. 32.5 72.151536671
300. 35. 68.059846474
300. 37.5 64.030216318
300. 40. 60.261230712
300. 42.5 56.845691671
300. 45. 53.775350811
300. 47.5 51.028700299
300. 50. 48.574797162
300. 52.5 46.374374047
300. 55. 44.380264762
300. 57.5 42.536203326
300. 60. 40.911789662
300. 62.5 39.361105012
300. 65. 38.006663482
300. 67.5 36.710702276
300. 70. 35.521322308
300. 72.5 34.455907015
300. 75. 33.437546523
300. 77.5 32.465278726
300. 80. 31.61033293
300. 82.5 30.827321721
300. 85. 30.079323396
300. 87.5 29.36497678
300. 90. 28.682784824
300. 92.5 28.031163227
300. 95. 27.473109644
300. 97.5 26.964055651
300. 100. 26.476680366
300. 102.5 26.009753714
300. 105. 25.562057654
300. 107.5 25.132398707
300. 110. 24.719617457
300. 112.5 24.32259559
300. 115. 23.940260887
300. 117.5 23.57159059
300. 120. 23.215613436
300. 122.5 22.871410625
300. 125. 22.580840898
300. 127.5 22.325820855
300. 130. 22.078512106
300. 132.5 21.838377068
300. 135. 21.604913868
300. 137.5 21.377655172
300. 140. 21.156166828
300. 142.5 20.940046387
300. 145. 20.728921533
300. 147.5 20.522448473
300. 150. 20.320310303
300. 152.5 20.122215377
300. 155. 19.927895704
300. 157.5 19.737105377
300. 160. 19.549619048
300. 162.5 19.365230466
300. 165. 19.183751067
300. 167.5 19.005008641
300. 170. 18.828846059
300. 172.5 18.655120072
300. 175. 18.483700182
300. 177.5 18.314467582
300. 180. 18.147314162
300. 182.5 17.982141581
300. 185. 17.818860409
300. 187.5 17.657389322
300. 190. 17.497654363
300. 192.5 17.339588255
300. 195. 17.18312977
300. 197.5 17.028223144
300. 200. 16.874817546
300. 202.5 16.722866585
300. 205. 16.572327861
300. 207.5 16.423162553
300. 210. 16.275335048
300. 212.5 16.128812598
300. 215. 16.038750264
300. 217.5 15.976925671
300. 220. 15.915966064
300. 222.5 15.855857454
300. 225. 15.796586481
300. 227.5 15.738140338
300. 230. 15.680506703
300. 232.5 15.62367368
300. 235. 15.567629741
300. 237.5 15.512363683
300. 240. 15.457864586
300. 242.5 15.404121776
300. 245. 15.351124796
300. 247.5 15.298863379
300. 250. 15.247327423
300. 252.5 15.196506975
300. 255. 15.146392212
300. 257.5 15.096973426
300. 260. 15.048241016
300. 262.5 15.000185476
300. 265. 14.952797387
300. 267.5 14.906067413
300. 270. 14.859986294
300. 272.5 14.814544844
300. 275. 14.769733944
300. 277.5 14.725544548
300. 280. 14.681967676
300. 282.5 14.638994413
300. 285. 14.596615914
300. 287.5 14.554823401
300. 290. 14.513608163
300. 292.5 14.472961561
300. 295. 14.432875023
300. 297.5 14.393340054
302.5 2.5 59.203500863
302.5 5. 60.685107653
302.5 7.5 62.205937012
302.5 10. 63.847255284
302.5 12.5 65.713638988
302.5 15. 67.91365093
302.5 17.5 70.401091803
302.5 20. 72.55180962
302.5 22.5 73.20331209
302.5 25. 71.987584226
302.5 27.5 69.442409867
302.5 30. 66.196334202
302.5 32.5 62.741481592
302.5 35. 59.380092147
302.5 37.5 56.248398888
302.5 40. 53.387765528
302.5 42.5 50.807683096
302.5 45. 48.477907265
302.5 47.5 46.372791442
302.5 50. 44.443506416
302.5 52.5 42.644170184
302.5 55. 41.050135168
302.5 57.5 39.515781054
302.5 60. 38.166888556
302.5 62.5 36.875856765
302.5 65. 35.668130857
302.5 67.5 34.601223592
302.5 70. 33.574999788
302.5 72.5 32.590177063
302.5 75. 31.710361861
302.5 77.5 30.917603986
302.5 80. 30.158019701
302.5 82.5 29.430997485
302.5 85. 28.73564735
302.5 87.5 28.0708693
302.5 90. 27.498352466
302.5 92.5 26.982004365
302.5 95. 26.487718304
302.5 97.5 26.014435316
302.5 100. 25.561061769
302.5 102.5 25.12648992
302.5 105. 24.709614343
302.5 107.5 24.309344884
302.5 110. 23.924616706
302.5 112.5 23.554397918
302.5 115. 23.197695209
302.5 117.5 22.853557831
302.5 120. 22.568020925
302.5 122.5 22.315058482
302.5 125. 22.070205702
302.5 127.5 21.832892493
302.5 130. 21.602582967
302.5 132.5 21.378775093
302.5 135. 21.161000012
302.5 137.5 20.948821095
302.5 140. 20.741832788
302.5 142.5 20.53965933
302.5 145. 20.341953356
302.5 147.5 20.148394444
302.5 150. 19.958687622
302.5 152.5 19.77256187
302.5 155. 19.589768631
302.5 157.5 19.41008034
302.5 160. 19.233288997
302.5 162.5 19.059204785
302.5 165. 18.887654735
302.5 167.5 18.718481459
302.5 170. 18.551541935
302.5 172.5 18.386706361
302.5 175. 18.22385707
302.5 177.5 18.062887516
302.5 180. 17.903701311
302.5 182.5 17.74621134
302.5 185. 17.590338926
302.5 187.5 17.436013054
302.5 190. 17.283169659
302.5 192.5 17.131750959
302.5 195. 16.981704845
302.5 197.5 16.832984316
302.5 200. 16.685546964
302.5 202.5 16.539354493
302.5 205. 16.394372291
302.5 207.5 16.250569028
302.5 210. 16.107916297
302.5 212.5 16.031371015
302.5 215. 15.971130426
302.5 217.5 15.911675527
302.5 220. 15.852995333
302.5 222.5 15.795079435
302.5 225. 15.737917911
302.5 227.5 15.681501257
302.5 230. 15.625820323
302.5 232.5 15.570866258
302.5 235. 15.51663046
302.5 237.5 15.463104535
302.5 240. 15.410280259
302.5 242.5 15.358149548
302.5 245. 15.30670443
302.5 247.5 15.255937022
302.5 250. 15.205839516
302.5 252.5 15.156404153
302.5 255. 15.10762322
302.5 257.5 15.059489036
302.5 260. 15.01199394
302.5 262.5 14.96513029
302.5 265. 14.918890458
302.5 267.5 14.87326682
302.5 270. 14.828251765
302.5 272.5 14.783837683
302.5 275. 14.740016975
302.5 277.5 14.696782045
302.5 280. 14.654125307
302.5 282.5 14.612039186
302.5 285. 14.570516118
302.5 287.5 14.529548556
302.5 290. 14.489128971
302.5 292.5 14.449249855
302.5 295. 14.409903724
302.5 297.5 14.371083125
305. 2.5 57.479588954
305. 5. 58.548934301
305. 7.5 59.546779822
305. 10. 60.473677792
305. 12.5 61.348899179
305. 15. 62.126076879
305. 17.5 62.706984548
305. 20. 62.82197764
305. 22.5 62.18448868
305. 25. 60.758142146
305. 27.5 58.727725326
305. 30. 56.412293869
305. 32.5 54.051475255
305. 35. 51.773088844
305. 37.5 49.624436193
305. 40. 47.605880154
305. 42.5 45.714965701
305. 45. 43.996346683
305. 47.5 42.33884375
305. 50. 40.849794752
305. 52.5 39.384495515
305. 55. 38.104453906
305. 57.5 36.851090372
305. 60. 35.6689854
305. 62.5 34.62157209
305. 65. 33.604817116
305. 67.5 32.621488616
305. 70. 31.737522548
305. 72.5 30.943386866
305. 75. 30.178743604
305. 77.5 29.444000907
305. 80. 28.739125807
305. 82.5 28.063728502
305. 85. 27.4854169
305. 87.5 26.963012145
305. 90. 26.462543778
305. 92.5 25.983231669
305. 95. 25.524199106
305. 97.5 25.084502699
305. 100. 24.66315716
305. 102.5 24.25915561
305. 105. 23.87148602
305. 107.5 23.499144378
305. 110. 23.141145061
305. 112.5 22.796528872
305. 115. 22.524326966
305. 117.5 22.273226265
305. 120. 22.030679416
305. 122.5 21.796089818
305. 125. 21.568891437
305. 127.5 21.348549662
305. 130. 21.1345616
305. 132.5 20.926455939
305. 135. 20.723792451
305. 137.5 20.526161225
305. 140. 20.333181693
305. 142.5 20.144501486
305. 145. 19.959795191
305. 147.5 19.778763016
305. 150. 19.601129426
305. 152.5 19.426641741
305. 155. 19.255068742
305. 157.5 19.086199291
305. 160. 18.919840979
305. 162.5 18.755818805
305. 165. 18.593973914
305. 167.5 18.434162372
305. 170. 18.276254008
305. 172.5 18.120131308
305. 175. 17.96568837
305. 177.5 17.812829919
305. 180. 17.661470386
305. 182.5 17.511533037
305. 185. 17.362949172
305. 187.5 17.215657367
305. 190. 17.069602785
305. 192.5 16.924736525
305. 195. 16.781015027
305. 197.5 16.638399526
305. 200. 16.496855546
305. 202.5 16.356352438
305. 205. 16.216862957
305. 207.5 16.079636833
305. 210. 16.020401476
305. 212.5 15.961877521
305. 215. 15.904056346
305. 217.5 15.84692995
305. 220. 15.790490863
305. 222.5 15.734732053
305. 225. 15.679646851
305. 227.5 15.625228883
305. 230. 15.57147201
305. 232.5 15.518370275
305. 235. 15.465917863
305. 237.5 15.414109059
305. 240. 15.362938213
305. 242.5 15.31239972
305. 245. 15.262487987
305. 247.5 15.213197422
305. 250. 15.164522412
305. 252.5 15.116457317
305. 255. 15.068996453
305. 257.5 15.022134088
305. 260. 14.975864439
305. 262.5 14.930181663
305. 265. 14.885079861
305. 267.5 14.840553072
305. 270. 14.796595278
305. 272.5 14.753200404
305. 275. 14.710362319
305. 277.5 14.668074841
305. 280. 14.62633174
305. 282.5 14.585126742
305. 285. 14.544453535
305. 287.5 14.50430577
305. 290. 14.46467707
305. 292.5 14.425561034
305. 295. 14.386951239
305. 297.5 14.348841251
307.5 2.5 55.81271848
307.5 5. 56.499428155
307.5 7.5 57.022050249
307.5 10. 57.343811379
307.5 12.5 57.42887385
307.5 15. 57.217435231
307.5 17.5 56.619329321
307.5 20. 55.559958401
307.5 22.5 54.134351608
307.5 25. 52.481492378
307.5 27.5 50.746641593
307.5 30. 49.087238983
307.5 32.5 47.459372515
307.5 35. 45.874159031
307.5 37.5 44.389055035
307.5 40. 42.915118393
307.5 42.5 41.551350748
307.5 45. 40.213922365
307.5 47.5 38.933466836
307.5 50. 37.751733487
307.5 52.5 36.574390546
307.5 55. 35.480172263
307.5 57.5 34.478125111
307.5 60. 33.493208413
307.5 62.5 32.530307312
307.5 65. 31.672707901
307.5 67.5 30.888774864
307.5 70. 30.128495782
307.5 72.5 29.39353489
307.5 75. 28.684960141
307.5 77.5 28.003329775
307.5 80. 27.431042443
307.5 82.5 26.904819326
307.5 85. 26.39970066
307.5 87.5 25.915313879
307.5 90. 25.45111316
307.5 92.5 25.006419004
307.5 95. 24.580452153
307.5 97.5 24.1723623
307.5 100. 23.781252122
307.5 102.5 23.406197191
307.5 105. 23.046262277
307.5 107.5 22.709524451
307.5 110. 22.450286959
307.5 112.5 22.200714154
307.5 115. 21.960172859
307.5 117.5 21.728050555
307.5 120. 21.503758827
307.5 122.5 21.286735844
307.5 125. 21.076448029
307.5 127.5 20.872391065
307.5 130. 20.674090348
307.5 132.5 20.481101004
307.5 135. 20.293007542
307.5 137.5 20.109423228
307.5 140. 19.929989243
307.5 142.5 19.754373663
307.5 145. 19.58227033
307.5 147.5 19.413397622
307.5 150. 19.247497181
307.5 152.5 19.084332598
307.5 155. 18.923688097
307.5 157.5 18.765367224
307.5 160. 18.609191554
307.5 162.5 18.454999431
307.5 165. 18.30264475
307.5 167.5 18.151995782
307.5 170. 18.00293405
307.5 172.5 17.85535326
307.5 175. 17.709158288
307.5 177.5 17.56426422
307.5 180. 17.420595457
307.5 182.5 17.278084869
307.5 185. 17.136673007
307.5 187.5 16.996307372
307.5 190. 16.856941729
307.5 192.5 16.718535481
307.5 195. 16.581053087
307.5 197.5 16.444463519
307.5 200. 16.308739776
307.5 202.5 16.173858425
307.5 205. 16.063003374
307.5 207.5 16.005707528
307.5 210. 15.949033902
307.5 212.5 15.892976816
307.5 215. 15.837531199
307.5 217.5 15.782692479
307.5 220. 15.728456489
307.5 222.5 15.674819387
307.5 225. 15.621777574
307.5 227.5 15.569327639
307.5 230. 15.517466297
307.5 232.5 15.466190343
307.5 235. 15.415496611
307.5 237.5 15.365381939
307.5 240. 15.315843137
307.5 242.5 15.266876964
307.5 245. 15.218480108
307.5 247.5 15.170649171
307.5 250. 15.123380651
307.5 252.5 15.076670938
307.5 255. 15.030516303
307.5 257.5 14.984912895
307.5 260. 14.939856736
307.5 262.5 14.895343725
307.5 265. 14.851369633
307.5 267.5 14.807930107
307.5 270. 14.765020675
307.5 272.5 14.722636744
307.5 275. 14.680773614
307.5 277.5 14.639426473
307.5 280. 14.598590409
307.5 282.5 14.558260417
307.5 285. 14.518431399
307.5 287.5 14.479098178
307.5 290. 14.440255499
307.5 292.5 14.401898041
307.5 295. 14.364020419
307.5 297.5 14.326617192
310. 2.5 54.192863132
310. 5. 54.513867444
310. 7.5 54.590997426
310. 10. 54.360507117
310. 12.5 53.760381102
310. 15. 52.744447703
310. 17.5 51.31212679
310. 20. 49.617174565
310. 22.5 47.872722927
310. 25. 46.308552468
310. 27.5 44.910155025
310. 30. 43.661646018
310. 32.5 42.438579523
310. 35. 41.347846992
310. 37.5 40.227172336
310. 40. 39.117780331
310. 42.5 38.095266186
310. 45. 37.048072606
310. 47.5 35.984126847
310. 50. 35.057499179
310. 52.5 34.128882847
310. 55. 33.201604223
310. 57.5 32.282144158
310. 60. 31.493016385
310. 62.5 30.733975926
310. 65. 29.990523573
310. 67.5 29.265691848
310. 70. 28.561819886
310. 72.5 27.88061516
310. 75. 27.330399924
310. 77.5 26.803889667
310. 80. 26.296736234
310. 82.5 25.80911543
310. 85. 25.340942737
310. 87.5 24.891920727
310. 90. 24.461581417
310. 92.5 24.049323447
310. 95. 23.654444247
310. 97.5 23.276167526
310. 100. 22.9136665
310. 102.5 22.605503029
310. 105. 22.346868848
310. 107.5 22.09837536
310. 110. 21.859402586
310. 112.5 21.629338607
310. 115. 21.40758549
310. 117.5 21.193563912
310. 120. 20.986716654
310. 122.5 20.786511158
310. 125. 20.592441296
310. 127.5 20.404028485
310. 130. 20.220822253
310. 132.5 20.042400377
310. 135. 19.868368644
310. 137.5 19.698360342
310. 140. 19.532035514
310. 142.5 19.369080044
310. 145. 19.209204608
310. 147.5 19.05214354
310. 150. 18.897653623
310. 152.5 18.745512849
310. 155. 18.595519168
310. 157.5 18.447489224
310. 160. 18.30125712
310. 162.5 18.156673199
310. 165. 18.013602865
310. 167.5 17.871925445
310. 170. 17.731533094
310. 172.5 17.592329757
310. 175. 17.454230176
310. 177.5 17.317158959
310. 180. 17.181049694
310. 182.5 17.04584413
310. 185. 16.911491397
310. 187.5 16.777947292
310. 190. 16.645173609
310. 192.5 16.513137514
310. 195. 16.381810981
310. 197.5 16.251170257
310. 200. 16.12119538
310. 202.5 16.042378556
310. 205. 15.98715921
310. 207.5 15.932470028
310. 210. 15.878308158
310. 212.5 15.824671362
310. 215. 15.771557893
310. 217.5 15.718966393
310. 220. 15.666895803
310. 222.5 15.615345279
310. 225. 15.564314126
310. 227.5 15.513801731
310. 230. 15.463807514
310. 232.5 15.41433088
310. 235. 15.365371183
310. 237.5 15.316927689
310. 240. 15.268999554
310. 242.5 15.221585799
310. 245. 15.17468529
310. 247.5 15.128296729
310. 250. 15.082418641
310. 252.5 15.037049366
310. 255. 14.992187053
310. 257.5 14.947829662
310. 260. 14.903974958
310. 262.5 14.860620517
310. 265. 14.817763725
310. 267.5 14.775401784
310. 270. 14.733531717
310. 272.5 14.692150371
310. 275. 14.65125443
310. 277.5 14.610840413
310. 280. 14.570904691
310. 282.5 14.531443488
310. 285. 14.492452894
310. 287.5 14.453928869
310. 290. 14.415867254
310. 292.5 14.378263781
310. 295. 14.341114076
310. 297.5 14.304413673
312.5 2.5 52.608449553
312.5 5. 52.576638726
312.5 7.5 52.2254425
312.5 10. 51.471663002
312.5 12.5 50.254701436
312.5 15. 48.574277197
312.5 17.5 46.599708577
312.5 20. 44.620298797
312.5 22.5 42.897025275
312.5 25. 41.558029088
312.5 27.5 40.440897945
312.5 30. 39.418703251
312.5 32.5 38.572604613
312.5 35. 37.726272318
312.5 37.5 36.857735183
312.5 40. 35.960470871
312.5 42.5 35.175613982
312.5 45. 34.365749673
312.5 47.5 33.535589116
312.5 50. 32.691458879
312.5 52.5 31.891596043
312.5 55. 31.1735505
312.5 57.5 30.456315273
312.5 60. 29.744758029
312.5 62.5 29.043141366
312.5 65. 28.35506926
312.5 67.5 27.713748737
312.5 70. 27.176772936
312.5 72.5 26.655047158
312.5 75. 26.149826517
312.5 77.5 25.661968801
312.5 80. 25.191984615
312.5 82.5 24.740087155
312.5 85. 24.306239573
312.5 87.5 23.890198696
312.5 90. 23.49155447
312.5 92.5 23.109764911
312.5 95. 22.744186611
312.5 97.5 22.473924629
312.5 100. 22.21542479
312.5 102.5 21.967490551
312.5 105. 21.729544031
312.5 107.5 21.500997717
312.5 110. 21.28126346
312.5 112.5 21.069759778
312.5 115. 20.865917699
312.5 117.5 20.669185342
312.5 120. 20.479031419
312.5 122.5 20.294947837
312.5 125. 20.116451524
312.5 127.5 19.943085614
312.5 130. 19.774420102
312.5 132.5 19.610052056
312.5 135. 19.449605477
312.5 137.5 19.292730862
312.5 140. 19.139104544
312.5 142.5 18.988427851
312.5 145. 18.840426131
312.5 147.5 18.694847677
312.5 150. 18.551462583
312.5 152.5 18.41006156
312.5 155. 18.270454723
312.5 157.5 18.132470384
312.5 160. 17.995953849
312.5 162.5 17.860766234
312.5 165. 17.72678332
312.5 167.5 17.59389444
312.5 170. 17.462001412
312.5 172.5 17.331017516
312.5 175. 17.200866525
312.5 177.5 17.07148179
312.5 180. 16.942805367
312.5 182.5 16.81478721
312.5 185. 16.687384408
312.5 187.5 16.560560473
312.5 190. 16.434284684
312.5 192.5 16.308531472
312.5 195. 16.183279855
312.5 197.5 16.071081426
312.5 200. 16.017638233
312.5 202.5 15.96463167
312.5 205. 15.912060776
312.5 207.5 15.859925369
312.5 210. 15.808225906
312.5 212.5 15.756963355
312.5 215. 15.706139076
312.5 217.5 15.655754722
312.5 220. 15.605812151
312.5 222.5 15.556313343
312.5 225. 15.507260334
312.5 227.5 15.458655157
312.5 230. 15.410499792
312.5 232.5 15.362796117
312.5 235. 15.315545877
312.5 237.5 15.268750653
312.5 240. 15.222411832
312.5 242.5 15.176530592
312.5 245. 15.131107884
312.5 247.5 15.08614442
312.5 250. 15.041640665
312.5 252.5 14.997596831
312.5 255. 14.954012873
312.5 257.5 14.910888492
312.5 260. 14.868223132
312.5 262.5 14.826015986
312.5 265. 14.784266001
312.5 267.5 14.742971879
312.5 270. 14.702132092
312.5 272.5 14.661744881
312.5 275. 14.62180827
312.5 277.5 14.582320073
312.5 280. 14.543277903
312.5 282.5 14.504679182
312.5 285. 14.466521153
312.5 287.5 14.428800885
312.5 290. 14.391515286
312.5 292.5 14.354661114
312.5 295. 14.318234984
312.5 297.5 14.28223338
315. 2.5 51.055803612
315. 5. 50.677254655
315. 7.5 49.906455801
315. 10. 48.651097045
315. 12.5 46.880243043
315. 15. 44.695326673
315. 17.5 42.398836439
315. 20. 40.43799059
315. 22.5 38.894735359
315. 25. 37.787817446
315. 27.5 36.875210088
315. 30. 36.062159374
315. 32.5 35.397224461
315. 35. 34.748940968
315. 37.5 34.082978374
315. 40. 33.391924302
315. 42.5 32.674323356
315. 45. 31.971813634
315. 47.5 31.339006566
315. 50. 30.690931382
315. 52.5 30.032655846
315. 55. 29.369351463
315. 57.5 28.705985704
315. 60. 28.047118546
315. 62.5 27.482018156
315. 65. 26.961449884
315. 67.5 26.451236836
315. 70. 25.953460597
315. 72.5 25.469754171
315. 75. 25.001335974
315. 77.5 24.549051283
315. 80. 24.113416973
315. 82.5 23.694666577
315. 85. 23.292793666
315. 87.5 22.907592301
315. 90. 22.586489866
315. 92.5 22.31637551
315. 95. 22.057593171
315. 97.5 21.809693309
315. 100. 21.572178351
315. 102.5 21.344517553
315. 105. 21.126159583
315. 107.5 20.916543058
315. 110. 20.71510525
315. 112.5 20.521289207
315. 115. 20.33454947
315. 117.5 20.154356597
315. 120. 19.98020064
315. 122.5 19.811593761
315. 125. 19.64807208
315. 127.5 19.489196914
315. 130. 19.334555482
315. 132.5 19.183761177
315. 135. 19.036453487
315. 137.5 18.892297619
315. 140. 18.750983901
315. 142.5 18.612226998
315. 145. 18.475764988
315. 147.5 18.341358338
315. 150. 18.208788809
315. 152.5 18.077858307
315. 155. 17.948387714
315. 157.5 17.820215713
315. 160. 17.69319761
315. 162.5 17.567204186
315. 165. 17.442120569
315. 167.5 17.31784514
315. 170. 17.194288492
315. 172.5 17.071372415
315. 175. 16.949028949
315. 177.5 16.827199469
315. 180. 16.705833838
315. 182.5 16.584889597
315. 185. 16.464331213
315. 187.5 16.344129378
315. 190. 16.224260354
315. 192.5 16.104705367
315. 195. 16.039661974
315. 197.5 15.988665178
315. 200. 15.938006171
315. 202.5 15.887686385
315. 205. 15.837708108
315. 207.5 15.788074316
315. 210. 15.738788539
315. 212.5 15.689854727
315. 215. 15.641277142
315. 217.5 15.593060252
315. 220. 15.545208648
315. 222.5 15.497726963
315. 225. 15.450619808
315. 227.5 15.403891709
315. 230. 15.357547064
315. 232.5 15.311590096
315. 235. 15.266024818
315. 237.5 15.220855007
315. 240. 15.176084177
315. 242.5 15.131715563
315. 245. 15.087752104
315. 247.5 15.044196435
315. 250. 15.00105088
315. 252.5 14.958317445
315. 255. 14.915997821
315. 257.5 14.87409338
315. 260. 14.832605185
315. 262.5 14.791533986
315. 265. 14.750880236
315. 267.5 14.710644088
315. 270. 14.670825411
315. 272.5 14.631423798
315. 275. 14.592438572
315. 277.5 14.5538688
315. 280. 14.515713304
315. 282.5 14.477970669
315. 285. 14.440639257
315. 287.5 14.403717218
315. 290. 14.367202499
315. 292.5 14.331092859
315. 295. 14.295385877
315. 297.5 14.260078965
317.5 2.5 49.526748681
317.5 5. 48.806516515
317.5 7.5 47.622350463
317.5 10. 45.888293591
317.5 12.5 43.637258829
317.5 15. 41.121527432
317.5 17.5 38.765385004
317.5 20. 36.93298662
317.5 22.5 35.594460548
317.5 25. 34.702223275
317.5 27.5 33.985880376
317.5 30. 33.356271758
317.5 32.5 32.758589068
317.5 35. 32.161693825
317.5 37.5 31.661070975
317.5 40. 31.139481839
317.5 42.5 30.594954077
317.5 45. 30.028614514
317.5 47.5 29.44347477
317.5 50. 28.843649549
317.5 52.5 28.233794315
317.5 55. 27.664692837
317.5 57.5 27.168794814
317.5 60. 26.673998981
317.5 62.5 26.183550757
317.5 65. 25.70029431
317.5 67.5 25.226642775
317.5 70. 24.764575543
317.5 72.5 24.315654714
317.5 75. 23.881054182
317.5 77.5 23.461596228
317.5 80. 23.05779174
317.5 82.5 22.687219654
317.5 85. 22.405102584
317.5 87.5 22.134475474
317.5 90. 21.875154308
317.5 92.5 21.626851726
317.5 95. 21.389198484
317.5 97.5 21.161762404
317.5 100. 20.944064854
317.5 102.5 20.735594931
317.5 105. 20.535821524
317.5 107.5 20.344203457
317.5 110. 20.160197913
317.5 112.5 19.983267358
317.5 115. 19.81288512
317.5 117.5 19.648539835
317.5 120. 19.489738883
317.5 122.5 19.336010982
317.5 125. 19.186908057
317.5 127.5 19.042006486
317.5 130. 18.900907851
317.5 132.5 18.763239238
317.5 135. 18.628653206
317.5 137.5 18.496827451
317.5 140. 18.367464254
317.5 142.5 18.240289733
317.5 145. 18.115052964
317.5 147.5 17.991524991
317.5 150. 17.869497763
317.5 152.5 17.74878302
317.5 155. 17.629211148
317.5 157.5 17.51063003
317.5 160. 17.392903892
317.5 162.5 17.275912171
317.5 165. 17.159548408
317.5 167.5 17.043719166
317.5 170. 16.928343003
317.5 172.5 16.813349469
317.5 175. 16.698678164
317.5 177.5 16.584277842
317.5 180. 16.470105555
317.5 182.5 16.356125863
317.5 185. 16.242310082
317.5 187.5 16.128635585
317.5 190. 16.052419318
317.5 192.5 16.003767034
317.5 195. 15.955350166
317.5 197.5 15.907171117
317.5 200. 15.859233437
317.5 202.5 15.81154163
317.5 205. 15.764100975
317.5 207.5 15.71691737
317.5 210. 15.66999719
317.5 212.5 15.623347159
317.5 215. 15.57697424
317.5 217.5 15.53088553
317.5 220. 15.485088179
317.5 222.5 15.43958931
317.5 225. 15.39439595
317.5 227.5 15.349514978
317.5 230. 15.304953075
317.5 232.5 15.260716678
317.5 235. 15.216811954
317.5 237.5 15.173244762
317.5 240. 15.13002064
317.5 242.5 15.087144781
317.5 245. 15.044622021
317.5 247.5 15.002456834
317.5 250. 14.96065332
317.5 252.5 14.919215206
317.5 255. 14.878145845
317.5 257.5 14.837448221
317.5 260. 14.797124949
317.5 262.5 14.757178282
317.5 265. 14.717610121
317.5 267.5 14.678422023
317.5 270. 14.639615209
317.5 272.5 14.601190575
317.5 275. 14.563148705
317.5 277.5 14.525489881
317.5 280. 14.488214095
317.5 282.5 14.451321063
317.5 285. 14.414810236
317.5 287.5 14.378680813
317.5 290. 14.342931755
317.5 292.5 14.307561795
317.5 295. 14.272569452
317.5 297.5 14.237953042
320. 2.5 48.021617484
320. 5. 46.958005129
320. 7.5 45.366737827
320. 10. 43.187664584
320. 12.5 40.555918034
320. 15. 37.880841982
320. 17.5 35.591863854
320. 20. 34.009370489
320. 22.5 32.863348374
320. 25. 32.046930047
320. 27.5 31.50509745
320. 30. 31.031219199
320. 32.5 30.58146157
320. 35. 30.131218518
320. 37.5 29.66735592
320. 40. 29.183708573
320. 42.5 28.67848069
320. 45. 28.152665821
320. 47.5 27.659275949
320. 50. 27.215480992
320. 52.5 26.762226717
320. 55. 26.303110409
320. 57.5 25.84168877
320. 60. 25.381319171
320. 62.5 24.925053643
320. 65. 24.475575451
320. 67.5 24.035169052
320. 70. 23.60571518
320. 72.5 23.188703956
320. 75. 22.785260122
320. 77.5 22.482069027
320. 80. 22.200431894
320. 82.5 21.929660744
320. 85. 21.669838659
320. 87.5 21.420902998
320. 90. 21.182669999
320. 92.5 20.954857322
320. 95. 20.737104314
320. 97.5 20.52898997
320. 100. 20.330048624
320. 102.5 20.139783505
320. 105. 19.957678313
320. 107.5 19.78320699
320. 110. 19.615841874
320. 112.5 19.455060411
320. 115. 19.300350603
320. 117.5 19.151215356
320. 120. 19.007175856
320. 122.5 18.86777414
320. 125. 18.732574943
320. 127.5 18.60116696
320. 130. 18.4731636
320. 132.5 18.348203319
320. 135. 18.225949601
320. 137.5 18.106090662
320. 140. 17.988338916
320. 142.5 17.872430262
320. 145. 17.758123228
320. 147.5 17.645198007
320. 150. 17.533455417
320. 152.5 17.422715809
320. 155. 17.312817943
320. 157.5 17.203617851
320. 160. 17.094987703
320. 162.5 16.986814689
320. 165. 16.878999915
320. 167.5 16.771457343
320. 170. 16.664112761
320. 172.5 16.556902797
320. 175. 16.449773974
320. 177.5 16.342681822
320. 180. 16.235590032
320. 182.5 16.128469659
320. 185. 16.055112541
320. 187.5 16.009141054
320. 190. 15.963300394
320. 192.5 15.917593066
320. 195. 15.872023108
320. 197.5 15.826595859
320. 200. 15.781317743
320. 202.5 15.736196076
320. 205. 15.69123889
320. 207.5 15.646454778
320. 210. 15.601852745
320. 212.5 15.557442089
320. 215. 15.513232282
320. 217.5 15.469232876
320. 220. 15.425453409
320. 222.5 15.381903335
320. 225. 15.338591955
320. 227.5 15.295528359
320. 230. 15.252721379
320. 232.5 15.210179548
320. 235. 15.167911066
320. 237.5 15.125923771
320. 240. 15.084225121
320. 242.5 15.042822173
320. 245. 15.001721573
320. 247.5 14.960929547
320. 250. 14.920451895
320. 252.5 14.880293992
320. 255. 14.840460787
320. 257.5 14.800956806
320. 260. 14.761786159
320. 262.5 14.722952545
320. 265. 14.684459264
320. 267.5 14.646309222
320. 270. 14.608504947
320. 272.5 14.571048597
320. 275. 14.533941975
320. 277.5 14.497186539
320. 280. 14.460783418
320. 282.5 14.424733425
320. 285. 14.389037068
320. 287.5 14.353694569
320. 290. 14.31870587
320. 292.5 14.284070657
320. 295. 14.249788363
320. 297.5 14.215858188
322.5 2.5 46.532507156
322.5 5. 45.130259957
322.5 7.5 43.141139732
322.5 10. 40.566094172
322.5 12.5 37.67390657
322.5 15. 34.978405741
322.5 17.5 32.880356131
322.5 20. 31.476351146
322.5 22.5 30.59190947
322.5 25. 29.955046864
322.5 27.5 29.452310417
322.5 30. 29.012470218
322.5 32.5 28.594512152
322.5 35. 28.175614816
322.5 37.5 27.7672446
322.5 40. 27.413562161
322.5 42.5 27.042582127
322.5 45. 26.654920202
322.5 47.5 26.252520358
322.5 50. 25.838147489
322.5 52.5 25.415014942
322.5 55. 24.986506192
322.5 57.5 24.555968843
322.5 60. 24.126567207
322.5 62.5 23.701182982
322.5 65. 23.282354919
322.5 67.5 22.872249222
322.5 70. 22.541518535
322.5 72.5 22.25266623
322.5 75. 21.972926126
322.5 77.5 21.702928786
322.5 80. 21.443091041
322.5 82.5 21.193641222
322.5 85. 20.954644586
322.5 87.5 20.726027941
322.5 90. 20.507602799
322.5 92.5 20.299086653
322.5 95. 20.100122199
322.5 97.5 19.910294409
322.5 100. 19.729145519
322.5 102.5 19.556188017
322.5 105. 19.390915766
322.5 107.5 19.232813436
322.5 110. 19.081364385
322.5 112.5 18.936057181
322.5 115. 18.796390905
322.5 117.5 18.661879394
322.5 120. 18.532054554
322.5 122.5 18.406468883
322.5 125. 18.284697295
322.5 127.5 18.166338372
322.5 130. 18.051015118
322.5 132.5 17.938375293
322.5 135. 17.828091415
322.5 137.5 17.719860467
322.5 140. 17.613403388
322.5 142.5 17.508464368
322.5 145. 17.404810013
322.5 147.5 17.302228396
322.5 150. 17.200528028
322.5 152.5 17.099536782
322.5 155. 16.999100779
322.5 157.5 16.899083263
322.5 160. 16.799363476
322.5 162.5 16.699835542
322.5 165. 16.60040738
322.5 167.5 16.50099964
322.5 170. 16.401544681
322.5 172.5 16.301985587
322.5 175. 16.202275229
322.5 177.5 16.102375373
322.5 180. 16.0469755
322.5 182.5 16.004015314
322.5 185. 15.961081994
322.5 187.5 15.918177034
322.5 190. 15.875303952
322.5 192.5 15.832468008
322.5 195. 15.789675953
322.5 197.5 15.746935789
322.5 200. 15.704256558
322.5 202.5 15.66164815
322.5 205. 15.619121123
322.5 207.5 15.576686544
322.5 210. 15.53435585
322.5 212.5 15.492140718
322.5 215. 15.450052951
322.5 217.5 15.408104383
322.5 220. 15.366306784
322.5 222.5 15.324671786
322.5 225. 15.283210821
322.5 227.5 15.241935057
322.5 230. 15.200855351
322.5 232.5 15.159982213
322.5 235. 15.119325767
322.5 237.5 15.078895726
322.5 240. 15.038701367
322.5 242.5 14.998751523
322.5 245. 14.959054559
322.5 247.5 14.919618375
322.5 250. 14.880450396
322.5 252.5 14.841557572
322.5 255. 14.802946378
322.5 257.5 14.764622824
322.5 260. 14.726592455
322.5 262.5 14.688860359
322.5 265. 14.651431183
322.5 267.5 14.614309137
322.5 270. 14.577498009
322.5 272.5 14.541001176
322.5 275. 14.504821619
322.5 277.5 14.468961936
322.5 280. 14.433424359
322.5 282.5 14.398210762
322.5 285. 14.363322682
322.5 287.5 14.328761333
322.5 290. 14.294527615
322.5 292.5 14.260622138
322.5 295. 14.227045227
322.5 297.5 14.193796944
325. 2.5 45.062376175
325. 5. 43.31941327
325. 7.5 40.952268426
325. 10. 38.043978242
325. 12.5 35.005337159
325. 15. 32.361198865
325. 17.5 30.582259775
325. 20. 29.36090842
325. 22.5 28.530480791
325. 25. 27.937810531
325. 27.5 27.557015148
325. 30. 27.239441013
325. 32.5 26.936096395
325. 35. 26.630585583
325. 37.5 26.314154735
325. 40. 25.982662719
325. 42.5 25.63488092
325. 45. 25.271470835
325. 47.5 24.89431715
325. 50. 24.506060249
325. 52.5 24.109752646
325. 55. 23.708601887
325. 57.5 23.305779793
325. 60. 22.904285402
325. 62.5 22.568743879
325. 65. 22.280433693
325. 67.5 21.997806008
325. 70. 21.722166018
325. 72.5 21.454562683
325. 75. 21.195801644
325. 77.5 20.946463885
325. 80. 20.706927794
325. 82.5 20.477392829
325. 85. 20.257903426
325. 87.5 20.048372223
325. 90. 19.848601967
325. 92.5 19.658305708
325. 95. 19.477125094
325. 97.5 19.304646681
325. 100. 19.140416286
325. 102.5 18.983951463
325. 105. 18.834752224
325. 107.5 18.692310146
325. 110. 18.556116008
325. 112.5 18.425666121
325. 115. 18.300467491
325. 117.5 18.180041951
325. 120. 18.063929408
325. 122.5 17.951690302
325. 125. 17.842907405
325. 127.5 17.737187041
325. 130. 17.63415983
325. 132.5 17.533481019
325. 135. 17.43483048
325. 137.5 17.337912418
325. 140. 17.242454868
325. 142.5 17.148208997
325. 145. 17.054948271
325. 147.5 16.962467516
325. 150. 16.870581897
325. 152.5 16.779125839
325. 155. 16.687951929
325. 157.5 16.596929787
325. 160. 16.505944946
325. 162.5 16.414897743
325. 165. 16.323702229
325. 167.5 16.23228511
325. 170. 16.140584723
325. 172.5 16.066857878
325. 175. 16.027294367
325. 177.5 15.987661638
325. 180. 15.947955854
325. 182.5 15.908176143
325. 185. 15.868324244
325. 187.5 15.828404191
325. 190. 15.788422005
325. 192.5 15.748385424
325. 195. 15.708303639
325. 197.5 15.668187065
325. 200. 15.628047124
325. 202.5 15.587896048
325. 205. 15.547746705
325. 207.5 15.507612437
325. 210. 15.467506917
325. 212.5 15.427444019
325. 215. 15.387437707
325. 217.5 15.347501932
325. 220. 15.307650543
325. 222.5 15.267897207
325. 225. 15.228255349
325. 227.5 15.188738087
325. 230. 15.149358184
325. 232.5 15.110128011
325. 235. 15.071059509
325. 237.5 15.032164163
325. 240. 14.99345298
325. 242.5 14.954936473
325. 245. 14.916624648
325. 247.5 14.878526997
325. 250. 14.840652495
325. 252.5 14.803009598
325. 255. 14.765606245
325. 257.5 14.728449865
325. 260. 14.69154738
325. 262.5 14.654905218
325. 265. 14.618529318
325. 267.5 14.582425146
325. 270. 14.546597706
325. 272.5 14.511051554
325. 275. 14.475790809
325. 277.5 14.440819173
325. 280. 14.406139942
325. 282.5 14.371756025
325. 285. 14.337669954
325. 287.5 14.303883907
325. 290. 14.270399716
325. 292.5 14.237218889
325. 295. 14.204342622
325. 297.5 14.171771813
327.5 2.5 43.605637166
327.5 5. 41.528240086
327.5 7.5 38.802826304
327.5 10. 35.622322325
327.5 12.5 32.54236822
327.5 15. 30.189493285
327.5 17.5 28.477294165
327.5 20. 27.435829978
327.5 22.5 26.838458828
327.5 25. 26.414152464
327.5 27.5 26.078296856
327.5 30. 25.78195156
327.5 32.5 25.497865474
327.5 35. 25.211043802
327.5 37.5 24.913536983
327.5 40. 24.601644303
327.5 42.5 24.274349934
327.5 45. 23.932381405
327.5 47.5 23.577593863
327.5 50. 23.212537536
327.5 52.5 22.840139387
327.5 55. 22.538917798
327.5 57.5 22.263072624
327.5 60. 21.987828063
327.5 62.5 21.715112397
327.5 65. 21.446635354
327.5 67.5 21.183865922
327.5 70. 20.928025235
327.5 72.5 20.680090785
327.5 75. 20.440808713
327.5 77.5 20.210711465
327.5 80. 19.990138645
327.5 82.5 19.7792594
327.5 85. 19.578095071
327.5 87.5 19.386541244
327.5 90. 19.204388595
327.5 92.5 19.031342157
327.5 95. 18.867038816
327.5 97.5 18.711062953
327.5 100. 18.562960239
327.5 102.5 18.422249664
327.5 105. 18.288433885
327.5 107.5 18.161008046
327.5 110. 18.039467184
327.5 112.5 17.92331238
327.5 115. 17.812055782
327.5 117.5 17.705224634
327.5 120. 17.602364438
327.5 122.5 17.503041354
327.5 125. 17.406843955
327.5 127.5 17.313384415
327.5 130. 17.222299224
327.5 132.5 17.13324951
327.5 135. 17.045921014
327.5 137.5 16.960023802
327.5 140. 16.875291746
327.5 142.5 16.791481829
327.5 145. 16.708373309
327.5 147.5 16.625766771
327.5 150. 16.543483113
327.5 152.5 16.461362464
327.5 155. 16.37926308
327.5 157.5 16.297060222
327.5 160. 16.214645027
327.5 162.5 16.131923403
327.5 165. 16.067000396
327.5 167.5 16.031287368
327.5 170. 15.995430597
327.5 172.5 15.959417412
327.5 175. 15.923239261
327.5 177.5 15.886891295
327.5 180. 15.850371978
327.5 182.5 15.813682719
327.5 185. 15.776827522
327.5 187.5 15.739812668
327.5 190. 15.70264641
327.5 192.5 15.665338695
327.5 195. 15.627900909
327.5 197.5 15.590345641
327.5 200. 15.552686464
327.5 202.5 15.514937742
327.5 205. 15.477114447
327.5 207.5 15.439232003
327.5 210. 15.401306137
327.5 212.5 15.363352748
327.5 215. 15.325387795
327.5 217.5 15.287427193
327.5 220. 15.24948672
327.5 222.5 15.211581945
327.5 225. 15.173728151
327.5 227.5 15.135940284
327.5 230. 15.098232896
327.5 232.5 15.06062011
327.5 235. 15.023115581
327.5 237.5 14.985732468
327.5 240. 14.948483414
327.5 242.5 14.911380529
327.5 245. 14.874435375
327.5 247.5 14.837658963
327.5 250. 14.801061744
327.5 252.5 14.764653612
327.5 255. 14.728443908
327.5 257.5 14.692441418
327.5 260. 14.656654387
327.5 262.5 14.621090526
327.5 265. 14.58575702
327.5 267.5 14.550660545
327.5 270. 14.515807276
327.5 272.5 14.481202904
327.5 275. 14.446852651
327.5 277.5 14.412761286
327.5 280. 14.378933137
327.5 282.5 14.345372111
327.5 285. 14.312081709
327.5 287.5 14.279065044
327.5 290. 14.246324853
327.5 292.5 14.213863519
327.5 295. 14.181683083
327.5 297.5 14.149785262
330. 2.5 42.166048741
330. 5. 39.756245933
330. 7.5 36.711739587
330. 10. 33.381626601
330. 12.5 30.414749597
330. 15. 28.101944559
330. 17.5 26.757141584
330. 20. 25.913513337
330. 22.5 25.35872828
330. 25. 24.965222703
330. 27.5 24.652595555
330. 30. 24.375367176
330. 32.5 24.108487811
330. 35. 23.8382643
330. 37.5 23.557498979
330. 40. 23.262911886
330. 42.5 22.95370223
330. 45. 22.661641945
330. 47.5 22.419996163
330. 50. 22.171033836
330. 52.5 21.916797938
330. 55. 21.65942461
330. 57.5 21.401023968
330. 60. 21.143593088
330. 62.5 20.88895582
330. 65. 20.638724757
330. 67.5 20.394281125
330. 70. 20.156768659
330. 72.5 19.927098012
330. 75. 19.705958663
330. 77.5 19.493835832
330. 80. 19.291030393
330. 82.5 19.097680221
330. 85. 18.913781819
330. 87.5 18.739211386
330. 90. 18.573744775
330. 92.5 18.417075973
330. 95. 18.268833917
330. 97.5 18.128597557
330. 100. 17.995909172
330. 102.5 17.870285996
330. 105. 17.75123025
330. 107.5 17.638237695
330. 110. 17.530804827
330. 112.5 17.428434863
330. 115. 17.330642627
330. 117.5 17.236958478
330. 120. 17.146931381
330. 122.5 17.060131248
330. 125. 16.976150636
330. 127.5 16.89460589
330. 130. 16.815137836
330. 132.5 16.73741206
330. 135. 16.661118875
330. 137.5 16.585973007
330. 140. 16.511713063
330. 142.5 16.438100826
330. 145. 16.364920404
330. 147.5 16.291977278
330. 150. 16.219097274
330. 152.5 16.14612548
330. 155. 16.077328047
330. 157.5 16.045965288
330. 160. 16.01445069
330. 162.5 15.982752675
330. 165. 15.950845606
330. 167.5 15.918709304
330. 170. 15.886328579
330. 172.5 15.85369278
330. 175. 15.820795363
330. 177.5 15.787633481
330. 180. 15.754207592
330. 182.5 15.720521093
330. 185. 15.686579974
330. 187.5 15.652392492
330. 190. 15.617968874
330. 192.5 15.583321035
330. 195. 15.54846232
330. 197.5 15.513407269
330. 200. 15.478171395
330. 202.5 15.44277099
330. 205. 15.407222943
330. 207.5 15.371544572
330. 210. 15.335753487
330. 212.5 15.299867448
330. 215. 15.263904252
330. 217.5 15.227881631
330. 220. 15.191817155
330. 222.5 15.155728155
330. 225. 15.119631654
330. 227.5 15.083544304
330. 230. 15.047482335
330. 232.5 15.011461517
330. 235. 14.975497116
330. 237.5 14.939603875
330. 240. 14.903795983
330. 242.5 14.868087061
330. 245. 14.83249015
330. 247.5 14.797017703
330. 250. 14.761681581
330. 252.5 14.726493049
330. 255. 14.691462783
330. 257.5 14.656600874
330. 260. 14.621916833
330. 262.5 14.587419601
330. 265. 14.553117562
330. 267.5 14.519018553
330. 270. 14.48512988
330. 272.5 14.45145833
330. 275. 14.418010188
330. 277.5 14.384791253
330. 280. 14.351806853
330. 282.5 14.319061863
330. 285. 14.286560721
330. 287.5 14.254307449
330. 290. 14.222305663
330. 292.5 14.190558595
330. 295. 14.159069109
330. 297.5 14.127839718
332.5 2.5 40.739257002
332.5 5. 38.015947727
332.5 7.5 34.705481163
332.5 10. 31.284233594
332.5 12.5 28.38163092
332.5 15. 26.464877106
332.5 17.5 25.234030372
332.5 20. 24.443326492
332.5 22.5 23.928292009
332.5 25. 23.563135917
332.5 27.5 23.271649453
332.5 30. 23.011646649
332.5 32.5 22.760136201
332.5 35. 22.572746559
332.5 37.5 22.382870887
332.5 40. 22.183085099
332.5 42.5 21.972980111
332.5 45. 21.75320125
332.5 47.5 21.525078389
332.5 50. 21.290362422
332.5 52.5 21.051029125
332.5 55. 20.809130858
332.5 57.5 20.566685399
332.5 60. 20.325595139
332.5 62.5 20.087591464
332.5 65. 19.854199912
332.5 67.5 19.626722045
332.5 70. 19.406230386
332.5 72.5 19.193573147
332.5 75. 18.989385958
332.5 77.5 18.794108256
332.5 80. 18.608002479
332.5 82.5 18.431174591
332.5 85. 18.263594877
332.5 87.5 18.105118215
332.5 90. 17.955503292
332.5 92.5 17.814430431
332.5 95. 17.681517832
332.5 97.5 17.556336144
332.5 100. 17.438421379
332.5 102.5 17.327286182
332.5 105. 17.222429591
332.5 107.5 17.123345346
332.5 110. 17.029528905
332.5 112.5 16.940483265
332.5 115. 16.855723727
332.5 117.5 16.774781715
332.5 120. 16.697207762
332.5 122.5 16.622573783
332.5 125. 16.550474706
332.5 127.5 16.480529574
332.5 130. 16.412382183
332.5 132.5 16.34570134
332.5 135. 16.280180785
332.5 137.5 16.215538858
332.5 140. 16.151517942
332.5 142.5 16.087883735
332.5 145. 16.056757692
332.5 147.5 16.029822658
332.5 150. 16.002823092
332.5 152.5 15.975700569
332.5 155. 15.948404556
332.5 157.5 15.920891916
332.5 160. 15.893126415
332.5 162.5 15.865078223
332.5 165. 15.836723432
332.5 167.5 15.80804358
332.5 170. 15.779025185
332.5 172.5 15.749659301
332.5 175. 15.719941091
332.5 177.5 15.689869415
332.5 180. 15.659446444
332.5 182.5 15.628677294
332.5 185. 15.597569679
332.5 187.5 15.566133585
332.5 190. 15.534380976
332.5 192.5 15.502325504
332.5 195. 15.469982257
332.5 197.5 15.437367517
332.5 200. 15.40449854
332.5 202.5 15.371393354
332.5 205. 15.338070581
332.5 207.5 15.304549268
332.5 210. 15.270848738
332.5 212.5 15.236988457
332.5 215. 15.202987915
332.5 217.5 15.168866517
332.5 220. 15.134643491
332.5 222.5 15.100337808
332.5 225. 15.065968105
332.5 227.5 15.031552629
332.5 230. 14.997109182
332.5 232.5 14.962655076
332.5 235. 14.928207096
332.5 237.5 14.893781473
332.5 240. 14.859393858
332.5 242.5 14.825059304
332.5 245. 14.790792252
332.5 247.5 14.756606527
332.5 250. 14.722515329
332.5 252.5 14.68853123
332.5 255. 14.654666185
332.5 257.5 14.620931528
332.5 260. 14.587337983
332.5 262.5 14.553895672
332.5 265. 14.52061413
332.5 267.5 14.487502312
332.5 270. 14.45456861
332.5 272.5 14.421820868
332.5 275. 14.389266396
332.5 277.5 14.35691199
332.5 280. 14.324763944
332.5 282.5 14.292828069
332.5 285. 14.261109715
332.5 287.5 14.22961378
332.5 290. 14.198344736
332.5 292.5 14.16730664
332.5 295. 14.136503158
332.5 297.5 14.105937574
335. 2.5 39.330457638
335. 5. 36.296476169
335. 7.5 32.757223715
335. 10. 29.364435406
335. 12.5 26.694387202
335. 15. 24.931646286
335. 17.5 23.757245563
335. 20. 23.016839402
335. 22.5 22.599658908
335. 25. 22.361068495
335. 27.5 22.168476127
335. 30. 21.994978508
335. 32.5 21.825925656
335. 35. 21.653362304
335. 37.5 21.473175304
335. 40. 21.283593268
335. 42.5 21.084341896
335. 45. 20.876125587
335. 47.5 20.660280965
335. 50. 20.438529132
335. 52.5 20.21279115
335. 55. 19.985048756
335. 57.5 19.757240315
335. 60. 19.531185536
335. 62.5 19.308534004
335. 65. 19.090733258
335. 67.5 18.879012562
335. 70. 18.674378915
335. 72.5 18.47762221
335. 75. 18.28932693
335. 77.5 18.109888194
335. 80. 17.939530413
335. 82.5 17.778327194
335. 85. 17.626221467
335. 87.5 17.483045123
335. 90. 17.348537624
335. 92.5 17.222363304
335. 95. 17.104127131
335. 97.5 16.993388879
335. 100. 16.889675692
335. 102.5 16.792493069
335. 105. 16.701334373
335. 107.5 16.615688945
335. 110. 16.535048944
335. 112.5 16.458915024
335. 115. 16.386800982
335. 117.5 16.318237468
335. 120. 16.252774893
335. 122.5 16.189985611
335. 125. 16.129465497
335. 127.5 16.076494013
335. 130. 16.05245764
335. 132.5 16.028911562
335. 135. 16.005732288
335. 137.5 15.982806812
335. 140. 15.960032389
335. 142.5 15.937316233
335. 145. 15.914575169
335. 147.5 15.891735224
335. 150. 15.868731205
335. 152.5 15.845506235
335. 155. 15.822011282
335. 157.5 15.798204676
335. 160. 15.774051622
335. 162.5 15.749523715
335. 165. 15.72459846
335. 167.5 15.699258806
335. 170. 15.673492684
335. 172.5 15.647292566
335. 175. 15.620655045
335. 177.5 15.593580422
335. 180. 15.566072324
335. 182.5 15.538137337
335. 185. 15.509784658
335. 187.5 15.481025778
335. 190. 15.451874171
335. 192.5 15.422345018
335. 195. 15.392454945
335. 197.5 15.362221781
335. 200. 15.331664336
335. 202.5 15.3008022
335. 205. 15.269655556
335. 207.5 15.238245016
335. 210. 15.206591462
335. 212.5 15.17471592
335. 215. 15.142639427
335. 217.5 15.11038293
335. 220. 15.07796719
335. 222.5 15.045412691
335. 225. 15.012739576
335. 227.5 14.979967575
335. 230. 14.947115955
335. 232.5 14.914203477
335. 235. 14.88124835
335. 237.5 14.848268207
335. 240. 14.815280075
335. 242.5 14.782300363
335. 245. 14.749344838
335. 247.5 14.716428625
335. 250. 14.683566197
335. 252.5 14.650771374
335. 255. 14.618057327
335. 257.5 14.585436578
335. 260. 14.552921012
335. 262.5 14.520521885
335. 265. 14.488249833
335. 267.5 14.456114886
335. 270. 14.424126482
335. 272.5 14.392293483
335. 275. 14.360624187
335. 277.5 14.329126352
335. 280. 14.297807205
335. 282.5 14.266673466
335. 285. 14.235731361
335. 287.5 14.204986646
335. 290. 14.174444618
335. 292.5 14.144110137
335. 295. 14.113987646
335. 297.5 14.084081184
337.5 2.5 37.93901089
337.5 5. 34.635446485
337.5 7.5 30.953285887
337.5 10. 27.54071154
337.5 12.5 25.15942371
337.5 15. 23.438553971
337.5 17.5 22.44975109
337.5 20. 21.969519972
337.5 22.5 21.658475563
337.5 25. 21.435416402
337.5 27.5 21.254340704
337.5 30. 21.090361402
337.5 32.5 20.929995062
337.5 35. 20.765961424
337.5 37.5 20.594543565
337.5 40. 20.414201909
337.5 42.5 20.224790984
337.5 45. 20.027075526
337.5 47.5 19.822404979
337.5 50. 19.612479777
337.5 52.5 19.39917711
337.5 55. 19.184419609
337.5 57.5 18.970077605
337.5 60. 18.757898778
337.5 62.5 18.54946043
337.5 65. 18.34614025
337.5 67.5 18.149101884
337.5 70. 17.959292013
337.5 72.5 17.777446015
337.5 75. 17.604099753
337.5 77.5 17.439605429
337.5 80. 17.284149865
337.5 82.5 17.137773944
337.5 85. 17.000392236
337.5 87.5 16.871812135
337.5 90. 16.751752007
337.5 92.5 16.639858058
337.5 95. 16.535719732
337.5 97.5 16.438883551
337.5 100. 16.348865394
337.5 102.5 16.265161255
337.5 105. 16.187256533
337.5 107.5 16.114633981
337.5 110. 16.066565216
337.5 112.5 16.040137844
337.5 115. 16.015237369
337.5 117.5 15.99167271
337.5 120. 15.969261274
337.5 122.5 15.947829749
337.5 125. 15.927214687
337.5 127.5 15.907262884
337.5 130. 15.887831603
337.5 132.5 15.868788653
337.5 135. 15.850012355
337.5 137.5 15.831391402
337.5 140. 15.812824639
337.5 142.5 15.794220777
337.5 145. 15.775498045
337.5 147.5 15.756583812
337.5 150. 15.737414158
337.5 152.5 15.717933432
337.5 155. 15.698093792
337.5 157.5 15.677854728
337.5 160. 15.657182588
337.5 162.5 15.636050101
337.5 165. 15.614435906
337.5 167.5 15.592324086
337.5 170. 15.569703717
337.5 172.5 15.546568436
337.5 175. 15.522916009
337.5 177.5 15.498747939
337.5 180. 15.474069072
337.5 182.5 15.448887235
337.5 185. 15.423212893
337.5 187.5 15.397058823
337.5 190. 15.370439809
337.5 192.5 15.343372362
337.5 195. 15.315874458
337.5 197.5 15.287965289
337.5 200. 15.259665047
337.5 202.5 15.230994714
337.5 205. 15.201975876
337.5 207.5 15.172630553
337.5 210. 15.142981044
337.5 212.5 15.113049789
337.5 215. 15.082859243
337.5 217.5 15.052431768
337.5 220. 15.021789531
337.5 222.5 14.99095442
337.5 225. 14.959947968
337.5 227.5 14.928791287
337.5 230. 14.897505013
337.5 232.5 14.866109255
337.5 235. 14.834623561
337.5 237.5 14.803066878
337.5 240. 14.771457535
337.5 242.5 14.739813215
337.5 245. 14.708150941
337.5 247.5 14.67648707
337.5 250. 14.644837285
337.5 252.5 14.613216591
337.5 255. 14.581639318
337.5 257.5 14.550119125
337.5 260. 14.518669006
337.5 262.5 14.487301299
337.5 265. 14.456027698
337.5 267.5 14.424859265
337.5 270. 14.393806443
337.5 272.5 14.362879073
337.5 275. 14.332086409
337.5 277.5 14.301437132
337.5 280. 14.270939375
337.5 282.5 14.240600732
337.5 285. 14.210428283
337.5 287.5 14.180428609
337.5 290. 14.150607809
337.5 292.5 14.120971525
337.5 295. 14.091524953
337.5 297.5 14.062272864
340. 2.5 36.565293106
340. 5. 33.002005196
340. 7.5 29.228126936
340. 10. 26.034246044
340. 12.5 23.65856281
340. 15. 22.218238877
340. 17.5 21.4892434
340. 20. 21.04070104
340. 22.5 20.75061878
340. 25. 20.541757806
340. 27.5 20.371174322
340. 30. 20.215845484
340. 32.5 20.063359302
340. 35. 19.907055644
340. 37.5 19.743583714
340. 40. 19.571620847
340. 42.5 19.391145139
340. 45. 19.202982755
340. 47.5 19.008501261
340. 50. 18.809388432
340. 52.5 18.607487138
340. 55. 18.404671087
340. 57.5 18.202752683
340. 60. 18.003417092
340. 62.5 17.808177872
340. 65. 17.618350212
340. 67.5 17.43503819
340. 70. 17.259132903
340. 72.5 17.091318684
340. 75. 16.932085081
340. 77.5 16.781742647
340. 80. 16.640440993
340. 82.5 16.508187908
340. 85. 16.384868629
340. 87.5 16.270264609
340. 90. 16.164071328
340. 92.5 16.074606524
340. 95. 16.037597918
340. 97.5 16.003444906
340. 100. 15.971946233
340. 102.5 15.942894628
340. 105. 15.916080169
340. 107.5 15.891293138
340. 110. 15.8683264
340. 112.5 15.84697738
340. 115. 15.827049667
340. 117.5 15.808354303
340. 120. 15.790710787
340. 122.5 15.773947838
340. 125. 15.757903948
340. 127.5 15.742427748
340. 130. 15.727378221
340. 132.5 15.712624783
340. 135. 15.698047243
340. 137.5 15.683535675
340. 140. 15.668990206
340. 142.5 15.654320737
340. 145. 15.639446611
340. 147.5 15.624296241
340. 150. 15.608806696
340. 152.5 15.592923274
340. 155. 15.576599046
340. 157.5 15.559794395
340. 160. 15.54247655
340. 162.5 15.524619117
340. 165. 15.506201614
340. 167.5 15.487209017
340. 170. 15.467631309
340. 172.5 15.447463053
340. 175. 15.426702967
340. 177.5 15.40535353
340. 180. 15.383420593
340. 182.5 15.360913018
340. 185. 15.337842333
340. 187.5 15.314222406
340. 190. 15.290069144
340. 192.5 15.265400203
340. 195. 15.240234732
340. 197.5 15.21459312
340. 200. 15.188496774
340. 202.5 15.161967912
340. 205. 15.135029371
340. 207.5 15.107704437
340. 210. 15.080016684
340. 212.5 15.051989837
340. 215. 15.02364764
340. 217.5 14.995013747
340. 220. 14.96611162
340. 222.5 14.936964437
340. 225. 14.907595018
340. 227.5 14.878025756
340. 230. 14.848278558
340. 232.5 14.818374797
340. 235. 14.788335267
340. 237.5 14.758180155
340. 240. 14.727929006
340. 242.5 14.697600709
340. 245. 14.667213473
340. 247.5 14.636784821
340. 250. 14.606331583
340. 252.5 14.575869889
340. 255. 14.545415175
340. 257.5 14.51498218
340. 260. 14.484584959
340. 262.5 14.454236887
340. 265. 14.42395067
340. 267.5 14.39373836
340. 270. 14.363611366
340. 272.5 14.333580471
340. 275. 14.303655845
340. 277.5 14.273847066
340. 280. 14.244163136
340. 282.5 14.214612497
340. 285. 14.185203052
340. 287.5 14.155942183
340. 290. 14.126836768
340. 292.5 14.097893202
340. 295. 14.069117417
340. 297.5 14.040514895
342.5 2.5 35.217754001
342.5 5. 31.435690272
342.5 7.5 27.573233315
342.5 10. 24.557697832
342.5 12.5 22.358264522
342.5 15. 21.249169118
342.5 17.5 20.562261578
342.5 20. 20.143191124
342.5 22.5 19.872409354
342.5 25. 19.676544944
342.5 27.5 19.515531185
342.5 30. 19.368070564
342.5 32.5 19.222737059
342.5 35. 19.07344181
342.5 37.5 18.917173545
342.5 40. 18.752813447
342.5 42.5 18.580458659
342.5 45. 18.400997854
342.5 47.5 18.215821508
342.5 50. 18.026611912
342.5 52.5 17.835186159
342.5 55. 17.643378161
342.5 57.5 17.452951479
342.5 60. 17.26553732
342.5 62.5 17.082593216
342.5 65. 16.905378505
342.5 67.5 16.734943176
342.5 70. 16.57212702
342.5 72.5 16.41756645
342.5 75. 16.271706745
342.5 77.5 16.134817888
342.5 80. 16.050995146
342.5 82.5 16.003179422
342.5 85. 15.958892846
342.5 87.5 15.918028788
342.5 90. 15.880450399
342.5 92.5 15.845996889
342.5 95. 15.814489142
342.5 97.5 15.785734669
342.5 100. 15.75953193
342.5 102.5 15.735674069
342.5 105. 15.713952109
342.5 107.5 15.694157654
342.5 110. 15.676085148
342.5 112.5 15.659533759
342.5 115. 15.644308893
342.5 117.5 15.630223432
342.5 120. 15.617098682
342.5 122.5 15.604765108
342.5 125. 15.593062858
342.5 127.5 15.581842117
342.5 130. 15.570963313
342.5 132.5 15.560297191
342.5 135. 15.549724782
342.5 137.5 15.539137276
342.5 140. 15.528435819
342.5 142.5 15.517531245
342.5 145. 15.506343756
342.5 147.5 15.49480256
342.5 150. 15.482845472
342.5 152.5 15.470418492
342.5 155. 15.457475367
342.5 157.5 15.44397714
342.5 160. 15.429891688
342.5 162.5 15.415193267
342.5 165. 15.399862053
342.5 167.5 15.383883694
342.5 170. 15.367248866
342.5 172.5 15.349952847
342.5 175. 15.331995104
342.5 177.5 15.313378889
342.5 180. 15.294110864
342.5 182.5 15.274200734
342.5 185. 15.253660905
342.5 187.5 15.232506158
342.5 190. 15.210753343
342.5 192.5 15.188421098
342.5 195. 15.165529577
342.5 197.5 15.142100207
342.5 200. 15.118155461
342.5 202.5 15.093718644
342.5 205. 15.068813703
342.5 207.5 15.043465051
342.5 210. 15.01769741
342.5 212.5 14.991535661
342.5 215. 14.965004719
342.5 217.5 14.938129416
342.5 220. 14.910934395
342.5 222.5 14.883444021
342.5 225. 14.855682302
342.5 227.5 14.827672813
342.5 230. 14.799438644
342.5 232.5 14.771002342
342.5 235. 14.742385868
342.5 237.5 14.713610566
342.5 240. 14.684697127
342.5 242.5 14.655665572
342.5 245. 14.626535228
342.5 247.5 14.597324723
342.5 250. 14.568051971
342.5 252.5 14.538734172
342.5 255. 14.50938781
342.5 257.5 14.480028658
342.5 260. 14.45067178
342.5 262.5 14.421331541
342.5 265. 14.392021618
342.5 267.5 14.36275501
342.5 270. 14.333544055
342.5 272.5 14.304400439
342.5 275. 14.275335216
342.5 277.5 14.246358828
342.5 280. 14.217481113
342.5 282.5 14.188711334
342.5 285. 14.160058189
342.5 287.5 14.131529834
342.5 290. 14.103133903
342.5 292.5 14.074877523
342.5 295. 14.046767336
342.5 297.5 14.018809517
345. 2.5 33.896855156
345. 5. 29.945768816
345. 7.5 26.167176201
345. 10. 23.104228005
345. 12.5 21.372528868
345. 15. 20.312294448
345. 17.5 19.66509624
345. 20. 19.273457702
345. 22.5 19.020465567
345. 25. 18.836510476
345. 27.5 18.684231542
345. 30. 18.543929639
345. 32.5 18.405087829
345. 35. 18.262144993
345. 37.5 18.11240592
345. 40. 17.954944281
345. 42.5 17.789972512
345. 45. 17.618442996
345. 47.5 17.441773604
345. 50. 17.261647722
345. 52.5 17.079864464
345. 55. 16.898226252
345. 57.5 16.718456064
345. 60. 16.542138945
345. 62.5 16.370683416
345. 65. 16.205299014
345. 67.5 16.067255748
345. 70. 16.007521772
345. 72.5 15.951137582
345. 75. 15.898240045
345. 77.5 15.848900374
345. 80. 15.803132023
345. 82.5 15.760898616
345. 85. 15.722121591
345. 87.5 15.686687398
345. 90. 15.654454121
345. 92.5 15.625257461
345. 95. 15.598916089
345. 97.5 15.575236353
345. 100. 15.554016385
345. 102.5 15.535049648
345. 105. 15.51812797
345. 107.5 15.503044108
345. 110. 15.4895939
345. 112.5 15.477578044
345. 115. 15.466803553
345. 117.5 15.457084921
345. 120. 15.448245036
345. 122.5 15.440115879
345. 125. 15.432539026
345. 127.5 15.425365987
345. 130. 15.418458407
345. 132.5 15.411688137
345. 135. 15.404937204
345. 137.5 15.398097694
345. 140. 15.391071553
345. 142.5 15.383770332
345. 145. 15.376114878
345. 147.5 15.368034978
345. 150. 15.359468983
345. 152.5 15.350363388
345. 155. 15.340672409
345. 157.5 15.330357541
345. 160. 15.319387111
345. 162.5 15.307735822
345. 165. 15.295384313
345. 167.5 15.282318707
345. 170. 15.268530181
345. 172.5 15.254014543
345. 175. 15.238771818
345. 177.5 15.222805855
345. 180. 15.206123947
345. 182.5 15.188736467
345. 185. 15.17065653
345. 187.5 15.151899664
345. 190. 15.132483503
345. 192.5 15.112427506
345. 195. 15.091752684
345. 197.5 15.070481354
345. 200. 15.04863691
345. 202.5 15.026243608
345. 205. 15.003326372
345. 207.5 14.979910615
345. 210. 14.956022081
345. 212.5 14.931686691
345. 215. 14.906930415
345. 217.5 14.881779154
345. 220. 14.856258629
345. 222.5 14.830394291
345. 225. 14.804211237
345. 227.5 14.777734138
345. 230. 14.750987176
345. 232.5 14.723993988
345. 235. 14.696777625
345. 237.5 14.66936051
345. 240. 14.64176441
345. 242.5 14.614010407
345. 245. 14.586118885
345. 247.5 14.55810951
345. 250. 14.530001225
345. 252.5 14.501812243
345. 255. 14.473560045
345. 257.5 14.445261384
345. 260. 14.416932289
345. 262.5 14.38858807
345. 265. 14.360243331
345. 267.5 14.33191198
345. 270. 14.303607242
345. 272.5 14.275341675
345. 275. 14.247127182
345. 277.5 14.218975032
345. 280. 14.190895876
345. 282.5 14.162899764
345. 285. 14.134996164
345. 287.5 14.107193983
345. 290. 14.079501583
345. 292.5 14.051926801
345. 295. 14.02447697
345. 297.5 13.997158936
347.5 2.5 32.591432602
347.5 5. 28.470628906
347.5 7.5 24.78418582
347.5 10. 21.995483831
347.5 12.5 20.417591738
347.5 15. 19.404028548
347.5 17.5 18.794309679
347.5 20. 18.428222485
347.5 22.5 18.191642657
347.5 25. 18.018609186
347.5 27.5 17.874305272
347.5 30. 17.740514153
347.5 32.5 17.60755875
347.5 35. 17.470366923
347.5 37.5 17.326538871
347.5 40. 17.175330997
347.5 42.5 17.017068074
347.5 45. 16.852767646
347.5 47.5 16.683879335
347.5 50. 16.512093833
347.5 52.5 16.339199548
347.5 55. 16.166975115
347.5 57.5 16.047825735
347.5 60. 15.982726849
347.5 62.5 15.919751909
347.5 65. 15.859331065
347.5 67.5 15.801810355
347.5 70. 15.747454264
347.5 72.5 15.696450695
347.5 75. 15.648917493
347.5 77.5 15.604909819
347.5 80. 15.564427868
347.5 82.5 15.527424553
347.5 85. 15.493812883
347.5 87.5 15.463472872
347.5 90. 15.436257881
347.5 92.5 15.412000336
347.5 95. 15.390516833
347.5 97.5 15.371612614
347.5 100. 15.355085483
347.5 102.5 15.340729171
347.5 105. 15.328336221
347.5 107.5 15.317700428
347.5 110. 15.308618881
347.5 112.5 15.300893657
347.5 115. 15.294333207
347.5 117.5 15.288753465
347.5 120. 15.283978723
347.5 122.5 15.279842295
347.5 125. 15.276187002
347.5 127.5 15.272865498
347.5 130. 15.269740459
347.5 132.5 15.266684658
347.5 135. 15.263580938
347.5 137.5 15.260322095
347.5 140. 15.256810695
347.5 142.5 15.252958824
347.5 145. 15.248687792
347.5 147.5 15.24392779
347.5 150. 15.23861752
347.5 152.5 15.232703794
347.5 155. 15.226141121
347.5 157.5 15.218891271
347.5 160. 15.210922841
347.5 162.5 15.202210808
347.5 165. 15.192736098
347.5 167.5 15.182485138
347.5 170. 15.171449436
347.5 172.5 15.15962516
347.5 175. 15.147012727
347.5 177.5 15.133616417
347.5 180. 15.119443994
347.5 182.5 15.104506342
347.5 185. 15.088817128
347.5 187.5 15.072392475
347.5 190. 15.055250653
347.5 192.5 15.037411798
347.5 195. 15.018897636
347.5 197.5 14.999731238
347.5 200. 14.979936786
347.5 202.5 14.959539357
347.5 205. 14.938564727
347.5 207.5 14.917039192
347.5 210. 14.894989398
347.5 212.5 14.872442195
347.5 215. 14.849424502
347.5 217.5 14.825963182
347.5 220. 14.802084938
347.5 222.5 14.777816209
347.5 225. 14.753183092
347.5 227.5 14.728211263
347.5 230. 14.702925914
347.5 232.5 14.677351695
347.5 235. 14.651512665
347.5 237.5 14.625432257
347.5 240. 14.599133242
347.5 242.5 14.572637701
347.5 245. 14.545967006
347.5 247.5 14.519141807
347.5 250. 14.492182017
347.5 252.5 14.465106806
347.5 255. 14.437934603
347.5 257.5 14.410683093
347.5 260. 14.383369221
347.5 262.5 14.3560092
347.5 265. 14.328618521
347.5 267.5 14.301211959
347.5 270. 14.273803592
347.5 272.5 14.24640681
347.5 275. 14.219034336
347.5 277.5 14.191698234
347.5 280. 14.164409937
347.5 282.5 14.137180255
347.5 285. 14.1100194
347.5 287.5 14.082937002
347.5 290. 14.05594213
347.5 292.5 14.029043308
347.5 295. 14.002248538
347.5 297.5 13.975565319
350. 2.5 31.33794714
350. 5. 27.121796059
350. 7.5 23.418637155
350. 10. 21.024311166
350. 12.5 19.490001301
350. 15. 18.521011413
350. 17.5 17.946676583
350. 20. 17.604404133
350. 22.5 17.382977553
350. 25. 17.219964496
350. 27.5 17.082939866
350. 30. 16.955063213
350. 32.5 16.827434985
350. 35. 16.69543751
350. 37.5 16.556948327
350. 40. 16.411398326
350. 42.5 16.259222487
350. 45. 16.101505345
350. 47.5 16.0258642
350. 50. 15.962183767
350. 52.5 15.898385854
350. 55. 15.835144572
350. 57.5 15.77308621
350. 60. 15.712770995
350. 62.5 15.654682392
350. 65. 15.599222323
350. 67.5 15.546710858
350. 70. 15.497389157
350. 72.5 15.451424622
350. 75. 15.408917442
350. 77.5 15.369907887
350. 80. 15.334383851
350. 82.5 15.302288309
350. 85. 15.27352645
350. 87.5 15.247972319
350. 90. 15.2254749
350. 92.5 15.205863588
350. 95. 15.188953056
350. 97.5 15.174547532
350. 100. 15.162444518
350. 102.5 15.152438
350. 105. 15.144321186
350. 107.5 15.137888831
350. 110. 15.132939178
350. 112.5 15.12927557
350. 115. 15.126707773
350. 117.5 15.125053029
350. 120. 15.124136895
350. 122.5 15.123793879
350. 125. 15.123867903
350. 127.5 15.124212616
350. 130. 15.124691582
350. 132.5 15.125178348
350. 135. 15.125556422
350. 137.5 15.125719164
350. 140. 15.12556961
350. 142.5 15.125020231
350. 145. 15.12399265
350. 147.5 15.122417308
350. 150. 15.12023311
350. 152.5 15.117387033
350. 155. 15.113833722
350. 157.5 15.109535072
350. 160. 15.104459796
350. 162.5 15.098582994
350. 165. 15.091885723
350. 167.5 15.084354565
350. 170. 15.075981205
350. 172.5 15.066762019
350. 175. 15.05669767
350. 177.5 15.045792721
350. 180. 15.034055259
350. 182.5 15.021496535
350. 185. 15.008130629
350. 187.5 14.993974117
350. 190. 14.97904577
350. 192.5 14.963366266
350. 195. 14.946957918
350. 197.5 14.929844422
350. 200. 14.912050624
350. 202.5 14.893602304
350. 205. 14.874525973
350. 207.5 14.854848693
350. 210. 14.834597907
350. 212.5 14.813801287
350. 215. 14.792486597
350. 217.5 14.770681568
350. 220. 14.748413785
350. 222.5 14.725710588
350. 225. 14.702598986
350. 227.5 14.679105577
350. 230. 14.655256482
350. 232.5 14.631077284
350. 235. 14.606592983
350. 237.5 14.581827949
350. 240. 14.556805889
350. 242.5 14.53154982
350. 245. 14.506082044
350. 247.5 14.480424132
350. 250. 14.454596914
350. 252.5 14.428620467
350. 255. 14.402514115
350. 257.5 14.376296429
350. 260. 14.349985226
350. 262.5 14.323597579
350. 265. 14.297149823
350. 267.5 14.270657565
350. 270. 14.244135697
350. 272.5 14.217598411
350. 275. 14.191059212
350. 277.5 14.164530933
350. 280. 14.138025755
350. 282.5 14.111555224
350. 285. 14.085130267
350. 287.5 14.058761216
350. 290. 14.032457821
350. 292.5 14.006229273
350. 295. 13.980084221
350. 297.5 13.954030795
352.5 2.5 30.120984018
352.5 5. 25.875793684
352.5 7.5 22.257539811
352.5 10. 20.079256161
352.5 12.5 18.586491384
352.5 15. 17.660052214
352.5 17.5 17.119128409
352.5 20. 16.799064213
352.5 22.5 16.591636453
352.5 25. 16.437817425
352.5 27.5 16.30743046
352.5 30. 16.184914506
352.5 32.5 16.073487278
352.5 35. 16.024530132
352.5 37.5 15.973151473
352.5 40. 15.919236769
352.5 42.5 15.863024915
352.5 45. 15.804978821
352.5 47.5 15.745693257
352.5 50. 15.685826737
352.5 52.5 15.626050873
352.5 55. 15.567013438
352.5 57.5 15.509312538
352.5 60. 15.453479811
352.5 62.5 15.399970862
352.5 65. 15.349161301
352.5 67.5 15.301347017
352.5 70. 15.256747457
352.5 72.5 15.215510952
352.5 75. 15.177721278
352.5 77.5 15.143404868
352.5 80. 15.112538189
352.5 82.5 15.085055001
352.5 85. 15.060853243
352.5 87.5 15.039801439
352.5 90. 15.021744535
352.5 92.5 15.006509138
352.5 95. 14.993908172
352.5 97.5 14.983744952
352.5 100. 14.975816734
352.5 102.5 14.96991777
352.5 105. 14.965841917
352.5 107.5 14.963384844
352.5 110. 14.962345883
352.5 112.5 14.962529568
352.5 115. 14.963746887
352.5 117.5 14.965816295
352.5 120. 14.968564511
352.5 122.5 14.971827129
352.5 125. 14.97544906
352.5 127.5 14.979284837
352.5 130. 14.983198795
352.5 132.5 14.987065139
352.5 135. 14.990767926
352.5 137.5 14.994200959
352.5 140. 14.997267621
352.5 142.5 14.999880649
352.5 145. 15.001961852
352.5 147.5 15.003441798
352.5 150. 15.004259466
352.5 152.5 15.00436187
352.5 155. 15.003703663
352.5 157.5 15.002246732
352.5 160. 14.999959775
352.5 162.5 14.996817882
352.5 165. 14.992802108
352.5 167.5 14.987899054
352.5 170. 14.98210045
352.5 172.5 14.975402746
352.5 175. 14.967806718
352.5 177.5 14.959317077
352.5 180. 14.949942102
352.5 182.5 14.939693284
352.5 185. 14.92858498
352.5 187.5 14.916634098
352.5 190. 14.903859783
352.5 192.5 14.890283133
352.5 195. 14.875926925
352.5 197.5 14.860815363
352.5 200. 14.844973845
352.5 202.5 14.828428737
352.5 205. 14.811207178
352.5 207.5 14.793336889
352.5 210. 14.774846009
352.5 212.5 14.755762932
352.5 215. 14.73611617
352.5 217.5 14.715934228
352.5 220. 14.695245485
352.5 222.5 14.674078096
352.5 225. 14.652459897
352.5 227.5 14.630418328
352.5 230. 14.607980363
352.5 232.5 14.585172448
352.5 235. 14.562020448
352.5 237.5 14.538549605
352.5 240. 14.514784499
352.5 242.5 14.490749019
352.5 245. 14.466466338
352.5 247.5 14.441958896
352.5 250. 14.417248384
352.5 252.5 14.392355735
352.5 255. 14.367301121
352.5 257.5 14.342103951
352.5 260. 14.316782872
352.5 262.5 14.291355773
352.5 265. 14.265839797
352.5 267.5 14.240251344
352.5 270. 14.214606085
352.5 272.5 14.18891898
352.5 275. 14.163204283
352.5 277.5 14.137475566
352.5 280. 14.111745732
352.5 282.5 14.086027033
352.5 285. 14.060331089
352.5 287.5 14.034668905
352.5 290. 14.009050891
352.5 292.5 13.983486883
352.5 295. 13.957986158
352.5 297.5 13.932557458
355. 2.5 28.919186963
355. 5. 24.646941277
355. 7.5 21.309789215
355. 10. 19.157193523
355. 12.5 17.703925314
355. 15. 16.818073729
355. 17.5 16.308698832
355. 20. 16.053896654
355. 22.5 15.980469176
355. 25. 15.925188419
355. 27.5 15.877798806
355. 30. 15.832973199
355. 32.5 15.787911653
355. 35. 15.741200837
355. 37.5 15.69224955
355. 40. 15.64098297
355. 42.5 15.587658075
355. 45. 15.532740615
355. 47.5 15.476817193
355. 50. 15.420530277
355. 52.5 15.364530046
355. 55. 15.309439481
355. 57.5 15.255830211
355. 60. 15.204207071
355. 62.5 15.154999571
355. 65. 15.108558714
355. 67.5 15.06515779
355. 70. 15.024995982
355. 72.5 14.988203832
355. 75. 14.954849828
355. 77.5 14.92494752
355. 80. 14.898462759
355. 82.5 14.875320749
355. 85. 14.855412719
355. 87.5 14.838602096
355. 90. 14.824730114
355. 92.5 14.81362084
355. 95. 14.805085619
355. 97.5 14.798926975
355. 100. 14.794941991
355. 102.5 14.792925218
355. 105. 14.792671166
355. 107.5 14.7939764
355. 110. 14.796641307
355. 112.5 14.800471558
355. 115. 14.805279304
355. 117.5 14.810884144
355. 120. 14.817113885
355. 122.5 14.823805126
355. 125. 14.830803687
355. 127.5 14.8379649
355. 130. 14.845153781
355. 132.5 14.852245103
355. 135. 14.85912338
355. 137.5 14.865682763
355. 140. 14.87182689
355. 142.5 14.87746866
355. 145. 14.88252997
355. 147.5 14.886941411
355. 150. 14.890641934
355. 152.5 14.893578479
355. 155. 14.8957056
355. 157.5 14.896985064
355. 160. 14.897385442
355. 162.5 14.896881697
355. 165. 14.895454769
355. 167.5 14.893091161
355. 170. 14.889782527
355. 172.5 14.885525276
355. 175. 14.880320174
355. 177.5 14.874171965
355. 180. 14.867089001
355. 182.5 14.859082891
355. 185. 14.850168158
355. 187.5 14.840361922
355. 190. 14.829683588
355. 192.5 14.818154561
355. 195. 14.805797971
355. 197.5 14.792638423
355. 200. 14.778701755
355. 202.5 14.764014819
355. 205. 14.748605278
355. 207.5 14.732501417
355. 210. 14.715731967
355. 212.5 14.698325953
355. 215. 14.680312547
355. 217.5 14.661720937
355. 220. 14.642580213
355. 222.5 14.622919259
355. 225. 14.602766663
355. 227.5 14.58215063
355. 230. 14.561098913
355. 232.5 14.539638748
355. 235. 14.517796802
355. 237.5 14.495599122
355. 240. 14.4730711
355. 242.5 14.450237438
355. 245. 14.427122123
355. 247.5 14.403748408
355. 250. 14.380138795
355. 252.5 14.356315024
355. 255. 14.332298067
355. 257.5 14.308108129
355. 260. 14.283764641
355. 262.5 14.259286271
355. 265. 14.234690928
355. 267.5 14.20999577
355. 270. 14.185217215
355. 272.5 14.160370952
355. 275. 14.135471959
355. 277.5 14.110534514
355. 280. 14.085572215
355. 282.5 14.060597994
355. 285. 14.035624137
355. 287.5 14.010662299
355. 290. 13.98572353
355. 292.5 13.960818285
355. 295. 13.935956452
355. 297.5 13.911147364
357.5 2.5 27.74168731
357.5 5. 23.431113072
357.5 7.5 20.384702003
357.5 10. 18.25510576
357.5 12.5 16.839239461
357.5 15. 16.048440494
357.5 17.5 15.872177756
357.5 20. 15.766971477
357.5 22.5 15.6975115
357.5 25. 15.644997336
357.5 27.5 15.599817914
357.5 30. 15.556997628
357.5 32.5 15.513933719
357.5 35. 15.469327069
357.5 37.5 15.42265295
357.5 40. 15.37387318
357.5 42.5 15.323261305
357.5 45. 15.271285417
357.5 47.5 15.218524169
357.5 50. 15.165604721
357.5 52.5 15.113156916
357.5 55. 15.061780294
357.5 57.5 15.012021511
357.5 60. 14.964360162
357.5 62.5 14.919201228
357.5 65. 14.876872616
357.5 67.5 14.837626434
357.5 70. 14.801642889
357.5 72.5 14.769035896
357.5 75. 14.739859662
357.5 77.5 14.714115734
357.5 80. 14.691760082
357.5 82.5 14.672709967
357.5 85. 14.65685041
357.5 87.5 14.644040139
357.5 90. 14.634116993
357.5 92.5 14.626902736
357.5 95. 14.622207316
357.5 97.5 14.619832592
357.5 100. 14.619575555
357.5 102.5 14.621231111
357.5 105. 14.624594442
357.5 107.5 14.629463013
357.5 110. 14.63563825
357.5 112.5 14.642926934
357.5 115. 14.651142343
357.5 117.5 14.660105173
357.5 120. 14.669644269
357.5 122.5 14.679597181
357.5 125. 14.689810578
357.5 127.5 14.700140526
357.5 130. 14.710452661
357.5 132.5 14.720622257
357.5 135. 14.730534212
357.5 137.5 14.740082956
357.5 140. 14.749172304
357.5 142.5 14.75771524
357.5 145. 14.76563367
357.5 147.5 14.772858127
357.5 150. 14.779327443
357.5 152.5 14.784988402
357.5 155. 14.789795364
357.5 157.5 14.793709884
357.5 160. 14.796700309
357.5 162.5 14.798741379
357.5 165. 14.799813817
357.5 167.5 14.799903926
357.5 170. 14.799003184
357.5 172.5 14.797107852
357.5 175. 14.794218581
357.5 177.5 14.790340041
357.5 180. 14.785480552
357.5 182.5 14.779651735
357.5 185. 14.772868173
357.5 187.5 14.765147091
357.5 190. 14.75650805
357.5 192.5 14.746972658
357.5 195. 14.736564297
357.5 197.5 14.72530787
357.5 200. 14.713229558
357.5 202.5 14.700356601
357.5 205. 14.686717091
357.5 207.5 14.672339781
357.5 210. 14.657253909
357.5 212.5 14.641489039
357.5 215. 14.625074917
357.5 217.5 14.608041332
357.5 220. 14.590418004
357.5 222.5 14.572234469
357.5 225. 14.553519989
357.5 227.5 14.534303463
357.5 230. 14.514613354
357.5 232.5 14.494477623
357.5 235. 14.473923668
357.5 237.5 14.452978283
357.5 240. 14.43166761
357.5 242.5 14.410017109
357.5 245. 14.388051526
357.5 247.5 14.365794875
357.5 250. 14.343270419
357.5 252.5 14.320500655
357.5 255. 14.297507314
357.5 257.5 14.274311348
357.5 260. 14.250932935
357.5 262.5 14.227391482
357.5 265. 14.203705627
357.5 267.5 14.179893249
357.5 270. 14.155971476
357.5 272.5 14.131956701
357.5 275. 14.107864591
357.5 277.5 14.083710103
357.5 280. 14.0595075
357.5 282.5 14.035270369
357.5 285. 14.011011636
357.5 287.5 13.986743586
357.5 290. 13.962477883
357.5 292.5 13.938225584
357.5 295. 13.913997163
357.5 297.5 13.88980253
360. 2.5 26.685209151
360. 5. 22.355855157
360. 7.5 19.479498268
360. 10. 17.370028639
360. 12.5 16.048144633
360. 15. 15.75774726
360. 17.5 15.591197437
360. 20. 15.49182537
360. 22.5 15.426027075
360. 25. 15.376074128
360. 27.5 15.332949745
360. 30. 15.292001681
360. 32.5 15.250808751
360. 35. 15.208177284
360. 37.5 15.163644051
360. 40. 15.117204759
360. 42.5 15.069148143
360. 45. 15.019944172
360. 47.5 14.970163721
360. 50. 14.920419272
360. 52.5 14.871321289
360. 55. 14.82344705
360. 57.5 14.777319562
360. 60. 14.733394562
360. 62.5 14.69205389
360. 65. 14.653603698
360. 67.5 14.618276174
360. 70. 14.586233715
360. 72.5 14.557574645
360. 75. 14.532339812
360. 77.5 14.510519552
360. 80. 14.492060628
360. 82.5 14.476872928
360. 85. 14.464835725
360. 87.5 14.455803431
360. 90. 14.449610786
360. 92.5 14.446077485
360. 95. 14.445012258
360. 97.5 14.446216428
360. 100. 14.44948699
360. 102.5 14.454619262
360. 105. 14.461409142
360. 107.5 14.469655009
360. 110. 14.479159331
360. 112.5 14.489729991
360. 115. 14.501181374
360. 117.5 14.51333525
360. 120. 14.526021469
360. 122.5 14.539078496
360. 125. 14.552353809
360. 127.5 14.56570417
360. 130. 14.578995786
360. 132.5 14.592104384
360. 135. 14.604915197
360. 137.5 14.617322879
360. 140. 14.629231365
360. 142.5 14.640553668
360. 145. 14.651211641
360. 147.5 14.661135688
360. 150. 14.67026446
360. 152.5 14.678544509
360. 155. 14.685929929
360. 157.5 14.692381984
360. 160. 14.697868719
360. 162.5 14.702364565
360. 165. 14.705849944
360. 167.5 14.708310872
360. 170. 14.709738559
360. 172.5 14.710129026
360. 175. 14.70948272
360. 177.5 14.70780414
360. 180. 14.70510148
360. 182.5 14.701386277
360. 185. 14.696673076
360. 187.5 14.690979115
360. 190. 14.684324014
360. 192.5 14.676729488
360. 195. 14.668219079
360. 197.5 14.658817893
360. 200. 14.648552363
360. 202.5 14.637450028
360. 205. 14.625539317
360. 207.5 14.612849367
360. 210. 14.599409836
360. 212.5 14.585250747
360. 215. 14.570402336
360. 217.5 14.554894917
360. 220. 14.53875876
360. 222.5 14.522023983
360. 225. 14.504720449
360. 227.5 14.486877682
360. 230. 14.468524788
360. 232.5 14.449690385
360. 235. 14.430402547
360. 237.5 14.410688751
360. 240. 14.390575833
360. 242.5 14.370089955
360. 245. 14.349256571
360. 247.5 14.328100404
360. 250. 14.306645429
360. 252.5 14.284914858
360. 255. 14.262931131
360. 257.5 14.24071591
360. 260. 14.218290078
360. 262.5 14.195673742
360. 265. 14.172886232
360. 267.5 14.149946114
360. 270. 14.126871196
360. 272.5 14.103678539
360. 275. 14.080384471
360. 277.5 14.057004598
360. 280. 14.033553825
360. 282.5 14.010046365
360. 285. 13.986495762
360. 287.5 13.962914906
360. 290. 13.939316053
360. 292.5 13.915710843
360. 295. 13.892110317
360. 297.5 13.868524939
362.5 2.5 25.645797448
362.5 5. 21.472499574
362.5 7.5 18.591469835
362.5 10. 16.498992518
362.5 12.5 15.754937972
362.5 15. 15.479210859
362.5 17.5 15.321671105
362.5 20. 15.22769137
362.5 22.5 15.165278283
362.5 25. 15.117700829
362.5 27.5 15.076490914
362.5 30. 15.037294249
362.5 32.5 14.997857196
362.5 35. 14.957083646
362.5 37.5 14.914567404
362.5 40. 14.870335584
362.5 42.5 14.824690859
362.5 45. 14.778104638
362.5 47.5 14.73114015
362.5 50. 14.684395736
362.5 52.5 14.638463315
362.5 55. 14.593898945
362.5 57.5 14.551203138
362.5 60. 14.510809002
362.5 62.5 14.473076468
362.5 65. 14.438291131
362.5 67.5 14.40666639
362.5 70. 14.37834787
362.5 72.5 14.353419248
362.5 75. 14.331908843
362.5 77.5 14.313796502
362.5 80. 14.299020403
362.5 82.5 14.287483577
362.5 85. 14.279059988
362.5 87.5 14.273600078
362.5 90. 14.270935776
362.5 92.5 14.270884935
362.5 95. 14.273255238
362.5 97.5 14.277847606
362.5 100. 14.284459138
362.5 102.5 14.292885635
362.5 105. 14.302923753
362.5 107.5 14.314372823
362.5 110. 14.327036368
362.5 112.5 14.340723378
362.5 115. 14.355249342
362.5 117.5 14.370437095
362.5 120. 14.386117475
362.5 122.5 14.402129846
362.5 125. 14.418322473
362.5 127.5 14.434552783
362.5 130. 14.450687529
362.5 132.5 14.466602859
362.5 135. 14.482184306
362.5 137.5 14.497326712
362.5 140. 14.511934092
362.5 142.5 14.525919444
362.5 145. 14.539204518
362.5 147.5 14.551719546
362.5 150. 14.563402939
362.5 152.5 14.574200962
362.5 155. 14.584067385
362.5 157.5 14.592963116
362.5 160. 14.60085583
362.5 162.5 14.607719583
362.5 165. 14.613534422
362.5 167.5 14.618285998
362.5 170. 14.621965179
362.5 172.5 14.624567667
362.5 175. 14.626093619
362.5 177.5 14.626547284
362.5 180. 14.625936643
362.5 182.5 14.624273063
362.5 185. 14.621570969
362.5 187.5 14.617847521
362.5 190. 14.613122311
362.5 192.5 14.607417079
362.5 195. 14.600755435
362.5 197.5 14.593162605
362.5 200. 14.584665191
362.5 202.5 14.575290942
362.5 205. 14.565068548
362.5 207.5 14.554027444
362.5 210. 14.542197631
362.5 212.5 14.529609511
362.5 215. 14.516293734
362.5 217.5 14.502281066
362.5 220. 14.487602257
362.5 222.5 14.472287933
362.5 225. 14.456368492
362.5 227.5 14.439874017
362.5 230. 14.422834191
362.5 232.5 14.405278232
362.5 235. 14.387234826
362.5 237.5 14.368732079
362.5 240. 14.349797466
362.5 242.5 14.330457796
362.5 245. 14.31073918
362.5 247.5 14.290667003
362.5 250. 14.270265907
362.5 252.5 14.24955977
362.5 255. 14.228571703
362.5 257.5 14.207324033
362.5 260. 14.185838312
362.5 262.5 14.164135307
362.5 265. 14.142235007
362.5 267.5 14.120156631
362.5 270. 14.097918633
362.5 272.5 14.075538713
362.5 275. 14.053033829
362.5 277.5 14.030420211
362.5 280. 14.007713376
362.5 282.5 13.98492814
362.5 285. 13.962078642
362.5 287.5 13.939178353
362.5 290. 13.9162401
362.5 292.5 13.893276084
362.5 295. 13.870297895
362.5 297.5 13.847316536
365. 2.5 24.620843954
365. 5. 20.607956444
365. 7.5 17.717932352
365. 10. 15.926808186
365. 12.5 15.474049131
365. 15. 15.212030948
365. 17.5 15.062859074
365. 20. 14.973870338
365. 22.5 14.914592029
365. 25. 14.869221758
365. 27.5 14.829798674
365. 30. 14.792243499
365. 32.5 14.754457508
365. 35. 14.715435063
365. 37.5 14.674822974
365. 40. 14.632677519
365. 42.5 14.589314169
365. 45. 14.545205359
365. 47.5 14.500906768
365. 50. 14.457003056
365. 52.5 14.414068326
365. 55. 14.372638322
365. 57.5 14.333192094
365. 60. 14.296141203
365. 62.5 14.261824771
365. 65. 14.230508902
365. 67.5 14.202389223
365. 70. 14.177595525
365. 72.5 14.156197682
365. 75. 14.138212243
365. 77.5 14.123609223
365. 80. 14.112318781
365. 82.5 14.104237573
365. 85. 14.09923465
365. 87.5 14.097156822
365. 90. 14.097833471
365. 92.5 14.101080821
365. 95. 14.106705683
365. 97.5 14.114508707
365. 100. 14.124287195
365. 102.5 14.135837509
365. 105. 14.148957122
365. 107.5 14.163446349
365. 110. 14.179109801
365. 112.5 14.19575759
365. 115. 14.213206319
365. 117.5 14.231279888
365. 120. 14.249810127
365. 122.5 14.268637288
365. 125. 14.287610415
365. 127.5 14.306587591
365. 130. 14.325436098
365. 132.5 14.344032488
365. 135. 14.362262573
365. 137.5 14.38002136
365. 140. 14.397212918
365. 142.5 14.413750199
365. 145. 14.42955482
365. 147.5 14.444556801
365. 150. 14.458694277
365. 152.5 14.47191318
365. 155. 14.484166908
365. 157.5 14.495415965
365. 160. 14.505627602
365. 162.5 14.514775439
365. 165. 14.522839089
365. 167.5 14.529803778
365. 170. 14.535659961
365. 172.5 14.540402953
365. 175. 14.544032552
365. 177.5 14.546552681
365. 180. 14.547971035
365. 182.5 14.548298736
365. 185. 14.547550008
365. 187.5 14.545741856
365. 190. 14.542893768
365. 192.5 14.539027426
365. 195. 14.534166432
365. 197.5 14.528336054
365. 200. 14.52156298
365. 202.5 14.513875096
365. 205. 14.505301274
365. 207.5 14.495871172
365. 210. 14.485615059
365. 212.5 14.474563643
365. 215. 14.462747921
365. 217.5 14.450199034
365. 220. 14.436948147
365. 222.5 14.423026328
365. 225. 14.408464445
365. 227.5 14.393293076
365. 230. 14.377542424
365. 232.5 14.361242243
365. 235. 14.34442178
365. 237.5 14.32710971
365. 240. 14.309334096
365. 242.5 14.291122345
365. 245. 14.272501175
365. 247.5 14.253496587
365. 250. 14.234133841
365. 252.5 14.214437443
365. 255. 14.194431128
365. 257.5 14.174137856
365. 260. 14.153579802
365. 262.5 14.132778361
365. 265. 14.111754148
365. 267.5 14.090526998
365. 270. 14.069115982
365. 272.5 14.047539409
365. 275. 14.025814838
365. 277.5 14.003959096
365. 280. 13.981988286
365. 282.5 13.959917803
365. 285. 13.937762355
365. 287.5 13.915535975
365. 290. 13.89325204
365. 292.5 13.87092329
365. 295. 13.848561845
365. 297.5 13.826179228
367.5 2.5 23.607749362
367.5 5. 19.759964579
367.5 7.5 16.856172744
367.5 10. 15.637665322
367.5 12.5 15.204672625
367.5 15. 14.955477913
367.5 17.5 14.814086295
367.5 20. 14.72972346
367.5 22.5 14.673352656
367.5 25. 14.630036728
367.5 27.5 14.592284343
367.5 30. 14.556270486
367.5 32.5 14.520039939
367.5 35. 14.482671141
367.5 37.5 14.44386027
367.5 40. 14.403690732
367.5 42.5 14.362489752
367.5 45. 14.320730399
367.5 47.5 14.278960862
367.5 50. 14.237752518
367.5 52.5 14.197662286
367.5 55. 14.159206398
367.5 57.5 14.122843349
367.5 60. 14.08896412
367.5 62.5 14.057888001
367.5 65. 14.029862564
367.5 67.5 14.005066575
367.5 70. 13.983614834
367.5 72.5 13.965564185
367.5 75. 13.950920087
367.5 77.5 13.939643325
367.5 80. 13.931656558
367.5 82.5 13.926850511
367.5 85. 13.925089694
367.5 87.5 13.926217587
367.5 90. 13.930061284
367.5 92.5 13.936435586
367.5 95. 13.945146592
367.5 97.5 13.955994813
367.5 100. 13.968777857
367.5 102.5 13.983292726
367.5 105. 13.999337771
367.5 107.5 14.016714339
367.5 110. 14.035228162
367.5 112.5 14.0546905
367.5 115. 14.07491909
367.5 117.5 14.095738911
367.5 120. 14.116982791
367.5 122.5 14.138491879
367.5 125. 14.160115999
367.5 127.5 14.181713888
367.5 130. 14.203153356
367.5 132.5 14.224311351
367.5 135. 14.245073959
367.5 137.5 14.265336337
367.5 140. 14.285002595
367.5 142.5 14.303985622
367.5 145. 14.322206879
367.5 147.5 14.339596152
367.5 150. 14.356091269
367.5 152.5 14.371637801
367.5 155. 14.386188734
367.5 157.5 14.399704131
367.5 160. 14.412150774
367.5 162.5 14.423501804
367.5 165. 14.433736349
367.5 167.5 14.442839154
367.5 170. 14.450800208
367.5 172.5 14.457614377
367.5 175. 14.463281041
367.5 177.5 14.467803733
367.5 180. 14.471189794
367.5 182.5 14.473450035
367.5 185. 14.474598408
367.5 187.5 14.474651697
367.5 190. 14.47362921
367.5 192.5 14.471552502
367.5 195. 14.468445095
367.5 197.5 14.464332223
367.5 200. 14.459240593
367.5 202.5 14.453198154
367.5 205. 14.446233887
367.5 207.5 14.438377606
367.5 210. 14.429659778
367.5 212.5 14.420111347
367.5 215. 14.409763587
367.5 217.5 14.398647956
367.5 220. 14.386795963
367.5 222.5 14.374239057
367.5 225. 14.361008516
367.5 227.5 14.347135352
367.5 230. 14.33265023
367.5 232.5 14.317583388
367.5 235. 14.301964572
367.5 237.5 14.28582298
367.5 240. 14.26918721
367.5 242.5 14.252085218
367.5 245. 14.234544283
367.5 247.5 14.216590974
367.5 250. 14.19825113
367.5 252.5 14.179549839
367.5 255. 14.160511424
367.5 257.5 14.141159433
367.5 260. 14.121516635
367.5 262.5 14.101605016
367.5 265. 14.081445778
367.5 267.5 14.061059346
367.5 270. 14.040465375
367.5 272.5 14.019682753
367.5 275. 13.998729614
367.5 277.5 13.977623353
367.5 280. 13.956380636
367.5 282.5 13.935017412
367.5 285. 13.913548935
367.5 287.5 13.891989777
367.5 290. 13.870353846
367.5 292.5 13.8486544
367.5 295. 13.826904073
367.5 297.5 13.805114887
370. 2.5 22.632786788
370. 5. 18.926312506
370. 7.5 16.053471357
370. 10. 15.360446804
370. 12.5 14.946073144
370. 15. 14.708885119
370. 17.5 14.574735314
370. 20. 14.494665721
370. 22.5 14.440995798
370. 25. 14.399595151
370. 27.5 14.3634076
370. 30. 14.328843592
370. 32.5 14.294081114
370. 35. 14.258276905
370. 37.5 14.221173215
370. 40. 14.182878728
370. 42.5 14.143731458
370. 45. 14.104204731
370. 47.5 14.064839288
370. 50. 14.026193552
370. 52.5 13.98880781
370. 55. 13.95317949
370. 57.5 13.919747337
370. 60. 13.888882612
370. 62.5 13.860885648
370. 65. 13.835986345
370. 67.5 13.814347426
370. 70. 13.796069465
370. 72.5 13.781196972
370. 75. 13.76972494
370. 77.5 13.761605471
370. 80. 13.756754202
370. 82.5 13.755056329
370. 85. 13.756372169
370. 87.5 13.760542162
370. 90. 13.767391347
370. 92.5 13.776733298
370. 95. 13.788373561
370. 97.5 13.802112635
370. 100. 13.817748536
370. 102.5 13.835078987
370. 105. 13.853903279
370. 107.5 13.874023846
370. 110. 13.895247579
370. 112.5 13.917386922
370. 115. 13.94026077
370. 117.5 13.963695203
370. 120. 13.987524066
370. 122.5 14.011589418
370. 125. 14.035741874
370. 127.5 14.059840837
370. 130. 14.083754649
370. 132.5 14.107360659
370. 135. 14.130545227
370. 137.5 14.153203661
370. 140. 14.175240106
370. 142.5 14.19656738
370. 145. 14.217106781
370. 147.5 14.236787842
370. 150. 14.255548068
370. 152.5 14.273332646
370. 155. 14.290094128
370. 157.5 14.305792104
370. 160. 14.320392856
370. 162.5 14.333869005
370. 165. 14.346199157
370. 167.5 14.357367531
370. 170. 14.367363605
370. 172.5 14.376181746
370. 175. 14.38382086
370. 177.5 14.390284036
370. 180. 14.395578204
370. 182.5 14.399713803
370. 185. 14.402704455
370. 187.5 14.404566654
370. 190. 14.405319471
370. 192.5 14.404984264
370. 195. 14.403584409
370. 197.5 14.401145043
370. 200. 14.397692825
370. 202.5 14.393255699
370. 205. 14.387862692
370. 207.5 14.381543707
370. 210. 14.37432934
370. 212.5 14.366250715
370. 215. 14.357339316
370. 217.5 14.347626853
370. 220. 14.337145124
370. 222.5 14.325925897
370. 225. 14.3140008
370. 227.5 14.301401226
370. 230. 14.288158244
370. 232.5 14.274302523
370. 235. 14.259864259
370. 237.5 14.24487312
370. 240. 14.229358191
370. 242.5 14.213347931
370. 245. 14.196870132
370. 247.5 14.179951891
370. 250. 14.162619582
370. 252.5 14.144898835
370. 255. 14.126814522
370. 257.5 14.108390744
370. 260. 14.089650825
370. 262.5 14.070617307
370. 265. 14.051311952
370. 267.5 14.03175574
370. 270. 14.011968879
370. 272.5 13.991970809
370. 275. 13.971780213
370. 277.5 13.951415027
370. 280. 13.930892453
370. 282.5 13.910228973
370. 285. 13.889440365
370. 287.5 13.868541718
370. 290. 13.847547448
370. 292.5 13.826471316
370. 295. 13.805326448
370. 297.5 13.784125349
372.5 2.5 21.852370784
372.5 5. 18.104803939
372.5 7.5 15.761695196
372.5 10. 15.094396324
372.5 12.5 14.697577977
372.5 15. 14.471642158
372.5 17.5 14.344240144
372.5 20. 14.268160237
372.5 22.5 14.217003013
372.5 25. 14.177390889
372.5 27.5 14.142671486
372.5 30. 14.109473666
372.5 32.5 14.076099299
372.5 35. 14.041778184
372.5 37.5 14.006295659
372.5 40. 13.969783991
372.5 42.5 13.932591093
372.5 45. 13.89519019
372.5 47.5 13.85811458
372.5 50. 13.821910017
372.5 52.5 13.787100637
372.5 55. 13.754165682
372.5 57.5 13.723524867
372.5 60. 13.695530497
372.5 62.5 13.670464731
372.5 65. 13.648540575
372.5 67.5 13.629905446
372.5 70. 13.614646385
372.5 72.5 13.602796197
372.5 75. 13.594339977
372.5 77.5 13.589221649
372.5 80. 13.58735026
372.5 82.5 13.588605859
372.5 85. 13.592844882
372.5 87.5 13.599905
372.5 90. 13.60960942
372.5 92.5 13.621770672
372.5 95. 13.636193901
372.5 97.5 13.652679717
372.5 100. 13.671026643
372.5 102.5 13.691033205
372.5 105. 13.712499702
372.5 107.5 13.735229709
372.5 110. 13.759031321
372.5 112.5 13.783718202
372.5 115. 13.809110441
372.5 117.5 13.835035246
372.5 120. 13.861327502
372.5 122.5 13.887830201
372.5 125. 13.914394767
372.5 127.5 13.940881286
372.5 130. 13.967158647
372.5 132.5 13.993104612
372.5 135. 14.018605825
372.5 137.5 14.043557752
372.5 140. 14.067864576
372.5 142.5 14.09143905
372.5 145. 14.114202301
372.5 147.5 14.136083606
372.5 150. 14.15702014
372.5 152.5 14.176956691
372.5 155. 14.195845361
372.5 157.5 14.213645246
372.5 160. 14.230322104
372.5 162.5 14.245848011
372.5 165. 14.260201014
372.5 167.5 14.273364777
372.5 170. 14.285328221
372.5 172.5 14.296085177
372.5 175. 14.305634032
372.5 177.5 14.313977382
372.5 180. 14.321121698
372.5 182.5 14.327076993
372.5 185. 14.331856502
372.5 187.5 14.33547638
372.5 190. 14.337955395
372.5 192.5 14.339314655
372.5 195. 14.339577329
372.5 197.5 14.338768398
372.5 200. 14.336914408
372.5 202.5 14.334043242
372.5 205. 14.330183908
372.5 207.5 14.325366339
372.5 210. 14.319621203
372.5 212.5 14.312979737
372.5 215. 14.305473582
372.5 217.5 14.29713464
372.5 220. 14.287994939
372.5 222.5 14.278086511
372.5 225. 14.267441281
372.5 227.5 14.256090967
372.5 230. 14.244066992
372.5 232.5 14.231400401
372.5 235. 14.218121794
372.5 237.5 14.204261259
372.5 240. 14.189848324
372.5 242.5 14.174911902
372.5 245. 14.159480259
372.5 247.5 14.143580975
372.5 250. 14.127240919
372.5 252.5 14.110486224
372.5 255. 14.093342274
372.5 257.5 14.075833687
372.5 260. 14.057984308
372.5 262.5 14.039817202
372.5 265. 14.021354656
372.5 267.5 14.002618178
372.5 270. 13.9836285
372.5 272.5 13.964405584
372.5 275. 13.944968636
372.5 277.5 13.925336107
372.5 280. 13.905525714
372.5 282.5 13.885554447
372.5 285. 13.865438584
372.5 287.5 13.845193712
372.5 290. 13.824834735
372.5 292.5 13.804375897
372.5 295. 13.783830799
372.5 297.5 13.763212412
375. 2.5 21.088095281
375. 5. 17.293220076
375. 7.5 15.481752216
375. 10. 14.838821274
375. 12.5 14.458570407
375. 15. 14.24318897
375. 17.5 14.122080909
375. 20. 14.049713283
375. 22.5 14.000897089
375. 25. 13.962957738
375. 27.5 13.92961803
375. 30. 13.897709763
375. 32.5 13.865650232
375. 35. 13.832737553
375. 37.5 13.798797427
375. 40. 13.763984156
375. 42.5 13.728654723
375. 45. 13.693281901
375. 47.5 13.658391531
375. 50. 13.624516936
375. 52.5 13.592166513
375. 55. 13.561801873
375. 57.5 13.53382433
375. 60. 13.508567922
375. 62.5 13.486297342
375. 65. 13.467209393
375. 67.5 13.451436858
375. 70. 13.439053871
375. 72.5 13.43008211
375. 75. 13.424497289
375. 77.5 13.422235612
375. 80. 13.423199939
375. 82.5 13.427265516
375. 85. 13.434285196
375. 87.5 13.444094128
375. 90. 13.456513899
375. 92.5 13.471356166
375. 95. 13.488425818
375. 97.5 13.507523693
375. 100. 13.528448922
375. 102.5 13.551000912
375. 105. 13.57498104
375. 107.5 13.600194075
375. 110. 13.626449368
375. 112.5 13.653561844
375. 115. 13.68135282
375. 117.5 13.709650667
375. 120. 13.738291339
375. 122.5 13.767118789
375. 125. 13.795985276
375. 127.5 13.82475159
375. 130. 13.853287188
375. 132.5 13.881470267
375. 135. 13.909187769
375. 137.5 13.936335332
375. 140. 13.962817193
375. 142.5 13.988546041
375. 145. 14.013442844
375. 147.5 14.037436625
375. 150. 14.060464225
375. 152.5 14.082470029
375. 155. 14.103405681
375. 157.5 14.123229769
375. 160. 14.141907512
375. 162.5 14.15941042
375. 165. 14.17571596
375. 167.5 14.190807208
375. 170. 14.204672502
375. 172.5 14.217305101
375. 175. 14.228702834
375. 177.5 14.238867766
375. 180. 14.247805863
375. 182.5 14.255526667
375. 185. 14.262042983
375. 187.5 14.267370569
375. 190. 14.271527846
375. 192.5 14.274535615
375. 195. 14.276416786
375. 197.5 14.277196128
375. 200. 14.276900019
375. 202.5 14.275556223
375. 205. 14.273193677
375. 207.5 14.269842283
375. 210. 14.265532728
375. 212.5 14.260296306
375. 215. 14.254164758
375. 217.5 14.247170126
375. 220. 14.239344612
375. 222.5 14.23072046
375. 225. 14.221329838
375. 227.5 14.211204741
375. 230. 14.200376894
375. 232.5 14.188877672
375. 235. 14.176738029
375. 237.5 14.16398843
375. 240. 14.150658796
375. 242.5 14.136778458
375. 245. 14.12237611
375. 247.5 14.107479774
375. 250. 14.092116777
375. 252.5 14.076313718
375. 255. 14.060096455
375. 257.5 14.043490088
375. 260. 14.026518949
375. 262.5 14.009206596
375. 265. 13.99157581
375. 267.5 13.973648595
375. 270. 13.95544618
375. 272.5 13.936989024
375. 275. 13.918296826
375. 277.5 13.899388531
375. 280. 13.880282345
375. 282.5 13.860995742
375. 285. 13.841545483
375. 287.5 13.821947628
375. 290. 13.802217553
375. 292.5 13.782369965
375. 295. 13.76241892
375. 297.5 13.74237784
377.5 2.5 20.338304966
377.5 5. 16.489276475
377.5 7.5 15.212911137
377.5 10. 14.593086074
377.5 12.5 14.22848394
377.5 15. 14.023010679
377.5 17.5 13.907779153
377.5 20. 13.838869948
377.5 22.5 13.792237922
377.5 25. 13.755865469
377.5 27.5 13.723824409
377.5 30. 13.693135395
377.5 32.5 13.662323473
377.5 35. 13.630750763
377.5 37.5 13.598280847
377.5 40. 13.565088632
377.5 42.5 13.531539399
377.5 45. 13.498105123
377.5 47.5 13.465304161
377.5 50. 13.433657589
377.5 52.5 13.403658433
377.5 55. 13.375751149
377.5 57.5 13.35031922
377.5 60. 13.327679033
377.5 62.5 13.308078445
377.5 65. 13.291698689
377.5 67.5 13.27865852
377.5 70. 13.269019737
377.5 72.5 13.262793412
377.5 75. 13.259946354
377.5 77.5 13.260407471
377.5 80. 13.264073802
377.5 82.5 13.27081611
377.5 85. 13.280483942
377.5 87.5 13.292910155
377.5 90. 13.30791491
377.5 92.5 13.325309159
377.5 95. 13.344897667
377.5 97.5 13.366481618
377.5 100. 13.389860842
377.5 102.5 13.41483571
377.5 105. 13.441208743
377.5 107.5 13.46878596
377.5 110. 13.497378018
377.5 112.5 13.52680115
377.5 115. 13.556877941
377.5 117.5 13.587437958
377.5 120. 13.618318262
377.5 122.5 13.649363794
377.5 125. 13.680427682
377.5 127.5 13.711371446
377.5 130. 13.742065138
377.5 132.5 13.772387414
377.5 135. 13.802225536
377.5 137.5 13.831475337
377.5 140. 13.860041121
377.5 142.5 13.887835535
377.5 145. 13.914779393
377.5 147.5 13.940801476
377.5 150. 13.965838297
377.5 152.5 13.989833839
377.5 155. 14.012739286
377.5 157.5 14.034512714
377.5 160. 14.055118792
377.5 162.5 14.074528452
377.5 165. 14.092718562
377.5 167.5 14.109671591
377.5 170. 14.125375271
377.5 172.5 14.139822258
377.5 175. 14.153009795
377.5 177.5 14.164939381
377.5 180. 14.175616441
377.5 182.5 14.185050007
377.5 185. 14.193252409
377.5 187.5 14.200238969
377.5 190. 14.206027711
377.5 192.5 14.210639084
377.5 195. 14.214095691
377.5 197.5 14.216422035
377.5 200. 14.21764428
377.5 202.5 14.21779002
377.5 205. 14.216888065
377.5 207.5 14.214968238
377.5 210. 14.21206119
377.5 212.5 14.208198221
377.5 215. 14.203411122
377.5 217.5 14.197732019
377.5 220. 14.191193243
377.5 222.5 14.183827197
377.5 225. 14.175666246
377.5 227.5 14.166742609
377.5 230. 14.157088268
377.5 232.5 14.146734883
377.5 235. 14.135713716
377.5 237.5 14.124055564
377.5 240. 14.111790702
377.5 242.5 14.098948833
377.5 245. 14.085559039
377.5 247.5 14.071649751
377.5 250. 14.05724871
377.5 252.5 14.042382947
377.5 255. 14.027078759
377.5 257.5 14.011361694
377.5 260. 13.99525654
377.5 262.5 13.978787316
377.5 265. 13.961977266
377.5 267.5 13.944848861
377.5 270. 13.927423801
377.5 272.5 13.909723015
377.5 275. 13.891766671
377.5 277.5 13.873574182
377.5 280. 13.855164219
377.5 282.5 13.836554721
377.5 285. 13.817762908
377.5 287.5 13.798805295
377.5 290. 13.779697707
377.5 292.5 13.760455299
377.5 295. 13.741092564
377.5 297.5 13.721623359
380. 2.5 19.60140138
380. 5. 15.940188369
380. 7.5 14.954500664
380. 10. 14.356606347
380. 12.5 14.006797235
380. 15. 13.810633072
380. 17.5 13.700893715
380. 20. 13.635210299
380. 22.5 13.590618891
380. 25. 13.555716338
380. 27.5 13.524899551
380. 30. 13.495365221
380. 32.5 13.465739168
380. 35. 13.435443587
380. 37.5 13.40437767
380. 40. 13.372735613
380. 42.5 13.340890261
380. 45. 13.309312463
380. 47.5 13.278513028
380. 50. 13.249000944
380. 52.5 13.221254174
380. 55. 13.195700448
380. 57.5 13.17270592
380. 60. 13.152569878
380. 62.5 13.135523915
380. 65. 13.121734264
380. 67.5 13.111306205
380. 70. 13.104289721
380. 72.5 13.10068576
380. 75. 13.10045266
380. 77.5 13.103512417
380. 80. 13.109756595
380. 82.5 13.119051767
380. 85. 13.131244427
380. 87.5 13.14616536
380. 90. 13.163633483
380. 92.5 13.183459194
380. 95. 13.205447269
380. 97.5 13.229399342
380. 100. 13.255116036
380. 102.5 13.282398763
380. 105. 13.311051251
380. 107.5 13.340880833
380. 110. 13.371699522
380. 112.5 13.4033249
380. 115. 13.435580864
380. 117.5 13.46829822
380. 120. 13.501315168
380. 122.5 13.534477676
380. 125. 13.56763977
380. 127.5 13.600663735
380. 130. 13.63342025
380. 132.5 13.665788455
380. 135. 13.697655963
380. 137.5 13.728918824
380. 140. 13.759481434
380. 142.5 13.789256415
380. 145. 13.81816445
380. 147.5 13.846134089
380. 150. 13.873101527
380. 152.5 13.899010357
380. 155. 13.923811303
380. 157.5 13.947461933
380. 160. 13.96992636
380. 162.5 13.991174932
380. 165. 14.011183908
380. 167.5 14.029935136
380. 170. 14.047415722
380. 172.5 14.063617699
380. 175. 14.078537699
380. 177.5 14.092176625
380. 180. 14.104539333
380. 182.5 14.115634311
380. 185. 14.125473377
380. 187.5 14.134071379
380. 190. 14.141445904
380. 192.5 14.147617007
380. 195. 14.152606937
380. 197.5 14.156439892
380. 200. 14.159141772
380. 202.5 14.160739953
380. 205. 14.161263072
380. 207.5 14.160740826
380. 210. 14.15920378
380. 212.5 14.156683193
380. 215. 14.153210856
380. 217.5 14.148818935
380. 220. 14.143539838
380. 222.5 14.137406082
380. 225. 14.130450181
380. 227.5 14.122704535
380. 230. 14.114201337
380. 232.5 14.104972487
380. 235. 14.095049513
380. 237.5 14.084463502
380. 240. 14.073245043
380. 242.5 14.06142417
380. 245. 14.049030317
380. 247.5 14.036092281
380. 250. 14.022638188
380. 252.5 14.008695461
380. 255. 13.994290804
380. 257.5 13.979450181
380. 260. 13.964198803
380. 262.5 13.948561119
380. 265. 13.932560809
380. 267.5 13.916220785
380. 270. 13.899563188
380. 272.5 13.88260939
380. 275. 13.865380005
380. 277.5 13.847894891
380. 280. 13.830173162
380. 282.5 13.812233198
380. 285. 13.794092658
380. 287.5 13.775768493
380. 290. 13.75727696
380. 292.5 13.73863364
380. 295. 13.719853449
380. 297.5 13.700950661
382.5 2.5 18.875824452
382.5 5. 15.661378092
382.5 7.5 14.70590337
382.5 10. 14.128843796
382.5 12.5 13.793029653
382.5 15. 13.605618602
382.5 17.5 13.501017096
382.5 20. 13.438346011
382.5 22.5 13.395663653
382.5 25. 13.362141999
382.5 27.5 13.332481141
382.5 30. 13.304042122
382.5 32.5 13.275545188
382.5 35. 13.246469025
382.5 37.5 13.216746352
382.5 40. 13.186589428
382.5 42.5 13.156377976
382.5 45. 13.126581382
382.5 47.5 13.097702837
382.5 50. 13.070239359
382.5 52.5 13.044654113
382.5 55. 13.021358475
382.5 57.5 13.000701723
382.5 60. 12.982966539
382.5 62.5 12.968368772
382.5 65. 12.957060174
382.5 67.5 12.949133051
382.5 70. 12.944626047
382.5 72.5 12.943530424
382.5 75. 12.945796451
382.5 77.5 12.951339568
382.5 80. 12.960046178
382.5 82.5 12.971778941
382.5 85. 12.986381533
382.5 87.5 13.003682867
382.5 90. 13.023500789
382.5 92.5 13.04564529
382.5 95. 13.069921276
382.5 97.5 13.096130938
382.5 100. 13.124075777
382.5 102.5 13.153558321
382.5 105. 13.184383575
382.5 107.5 13.21636024
382.5 110. 13.249301732
382.5 112.5 13.283027037
382.5 115. 13.317361403
382.5 117.5 13.352136915
382.5 120. 13.387192952
382.5 122.5 13.422376548
382.5 125. 13.457542661
382.5 127.5 13.492554378
382.5 130. 13.527283036
382.5 132.5 13.561608294
382.5 135. 13.595418146
382.5 137.5 13.628608887
382.5 140. 13.661085034
382.5 142.5 13.69275921
382.5 145. 13.723551985
382.5 147.5 13.753391699
382.5 150. 13.782214247
382.5 152.5 13.809962842
382.5 155. 13.83658776
382.5 157.5 13.862046065
382.5 160. 13.886301319
382.5 162.5 13.909323281
382.5 165. 13.931087597
382.5 167.5 13.951575487
382.5 170. 13.970773415
382.5 172.5 13.988672779
382.5 175. 14.005269578
382.5 177.5 14.0205641
382.5 180. 14.034560602
382.5 182.5 14.047267002
382.5 185. 14.058694575
382.5 187.5 14.06885766
382.5 190. 14.077773374
382.5 192.5 14.085461338
382.5 195. 14.091943413
382.5 197.5 14.097243445
382.5 200. 14.101387032
382.5 202.5 14.104401288
382.5 205. 14.106314635
382.5 207.5 14.107156597
382.5 210. 14.106957611
382.5 212.5 14.10574885
382.5 215. 14.103562057
382.5 217.5 14.100429396
382.5 220. 14.096383306
382.5 222.5 14.091456376
382.5 225. 14.085681222
382.5 227.5 14.079090385
382.5 230. 14.071716225
382.5 232.5 14.06359084
382.5 235. 14.054745983
382.5 237.5 14.045212993
382.5 240. 14.03502273
382.5 242.5 14.024205525
382.5 245. 14.012791125
382.5 247.5 14.00080866
382.5 250. 13.9882866
382.5 252.5 13.975252732
382.5 255. 13.961734132
382.5 257.5 13.94775715
382.5 260. 13.933347387
382.5 262.5 13.918529696
382.5 265. 13.903328163
382.5 267.5 13.887766112
382.5 270. 13.871866101
382.5 272.5 13.855649921
382.5 275. 13.839138606
382.5 277.5 13.822352436
382.5 280. 13.805310946
382.5 282.5 13.788032938
382.5 285. 13.770536488
382.5 287.5 13.752838963
382.5 290. 13.734957034
382.5 292.5 13.716906691
382.5 295. 13.698703256
382.5 297.5 13.680361402
385. 2.5 18.1600335
385. 5. 15.393253068
385. 7.5 14.466550325
385. 10. 13.909301697
385. 12.5 13.586737319
385. 15. 13.407562867
385. 17.5 13.307772242
385. 20. 13.247917372
385. 22.5 13.207023307
385. 25. 13.174800772
385. 27.5 13.146232958
385. 30. 13.118834605
385. 32.5 13.091414593
385. 35. 13.063504826
385. 37.5 13.035069629
385. 40. 13.006338189
385. 42.5 12.977696445
385. 45. 12.949611993
385. 47.5 12.922580312
385. 50. 12.897086537
385. 52.5 12.87357926
385. 55. 12.852453833
385. 57.5 12.834043057
385. 60. 12.818613456
385. 62.5 12.806365603
385. 65. 12.797437242
385. 67.5 12.791908166
385. 70. 12.789806113
385. 72.5 12.791113069
385. 75. 12.795771598
385. 77.5 12.803690916
385. 80. 12.814752557
385. 82.5 12.828815521
385. 85. 12.845720886
385. 87.5 12.865295883
385. 90. 12.887357448
385. 92.5 12.9117153
385. 95. 12.938174593
385. 97.5 12.96653817
385. 100. 12.996608499
385. 102.5 13.028189294
385. 105. 13.0610869
385. 107.5 13.095111441
385. 110. 13.130077793
385. 112.5 13.165806385
385. 115. 13.202123866
385. 117.5 13.238863639
385. 120. 13.275866305
385. 122.5 13.312979998
385. 125. 13.350060652
385. 127.5 13.38697219
385. 130. 13.423586643
385. 132.5 13.459784226
385. 135. 13.495453346
385. 137.5 13.530490578
385. 140. 13.564800589
385. 142.5 13.598296028
385. 145. 13.630897383
385. 147.5 13.662532806
385. 150. 13.693137911
385. 152.5 13.72265555
385. 155. 13.751035564
385. 157.5 13.778234523
385. 160. 13.804215444
385. 162.5 13.828947503
385. 165. 13.852405733
385. 167.5 13.874570718
385. 170. 13.895428279
385. 172.5 13.914969162
385. 175. 13.933188722
385. 177.5 13.950086613
385. 180. 13.965666473
385. 182.5 13.979935626
385. 185. 13.992904779
385. 187.5 14.004587734
385. 190. 14.015001106
385. 192.5 14.024164049
385. 195. 14.032097999
385. 197.5 14.038826418
385. 200. 14.044374561
385. 202.5 14.048769244
385. 205. 14.052038632
385. 207.5 14.054212035
385. 210. 14.055319722
385. 212.5 14.055392737
385. 215. 14.054462736
385. 217.5 14.052561837
385. 220. 14.049722469
385. 222.5 14.045977249
385. 225. 14.041358859
385. 227.5 14.035899934
385. 230. 14.029632964
385. 232.5 14.022590206
385. 235. 14.0148036
385. 237.5 14.006304694
385. 240. 13.997124589
385. 242.5 13.987293869
385. 245. 13.976842565
385. 247.5 13.965800099
385. 250. 13.954195258
385. 252.5 13.942056157
385. 255. 13.929410215
385. 257.5 13.916284132
385. 260. 13.902703877
385. 262.5 13.888694672
385. 265. 13.874280986
385. 267.5 13.859486528
385. 270. 13.844334245
385. 272.5 13.828846325
385. 275. 13.813044198
385. 277.5 13.796948545
385. 280. 13.780579299
385. 282.5 13.763955661
385. 285. 13.747096107
385. 287.5 13.730018401
385. 290. 13.71273961
385. 292.5 13.695276114
385. 295. 13.677643625
385. 297.5 13.659857201
387.5 2.5 17.452486965
387.5 5. 15.135192232
387.5 7.5 14.235916365
387.5 10. 13.697520917
387.5 12.5 13.387509639
387.5 15. 13.216091487
387.5 17.5 13.120809698
387.5 20. 13.063590638
387.5 22.5 13.024373876
387.5 25. 12.993375211
387.5 27.5 12.965842519
387.5 30. 12.939434496
387.5 32.5 12.913043373
387.5 35. 12.886251275
387.5 37.5 12.859052365
387.5 40. 12.831691686
387.5 42.5 12.804560768
387.5 45. 12.778125084
387.5 47.5 12.75287229
387.5 50. 12.729275697
387.5 52.5 12.707769511
387.5 55. 12.68873335
387.5 57.5 12.672483894
387.5 60. 12.659271912
387.5 62.5 12.64928313
387.5 65. 12.642641712
387.5 67.5 12.639415363
387.5 70. 12.639621316
387.5 72.5 12.643232651
387.5 75. 12.650184571
387.5 77.5 12.660380374
387.5 80. 12.673696994
387.5 82.5 12.689990008
387.5 85. 12.709098103
387.5 87.5 12.730847004
387.5 90. 12.755052887
387.5 92.5 12.78152533
387.5 95. 12.81006984
387.5 97.5 12.840490011
387.5 100. 12.872589353
387.5 102.5 12.906172841
387.5 105. 12.941048217
387.5 107.5 12.977027087
387.5 110. 13.013925834
387.5 112.5 13.051566381
387.5 115. 13.089776816
387.5 117.5 13.128391908
387.5 120. 13.167253516
387.5 122.5 13.206210919
387.5 125. 13.245121065
387.5 127.5 13.283848749
387.5 130. 13.322266738
387.5 132.5 13.360255837
387.5 135. 13.397704905
387.5 137.5 13.434510829
387.5 140. 13.47057846
387.5 142.5 13.505820506
387.5 145. 13.540157401
387.5 147.5 13.573517135
387.5 150. 13.605835066
387.5 152.5 13.637053703
387.5 155. 13.667122474
387.5 157.5 13.695997467
387.5 160. 13.723641168
387.5 162.5 13.750022175
387.5 165. 13.775114913
387.5 167.5 13.79889933
387.5 170. 13.821360599
387.5 172.5 13.842488812
387.5 175. 13.862278669
387.5 177.5 13.880729174
387.5 180. 13.897843334
387.5 182.5 13.913627858
387.5 185. 13.928092863
387.5 187.5 13.94125159
387.5 190. 13.953120125
387.5 192.5 13.963717127
387.5 195. 13.973063577
387.5 197.5 13.981182519
387.5 200. 13.988098832
387.5 202.5 13.993838997
387.5 205. 13.998430886
387.5 207.5 14.001903562
387.5 210. 14.004287083
387.5 212.5 14.005612327
387.5 215. 14.005910826
387.5 217.5 14.005214609
387.5 220. 14.003556061
387.5 222.5 14.000967785
387.5 225. 13.997482489
387.5 227.5 13.993132867
387.5 230. 13.987951499
387.5 232.5 13.981970763
387.5 235. 13.975222748
387.5 237.5 13.96773918
387.5 240. 13.959551357
387.5 242.5 13.950690091
387.5 245. 13.941185653
387.5 247.5 13.931067733
387.5 250. 13.920365397
387.5 252.5 13.909107059
387.5 255. 13.897320447
387.5 257.5 13.885032589
387.5 260. 13.872269786
387.5 262.5 13.859057608
387.5 265. 13.845420874
387.5 267.5 13.831383656
387.5 270. 13.816969266
387.5 272.5 13.802200264
387.5 275. 13.787098455
387.5 277.5 13.771684894
387.5 280. 13.755979895
387.5 282.5 13.740003039
387.5 285. 13.72377318
387.5 287.5 13.707308463
387.5 290. 13.690626328
387.5 292.5 13.673743534
387.5 295. 13.656676164
387.5 297.5 13.639439646
390. 2.5 16.75162
390. 5. 14.886622579
390. 7.5 14.013515909
390. 10. 13.49307639
390. 12.5 13.194966216
390. 15. 13.030857327
390. 17.5 12.939805078
390. 20. 12.885055675
390. 22.5 12.847414066
390. 25. 12.817569946
390. 27.5 12.791018964
390. 30. 12.765554877
390. 32.5 12.740148432
390. 35. 12.714429229
390. 37.5 12.688419624
390. 40. 12.662379517
390. 42.5 12.63670542
390. 45. 12.611860351
390. 47.5 12.588324017
390. 50. 12.566557932
390. 52.5 12.546982075
390. 55. 12.529960577
390. 57.5 12.515794319
390. 60. 12.50471868
390. 62.5 12.496904926
390. 65. 12.492464039
390. 67.5 12.49145202
390. 70. 12.493875972
390. 72.5 12.499700415
390. 75. 12.508853502
390. 77.5 12.521232902
390. 80. 12.536711198
390. 82.5 12.555140769
390. 85. 12.5763581
390. 87.5 12.600187576
390. 90. 12.626444756
390. 92.5 12.654939195
390. 95. 12.685476861
390. 97.5 12.717862184
390. 100. 12.751899797
390. 102.5 12.787395997
390. 105. 12.824159988
390. 107.5 12.862004908
390. 110. 12.900748699
390. 112.5 12.940214821
390. 115. 12.980232848
390. 117.5 13.020638954
390. 120. 13.0612763
390. 122.5 13.10199535
390. 125. 13.142654103
390. 127.5 13.183118271
390. 130. 13.223261394
390. 132.5 13.262964906
390. 135. 13.302118153
390. 137.5 13.340618375
390. 140. 13.37837064
390. 142.5 13.41528775
390. 145. 13.451290114
390. 147.5 13.486305591
390. 150. 13.52026931
390. 152.5 13.553123463
390. 155. 13.584817082
390. 157.5 13.615305795
390. 160. 13.644551567
390. 162.5 13.672522434
390. 165. 13.699192217
390. 167.5 13.724540237
390. 170. 13.74855102
390. 172.5 13.771213996
390. 175. 13.792523208
390. 177.5 13.812477002
390. 180. 13.831077741
390. 182.5 13.848331503
390. 185. 13.864247799
390. 187.5 13.878839288
390. 190. 13.892121503
390. 192.5 13.904112586
390. 195. 13.914833033
390. 197.5 13.924305443
390. 200. 13.932554288
390. 202.5 13.939605682
390. 205. 13.945487174
390. 207.5 13.950227541
390. 210. 13.953856598
390. 212.5 13.956405022
390. 215. 13.957904182
390. 217.5 13.958385986
390. 220. 13.957882734
390. 222.5 13.956426982
390. 225. 13.954051427
390. 227.5 13.950788783
390. 230. 13.946671687
390. 232.5 13.941732601
390. 235. 13.936003728
390. 237.5 13.929516937
390. 240. 13.922303692
390. 242.5 13.914394994
390. 245. 13.905821329
390. 247.5 13.896612617
390. 250. 13.886798175
390. 252.5 13.876406684
390. 255. 13.865466156
390. 257.5 13.854003912
390. 260. 13.842046564
390. 262.5 13.829619997
390. 265. 13.816749362
390. 267.5 13.803459062
390. 270. 13.789772755
390. 272.5 13.775713346
390. 275. 13.761302994
390. 277.5 13.746563109
390. 280. 13.731514365
390. 282.5 13.716176699
390. 285. 13.70056933
390. 287.5 13.684710759
390. 290. 13.66861879
390. 292.5 13.652310537
390. 295. 13.635802442
390. 297.5 13.619110285
392.5 2.5 16.07089179
392.5 5. 14.647014531
392.5 7.5 13.798899259
392.5 10. 13.295573981
392.5 12.5 13.008754094
392.5 15. 12.851538033
392.5 17.5 12.764456809
392.5 20. 12.712023855
392.5 22.5 12.675863268
392.5 25. 12.647109747
392.5 27.5 12.621491184
392.5 30. 12.596928248
392.5 32.5 12.572465788
392.5 35. 12.547778345
392.5 37.5 12.52291495
392.5 40. 12.498149404
392.5 42.5 12.473882619
392.5 45. 12.450574819
392.5 47.5 12.428697617
392.5 50. 12.408700736
392.5 52.5 12.390990054
392.5 55. 12.375914432
392.5 57.5 12.363759238
392.5 60. 12.354744791
392.5 62.5 12.349028253
392.5 65. 12.346707785
392.5 67.5 12.347828048
392.5 70. 12.352386353
392.5 72.5 12.360338982
392.5 75. 12.371607337
392.5 77.5 12.386083716
392.5 80. 12.403636593
392.5 82.5 12.424115351
392.5 85. 12.447354457
392.5 87.5 12.47317711
392.5 90. 12.501398383
392.5 92.5 12.531827926
392.5 95. 12.564272265
392.5 97.5 12.59853675
392.5 100. 12.634427208
392.5 102.5 12.671751327
392.5 105. 12.710319825
392.5 107.5 12.749947428
392.5 110. 12.790453681
392.5 112.5 12.831663629
392.5 115. 12.873408374
392.5 117.5 12.915525536
392.5 120. 12.957859622
392.5 122.5 13.000262319
392.5 125. 13.04259272
392.5 127.5 13.084717492
392.5 130. 13.126510988
392.5 132.5 13.167855311
392.5 135. 13.208640336
392.5 137.5 13.248763689
392.5 140. 13.288130695
392.5 142.5 13.326654284
392.5 145. 13.364254875
392.5 147.5 13.400860227
392.5 150. 13.436405269
392.5 152.5 13.470831903
392.5 155. 13.504088789
392.5 157.5 13.536131114
392.5 160. 13.566920345
392.5 162.5 13.596423966
392.5 165. 13.624615207
392.5 167.5 13.65147277
392.5 170. 13.676980535
392.5 172.5 13.701127278
392.5 175. 13.723906378
392.5 177.5 13.745315521
392.5 180. 13.765356414
392.5 182.5 13.784034497
392.5 185. 13.801358658
392.5 187.5 13.817340958
392.5 190. 13.83199636
392.5 192.5 13.845342465
392.5 195. 13.857399261
392.5 197.5 13.868188877
392.5 200. 13.877735351
392.5 202.5 13.886064403
392.5 205. 13.893203226
392.5 207.5 13.899180281
392.5 210. 13.904025109
392.5 212.5 13.907768154
392.5 215. 13.910440588
392.5 217.5 13.912074164
392.5 220. 13.912701061
392.5 222.5 13.912353758
392.5 225. 13.911064901
392.5 227.5 13.908867196
392.5 230. 13.9057933
392.5 232.5 13.901875726
392.5 235. 13.897146758
392.5 237.5 13.891638372
392.5 240. 13.885382169
392.5 242.5 13.878409308
392.5 245. 13.870750454
392.5 247.5 13.862435731
392.5 250. 13.853494677
392.5 252.5 13.84395621
392.5 255. 13.833848597
392.5 257.5 13.823199427
392.5 260. 13.812035593
392.5 262.5 13.800383274
392.5 265. 13.788267922
392.5 267.5 13.775714253
392.5 270. 13.762746243
392.5 272.5 13.749387124
392.5 275. 13.735659383
392.5 277.5 13.721584768
392.5 280. 13.707184288
392.5 282.5 13.692478223
392.5 285. 13.677486132
392.5 287.5 13.662226861
392.5 290. 13.646718555
392.5 292.5 13.630978671
392.5 295. 13.615023991
392.5 297.5 13.598870636
395. 2.5 15.804127231
395. 5. 14.415877837
395. 7.5 13.591649301
395. 10. 13.1046477
395. 12.5 12.82854531
395. 15. 12.677833823
395. 17.5 12.59448412
395. 20. 12.544226185
395. 22.5 12.509459768
395. 25. 12.481737797
395. 27.5 12.45700613
395. 30. 12.433304884
395. 32.5 12.40974896
395. 35. 12.386055511
395. 37.5 12.362298819
395. 40. 12.33876569
395. 42.5 12.315860858
395. 45. 12.294041415
395. 47.5 12.273770716
395. 50. 12.255486678
395. 52.5 12.239581173
395. 55. 12.226387981
395. 57.5 12.216177213
395. 60. 12.209154426
395. 62.5 12.205463005
395. 65. 12.205188629
395. 67.5 12.208364945
395. 70. 12.214979797
395. 72.5 12.224981524
395. 75. 12.238285053
395. 77.5 12.254777563
395. 80. 12.274323635
395. 82.5 12.296769853
395. 85. 12.321948834
395. 87.5 12.349682738
395. 90. 12.379786279
395. 92.5 12.412069309
395. 95. 12.446339004
395. 97.5 12.482401716
395. 100. 12.520064534
395. 102.5 12.559136598
395. 105. 12.599430198
395. 107.5 12.640761694
395. 110. 12.682952282
395. 112.5 12.725828636
395. 115. 12.769223428
395. 117.5 12.812975766
395. 120. 12.856931542
395. 122.5 12.900943707
395. 125. 12.94487249
395. 127.5 12.988585551
395. 130. 13.031958098
395. 132.5 13.074872944
395. 135. 13.11722053
395. 137.5 13.15889891
395. 140. 13.199813701
395. 142.5 13.239877999
395. 145. 13.279012268
395. 147.5 13.317144202
395. 150. 13.354208559
395. 152.5 13.39014698
395. 155. 13.424907781
395. 157.5 13.458445732
395. 160. 13.490721819
395. 162.5 13.521702993
395. 165. 13.55136191
395. 167.5 13.579676658
395. 170. 13.606630486
395. 172.5 13.632211517
395. 175. 13.656412467
395. 177.5 13.679230359
395. 180. 13.700666243
395. 182.5 13.72072491
395. 185. 13.739414616
395. 187.5 13.75674681
395. 190. 13.772735867
395. 192.5 13.787398833
395. 195. 13.800755166
395. 197.5 13.812826504
395. 200. 13.823636425
395. 202.5 13.83321023
395. 205. 13.841574729
395. 207.5 13.848758041
395. 210. 13.854789404
395. 212.5 13.859698994
395. 215. 13.86351776
395. 217.5 13.866277265
395. 220. 13.868009541
395. 222.5 13.868746951
395. 225. 13.868522065
395. 227.5 13.867367543
395. 230. 13.865316032
395. 232.5 13.862400063
395. 235. 13.858651972
395. 237.5 13.854103811
395. 240. 13.848787285
395. 242.5 13.84273368
395. 245. 13.835973814
395. 247.5 13.828537982
395. 250. 13.820455916
395. 252.5 13.811756743
395. 255. 13.802468958
395. 257.5 13.792620392
395. 260. 13.782238193
395. 262.5 13.771348809
395. 265. 13.759977969
395. 267.5 13.748150678
395. 270. 13.735891209
395. 272.5 13.723223097
395. 275. 13.710169139
395. 277.5 13.696751396
395. 280. 13.682991198
395. 282.5 13.668909146
395. 285. 13.654525121
395. 287.5 13.639858297
395. 290. 13.624927144
395. 292.5 13.609749446
395. 295. 13.59434231
395. 297.5 13.57872218
397.5 2.5 15.546942739
397.5 5. 14.192757927
397.5 7.5 13.391378581
397.5 10. 12.919957216
397.5 12.5 12.654034701
397.5 15. 12.509465519
397.5 17.5 12.429625241
397.5 20. 12.381411622
397.5 22.5 12.347959147
397.5 25. 12.321214146
397.5 27.5 12.297327304
397.5 30. 12.274451348
397.5 32.5 12.251767514
397.5 35. 12.229033415
397.5 37.5 12.206347256
397.5 40. 12.184007982
397.5 42.5 12.162423588
397.5 45. 12.142047689
397.5 47.5 12.123335204
397.5 50. 12.106712203
397.5 52.5 12.092556626
397.5 55. 12.081187334
397.5 57.5 12.072859406
397.5 60. 12.067763913
397.5 62.5 12.066030761
397.5 65. 12.067733457
397.5 67.5 12.072894947
397.5 70. 12.081493901
397.5 72.5 12.093471002
397.5 75. 12.108734956
397.5 77.5 12.127168053
397.5 80. 12.148631195
397.5 82.5 12.172968348
397.5 85. 12.200010438
397.5 87.5 12.229578722
397.5 90. 12.261487679
397.5 92.5 12.295547462
397.5 95. 12.331565986
397.5 97.5 12.369350679
397.5 100. 12.408709962
397.5 102.5 12.449454485
397.5 105. 12.491398159
397.5 107.5 12.534359028
397.5 110. 12.578159986
397.5 112.5 12.622629374
397.5 115. 12.667601478
397.5 117.5 12.712916935
397.5 120. 12.75842306
397.5 122.5 12.80397411
397.5 125. 12.849431486
397.5 127.5 12.894663887
397.5 130. 12.939547413
397.5 132.5 12.983965625
397.5 135. 13.027809574
397.5 137.5 13.070977779
397.5 140. 13.11337619
397.5 142.5 13.154918105
397.5 145. 13.19552407
397.5 147.5 13.235121747
397.5 150. 13.273645759
397.5 152.5 13.311037514
397.5 155. 13.347245013
397.5 157.5 13.382222633
397.5 160. 13.415930905
397.5 162.5 13.448336265
397.5 165. 13.479410811
397.5 167.5 13.509132035
397.5 170. 13.53748256
397.5 172.5 13.564449865
397.5 175. 13.590026008
397.5 177.5 13.614207353
397.5 180. 13.636994286
397.5 182.5 13.658390946
397.5 185. 13.678404951
397.5 187.5 13.697047127
397.5 190. 13.714331252
397.5 192.5 13.730273794
397.5 195. 13.744893671
397.5 197.5 13.758212005
397.5 200. 13.770251899
397.5 202.5 13.781038208
397.5 205. 13.790597338
397.5 207.5 13.798957037
397.5 210. 13.806146213
397.5 212.5 13.812194752
397.5 215. 13.817133347
397.5 217.5 13.820993345
397.5 220. 13.823806598
397.5 222.5 13.825605326
397.5 225. 13.826421991
397.5 227.5 13.82628918
397.5 230. 13.825239495
397.5 232.5 13.823305461
397.5 235. 13.82051943
397.5 237.5 13.816913504
397.5 240. 13.812519459
397.5 242.5 13.807368685
397.5 245. 13.801492119
397.5 247.5 13.794920203
397.5 250. 13.787682833
397.5 252.5 13.77980932
397.5 255. 13.77132836
397.5 257.5 13.762268
397.5 260. 13.75265562
397.5 262.5 13.742517911
397.5 265. 13.731880857
397.5 267.5 13.72076973
397.5 270. 13.709209076
397.5 272.5 13.697222713
397.5 275. 13.684833726
397.5 277.5 13.672064474
397.5 280. 13.658936583
397.5 282.5 13.645470959
397.5 285. 13.63168779
397.5 287.5 13.617606557
397.5 290. 13.603246041
397.5 292.5 13.588624336
397.5 295. 13.573758859
397.5 297.5 13.558666365
280. 2.5 93.734222578
280. 3. 93.757237186
280. 3.5 93.763818676
280. 4. 93.76539608
280. 4.5 93.764778134
280. 5. 93.762273481
280. 5.5 93.757822265
280. 6. 93.751216951
280. 6.5 93.742217452
280. 7. 93.730596173
280. 7.5 93.716151468
280. 8. 93.698711
280. 8.5 93.678133319
280. 9. 93.654306358
280. 9.5 93.627144511
280. 10. 93.596584869
280. 10.5 93.562583454
280. 11. 93.525112197
280. 11.5 93.484156417
280. 12. 93.439712572
280. 12.5 93.391786266
280. 13. 93.340390541
280. 13.5 93.285544439
280. 14. 93.227271807
280. 14.5 93.165600292
280. 15. 93.10056049
280. 15.5 93.032185234
280. 16. 92.960509005
280. 16.5 92.885567442
280. 17. 92.807396934
280. 17.5 92.726034289
280. 18. 92.641516465
280. 18.5 92.553880344
280. 19. 92.463162564
280. 19.5 92.368809059
280. 20. 92.263476808
280. 20.5 92.154985821
280. 21. 92.043383087
280. 21.5 91.928714239
280. 22. 91.811023558
280. 22.5 91.690353987
280. 23. 91.566747166
280. 23.5 91.44024347
280. 24. 91.310882057
280. 24.5 91.178700918
280. 25. 91.043736934
280. 25.5 90.900380056
280. 26. 90.746818711
280. 26.5 90.590553588
280. 27. 90.431624163
280. 27.5 90.270068764
280. 28. 90.105924648
280. 28.5 89.939228062
280. 29. 89.770014322
280. 29.5 89.598317878
280. 30. 89.413469354
280. 30.5 89.219835109
280. 31. 89.023936805
280. 31.5 88.825807476
280. 32. 88.625479606
280. 32.5 88.422985171
280. 33. 88.218355673
280. 33.5 88.004947204
280. 34. 87.77518071
280. 34.5 87.543652417
280. 35. 87.310387433
280. 35.5 87.075410998
280. 36. 86.838748461
280. 36.5 86.600425277
280. 37. 86.33588942
280. 37.5 86.069827704
280. 38. 85.802643238
280. 38.5 85.534348555
280. 39. 85.264957274
280. 39.5 84.984152578
280.5 2.5 93.709669717
280.5 3. 93.749367077
280.5 3.5 93.761089233
280.5 4. 93.763986221
280.5 4.5 93.763670223
280.5 5. 93.761132585
280.5 5.5 93.756432022
280.5 6. 93.749413192
280.5 6.5 93.739860885
280.5 7. 93.727560911
280.5 7.5 93.712325909
280.5 8. 93.693995154
280.5 8.5 93.67243624
280.5 9. 93.647544935
280.5 9.5 93.619242924
280.5 10. 93.587474421
280.5 10.5 93.55220226
280.5 11. 93.513404594
280.5 11.5 93.471072387
280.5 12. 93.425207245
280.5 12.5 93.375819484
280.5 13. 93.322926441
280.5 13.5 93.266551056
280.5 14. 93.206720707
280.5 14.5 93.143466228
280.5 15. 93.076821099
280.5 15.5 93.006820757
280.5 16. 92.933502034
280.5 16.5 92.856902689
280.5 17. 92.777061025
280.5 17.5 92.694015579
280.5 18. 92.607804863
280.5 18.5 92.51846717
280.5 19. 92.426040404
280.5 19.5 92.326484503
280.5 20. 92.219219719
280.5 20.5 92.10879678
280.5 21. 91.995263441
280.5 21.5 91.878666025
280.5 22. 91.759049431
280.5 22.5 91.63645716
280.5 23. 91.51093135
280.5 23.5 91.382512821
280.5 24. 91.251241131
280.5 24.5 91.117154629
280.5 25. 90.980290514
280.5 25.5 90.828774394
280.5 26. 90.673117937
280.5 26.5 90.514770547
280.5 27. 90.353771644
280.5 27.5 90.190159514
280.5 28. 90.023971368
280.5 28.5 89.855243421
280.5 29. 89.68401095
280.5 29.5 89.50803908
280.5 30. 89.314508857
280.5 30.5 89.118702174
280.5 31. 88.920652226
280.5 31.5 88.720391671
280.5 32. 88.517952654
280.5 32.5 88.313366835
280.5 33. 88.106665428
280.5 33.5 87.879515676
280.5 34. 87.647543461
280.5 34.5 87.413838645
280.5 35. 87.178425553
280.5 35.5 86.94132871
280.5 36. 86.702572808
280.5 36.5 86.447934047
280.5 37. 86.180826718
280.5 37.5 85.912623482
280.5 38. 85.643334281
280.5 38.5 85.372970386
280.5 39. 85.101544262
280.5 39.5 84.800827531
281. 2.5 93.666018453
281. 3. 93.735913094
281. 3.5 93.756375122
281. 4. 93.761931197
281. 4.5 93.762221505
281. 5. 93.759737004
281. 5.5 93.754813056
281. 6. 93.747380045
281. 6.5 93.737261124
281. 7. 93.724259687
281. 7.5 93.708202657
281. 8. 93.688945029
281. 8.5 93.666365937
281. 9. 93.640370198
281. 9.5 93.610887342
281. 10. 93.577868983
281. 10.5 93.541285107
281. 11. 93.501120454
281. 11.5 93.457371878
281. 12. 93.410046281
281. 12.5 93.359158785
281. 13. 93.304731087
281. 13.5 93.246790071
281. 14. 93.185366667
281. 14.5 93.120494906
281. 15. 93.052211145
281. 15.5 92.98055341
281. 16. 92.905560865
281. 16.5 92.827273362
281. 17. 92.745731092
281. 17.5 92.660974284
281. 18. 92.57304298
281. 18.5 92.481976844
281. 19. 92.387815019
281. 19.5 92.282865892
281. 20. 92.173640379
281. 20.5 92.061258289
281. 21. 91.945768077
281. 21.5 91.827216702
281. 22. 91.705649634
281. 22.5 91.581110885
281. 23. 91.453643051
281. 23.5 91.323287364
281. 24. 91.190083746
281. 24.5 91.054070874
281. 25. 90.910412144
281. 25.5 90.755357219
281. 26. 90.597584445
281. 26.5 90.437134335
281. 27. 90.274046221
281. 27.5 90.108358308
281. 28. 89.940107743
281. 28.5 89.769330674
281. 29. 89.596062325
281. 29.5 89.409013087
281. 30. 89.213272147
281. 30.5 89.015276794
281. 31. 88.815059767
281. 31.5 88.612653313
281. 32. 88.408089202
281. 32.5 88.201398753
281. 33. 87.983804104
281. 33.5 87.751341628
281. 34. 87.517153501
281. 34.5 87.28126288
281. 35. 87.043693254
281. 35.5 86.804468382
281. 36. 86.560041119
281. 36.5 86.291816611
281. 37. 86.022528438
281. 37.5 85.752183422
281. 38. 85.480790042
281. 38.5 85.208358242
281. 39. 84.917759948
281. 39.5 84.613761011
281.5 2.5 93.583691868
281.5 3. 93.712790692
281.5 3.5 93.748265277
281.5 4. 93.758708163
281.5 4.5 93.760271351
281.5 5. 93.758000673
281.5 5.5 93.752904522
281.5 6. 93.745067844
281.5 6.5 93.734374017
281.5 7. 93.720654221
281.5 7.5 93.703748336
281.5 8. 93.683529228
281.5 8.5 93.659891679
281.5 9. 93.63275158
281.5 9.5 93.602047224
281.5 10. 93.567737967
281.5 10.5 93.529801215
281.5 11. 93.488228679
281.5 11.5 93.443023421
281.5 12. 93.394197836
281.5 12.5 93.341771957
281.5 13. 93.285771915
281.5 13.5 93.226228586
281.5 14. 93.163176478
281.5 14.5 93.096652832
281.5 15. 93.026696875
281.5 15.5 92.953349208
281.5 16. 92.876651303
281.5 16.5 92.796645081
281.5 17. 92.713372586
281.5 17.5 92.626875712
281.5 18. 92.537195994
281.5 18.5 92.444374433
281.5 19. 92.345919888
281.5 19.5 92.237910057
281.5 20. 92.126695599
281.5 20.5 92.012327151
281.5 21. 91.894853805
281.5 21.5 91.774323097
281.5 22. 91.650781017
281.5 22.5 91.524272043
281.5 23. 91.39483919
281.5 23.5 91.262524061
281.5 24. 91.127366914
281.5 24.5 90.989406723
281.5 25. 90.837282386
281.5 25.5 90.680075588
281.5 26. 90.52016545
281.5 26.5 90.357592337
281.5 27. 90.192395453
281.5 27.5 90.024612894
281.5 28. 89.854281711
281.5 28.5 89.681437966
281.5 29. 89.503367385
281.5 29.5 89.307663275
281.5 30. 89.109694988
281.5 30.5 88.909495188
281.5 31. 88.707096112
281.5 31.5 88.50252956
281.5 32. 88.295826894
281.5 32.5 88.087019061
281.5 33. 87.855067549
281.5 33.5 87.620347937
281.5 34. 87.383934676
281.5 34.5 87.145849936
281.5 35. 86.906116312
281.5 35.5 86.664756747
281.5 36. 86.402820739
281.5 36.5 86.132374307
281.5 37. 85.86090582
281.5 37.5 85.588420401
281.5 38. 85.314924994
281.5 38.5 85.034796432
281.5 39. 84.728915957
281.5 39.5 84.422852055
282. 2.5 93.411644101
282. 3. 93.671950688
282. 3.5 93.734485925
282. 4. 93.753232614
282. 4.5 93.757504828
282. 5. 93.755789769
282. 5.5 93.750621402
282. 6. 93.742411147
282. 6.5 93.731143562
282. 7. 93.716694328
282. 7.5 93.698920742
282. 8. 93.67771024
282. 8.5 93.652977996
282. 9. 93.624654546
282. 9.5 93.592688547
282. 10. 93.557047715
282. 10.5 93.517717119
282. 11. 93.474695786
282. 11.5 93.427993382
282. 12. 93.377628059
282. 12.5 93.323624913
282. 13. 93.266014593
282. 13.5 93.204832024
282. 14. 93.140115329
282. 14.5 93.071904971
282. 15. 93.000243047
282. 15.5 92.925172722
282. 16. 92.846737748
282. 16.5 92.764982093
282. 17. 92.679949622
282. 17.5 92.59168386
282. 18. 92.500227798
282. 18.5 92.405623743
282. 19. 92.301602103
282. 19.5 92.191572124
282. 20. 92.078340518
282. 20.5 91.961958534
282. 21. 91.842475832
282. 21.5 91.719940462
282. 22. 91.594398884
282. 22.5 91.465895997
282. 23. 91.33447519
282. 23.5 91.200178406
282. 24. 91.0630462
282. 24.5 90.918905921
282. 25. 90.762254919
282. 25.5 90.602874581
282. 26. 90.44080623
282. 26.5 90.276090035
282. 27. 90.108765035
282. 27.5 89.938869188
282. 28. 89.766439418
282. 28.5 89.591511674
282. 29. 89.401894453
282. 29.5 89.203922503
282. 30. 89.003710747
282. 30.5 88.801291238
282. 31. 88.59669567
282. 31.5 88.389955356
282. 32. 88.181101218
282. 32.5 87.958745231
282. 33. 87.723440522
282. 33.5 87.48645466
282. 34. 87.247808114
282. 34.5 87.007522005
282. 35. 86.765617975
282. 35.5 86.513866801
282. 36. 86.24218051
282. 36.5 85.969513617
282. 37. 85.695867159
282. 37.5 85.421244478
282. 38. 85.145650911
282. 38.5 84.844089375
282. 39. 84.536109049
282. 39.5 84.227996699
282.5 2.5 92.98040024
282.5 3. 93.595748196
282.5 3.5 93.710917122
282.5 4. 93.744006119
282.5 4.5 93.753192097
282.5 5. 93.752871405
282.5 5.5 93.747837884
282.5 6. 93.739320875
282.5 6.5 93.727497412
282.5 7. 93.712316022
282.5 7.5 93.693664672
282.5 8. 93.671441723
282.5 8.5 93.645583075
282.5 9. 93.616039525
282.5 9.5 93.582773025
282.5 10. 93.545760858
282.5 10.5 93.504996139
282.5 11. 93.460485497
282.5 11.5 93.412245639
282.5 12. 93.360300841
282.5 12.5 93.304681481
282.5 13. 93.245422846
282.5 13.5 93.18256398
282.5 14. 93.116146673
282.5 14.5 93.046214632
282.5 15. 92.972812832
282.5 15.5 92.895986986
282.5 16. 92.815783118
282.5 16.5 92.732247206
282.5 17. 92.64542491
282.5 17.5 92.555361352
282.5 18. 92.462100944
282.5 18.5 92.364713354
282.5 19. 92.255884794
282.5 19.5 92.143805405
282.5 20. 92.028528509
282.5 20.5 91.91010588
282.5 21. 91.788587673
282.5 21.5 91.664022395
282.5 22. 91.536456917
282.5 22.5 91.405936514
282.5 23. 91.27250491
282.5 23.5 91.136204348
282.5 24. 90.997075649
282.5 24.5 90.844134922
282.5 25. 90.685272506
282.5 25.5 90.523697195
282.5 26. 90.359450021
282.5 26.5 90.19257091
282.5 27. 90.023098704
282.5 27.5 89.851071183
282.5 28. 89.67652512
282.5 28.5 89.495987443
282.5 29. 89.297977281
282.5 29.5 89.097721025
282.5 30. 88.895250257
282.5 30.5 88.690596366
282.5 31. 88.48379046
282.5 31.5 88.274863323
282.5 32. 88.062402785
282.5 32.5 87.826452972
282.5 33. 87.588838929
282.5 33.5 87.349578899
282.5 34. 87.108692104
282.5 34.5 86.866198547
282.5 35. 86.622118855
282.5 35.5 86.351970336
282.5 36. 86.078021686
282.5 36.5 85.803137818
282.5 37. 85.527317692
282.5 37.5 85.250562789
282.5 38. 84.959305877
282.5 38.5 84.649290555
282.5 39. 84.339229355
282.5 39.5 84.029087887
283. 2.5 81.522993125
283. 3. 93.439315053
283. 3.5 93.66946345
283. 4. 93.728554217
283. 4.5 93.746067853
283. 5. 93.748767221
283. 5.5 93.744351504
283. 6. 93.735670012
283. 6.5 93.723339278
283. 7. 93.707438152
283. 7.5 93.687908129
283. 8. 93.664664237
283. 8.5 93.637656219
283. 9. 93.606860336
283. 9.5 93.572257031
283. 10. 93.533835483
283. 10.5 93.491597691
283. 11. 93.445558195
283. 11.5 93.395741166
283. 12. 93.342177486
283. 12.5 93.284903142
283. 13. 93.223958237
283. 13.5 93.159386042
283. 14. 93.091232076
283. 14.5 93.019543336
283. 15. 92.944367691
283. 15.5 92.865753403
283. 16. 92.783748748
283. 16.5 92.698401697
283. 17. 92.609759675
283. 17.5 92.517869366
283. 18. 92.422776573
283. 18.5 92.319631191
283. 19. 92.208719237
283. 19.5 92.094561277
283. 20. 91.97721106
283. 20.5 91.856720796
283. 21. 91.733141057
283. 21.5 91.606520742
283. 22. 91.476907084
283. 22.5 91.344345683
283. 23. 91.20888056
283. 23.5 91.070554219
283. 24. 90.925730116
283. 24.5 90.767371507
283. 25. 90.606275645
283. 25.5 90.442484214
283. 26. 90.276037895
283. 26.5 90.106976331
283. 27. 89.935338123
283. 27.5 89.761160847
283. 28. 89.584481093
283. 28.5 89.391880037
283. 29. 89.191542714
283. 29.5 88.988986343
283. 30. 88.784241686
283. 30.5 88.57733941
283. 31. 88.368309989
283. 31.5 88.157183644
283. 32. 87.929410842
283. 32.5 87.691106429
283. 33. 87.451175452
283. 33.5 87.209634662
283. 34. 86.966501958
283. 34.5 86.721796156
283. 35. 86.461771781
283. 35.5 86.186448193
283. 36. 85.910242026
283. 36.5 85.633146858
283. 37. 85.355159483
283. 37.5 85.07459553
283. 38. 84.762412813
283. 38.5 84.450283617
283. 39. 84.138163651
283. 39.5 83.826015376
283.5 2.5 79.46451356
283.5 3. 93.059663531
283.5 3.5 93.592450428
283.5 4. 93.702367149
283.5 4.5 93.734446203
283.5 5. 93.742419868
283.5 5.5 93.739794102
283.5 6. 93.731265267
283.5 6.5 93.718535905
283.5 7. 93.701955101
283.5 7.5 93.681559614
283.5 8. 93.65729975
283.5 8.5 93.629133851
283.5 9. 93.597061812
283.5 9.5 93.561090059
283.5 10. 93.52122404
283.5 10.5 93.477476415
283.5 11. 93.429870218
283.5 11.5 93.378437498
283.5 12. 93.323216302
283.5 12.5 93.264248701
283.5 13. 93.201579903
283.5 13.5 93.135257565
283.5 14. 93.065331034
283.5 14.5 92.991850662
283.5 15. 92.914867247
283.5 15.5 92.834431617
283.5 16. 92.750594293
283.5 16.5 92.663405223
283.5 17. 92.572913571
283.5 17.5 92.479167557
283.5 18. 92.382214337
283.5 18.5 92.273080152
283.5 19. 92.160054563
283.5 19.5 92.043789044
283.5 20. 91.924337654
283.5 20.5 91.80175294
283.5 21. 91.676085813
283.5 21.5 91.547385502
283.5 22. 91.415699545
283.5 22.5 91.281073826
283.5 23. 91.143552618
283.5 23.5 91.003178652
283.5 24. 90.849185883
283.5 24.5 90.688553423
283.5 25. 90.525202429
283.5 25.5 90.359174075
283.5 26. 90.19050864
283.5 26.5 90.019245433
283.5 27. 89.845422779
283.5 27.5 89.669078016
283.5 28. 89.485654995
283.5 28.5 89.285195112
283.5 29. 89.082514583
283.5 29.5 88.877643049
283.5 30. 88.670610381
283.5 30.5 88.461446474
283.5 31. 88.250181123
283.5 31.5 88.032344467
283.5 32. 87.793279583
283.5 32.5 87.552613397
283.5 33. 87.310359383
283.5 33.5 87.06653271
283.5 34. 86.821149876
283.5 34.5 86.57161864
283.5 35. 86.294815323
283.5 35.5 86.017192032
283.5 36. 85.738735653
283.5 36.5 85.459437226
283.5 37. 85.179291296
283.5 37.5 84.875496373
283.5 38. 84.561166294
283.5 38.5 84.246948559
283.5 39. 83.932795256
283.5 39.5 83.61866564
284. 2.5 78.076967217
284. 3. 81.921313571
284. 3.5 93.435203655
284. 4. 93.656548212
284. 4.5 93.715423092
284. 5. 93.732312075
284. 5.5 93.733389466
284. 6. 93.725784482
284. 6.5 93.712892993
284. 7. 93.695724461
284. 7.5 93.674502426
284. 8. 93.649246932
284. 8.5 93.619933623
284. 9. 93.586576117
284. 9.5 93.549212465
284. 10. 93.507871827
284. 10.5 93.462581044
284. 11. 93.413372951
284. 11.5 93.360288012
284. 12. 93.303372057
284. 12.5 93.242673876
284. 13. 93.178244227
284. 13.5 93.110135406
284. 14. 93.038400747
284. 14.5 92.963094055
284. 15. 92.884269125
284. 15.5 92.801979382
284. 16. 92.716277604
284. 16.5 92.627215709
284. 17. 92.534844586
284. 17.5 92.439213964
284. 18. 92.336888006
284. 18.5 92.225006788
284. 19. 92.109837584
284. 19.5 91.991435784
284. 20. 91.869855624
284. 20.5 91.745149887
284. 21. 91.617369751
284. 21.5 91.486564706
284. 22. 91.352782548
284. 22.5 91.216069392
284. 23. 91.07646973
284. 23.5 90.930732765
284. 24. 90.770544301
284. 24.5 90.607615772
284. 25. 90.441988381
284. 25.5 90.273702723
284. 26. 90.102798612
284. 26.5 89.929314985
284. 27. 89.753289849
284. 27.5 89.574760278
284. 28. 89.378700842
284. 28.5 89.175852428
284. 29. 88.970813523
284. 29.5 88.763612647
284. 30. 88.554278712
284. 30.5 88.342840788
284. 31. 88.129327941
284. 31.5 87.895385172
284. 32. 87.653911375
284. 32.5 87.410877948
284. 33. 87.166296458
284. 33.5 86.9201804
284. 34. 86.672544796
284. 34.5 86.403150241
284. 35. 86.124003272
284. 35.5 85.844089525
284. 36. 85.563392901
284. 36.5 85.281901814
284. 37. 84.988567075
284. 37.5 84.671887178
284. 38. 84.355438841
284. 38.5 84.039161618
284. 39. 83.723003925
284. 39.5 83.38828916
284.5 2.5 76.938889208
284.5 3. 79.66693471
284.5 3.5 93.056803639
284.5 4. 93.571573092
284.5 4.5 93.683653896
284.5 5. 93.71640993
284.5 5.5 93.723607385
284.5 6. 93.718621851
284.5 6.5 93.706106736
284.5 7. 93.688545668
284.5 7.5 93.666583152
284.5 8. 93.64037676
284.5 8.5 93.609947431
284.5 9. 93.575317162
284.5 9.5 93.536552083
284.5 10. 93.493714837
284.5 10.5 93.446852902
284.5 11. 93.39601166
284.5 11.5 93.341241016
284.5 12. 93.282595281
284.5 12.5 93.220130763
284.5 13. 93.153904417
284.5 13.5 93.083973593
284.5 14. 93.010395851
284.5 14.5 92.933228608
284.5 15. 92.85252876
284.5 15.5 92.768352396
284.5 16. 92.680754587
284.5 16.5 92.589789229
284.5 17. 92.495508929
284.5 17.5 92.397964913
284.5 18. 92.289418136
284.5 18.5 92.175355007
284.5 19. 92.058012596
284.5 19.5 91.937446163
284.5 20. 91.813709984
284.5 20.5 91.686856985
284.5 21. 91.556938524
284.5 21.5 91.424004298
284.5 22. 91.288102305
284.5 22.5 91.149278854
284.5 23. 91.007578616
284.5 23.5 90.852264799
284.5 24. 90.689737111
284.5 24.5 90.52449082
284.5 25. 90.356566284
284.5 25.5 90.186003442
284.5 26. 90.012841591
284.5 26.5 89.837119247
284.5 27. 89.658874072
284.5 27.5 89.472086919
284.5 28. 89.269020365
284.5 28.5 89.063768207
284.5 29. 88.856356773
284.5 29.5 88.646813374
284.5 30. 88.435165901
284.5 30.5 88.221442544
284.5 31. 87.997455542
284.5 31.5 87.755091816
284.5 32. 87.511204465
284.5 32.5 87.265800233
284.5 33. 87.01888867
284.5 33.5 86.770481517
284.5 34. 86.511486369
284.5 34.5 86.230695157
284.5 35. 85.94921612
284.5 35.5 85.667024186
284.5 36. 85.38410017
284.5 36.5 85.100429775
284.5 37. 84.782459756
284.5 37.5 84.463632181
284.5 38. 84.145098868
284.5 38.5 83.826795152
284.5 39. 83.502490509
284.5 39.5 83.144988785
285. 2.5 75.998545726
285. 3. 78.184769826
285. 3.5 82.067968236
285. 4. 93.397727264
285. 4.5 93.628508067
285. 5. 93.691058222
285. 5.5 93.708596961
285. 6. 93.70852272
285. 6.5 93.697656541
285. 7. 93.680120133
285. 7.5 93.657592138
285. 8. 93.630523288
285. 8.5 93.599035226
285. 9. 93.563172864
285. 9.5 93.523019107
285. 10. 93.478676605
285. 10.5 93.430223823
285. 11. 93.377723981
285. 11.5 93.321238557
285. 12. 93.260831352
285. 12.5 93.196567143
285. 13. 93.128509984
285. 13.5 93.056722905
285. 14. 92.98126808
285. 14.5 92.902206782
285. 15. 92.819599173
285. 15.5 92.733504116
285. 16. 92.64397904
285. 16.5 92.551079859
285. 17. 92.454860909
285. 17.5 92.353292696
285. 18. 92.240341298
285. 18.5 92.124065808
285. 19. 92.004521139
285. 19.5 91.881762226
285. 20. 91.755843251
285. 20.5 91.626817177
285. 21. 91.494735476
285. 21.5 91.359647988
285. 22. 91.221602868
285. 22.5 91.080646582
285. 23. 90.933735557
285. 23.5 90.771581868
285. 24. 90.606692888
285. 24.5 90.439107788
285. 25. 90.26886598
285. 25.5 90.096006676
285. 26. 89.920568603
285. 26.5 89.742589816
285. 27. 89.562107597
285. 27.5 89.362042926
285. 28. 89.156524822
285. 28.5 88.948854906
285. 29. 88.739057955
285. 29.5 88.527159994
285. 30. 88.313187832
285. 30.5 88.097168722
285. 31. 87.856182027
285. 31.5 87.611356106
285. 32. 87.365052759
285. 32.5 87.117276273
285. 33. 86.868034087
285. 33.5 86.617336103
285. 34. 86.337292135
285. 34.5 86.054125851
285. 35. 85.770329779
285. 35.5 85.485875201
285. 36. 85.200739761
285. 36.5 84.892902132
285. 37. 84.571528128
285. 37.5 84.250591126
285. 38. 83.930010559
285. 38.5 83.609717524
285. 39. 83.255462802
285. 39.5 82.896178062
285.5 2.5 75.132031621
285.5 3. 76.99139627
285.5 3.5 79.694307533
285.5 4. 92.97650997
285.5 4.5 93.526399255
285.5 5. 93.649458806
285.5 5.5 93.685721731
285.5 6. 93.693373022
285.5 6.5 93.686553161
285.5 7. 93.669970912
285.5 7.5 93.647229399
285.5 8. 93.619466056
285.5 8.5 93.587017789
285.5 9. 93.549996357
285.5 9.5 93.508498645
285.5 10. 93.46266356
285.5 10.5 93.412613203
285.5 11. 93.358437887
285.5 11.5 93.300214892
285.5 12. 93.238019306
285.5 12.5 93.171925589
285.5 13. 93.10200606
285.5 13.5 93.028330352
285.5 14. 92.950965855
285.5 14.5 92.869978076
285.5 15. 92.785430695
285.5 15.5 92.697385523
285.5 16. 92.605902463
285.5 16.5 92.511039515
285.5 17. 92.412852782
285.5 17.5 92.304800334
285.5 18. 92.189594465
285.5 18.5 92.071076961
285.5 19. 91.949301722
285.5 19.5 91.824323157
285.5 20. 91.696195221
285.5 20.5 91.564970818
285.5 21. 91.430701465
285.5 21.5 91.293437095
285.5 22. 91.153225979
285.5 22.5 91.010114708
285.5 23. 90.853169371
285.5 23.5 90.688608294
285.5 24. 90.521336782
285.5 24.5 90.351392613
285.5 25. 90.178814158
285.5 25.5 90.003639833
285.5 26. 89.825907745
285.5 26.5 89.645655453
285.5 27. 89.454950231
285.5 27.5 89.249104612
285.5 28. 89.041121251
285.5 28.5 88.831020954
285.5 29. 88.618826844
285.5 29.5 88.40456359
285.5 30. 88.188256856
285.5 30.5 87.957215742
285.5 31. 87.711354019
285.5 31.5 87.464064908
285.5 32. 87.215345576
285.5 32.5 86.965197741
285.5 33. 86.713626643
285.5 33.5 86.443825113
285.5 34. 86.158832684
285.5 34.5 85.873309708
285.5 35. 85.587215379
285.5 35.5 85.300517248
285.5 36. 85.003238213
285.5 36.5 84.679128629
285.5 37. 84.355622283
285.5 37.5 84.032619127
285.5 38. 83.710033736
285.5 38.5 83.365563496
285.5 39. 83.002692817
285.5 39.5 82.641698342
286. 2.5 74.361248871
286. 3. 76.017511718
286. 3.5 78.164202708
286. 4. 81.866117633
286. 4.5 93.316312934
286. 5. 93.577951399
286. 5.5 93.650119638
286. 6. 93.670835762
286. 6.5 93.670876566
286. 7. 93.657269386
286. 7.5 93.635041091
286. 8. 93.606900195
286. 8.5 93.57366252
286. 9. 93.535597442
286. 9.5 93.492840884
286. 10. 93.445558217
286. 10.5 93.393923756
286. 11. 93.338068911
286. 11.5 93.278094496
286. 12. 93.214090315
286. 12.5 93.146142298
286. 13. 93.074332522
286. 13.5 92.998738507
286. 14. 92.919433763
286. 14.5 92.836488611
286. 15. 92.749970633
286. 15.5 92.65994485
286. 16. 92.566473822
286. 16.5 92.469617753
286. 17. 92.368744471
286. 17.5 92.254601163
286. 18. 92.137110709
286. 18.5 92.016322629
286. 19. 91.892289494
286. 19.5 91.765064993
286. 20. 91.63470272
286. 20.5 91.501255444
286. 21. 91.364774662
286. 21.5 91.225310364
286. 22. 91.082910907
286. 22.5 90.934525167
286. 23. 90.770254237
286. 23.5 90.603264492
286. 24. 90.433590226
286. 24.5 90.261267687
286. 25. 90.086334112
286. 25.5 89.90882706
286. 26. 89.728783975
286. 26.5 89.546241891
286. 27. 89.341533771
286. 27.5 89.133172813
286. 28. 88.922712168
286. 28.5 88.710170474
286. 29. 88.495569114
286. 29.5 88.278931327
286. 30. 88.058235344
286. 30.5 87.811224649
286. 31. 87.562850382
286. 31.5 87.313099962
286. 32. 87.061967394
286. 32.5 86.809451732
286. 33. 86.550333408
286. 33.5 86.263355217
286. 34. 85.975965788
286. 34.5 85.688108815
286. 35. 85.399739072
286. 35.5 85.110820314
286. 36. 84.786438722
286. 36.5 84.460176087
286. 37. 84.134587231
286. 37.5 83.809566525
286. 38. 83.475281953
286. 38.5 83.108577279
286. 39. 82.744011165
286. 39.5 82.381386651
286.5 2.5 73.616997551
286.5 3. 75.120828714
286.5 3.5 76.941302709
286.5 4. 79.543411911
286.5 4.5 92.79912083
286.5 5. 93.445807602
286.5 5.5 93.592662307
286.5 6. 93.637306386
286.5 6.5 93.647843443
286.5 7. 93.640469361
286.5 7.5 93.620293608
286.5 8. 93.592384228
286.5 8.5 93.558657516
286.5 9. 93.519731245
286.5 9.5 93.475849995
286.5 10. 93.427209617
286.5 10.5 93.374035366
286.5 11. 93.316516225
286.5 11.5 93.254789394
286.5 12. 93.188965716
286.5 12.5 93.119145594
286.5 13. 93.045422867
286.5 13.5 92.967884657
286.5 14. 92.886611904
286.5 14.5 92.801680619
286.5 15. 92.71316286
286.5 15.5 92.621127249
286.5 16. 92.525639277
286.5 16.5 92.426761543
286.5 17. 92.319096807
286.5 17.5 92.202622195
286.5 18. 92.082818669
286.5 18.5 91.959732912
286.5 19. 91.833415858
286.5 19.5 91.703920285
286.5 20. 91.571299318
286.5 20.5 91.435605519
286.5 21. 91.29689033
286.5 21.5 91.155203767
286.5 22. 91.010594259
286.5 22.5 90.851653641
286.5 23. 90.684904944
286.5 23.5 90.5154666
286.5 24. 90.343370607
286.5 24.5 90.168651558
286.5 25. 89.991345473
286.5 25.5 89.811489003
286.5 26. 89.629118895
286.5 26.5 89.433845663
286.5 27. 89.225030613
286.5 27.5 89.014143224
286.5 28. 88.80119523
286.5 28.5 88.58620299
286.5 29. 88.369186063
286.5 29.5 88.150166201
286.5 30. 87.911001665
286.5 30.5 87.661426729
286.5 31. 87.410544214
286.5 31.5 87.158337587
286.5 32. 86.904797587
286.5 32.5 86.649920515
286.5 33. 86.367718164
286.5 33.5 86.078302265
286.5 34. 85.788543313
286.5 34.5 85.498379731
286.5 35. 85.207761821
286.5 35.5 84.893467438
286.5 36. 84.564236273
286.5 36.5 84.235878212
286.5 37. 83.908262744
286.5 37.5 83.581278748
286.5 38. 83.213792785
286.5 38.5 82.845415178
286.5 39. 82.479243777
286.5 39.5 82.115075605
287. 2.5 72.956334852
287. 3. 74.323961156
287. 3.5 75.936196622
287. 4. 78.012720973
287. 4.5 81.425518545
287. 5. 93.171964621
287. 5.5 93.494815285
287. 6. 93.586088993
287. 6.5 93.61436046
287. 7. 93.616836943
287. 7.5 93.60171676
287. 8. 93.575244049
287. 8.5 93.541567633
287. 9. 93.502077334
287. 9.5 93.457272185
287. 10. 93.407421101
287. 10.5 93.352796338
287. 11. 93.2936571
287. 11.5 93.230195523
287. 12. 93.162554433
287. 12.5 93.090853991
287. 13. 93.015202748
287. 13.5 92.935699708
287. 14. 92.852435061
287. 14.5 92.765491799
287. 15. 92.674947305
287. 15.5 92.580874381
287. 16. 92.483341851
287. 16.5 92.38241499
287. 17. 92.267618626
287. 17.5 92.148784772
287. 18. 92.026641893
287. 18.5 91.901233308
287. 19. 91.772608012
287. 19.5 91.640817712
287. 20. 91.505914983
287. 20.5 91.367952139
287. 21. 91.226980553
287. 21.5 91.083050266
287. 22. 90.932839093
287. 22.5 90.76627701
287. 23. 90.59703127
287. 23.5 90.425126061
287. 24. 90.250590898
287. 24.5 90.073458602
287. 25. 89.893763911
287. 25.5 89.711542533
287. 26. 89.52608437
287. 26.5 89.31672165
287. 27. 89.105328486
287. 27.5 88.891906002
287. 28. 88.676462877
287. 28.5 88.45901309
287. 29. 88.239574316
287. 29.5 88.010728788
287. 30. 87.759816862
287. 30.5 87.507685129
287. 31. 87.254302497
287. 31.5 86.99964837
287. 32. 86.743710136
287. 32.5 86.471954402
287. 33. 86.18032674
287. 33.5 85.8885065
287. 34. 85.596410963
287. 34.5 85.303973252
287. 35. 85.000228945
287. 35.5 84.667786746
287. 36. 84.336451868
287. 36.5 84.006062946
287. 37. 83.676483201
287. 37.5 83.318296917
287. 38. 82.945839046
287. 38.5 82.575890848
287. 39. 82.208211811
287. 39.5 81.820911539
287.5 2.5 72.307803258
287.5 3. 73.56098165
287.5 3.5 75.024478632
287.5 4. 76.78669879
287.5 4.5 79.215317683
287.5 5. 92.484471289
287.5 5.5 93.314308452
287.5 6. 93.504518054
287.5 6.5 93.565375678
287.5 7. 93.582799007
287.5 7.5 93.577039414
287.5 8. 93.55438926
287.5 8.5 93.521758446
287.5 9. 93.482202997
287.5 9.5 93.436778825
287.5 10. 93.38593625
287.5 10.5 93.330011504
287.5 11. 93.26933905
287.5 11.5 93.204187691
287.5 12. 93.134749556
287.5 12.5 93.0611737
287.5 13. 92.983588105
287.5 13.5 92.902106783
287.5 14. 92.816831651
287.5 14.5 92.727854513
287.5 15. 92.635259328
287.5 15.5 92.539123918
287.5 16. 92.439521021
287.5 16.5 92.332124809
287.5 17. 92.214221265
287.5 17.5 92.093003611
287.5 18. 91.968498059
287.5 18.5 91.840744054
287.5 19. 91.709788398
287.5 19.5 91.575681614
287.5 20. 91.438475688
287.5 20.5 91.29822269
287.5 21. 91.154973945
287.5 21.5 91.008779548
287.5 22. 90.847408132
287.5 22.5 90.678297229
287.5 23. 90.506537442
287.5 23.5 90.332149156
287.5 24. 90.155159239
287.5 24.5 89.975598651
287.5 25. 89.793500805
287.5 25.5 89.60890045
287.5 26. 89.408282079
287.5 26.5 89.196286614
287.5 27. 88.982308719
287.5 27.5 88.766345325
287.5 28. 88.548401934
287.5 28.5 88.328490081
287.5 29. 88.106625512
287.5 29.5 87.858051338
287.5 30. 87.604532512
287.5 30.5 87.349856046
287.5 31. 87.093985731
287.5 31.5 86.836896833
287.5 32. 86.576107801
287.5 32.5 86.282051484
287.5 33. 85.987986074
287.5 33.5 85.69380126
287.5 34. 85.399408009
287.5 34.5 85.104734172
287.5 35. 84.77081181
287.5 35.5 84.436263818
287.5 36. 84.102900153
287.5 36.5 83.7705523
287.5 37. 83.422042505
287.5 37.5 83.045202157
287.5 38. 82.671220779
287.5 38.5 82.299812775
287.5 39. 81.921288214
287.5 39.5 81.502203556
288. 2.5 71.690972687
288. 3. 72.878859552
288. 3.5 74.202643706
288. 4. 75.752619998
288. 4.5 77.729465184
288. 5. 80.732664431
288. 5.5 92.937558169
288. 6. 93.36664835
288. 6.5 93.491541019
288. 7. 93.534122977
288. 7.5 93.542608536
288. 8. 93.527968576
288. 8.5 93.498259825
288. 9. 93.459501556
288. 9.5 93.413937135
288. 10. 93.362422435
288. 10.5 93.305427236
288. 11. 93.243368937
288. 11.5 93.176612546
288. 12. 93.105423712
288. 12.5 93.029995379
288. 13. 92.950482756
288. 13.5 92.867019426
288. 14. 92.779722377
288. 14.5 92.688694769
288. 15. 92.594028933
288. 15.5 92.495808924
288. 16. 92.394112229
288. 16.5 92.279143684
288. 17. 92.158807055
288. 17.5 92.035185626
288. 18. 91.908298012
288. 18.5 91.778179343
288. 19. 91.644874053
288. 19.5 91.508431442
288. 20. 91.368902942
288. 20.5 91.226340444
288. 21. 91.080795296
288. 21.5 90.92834102
288. 22. 90.759284187
288. 22.5 90.587609536
288. 23. 90.413321518
288. 23.5 90.236436464
288. 24. 90.056978468
288. 24.5 89.874976576
288. 25. 89.690462868
288. 25.5 89.499762368
288. 26. 89.287043192
288. 26.5 89.072411333
288. 27. 88.855845708
288. 27.5 88.637338909
288. 28. 88.41689319
288. 28.5 88.194517603
288. 29. 87.956171786
288. 29.5 87.701100725
288. 30. 87.44499222
288. 30.5 87.187788289
288. 31. 86.929447544
288. 31.5 86.669941086
288. 32. 86.383495268
288. 32.5 86.086970226
288. 33. 85.790515321
288. 33.5 85.494012672
288. 34. 85.197367019
288. 34.5 84.873296431
288. 35. 84.535264681
288. 35.5 84.198698285
288. 36. 83.863389228
288. 36.5 83.524976185
288. 37. 83.143412436
288. 37.5 82.765111159
288. 38. 82.389732429
288. 38.5 82.016984182
288. 39. 81.595377412
288. 39.5 81.175655504
288.5 2.5 71.115725767
288.5 3. 72.209292262
288.5 3.5 73.430888193
288.5 4. 74.841384442
288.5 4.5 76.526352814
288.5 5. 78.72807566
288.5 5.5 83.173093044
288.5 6. 93.112671399
288.5 6.5 93.375092369
288.5 7. 93.46372461
288.5 7.5 93.493859145
288.5 8. 93.492852212
288.5 8.5 93.469518284
288.5 9. 93.433087473
288.5 9.5 93.388160268
288.5 10. 93.336447056
288.5 10.5 93.278713711
288.5 11. 93.215498521
288.5 11.5 93.147278838
288.5 12. 93.074422743
288.5 12.5 92.997189842
288.5 13. 92.915775305
288.5 13.5 92.830339298
288.5 14. 92.741018511
288.5 14.5 92.647930935
288.5 15. 92.551179789
288.5 15.5 92.450857095
288.5 16. 92.343604915
288.5 16.5 92.224051491
288.5 17. 92.101267516
288.5 17.5 91.975228486
288.5 18. 91.845944604
288.5 18.5 91.713446377
288.5 19. 91.577775826
288.5 19.5 91.438981113
288.5 20. 91.297113248
288.5 20.5 91.152224096
288.5 21. 91.004365173
288.5 21.5 90.840024702
288.5 22. 90.668351012
288.5 22.5 90.494101635
288.5 23. 90.317274687
288.5 23.5 90.137882256
288.5 24. 89.955945589
288.5 24.5 89.771491821
288.5 25. 89.584551736
288.5 25.5 89.377635128
288.5 26. 89.162225655
288.5 26.5 88.944958433
288.5 27. 88.725806318
288.5 27.5 88.504757489
288.5 28. 88.281810928
288.5 28.5 88.054236034
288.5 29. 87.797411135
288.5 29.5 87.539705698
288.5 30. 87.281031107
288.5 30.5 87.021322822
288.5 31. 86.760534286
288.5 31.5 86.484685933
288.5 32. 86.18544829
288.5 32.5 85.886513405
288.5 33. 85.58772551
288.5 33.5 85.288959339
288.5 34. 84.975226479
288.5 34.5 84.633398993
288.5 35. 84.293370164
288.5 35.5 83.954882543
288.5 36. 83.617720466
288.5 36.5 83.240363423
288.5 37. 82.857420769
288.5 37.5 82.477802768
288.5 38. 82.10116274
288.5 38.5 81.686571987
288.5 39. 81.261220561
288.5 39.5 80.841047392
289. 2.5 70.549091197
289. 3. 71.581963506
289. 3.5 72.727875807
289. 4. 73.995636304
289. 4.5 75.465357932
289. 5. 77.314371
289. 5.5 79.978694809
289. 6. 92.580022633
289. 6.5 93.179447203
289. 7. 93.358613209
289. 7.5 93.424964352
289. 8. 93.444373902
289. 8.5 93.432977529
289. 9. 93.401614789
289. 9.5 93.358624765
289. 10. 93.307438128
289. 10.5 93.249442924
289. 11. 93.185406309
289. 11.5 93.115944221
289. 12. 93.041557043
289. 12.5 92.962602314
289. 13. 92.879335124
289. 13.5 92.791953237
289. 14. 92.700619715
289. 14.5 92.605472107
289. 15. 92.506627997
289. 15.5 92.40418981
289. 16. 92.288767141
289. 16.5 92.166716889
289. 17. 92.041481116
289. 17.5 91.913018844
289. 18. 91.781331278
289. 18.5 91.646444223
289. 19. 91.508397447
289. 19.5 91.367238232
289. 20. 91.223017453
289. 20.5 91.075787217
289. 21. 90.920575491
289. 21.5 90.748779469
289. 22. 90.574482918
289. 22.5 90.397652756
289. 23. 90.218280468
289. 23.5 90.036373803
289. 24. 89.851951177
289. 24.5 89.665037881
289. 25. 89.468117938
289. 25.5 89.251770643
289. 26. 89.033677681
289. 26.5 88.813781639
289. 27. 88.59204924
289. 27.5 88.368464248
289. 28. 88.143022424
289. 28.5 87.893495865
289. 29. 87.633993024
289. 29.5 87.373685167
289. 30. 87.112475258
289. 30.5 86.850292276
289. 31. 86.585663896
289. 31.5 86.283411716
289. 32. 85.981750584
289. 32.5 85.68047459
289. 33. 85.379419188
289. 33.5 85.076588843
289. 34. 84.730603706
289. 34.5 84.386814914
289. 35. 84.044902851
289. 35.5 83.704601555
289. 36. 83.335930321
289. 36.5 82.947985072
289. 37. 82.563828996
289. 37.5 82.183049668
289. 38. 81.775556313
289. 38.5 81.34420253
289. 39. 80.918582554
289. 39.5 80.498154581
289.5 2.5 69.997498848
289.5 3. 70.988615938
289.5 3.5 72.037806514
289.5 4. 73.225312589
289.5 4.5 74.570144015
289.5 5. 76.159190402
289.5 5.5 78.204924941
289.5 6. 81.540346401
289.5 6.5 92.819928258
289.5 7. 93.194088615
289.5 7.5 93.326147893
289.5 8. 93.376702588
289.5 8.5 93.384555899
289.5 9. 93.362968089
289.5 9.5 93.324133745
289.5 10. 93.27461922
289.5 10.5 93.21705683
289.5 11. 93.152675479
289.5 11.5 93.082298013
289.5 12. 93.006589801
289.5 12.5 92.926044708
289.5 13. 92.841007092
289.5 13.5 92.751729491
289.5 14. 92.658411257
289.5 14.5 92.561216047
289.5 15. 92.46028054
289.5 15.5 92.353063311
289.5 16. 92.231525302
289.5 16.5 92.106989336
289.5 17. 91.979310507
289.5 17.5 91.848430174
289.5 18. 91.714340355
289.5 18.5 91.577062438
289.5 19. 91.43663441
289.5 19.5 91.293103185
289.5 20. 91.146519993
289.5 20.5 90.996937621
289.5 21. 90.828931271
289.5 21.5 90.654461847
289.5 22. 90.477543495
289.5 22.5 90.298132574
289.5 23. 90.116213794
289.5 23.5 89.931790597
289.5 24. 89.744878696
289.5 24.5 89.555501711
289.5 25. 89.341078113
289.5 25.5 89.121999157
289.5 26. 88.901236812
289.5 26.5 88.678724973
289.5 27. 88.454424282
289.5 27.5 88.228314201
289.5 28. 87.989403521
289.5 28.5 87.727854602
289.5 29. 87.465716947
289.5 29.5 87.202847548
289.5 30. 86.939141148
289.5 30.5 86.674520446
289.5 31. 86.38085542
289.5 31.5 86.076175825
289.5 32. 85.772175384
289.5 32.5 85.468637745
289.5 33. 85.165390066
289.5 33.5 84.826806032
289.5 34. 84.478914501
289.5 34.5 84.133298519
289.5 35. 83.789629108
289.5 35.5 83.429964559
289.5 36. 83.036610268
289.5 36.5 82.647583286
289.5 37. 82.262391948
289.5 37.5 81.862056089
289.5 38. 81.424292666
289.5 38.5 80.992890777
289.5 39. 80.567223375
289.5 39.5 80.106286327
290. 2.5 69.482639055
290. 3. 70.404148301
290. 3.5 71.406725784
290. 4. 72.501921424
290. 4.5 73.701413017
290. 5. 75.121463132
290. 5.5 76.829000569
290. 6. 79.151584978
290. 6.5 84.099613769
290. 7. 92.91931705
290. 7.5 93.179696734
290. 8. 93.28194191
290. 8.5 93.318464218
290. 9. 93.313792495
290. 9.5 93.282890257
290. 10. 93.236904238
290. 10.5 93.180816535
290. 11. 93.116765509
290. 11.5 93.045939538
290. 12. 92.969221365
290. 12.5 92.887285221
290. 13. 92.800604652
290. 13.5 92.709512862
290. 14. 92.614260483
290. 14.5 92.515046566
290. 15. 92.412033341
290. 15.5 92.295745466
290. 16. 92.171683475
290. 16.5 92.044694655
290. 17. 91.914599119
290. 17.5 91.781320117
290. 18. 91.644840948
290. 18.5 91.505179414
290. 19. 91.362372641
290. 19.5 91.216468049
290. 20. 91.067517998
290. 20.5 90.908880201
290. 21. 90.734045281
290. 21.5 90.556914431
290. 22. 90.377384135
290. 22.5 90.19539998
290. 23. 90.010939972
290. 23.5 89.824003464
290. 24. 89.634603746
290. 24.5 89.430202452
290. 25. 89.20992358
290. 25.5 88.988137912
290. 26. 88.764728892
290. 26.5 88.539621865
290. 27. 88.312771606
290. 27.5 88.084153522
290. 28. 87.821297937
290. 28.5 87.557088205
290. 29. 87.292370099
290. 29.5 87.026990078
290. 30. 86.760835039
290. 30.5 86.477779553
290. 31. 86.169730796
290. 31.5 85.86272764
290. 32. 85.556484992
290. 32.5 85.250776819
290. 33. 84.921920233
290. 33.5 84.569529047
290. 34. 84.219890033
290. 34.5 83.872595015
290. 35. 83.522286254
290. 35.5 83.123065393
290. 36. 82.728796719
290. 36.5 82.338893031
290. 37. 81.945742235
290. 37.5 81.501125933
290. 38. 81.063580538
290. 38.5 80.632379988
290. 39. 80.174994041
290. 39.5 79.689042615
290.5 2.5 68.974221377
290.5 3. 69.845824062
290.5 3.5 70.795555463
290.5 4. 71.802361655
290.5 4.5 72.942826862
290.5 5. 74.20918729
290.5 5.5 75.683957249
290.5 6. 77.547133888
290.5 6.5 80.222069228
290.5 7. 92.417379438
290.5 7.5 92.952096901
290.5 8. 93.146956046
290.5 8.5 93.227307605
290.5 9. 93.248991207
290.5 9.5 93.232137456
290.5 10. 93.192728414
290.5 10.5 93.139720978
290.5 11. 93.076971346
290.5 11.5 93.006351155
290.5 12. 92.929069048
290.5 12.5 92.846034466
290.5 13. 92.757900581
290.5 13.5 92.665118404
290.5 14. 92.568012317
290.5 14.5 92.466830228
290.5 15. 92.359592514
290.5 15.5 92.235521097
290.5 16. 92.10900897
290.5 16.5 91.979629519
290.5 17. 91.847166963
290.5 17.5 91.71152725
290.5 18. 91.572686437
290.5 18.5 91.430660382
290.5 19. 91.285486905
290.5 19.5 91.137215307
290.5 20. 90.98590024
290.5 20.5 90.81326534
290.5 21. 90.635731184
290.5 21.5 90.455963825
290.5 22. 90.273842336
290.5 22.5 90.08930167
290.5 23. 89.902313502
290.5 23.5 89.712873561
290.5 24. 89.519236782
290.5 24.5 89.297463153
290.5 25. 89.074445644
290.5 25.5 88.849989834
290.5 26. 88.623966956
290.5 26.5 88.396294197
290.5 27. 88.166920892
290.5 27.5 87.914342694
290.5 28. 87.647756099
290.5 28.5 87.380958081
290.5 29. 87.113726551
290.5 29.5 86.84589809
290.5 30. 86.574191579
290.5 30.5 86.262348165
290.5 31. 85.952011222
290.5 31.5 85.642804042
290.5 32. 85.334430316
290.5 32.5 85.015842702
290.5 33. 84.658490322
290.5 33.5 84.30446251
290.5 34. 83.953251358
290.5 34.5 83.604440283
290.5 35. 83.207071708
290.5 35.5 82.807148758
290.5 36. 82.412202523
290.5 36.5 82.021642002
290.5 37. 81.574267138
290.5 37.5 81.130190415
290.5 38. 80.693145031
290.5 38.5 80.23882406
290.5 39. 79.745138213
290.5 39.5 79.261145282
291. 2.5 68.472041356
291. 3. 69.315129224
291. 3.5 70.193507303
291. 4. 71.163920591
291. 4.5 72.199470992
291. 5. 73.359075251
291. 5.5 74.690917119
291. 6. 76.266906276
291. 6.5 78.293863855
291. 7. 81.557948728
291. 7.5 92.574989737
291. 8. 92.948300162
291. 8.5 93.100684345
291. 9. 93.161530148
291. 9.5 93.167662626
291. 10. 93.139781531
291. 10.5 93.092378924
291. 11. 93.032360484
291. 11.5 92.962862954
291. 12. 92.88564167
291. 12.5 92.801927327
291. 13. 92.712614791
291. 13.5 92.618323194
291. 14. 92.519483502
291. 14.5 92.41641218
291. 15. 92.298566848
291. 15.5 92.172061048
291. 16. 92.043223119
291. 16.5 91.911554612
291. 17. 91.776805474
291. 17.5 91.638867139
291. 18. 91.497711416
291. 18.5 91.353355017
291. 19. 91.205838906
291. 19.5 91.055216318
291. 20. 90.892208479
291. 20.5 90.713966356
291. 21. 90.533781126
291. 21.5 90.351418277
291. 22. 90.166739761
291. 22.5 89.979670541
291. 23. 89.790176734
291. 23.5 89.598251246
291. 24. 89.384652913
291. 24.5 89.160117391
291. 25. 88.934417806
291. 25.5 88.707342103
291. 26. 88.47875
291. 26.5 88.248551249
291. 27. 88.007028228
291. 27.5 87.737673801
291. 28. 87.468507706
291. 28.5 87.199210092
291. 29. 86.929546385
291. 29.5 86.659344267
291. 30. 86.353948915
291. 30.5 86.039880374
291. 31. 85.727403544
291. 31.5 85.416128894
291. 32. 85.105750414
291. 32.5 84.745592544
291. 33. 84.386755568
291. 33.5 84.031299829
291. 34. 83.678709206
291. 34.5 83.288288329
291. 35. 82.882253396
291. 35.5 82.481902878
291. 36. 82.086532719
291. 36.5 81.643193133
291. 37. 81.192172751
291. 37.5 80.748954958
291. 38. 80.297077884
291. 38.5 79.795267834
291. 39. 79.304027676
291. 39.5 78.822330244
291.5 2.5 67.98873908
291.5 3. 68.791061228
291.5 3.5 69.633307857
291.5 4. 70.535141509
291.5 4.5 71.508168804
291.5 5. 72.58169985
291.5 5.5 73.756597988
291.5 6. 75.144567909
291.5 6.5 76.818520463
291.5 7. 79.063736264
291.5 7.5 83.276381407
291.5 8. 92.642132962
291.5 8.5 92.921527212
291.5 9. 93.042187328
291.5 9.5 93.08331093
291.5 10. 93.074612076
291.5 10.5 93.036810481
291.5 11. 92.981675367
291.5 11.5 92.914602543
291.5 12. 92.838307393
291.5 12.5 92.754499693
291.5 13. 92.664398322
291.5 13.5 92.568855576
291.5 14. 92.468455214
291.5 14.5 92.361185602
291.5 15. 92.233665641
291.5 15.5 92.104960676
291.5 16. 91.973989757
291.5 16.5 91.840186158
291.5 17. 91.703271182
291.5 17.5 91.56312754
291.5 18. 91.419727998
291.5 18.5 91.273094563
291.5 19. 91.123275014
291.5 19.5 90.970329508
291.5 20. 90.791619076
291.5 20.5 90.610726285
291.5 21. 90.427962364
291.5 21.5 90.243064948
291.5 22. 90.055880016
291.5 22.5 89.866323855
291.5 23. 89.674358346
291.5 23.5 89.471569794
291.5 24. 89.245111953
291.5 24.5 89.017900211
291.5 25. 88.789593912
291.5 25.5 88.559964591
291.5 26. 88.328861663
291.5 26.5 88.096188574
291.5 27. 87.826791614
291.5 27.5 87.554891373
291.5 28. 87.283263882
291.5 28.5 87.011573521
291.5 29. 86.739574802
291.5 29.5 86.444437789
291.5 30. 86.126155547
291.5 30.5 85.810047323
291.5 31. 85.495599686
291.5 31.5 85.182412539
291.5 32. 84.830579099
291.5 32.5 84.466449434
291.5 33. 84.106377653
291.5 33.5 83.749722989
291.5 34. 83.366292631
291.5 34.5 82.953640814
291.5 35. 82.547492153
291.5 35.5 82.147007623
291.5 36. 81.707269943
291.5 36.5 81.248872992
291.5 37. 80.799143234
291.5 37.5 80.348920711
291.5 38. 79.838597673
291.5 38.5 79.33980311
291.5 39. 78.851382777
291.5 39.5 78.304876222
292. 2.5 67.523417141
292. 3. 68.273406947
292. 3.5 69.086887051
292. 4. 69.927886474
292. 4.5 70.852043421
292. 5. 71.827125454
292. 5.5 72.936977628
292. 6. 74.165980294
292. 6.5 75.591915988
292. 7. 77.381753912
292. 7.5 79.910734377
292. 8. 86.211821522
292. 8.5 92.659941188
292. 9. 92.877725582
292. 9.5 92.970695326
292. 10. 92.992122041
292. 10.5 92.970148682
292. 11. 92.923184315
292. 11.5 92.860420036
292. 12. 92.786251267
292. 12.5 92.703159075
292. 13. 92.612812649
292. 13.5 92.516381137
292. 14. 92.414663521
292. 14.5 92.293752915
292. 15. 92.164265408
292. 15.5 92.033719872
292. 16. 91.900900884
292. 16.5 91.765185468
292. 17. 91.626277973
292. 17.5 91.484062573
292. 18. 91.338521367
292. 18.5 91.189688384
292. 19. 91.037623571
292. 19.5 90.868754198
292. 20. 90.686675396
292. 20.5 90.503253551
292. 21. 90.318013377
292. 21.5 90.130666798
292. 22. 89.941046118
292. 22.5 89.749061171
292. 23. 89.554671627
292. 23.5 89.329398461
292. 24. 89.100297807
292. 24.5 88.870521733
292. 25. 88.639706134
292. 25.5 88.407608169
292. 26. 88.17406879
292. 26.5 87.915058243
292. 27. 87.639950928
292. 27.5 87.365663287
292. 28. 87.091715939
292. 28.5 86.817760003
292. 29. 86.533695106
292. 29.5 86.210611288
292. 30. 85.89043993
292. 30.5 85.572503
292. 31. 85.256276099
292. 31.5 84.913123086
292. 32. 84.543145598
292. 32.5 84.178038597
292. 33. 83.81700564
292. 33.5 83.440553406
292. 34. 83.020732917
292. 34.5 82.608361519
292. 35. 82.202439926
292. 35.5 81.765723369
292. 36. 81.299503509
292. 36.5 80.842916773
292. 37. 80.393350541
292. 37.5 79.874138665
292. 38. 79.367497556
292. 38.5 78.87213385
292. 39. 78.320248982
292. 39.5 77.766990889
292.5 2.5 67.062988021
292.5 3. 67.786205382
292.5 3.5 68.547256506
292.5 4. 69.358618137
292.5 4.5 70.205779176
292.5 5. 71.14296814
292.5 5.5 72.139792915
292.5 6. 73.263789791
292.5 6.5 74.544312806
292.5 7. 76.049617499
292.5 7.5 77.964402413
292.5 8. 80.785629177
292.5 8.5 90.898787255
292.5 9. 92.646792701
292.5 9.5 92.818588747
292.5 10. 92.885076642
292.5 10.5 92.888222363
292.5 11. 92.85445874
292.5 11.5 92.798775326
292.5 12. 92.728415788
292.5 12.5 92.647147179
292.5 13. 92.557303354
292.5 13.5 92.460484581
292.5 14. 92.352583532
292.5 14.5 92.220355941
292.5 15. 92.089577466
292.5 15.5 91.957718021
292.5 16. 91.823458873
292.5 16.5 91.68614607
292.5 17. 91.545487631
292.5 17.5 91.401385663
292.5 18. 91.253844425
292.5 18.5 91.102919853
292.5 19. 90.945575658
292.5 19.5 90.761505215
292.5 20. 90.576999397
292.5 20.5 90.391216336
292.5 21. 90.203639419
292.5 21.5 90.013959023
292.5 22. 89.821997619
292.5 22.5 89.627661989
292.5 23. 89.412971051
292.5 23.5 89.181440146
292.5 24. 88.949862285
292.5 24.5 88.717664534
292.5 25. 88.484462796
292.5 25.5 88.250002879
292.5 26. 88.002420792
292.5 26.5 87.723487485
292.5 27. 87.446119648
292.5 27.5 87.169633561
292.5 28. 86.893534103
292.5 28.5 86.617462428
292.5 29. 86.292957659
292.5 29.5 85.968205982
292.5 30. 85.646410773
292.5 30.5 85.326883647
292.5 31. 84.992798489
292.5 31.5 84.616339547
292.5 32. 84.245727115
292.5 32.5 83.879971373
292.5 33. 83.510394024
292.5 33.5 83.08281063
292.5 34. 82.663765792
292.5 34.5 82.252071492
292.5 35. 81.817601295
292.5 35.5 81.343110448
292.5 36. 80.879326452
292.5 36.5 80.424979653
292.5 37. 79.900713266
292.5 37.5 79.385962547
292.5 38. 78.883464339
292.5 38.5 78.324507175
292.5 39. 77.762814527
292.5 39.5 77.215677827
293. 2.5 66.607307655
293. 3. 67.306775643
293. 3.5 68.02546922
293. 4. 68.796518426
293. 4.5 69.605288432
293. 5. 70.469196232
293. 5.5 71.406594956
293. 6. 72.431510147
293. 6.5 73.560617373
293. 7. 74.889390462
293. 7.5 76.46824593
293. 8. 78.494934675
293. 8.5 81.710283932
293. 9. 91.640780594
293. 9.5 92.610759005
293. 10. 92.74367336
293. 10.5 92.785049507
293. 11. 92.772053206
293. 11.5 92.727571258
293. 12. 92.663414625
293. 12.5 92.585490523
293. 13. 92.49716686
293. 13.5 92.400646561
293. 14. 92.272061374
293. 14.5 92.139668204
293. 15. 92.008601676
293. 15.5 91.876182659
293. 16. 91.741054497
293. 16.5 91.602577941
293. 17. 91.46049833
293. 17.5 91.314761008
293. 18. 91.165411367
293. 18.5 91.012541439
293. 19. 90.835123079
293. 19.5 90.648815269
293. 20. 90.4621554
293. 20.5 90.274236137
293. 21. 90.084507441
293. 21.5 89.892645013
293. 22. 89.698467347
293. 22.5 89.495869678
293. 23. 89.261119002
293. 23.5 89.027267661
293. 24. 88.793421688
293. 24.5 88.55898083
293. 25. 88.323546026
293. 25.5 88.086855965
293. 26. 87.805244533
293. 26.5 87.524256381
293. 27. 87.244882328
293. 27.5 86.966420851
293. 28. 86.688366219
293. 28.5 86.37281083
293. 29. 86.042859906
293. 29.5 85.716776333
293. 30. 85.393656424
293. 30.5 85.069037113
293. 31. 84.685381906
293. 31.5 84.308742757
293. 32. 83.937891784
293. 32.5 83.571845086
293. 33. 83.138970045
293. 33.5 82.712784729
293. 34. 82.294978244
293. 34.5 81.861725546
293. 35. 81.378531863
293. 35.5 80.907230246
293. 36. 80.446369343
293. 36.5 79.916915265
293. 37. 79.393839707
293. 37.5 78.884061291
293. 38. 78.316047934
293. 38.5 77.745854755
293. 39. 77.191210252
293. 39.5 76.573835859
293.5 2.5 66.162192122
293.5 3. 66.832357547
293.5 3.5 67.526641768
293.5 4. 68.241350725
293.5 4.5 69.020177702
293.5 5. 69.825770213
293.5 5.5 70.704544372
293.5 6. 71.641587814
293.5 6.5 72.692193291
293.5 7. 73.843511581
293.5 7.5 75.198731345
293.5 8. 76.843530091
293.5 8.5 79.016824684
293.5 9. 82.685569273
293.5 9.5 91.796088106
293.5 10. 92.554624443
293.5 10.5 92.652322986
293.5 11. 92.67107923
293.5 11.5 92.643913244
293.5 12. 92.589406951
293.5 12.5 92.516932464
293.5 13. 92.431507959
293.5 13.5 92.31682381
293.5 14. 92.180484207
293.5 14.5 92.049966857
293.5 15. 91.920067329
293.5 15.5 91.788150221
293.5 16. 91.652939813
293.5 16.5 91.513888249
293.5 17. 91.370830683
293.5 17.5 91.223793302
293.5 18. 91.07288999
293.5 18.5 90.907511279
293.5 19. 90.71819036
293.5 19.5 90.530091589
293.5 20. 90.341640613
293.5 20.5 90.151880416
293.5 21. 89.960240326
293.5 21.5 89.766391769
293.5 22. 89.570157727
293.5 22.5 89.339074676
293.5 23. 89.10227135
293.5 23.5 88.866407427
293.5 24. 88.63055315
293.5 24.5 88.394089452
293.5 25. 88.156609239
293.5 25.5 87.884877593
293.5 26. 87.599572033
293.5 26.5 87.31687411
293.5 27. 87.03579285
293.5 27.5 86.755616935
293.5 28. 86.449645468
293.5 28.5 86.113760592
293.5 29. 85.782891182
293.5 29.5 85.455853476
293.5 30. 85.131744296
293.5 30.5 84.749422684
293.5 31. 84.366190779
293.5 31.5 83.98985148
293.5 32. 83.619192479
293.5 32.5 83.188063727
293.5 33. 82.754272131
293.5 33.5 82.33002537
293.5 34. 81.896630806
293.5 34.5 81.404345056
293.5 35. 80.925247277
293.5 35.5 80.457687239
293.5 36. 79.921061488
293.5 36.5 79.389518298
293.5 37. 78.872380295
293.5 37.5 78.292996749
293.5 38. 77.714329955
293.5 38.5 77.15223726
293.5 39. 76.519483205
293.5 39.5 75.900917188
294. 2.5 65.733629799
294. 3. 66.362800764
294. 3.5 67.033091469
294. 4. 67.72174997
294. 4.5 68.442362375
294. 5. 69.217040802
294. 5.5 70.018825705
294. 6. 70.910390054
294. 6.5 71.846589596
294. 7. 72.920113179
294. 7.5 74.106245923
294. 8. 75.477034433
294. 8.5 77.181738127
294. 9. 79.528134437
294. 9.5 83.519046467
294. 10. 91.645117389
294. 10.5 92.478832284
294. 11. 92.544699867
294. 11.5 92.543777868
294. 12. 92.503917313
294. 12.5 92.439837228
294. 13. 92.345650311
294. 13.5 92.203891629
294. 14. 92.074641375
294. 14.5 91.949013756
294. 15. 91.822357967
294. 15.5 91.692416915
294. 16. 91.558194806
294. 16.5 91.419357908
294. 17. 91.275910879
294. 17.5 91.128015398
294. 18. 90.975892519
294. 18.5 90.784410267
294. 19. 90.593941166
294. 19.5 90.404642733
294. 20. 90.214874349
294. 20.5 90.023654272
294. 21. 89.830410367
294. 21.5 89.634824745
294. 22. 89.414960263
294. 22.5 89.174230283
294. 23. 88.93583095
294. 23.5 88.698334733
294. 24. 88.460790747
294. 24.5 88.222572633
294. 25. 87.961896635
294. 25.5 87.671380294
294. 26. 87.3848163
294. 26.5 87.100812625
294. 27. 86.818372686
294. 27.5 86.522716559
294. 28. 86.180042096
294. 28.5 85.843822181
294. 29. 85.512514217
294. 29.5 85.184944689
294. 30. 84.807331012
294. 30.5 84.416913242
294. 31. 84.034687719
294. 31.5 83.659168029
294. 32. 83.228622456
294. 32.5 82.786789033
294. 33. 82.355809383
294. 33.5 81.920487816
294. 34. 81.418800778
294. 34.5 80.931700801
294. 35. 80.457324576
294. 35.5 79.911134293
294. 36. 79.371084731
294. 36.5 78.84660086
294. 37. 78.253161512
294. 37.5 77.66616914
294. 38. 77.092815828
294. 38.5 76.445940401
294. 39. 75.819727906
294. 39.5 75.180052173
294.5 2.5 65.30892667
294.5 3. 65.914731939
294.5 3.5 66.544656918
294.5 4. 67.208633199
294.5 4.5 67.891158525
294.5 5. 68.615970698
294.5 5.5 69.385790574
294.5 6. 70.190233747
294.5 6.5 71.085272531
294.5 7. 72.030992242
294.5 7.5 73.113299728
294.5 8. 74.329179147
294.5 8.5 75.744768736
294.5 9. 77.51448583
294.5 9.5 79.94010586
294.5 10. 84.290020043
294.5 10.5 91.347804569
294.5 11. 92.383582386
294.5 11.5 92.421587062
294.5 12. 92.403584916
294.5 12.5 92.318072385
294.5 13. 92.185773011
294.5 13.5 92.065662964
294.5 14. 91.950286139
294.5 14.5 91.833905951
294.5 15. 91.713416711
294.5 15.5 91.587477454
294.5 16. 91.455686375
294.5 16.5 91.318113142
294.5 17. 91.1750504
294.5 17.5 91.026873544
294.5 18. 90.846331601
294.5 18.5 90.65202627
294.5 19. 90.461390836
294.5 19.5 90.271662589
294.5 20. 90.081185869
294.5 20.5 89.888991066
294.5 21. 89.694531949
294.5 21.5 89.488244093
294.5 22. 89.242215655
294.5 22.5 89.000567407
294.5 23. 88.761133257
294.5 23.5 88.522468755
294.5 24. 88.283621389
294.5 24.5 88.035553868
294.5 25. 87.738708347
294.5 25.5 87.447617595
294.5 26. 87.160345157
294.5 26.5 86.875504727
294.5 27. 86.590930523
294.5 27.5 86.240506245
294.5 28. 85.898318856
294.5 28.5 85.562376674
294.5 29. 85.231164714
294.5 29.5 84.857579868
294.5 30. 84.459392668
294.5 30.5 84.070908024
294.5 31. 83.690317852
294.5 31.5 83.258751709
294.5 32. 82.808516398
294.5 32.5 82.370583316
294.5 33. 81.931007986
294.5 33.5 81.41974178
294.5 34. 80.924547957
294.5 34.5 80.443341265
294.5 35. 79.884713806
294.5 35.5 79.336263094
294.5 36. 78.804573885
294.5 36.5 78.19398053
294.5 37. 77.598965353
294.5 37.5 77.005627083
294.5 38. 76.350625748
294.5 38.5 75.717229662
294.5 39. 75.054330346
294.5 39.5 74.369502156
295. 2.5 64.88797396
295. 3. 65.473261735
295. 3.5 66.071415555
295. 4. 66.700887642
295. 4.5 67.357988802
295. 5. 68.033726952
295. 5.5 68.760779736
295. 6. 69.525060566
295. 6.5 70.335503919
295. 7. 71.227627558
295. 7.5 72.186277867
295. 8. 73.269420362
295. 8.5 74.508872426
295. 9. 75.958946309
295. 9.5 77.774923542
295. 10. 80.24413447
295. 10.5 84.69117985
295. 11. 91.021327764
295. 11.5 91.843689599
295. 12. 92.043952738
295. 12.5 92.038296692
295. 13. 91.974990692
295. 13.5 91.893466681
295. 14. 91.801839866
295. 14.5 91.700891803
295. 15. 91.590628974
295. 15.5 91.471449209
295. 16. 91.344018094
295. 16.5 91.209091067
295. 17. 91.067421708
295. 17.5 90.901669296
295. 18. 90.701501382
295. 18.5 90.50890719
295. 19. 90.319382439
295. 19.5 90.130212459
295. 20. 89.939800762
295. 20.5 89.747241929
295. 21. 89.552053363
295. 21.5 89.304790321
295. 22. 89.058957702
295. 22.5 88.817227534
295. 23. 88.577440032
295. 23.5 88.338167371
295. 24. 88.098480538
295. 24.5 87.800119027
295. 25. 87.50373625
295. 25.5 87.212824706
295. 26. 86.925479206
295. 26.5 86.640342217
295. 27. 86.293455155
295. 27.5 85.944675122
295. 28. 85.603759867
295. 28.5 85.268774853
295. 29. 84.898081816
295. 29.5 84.491617702
295. 30. 84.096577667
295. 30.5 83.710788038
295. 31. 83.275996393
295. 31.5 82.817141981
295. 32. 82.372160705
295. 32.5 81.925326729
295. 33. 81.404503199
295. 33.5 80.901294021
295. 34. 80.413391455
295. 34.5 79.838899135
295. 35. 79.282345811
295. 35.5 78.736813022
295. 36. 78.112464463
295. 36.5 77.509923374
295. 37. 76.89302478
295. 37.5 76.230593816
295. 38. 75.590656586
295. 38.5 74.901417359
295. 39. 74.210558212
295. 39.5 73.522281379
295.5 2.5 64.470666408
295.5 3. 65.03572935
295.5 3.5 65.612822831
295.5 4. 66.202850869
295.5 4.5 66.830445896
295.5 5. 67.479954517
295.5 5.5 68.148172484
295.5 6. 68.875335752
295.5 6.5 69.633445762
295.5 7. 70.447171699
295.5 7.5 71.335675188
295.5 8. 72.30313555
295.5 8.5 73.385682381
295.5 9. 74.641337652
295.5 9.5 76.1138928
295.5 10. 77.955538885
295.5 10.5 80.44166483
295.5 11. 84.766448735
295.5 11.5 90.31893244
295.5 12. 91.411340004
295.5 12.5 91.640539919
295.5 13. 91.693839296
295.5 13.5 91.675786552
295.5 14. 91.622029479
295.5 14.5 91.545149295
295.5 15. 91.450680076
295.5 15.5 91.341979535
295.5 16. 91.22146902
295.5 16.5 91.090998207
295.5 17. 90.94474997
295.5 17.5 90.736899062
295.5 18. 90.542043615
295.5 18.5 90.353337477
295.5 19. 90.166560353
295.5 19.5 89.979201216
295.5 20. 89.789825849
295.5 20.5 89.597664129
295.5 21. 89.359532918
295.5 21.5 89.108433721
295.5 22. 88.864056942
295.5 22.5 88.623255049
295.5 23. 88.383932954
295.5 23.5 88.144721843
295.5 24. 87.8533945
295.5 24.5 87.550929356
295.5 25. 87.256047121
295.5 25.5 86.966180316
295.5 26. 86.679489999
295.5 26.5 86.336430751
295.5 27. 85.980522042
295.5 27.5 85.634393335
295.5 28. 85.29561587
295.5 28.5 84.925958509
295.5 29. 84.510897319
295.5 29.5 84.109166646
295.5 30. 83.718196061
295.5 30.5 83.277167095
295.5 31. 82.809715504
295.5 31.5 82.357793401
295.5 32. 81.899863505
295.5 32.5 81.369792605
295.5 33. 80.858889039
295.5 33.5 80.35588611
295.5 34. 79.770218181
295.5 34.5 79.2061139
295.5 35. 78.637330092
295.5 35.5 78.005132435
295.5 36. 77.395801768
295.5 36.5 76.751416667
295.5 37. 76.082491633
295.5 37.5 75.43686776
295.5 38. 74.717980452
295.5 38.5 74.022080596
295.5 39. 73.303644388
295.5 39.5 72.566138274
296. 2.5 64.0652994
296. 3. 64.602021853
296. 3.5 65.158354513
296. 4. 65.726739766
296. 4.5 66.308350565
296. 5. 66.932063844
296. 5.5 67.573175773
296. 6. 68.233706325
296. 6.5 68.958140872
296. 7. 69.709440721
296. 7.5 70.523351853
296. 8. 71.407309788
296. 8.5 72.378672503
296. 9. 73.4587549
296. 9.5 74.721977487
296. 10. 76.203375517
296. 10.5 78.048533532
296. 11. 80.525034099
296. 11.5 84.565471229
296. 12. 89.616541158
296. 12.5 91.079539789
296. 13. 91.316466938
296. 13.5 91.397474773
296. 14. 91.401446407
296. 14.5 91.360522696
296. 15. 91.289386152
296. 15.5 91.196134539
296. 16. 91.085919948
296. 16.5 90.959718768
296. 17. 90.746267409
296. 17.5 90.551051536
296. 18. 90.365335747
296. 18.5 90.183300015
296. 19. 90.001341615
296. 19.5 89.817363632
296. 20. 89.630232626
296. 20.5 89.402005196
296. 21. 89.144786249
296. 21.5 88.897665876
296. 22. 88.656256453
296. 22.5 88.417589722
296. 23. 88.179707241
296. 23.5 87.894974068
296. 24. 87.585832401
296. 24.5 87.286839685
296. 25. 86.994641126
296. 25.5 86.706805043
296. 26. 86.36581547
296. 26.5 86.002518406
296. 27. 85.651169637
296. 27.5 85.308795245
296. 28. 84.937224825
296. 28.5 84.513607818
296. 29. 84.105343481
296. 29.5 83.709459648
296. 30. 83.258121923
296. 30.5 82.782466454
296. 31. 82.324018097
296. 31.5 81.850157779
296. 32. 81.311548299
296. 32.5 80.793605143
296. 33. 80.268096684
296. 33.5 79.674526296
296. 34. 79.103746665
296. 34.5 78.506849725
296. 35. 77.867942939
296. 35.5 77.252849624
296. 36. 76.576717671
296. 36.5 75.902512626
296. 37. 75.225386433
296. 37.5 74.500300624
296. 38. 73.800575615
296. 38.5 73.049208331
296. 39. 72.308940823
296. 39.5 71.556862184
296.5 2.5 63.667802584
296.5 3. 64.176907654
296.5 3.5 64.707890026
296.5 4. 65.254938391
296.5 4.5 65.81399233
296.5 5. 66.389863496
296.5 5.5 67.00431484
296.5 6. 67.636229275
296.5 6.5 68.291280089
296.5 7. 69.00759272
296.5 7.5 69.751342815
296.5 8. 70.561834583
296.5 8.5 71.440009488
296.5 9. 72.409463702
296.5 9.5 73.484700153
296.5 10. 74.745498412
296.5 10.5 76.220415643
296.5 11. 78.045262962
296.5 11.5 80.441177536
296.5 12. 84.120610425
296.5 12.5 88.617888271
296.5 13. 90.458086534
296.5 13.5 91.038925818
296.5 14. 91.128028683
296.5 14.5 91.13921395
296.5 15. 91.101497636
296.5 15.5 91.030268452
296.5 16. 90.901755186
296.5 16.5 90.700978159
296.5 17. 90.515698213
296.5 17.5 90.340022857
296.5 18. 90.168298377
296.5 18.5 89.996436684
296.5 19. 89.821885578
296.5 19.5 89.643237106
296.5 20. 89.423549355
296.5 20.5 89.160708975
296.5 21. 88.911677166
296.5 21.5 88.670813856
296.5 22. 88.434163932
296.5 22.5 88.199059589
296.5 23. 87.918976124
296.5 23.5 87.603254984
296.5 24. 87.30053127
296.5 24.5 87.006628624
296.5 25. 86.718451097
296.5 25.5 86.376237264
296.5 26. 86.005895584
296.5 26.5 85.649787281
296.5 27. 85.304399601
296.5 27.5 84.926370333
296.5 28. 84.494856354
296.5 28.5 84.080701865
296.5 29. 83.680571531
296.5 29.5 83.21350041
296.5 30. 82.730580017
296.5 30.5 82.26646691
296.5 31. 81.770682055
296.5 31.5 81.224775776
296.5 32. 80.700893721
296.5 32.5 80.146921383
296.5 33. 79.546894894
296.5 33.5 78.970721328
296.5 34. 78.340299897
296.5 34.5 77.696220619
296.5 35. 77.06888179
296.5 35.5 76.364300351
296.5 36. 75.686349115
296.5 36.5 74.972009608
296.5 37. 74.244241239
296.5 37.5 73.522556908
296.5 38. 72.755118438
296.5 38.5 72.013574337
296.5 39. 71.228208595
296.5 39.5 70.457309437
297. 2.5 63.273368876
297. 3. 63.76421792
297. 3.5 64.263342956
297. 4. 64.787318153
297. 4.5 65.324407822
297. 5. 65.873329548
297. 5.5 66.441385494
297. 6. 67.045698311
297. 6.5 67.667641577
297. 7. 68.314538141
297. 7.5 69.021889016
297. 8. 69.757155915
297. 8.5 70.559997003
297. 9. 71.430766511
297. 9.5 72.391495048
297. 10. 73.458911781
297. 10.5 74.705820142
297. 11. 76.15713416
297. 11.5 77.936077946
297. 12. 80.225545229
297. 12.5 83.470439279
297. 13. 87.480784278
297. 13.5 89.702173468
297. 14. 90.379052532
297. 14.5 90.672187071
297. 15. 90.725745614
297. 15.5 90.654229257
297. 16. 90.531053147
297. 16.5 90.39121214
297. 17. 90.246589428
297. 17.5 90.099042206
297. 18. 89.947348632
297. 18.5 89.790009324
297. 19. 89.62606273
297. 19.5 89.406848662
297. 20. 89.142945711
297. 20.5 88.895374882
297. 21. 88.65796882
297. 21.5 88.426034083
297. 22. 88.19624499
297. 22.5 87.915575169
297. 23. 87.595026647
297. 23.5 87.290106542
297. 24. 86.99600179
297. 24.5 86.708999542
297. 25. 86.359722801
297. 25.5 85.98380734
297. 26. 85.624244355
297. 26.5 85.277092297
297. 27. 84.885829141
297. 27.5 84.448048271
297. 28. 84.029407028
297. 28.5 83.62630813
297. 29. 83.13641038
297. 29.5 82.647929363
297. 30. 82.179638938
297. 30.5 81.654635761
297. 31. 81.103364169
297. 31.5 80.575222962
297. 32. 79.985949887
297. 32.5 79.381492145
297. 33. 78.801703893
297. 33.5 78.131831626
297. 34. 77.484580516
297. 34.5 76.81567749
297. 35. 76.10894599
297. 35.5 75.42914438
297. 36. 74.673745306
297. 36.5 73.945217626
297. 37. 73.184121743
297. 37.5 72.417164613
297. 38. 71.650288332
297. 38.5 70.855769875
297. 39. 70.085770428
297. 39.5 69.274622714
297.5 2.5 62.881916342
297.5 3. 63.3547258
297.5 3.5 63.835129768
297.5 4. 64.323754085
297.5 4.5 64.839179502
297.5 5. 65.365449797
297.5 5.5 65.903336771
297.5 6. 66.461338767
297.5 6.5 67.054658912
297.5 7. 67.665836556
297.5 7.5 68.301577894
297.5 8. 68.998932826
297.5 8.5 69.724510526
297.5 9. 70.51473612
297.5 9.5 71.376033899
297.5 10. 72.320114895
297.5 10.5 73.376073799
297.5 11. 74.596049542
297.5 11.5 76.00483957
297.5 12. 77.710912152
297.5 12.5 79.866161501
297.5 13. 82.719078786
297.5 13.5 86.168061437
297.5 14. 88.602627423
297.5 14.5 89.666138339
297.5 15. 89.970400423
297.5 15.5 90.079094374
297.5 16. 90.078534092
297.5 16.5 90.020712244
297.5 17. 89.9316375
297.5 17.5 89.822643909
297.5 18. 89.698362072
297.5 18.5 89.560863589
297.5 19. 89.317972219
297.5 19.5 89.067037648
297.5 20. 88.830207908
297.5 20.5 88.603036515
297.5 21. 88.381221736
297.5 21.5 88.161309041
297.5 22. 87.868522417
297.5 22.5 87.548198267
297.5 23. 87.244891513
297.5 23.5 86.953729953
297.5 24. 86.670675884
297.5 24.5 86.304571115
297.5 25. 85.926443795
297.5 25.5 85.566142697
297.5 26. 85.219561649
297.5 26.5 84.805345886
297.5 27. 84.36435511
297.5 27.5 83.943753563
297.5 28. 83.53402072
297.5 28.5 83.018075104
297.5 29. 82.526767004
297.5 29.5 82.056632593
297.5 30. 81.49372689
297.5 30.5 80.939887024
297.5 31. 80.409898177
297.5 31.5 79.777632954
297.5 32. 79.171459091
297.5 32.5 78.550344228
297.5 33. 77.874741129
297.5 33.5 77.226851961
297.5 34. 76.511111618
297.5 34.5 75.80479797
297.5 35. 75.079604916
297.5 35.5 74.325201637
297.5 36. 73.586362003
297.5 36.5 72.795103444
297.5 37. 72.030765345
297.5 37.5 71.226290137
297.5 38. 70.435486419
297.5 38.5 69.633438483
297.5 39. 68.827010514
297.5 39.5 68.032169725
298. 2.5 62.493365052
298. 3. 62.948343575
298. 3.5 63.410247434
298. 4. 63.87959829
298. 4.5 64.35817417
298. 5. 64.862098498
298. 5.5 65.37658266
298. 6. 65.902523435
298. 6.5 66.448086138
298. 7. 67.029533614
298. 7.5 67.629050439
298. 8. 68.250200221
298. 8.5 68.936254314
298. 9. 69.650602679
298. 9.5 70.422418662
298. 10. 71.271685275
298. 10.5 72.18999945
298. 11. 73.230164335
298. 11.5 74.408581225
298. 12. 75.754409663
298. 12.5 77.360268865
298. 13. 79.349251022
298. 13.5 81.813196971
298. 14. 84.754663601
298. 14.5 87.242999537
298. 15. 88.579107422
298. 15.5 89.213079399
298. 16. 89.530665522
298. 16.5 89.579170007
298. 17. 89.562779363
298. 17.5 89.472169136
298. 18. 89.294979225
298. 18.5 89.095043802
298. 19. 88.888905191
298. 19.5 88.683893443
298. 20. 88.481519902
298. 20.5 88.280517076
298. 21. 88.078800317
298. 21.5 87.751833902
298. 22. 87.44247953
298. 22.5 87.148623875
298. 23. 86.866441626
298. 23.5 86.590001633
298. 24. 86.19398937
298. 24.5 85.819904449
298. 25. 85.463777652
298. 25.5 85.121789881
298. 26. 84.671269096
298. 26.5 84.232096598
298. 27. 83.813636718
298. 27.5 83.36227315
298. 28. 82.847455855
298. 28.5 82.357384013
298. 29. 81.857367141
298. 29.5 81.277951612
298. 30. 80.725394539
298. 30.5 80.145148665
298. 31. 79.51315597
298. 31.5 78.908785834
298. 32. 78.234253227
298. 32.5 77.561397191
298. 33. 76.879381823
298. 33.5 76.148158682
298. 34. 75.445319403
298. 34.5 74.670306762
298. 35. 73.920462945
298. 35.5 73.135910479
298. 36. 72.35026465
298. 36.5 71.557998325
298. 37. 70.747921399
298. 37.5 69.952428451
298. 38. 69.1290786
298. 38.5 68.329303322
298. 39. 67.509882976
298. 39.5 66.705649187
298.5 2.5 62.111741896
298.5 3. 62.544985818
298.5 3.5 62.988602204
298.5 4. 63.438949641
298.5 4.5 63.896495313
298.5 5. 64.363133734
298.5 5.5 64.854526207
298.5 6. 65.356246301
298.5 6.5 65.869343432
298.5 7. 66.399877415
298.5 7.5 66.96846692
298.5 8. 67.555247771
298.5 8.5 68.162098758
298.5 9. 68.830951079
298.5 9.5 69.532148312
298.5 10. 70.278843191
298.5 10.5 71.112988676
298.5 11. 71.995148363
298.5 11.5 73.014516795
298.5 12. 74.135310528
298.5 12.5 75.40057681
298.5 13. 76.912203371
298.5 13.5 78.688174954
298.5 14. 80.849273385
298.5 14.5 83.309832947
298.5 15. 85.647508484
298.5 15.5 87.239010595
298.5 16. 88.149542009
298.5 16.5 88.500264543
298.5 17. 88.660271371
298.5 17.5 88.691124863
298.5 18. 88.638280175
298.5 18.5 88.534668413
298.5 19. 88.402041682
298.5 19.5 88.252824483
298.5 20. 88.092913075
298.5 20.5 87.81349219
298.5 21. 87.526205219
298.5 21.5 87.247080482
298.5 22. 86.97688659
298.5 22.5 86.714415332
298.5 23. 86.382720862
298.5 23.5 86.004629291
298.5 24. 85.64489269
298.5 24.5 85.301028033
298.5 25. 84.918034777
298.5 25.5 84.465826126
298.5 26. 84.036070543
298.5 26.5 83.625954668
298.5 27. 83.117714486
298.5 27.5 82.610872648
298.5 28. 82.1277528
298.5 28.5 81.567474842
298.5 29. 80.995385135
298.5 29.5 80.44920738
298.5 30. 79.807233318
298.5 30.5 79.182324327
298.5 31. 78.543212815
298.5 31.5 77.849000966
298.5 32. 77.183177809
298.5 32.5 76.442309455
298.5 33. 75.719043723
298.5 33.5 74.964348399
298.5 34. 74.19508369
298.5 34.5 73.424497426
298.5 35. 72.621073249
298.5 35.5 71.83711557
298.5 36. 71.011286716
298.5 36.5 70.2103415
298.5 37. 69.382354578
298.5 37.5 68.568597889
298.5 38. 67.751219616
298.5 38.5 66.93521409
298.5 39. 66.1333042
298.5 39.5 65.32496186
299. 2.5 61.737811279
299. 3. 62.147883492
299. 3.5 62.570102819
299. 4. 63.00166277
299. 4.5 63.439649723
299. 5. 63.884438576
299. 5.5 64.337016283
299. 6. 64.814832937
299. 6.5 65.302821723
299. 7. 65.802145459
299. 7.5 66.314764589
299. 8. 66.869327729
299. 8.5 67.442052241
299. 9. 68.03472158
299. 9.5 68.679643593
299. 10. 69.365349099
299. 10.5 70.080426208
299. 11. 70.894598701
299. 11.5 71.747772862
299. 12. 72.72191929
299. 12.5 73.76786113
299. 13. 74.990263047
299. 13.5 76.376180336
299. 14. 77.970209904
299. 14.5 79.811681718
299. 15. 81.861988654
299. 15.5 83.931675299
299. 16. 85.600549863
299. 16.5 86.71506272
299. 17. 87.292124258
299. 17.5 87.618213382
299. 18. 87.757494446
299. 18.5 87.762885019
299. 19. 87.676219129
299. 19.5 87.528852768
299. 20. 87.343493464
299. 20.5 87.136160683
299. 21. 86.917579422
299. 21.5 86.694181949
299. 22. 86.395725966
299. 22.5 86.045838756
299. 23. 85.705222437
299. 23.5 85.375369151
299. 24. 85.040598511
299. 24.5 84.594155251
299. 25. 84.166447041
299. 25.5 83.756882684
299. 26. 83.29386195
299. 26.5 82.781385627
299. 27. 82.291652055
299. 27.5 81.771674009
299. 28. 81.189177919
299. 28.5 80.631999247
299. 29. 80.023162334
299. 29.5 79.385072454
299. 30. 78.772423765
299. 30.5 78.064519072
299. 31. 77.384139897
299. 31.5 76.66366161
299. 32. 75.925956648
299. 32.5 75.185743864
299. 33. 74.402919084
299. 33.5 73.641499075
299. 34. 72.825863384
299. 34.5 72.035529807
299. 35. 71.21012176
299. 35.5 70.397469842
299. 36. 69.573222986
299. 36.5 68.749511365
299. 37. 67.932793819
299. 37.5 67.108711969
299. 38. 66.304623706
299. 38.5 65.490227081
299. 39. 64.693696133
299. 39.5 63.905788752
299.5 2.5 61.3663903
299.5 3. 61.759986268
299.5 3.5 62.157809625
299.5 4. 62.567640322
299.5 4.5 62.986287027
299.5 5. 63.410904003
299.5 5.5 63.841874785
299.5 6. 64.279765097
299.5 6.5 64.741326719
299.5 7. 65.214579643
299.5 7.5 65.699094749
299.5 8. 66.196194597
299.5 8.5 66.729641248
299.5 9. 67.286693839
299.5 9.5 67.863322853
299.5 10. 68.478441306
299.5 10.5 69.145867194
299.5 11. 69.841397503
299.5 11.5 70.610568738
299.5 12. 71.438144746
299.5 12.5 72.344708053
299.5 13. 73.344006285
299.5 13.5 74.46944768
299.5 14. 75.707708797
299.5 14.5 77.102220985
299.5 15. 78.688949931
299.5 15.5 80.413310393
299.5 16. 82.179826451
299.5 16.5 83.755466329
299.5 17. 84.965941855
299.5 17.5 85.733119131
299.5 18. 86.217141514
299.5 18.5 86.48880695
299.5 19. 86.594779195
299.5 19.5 86.574423912
299.5 20. 86.46046137
299.5 20.5 86.279877227
299.5 21. 86.054434882
299.5 21.5 85.80096641
299.5 22. 85.531809109
299.5 22.5 85.255462106
299.5 23. 84.926899904
299.5 23.5 84.52605802
299.5 24. 84.131004236
299.5 24.5 83.7452048
299.5 25. 83.303335595
299.5 25.5 82.808892195
299.5 26. 82.3307591
299.5 26.5 81.833211458
299.5 27. 81.258474962
299.5 27.5 80.704450852
299.5 28. 80.115858269
299.5 28.5 79.478426743
299.5 29. 78.864260555
299.5 29.5 78.172530093
299.5 30. 77.488089301
299.5 30.5 76.780487536
299.5 31. 76.038143465
299.5 31.5 75.306590769
299.5 32. 74.519149207
299.5 32.5 73.755770536
299.5 33. 72.942891258
299.5 33.5 72.146058944
299.5 34. 71.325598441
299.5 34.5 70.507285601
299.5 35. 69.685534553
299.5 35.5 68.857242734
299.5 36. 68.040866164
299.5 36.5 67.213449216
299.5 37. 66.404570471
299.5 37.5 65.591336901
299.5 38. 64.791463007
299.5 38.5 64.002737053
299.5 39. 63.220958275
299.5 39.5 62.454059312
300. 2.5 60.997413145
300. 3. 61.374693027
300. 3.5 61.755628379
300. 4. 62.140479195
300. 4.5 62.536303483
300. 5. 62.940969079
300. 5.5 63.351095666
300. 6. 63.767175094
300. 6.5 64.189901306
300. 7. 64.632199912
300. 7.5 65.089601472
300. 8. 65.558097932
300. 8.5 66.03896173
300. 9. 66.54653702
300. 9.5 67.085968949
300. 10. 67.644332419
300. 10.5 68.223007171
300. 11. 68.868808102
300. 11.5 69.541099272
300. 12. 70.254376931
300. 12.5 71.051126778
300. 13. 71.878900575
300. 13.5 72.829737346
300. 14. 73.829451174
300. 14.5 74.964354452
300. 15. 76.203935302
300. 15.5 77.543988527
300. 16. 78.973403344
300. 16.5 80.432741307
300. 17. 81.815006475
300. 17.5 82.973365508
300. 18. 83.847117682
300. 18.5 84.43282264
300. 19. 84.808509274
300. 19.5 85.009330212
300. 20. 85.067408684
300. 20.5 85.011799214
300. 21. 84.868304961
300. 21.5 84.65921442
300. 22. 84.403214263
300. 22.5 84.115529113
300. 23. 83.808182271
300. 23.5 83.468233421
300. 24. 83.03635008
300. 24.5 82.600398268
300. 25. 82.166684949
300. 25.5 81.669196745
300. 26. 81.132135144
300. 26.5 80.605695604
300. 27. 80.022580661
300. 27.5 79.407917152
300. 28. 78.80933766
300. 28.5 78.12538625
300. 29. 77.453194229
300. 29.5 76.75180138
300. 30. 76.019216456
300. 30.5 75.292068099
300. 31. 74.512545923
300. 31.5 73.752781859
300. 32. 72.94562826
300. 32.5 72.151536671
300. 33. 71.335358074
300. 33.5 70.519368314
300. 34. 69.700566334
300. 34.5 68.874552343
300. 35. 68.059846474
300. 35.5 67.234959974
300. 36. 66.426464172
300. 36.5 65.616222427
300. 37. 64.817467271
300. 37.5 64.030216318
300. 38. 63.250421437
300. 38.5 62.484104036
300. 39. 61.731234791
300. 39.5 60.99023853
300.5 2.5 60.630815552
300.5 3. 60.991933785
300.5 3.5 61.356142558
300.5 4. 61.723649258
300.5 4.5 62.094629894
300.5 5. 62.474523333
300.5 5.5 62.864028191
300.5 6. 63.258532184
300.5 6.5 63.658652176
300.5 7. 64.065166296
300.5 7.5 64.48544928
300.5 8. 64.925704498
300.5 8.5 65.376742485
300.5 9. 65.839748512
300.5 9.5 66.316709445
300.5 10. 66.836209015
300.5 10.5 67.373690183
300.5 11. 67.93027432
300.5 11.5 68.528711157
300.5 12. 69.173588872
300.5 12.5 69.842919988
300.5 13. 70.579192457
300.5 13.5 71.366130903
300.5 14. 72.207105737
300.5 14.5 73.132472645
300.5 15. 74.121125116
300.5 15.5 75.183114736
300.5 16. 76.334961555
300.5 16.5 77.517540866
300.5 17. 78.708564045
300.5 17.5 79.868220594
300.5 18. 80.887163463
300.5 18.5 81.728215373
300.5 19. 82.354172324
300.5 19.5 82.77918827
300.5 20. 83.037778675
300.5 20.5 83.153673177
300.5 21. 83.149847608
300.5 21.5 83.047924206
300.5 22. 82.86771862
300.5 22.5 82.626969702
300.5 23. 82.341189337
300.5 23.5 82.02358716
300.5 24. 81.611051284
300.5 24.5 81.168695781
300.5 25. 80.712552117
300.5 25.5 80.22032593
300.5 26. 79.661426318
300.5 26.5 79.101008507
300.5 27. 78.506149834
300.5 27.5 77.862234868
300.5 28. 77.22521986
300.5 28.5 76.527056878
300.5 29. 75.823681378
300.5 29.5 75.100490451
300.5 30. 74.345265239
300.5 30.5 73.595687148
300.5 31. 72.802787587
300.5 31.5 72.023382606
300.5 32. 71.213656875
300.5 32.5 70.410017932
300.5 33. 69.59721773
300.5 33.5 68.781871244
300.5 34. 67.972500963
300.5 34.5 67.157148147
300.5 35. 66.355271112
300.5 35.5 65.551694873
300.5 36. 64.759306185
300.5 36.5 63.977465915
300.5 37. 63.20406688
300.5 37.5 62.442333852
300.5 38. 61.695309115
300.5 38.5 60.959366831
300.5 39. 60.234055099
300.5 39.5 59.529899248
301. 2.5 60.266534795
301. 3. 60.611640174
301. 3.5 60.959277699
301. 4. 61.309602484
301. 4.5 61.662729588
301. 5. 62.018729805
301. 5.5 62.380554768
301. 6. 62.753707986
301. 6.5 63.131460256
301. 7. 63.514506849
301. 7.5 63.903649764
301. 8. 64.299760435
301. 8.5 64.72038207
301. 9. 65.152250847
301. 9.5 65.595476055
301. 10. 66.051100417
301. 10.5 66.533254161
301. 11. 67.046824345
301. 11.5 67.577929471
301. 12. 68.127150967
301. 12.5 68.732360713
301. 13. 69.366560401
301. 13.5 70.021322504
301. 14. 70.753805158
301. 14.5 71.512128544
301. 15. 72.326252103
301. 15.5 73.193569476
301. 16. 74.103938158
301. 16.5 75.055842899
301. 17. 76.036401169
301. 17.5 76.995896095
301. 18. 77.938323473
301. 18.5 78.77416451
301. 19. 79.505926035
301. 19.5 80.083817147
301. 20. 80.507992771
301. 20.5 80.777344405
301. 21. 80.914543756
301. 21.5 80.936304272
301. 22. 80.859374292
301. 22.5 80.700040347
301. 23. 80.473717036
301. 23.5 80.164275152
301. 24. 79.791693501
301. 24.5 79.377491242
301. 25. 78.932726944
301. 25.5 78.425112459
301. 26. 77.874872122
301. 26.5 77.309872775
301. 27. 76.693712356
301. 27.5 76.047278769
301. 28. 75.394963187
301. 28.5 74.684451105
301. 29. 73.973510648
301. 29.5 73.235200216
301. 30. 72.479010406
301. 30.5 71.718389946
301. 31. 70.932001999
301. 31.5 70.152689764
301. 32. 69.352565919
301. 32.5 68.557711352
301. 33. 67.76041908
301. 33.5 66.962650277
301. 34. 66.17294953
301. 34.5 65.383753529
301. 35. 64.603709891
301. 35.5 63.833228737
301. 36. 63.071159593
301. 36.5 62.318517622
301. 37. 61.582704482
301. 37.5 60.855569639
301. 38. 60.138082371
301. 38.5 59.443766357
301. 39. 58.757071387
301. 39.5 58.078489233
301.5 2.5 59.908975805
301.5 3. 60.233745407
301.5 3.5 60.564961048
301.5 4. 60.898259612
301.5 4.5 61.233695487
301.5 5. 61.571275344
301.5 5.5 61.911079896
301.5 6. 62.253358066
301.5 6.5 62.608188916
301.5 7. 62.968009542
301.5 7.5 63.332751934
301.5 8. 63.703191208
301.5 8.5 64.08013921
301.5 9. 64.470758363
301.5 9.5 64.881445352
301.5 10. 65.302639889
301.5 10.5 65.735211982
301.5 11. 66.179937202
301.5 11.5 66.658632575
301.5 12. 67.160428617
301.5 12.5 67.678048572
301.5 13. 68.211383703
301.5 13.5 68.803848922
301.5 14. 69.413873511
301.5 14.5 70.038425492
301.5 15. 70.731156498
301.5 15.5 71.437657496
301.5 16. 72.171743159
301.5 16.5 72.950008297
301.5 17. 73.713592211
301.5 17.5 74.52210425
301.5 18. 75.280752742
301.5 18.5 76.023568345
301.5 19. 76.68881587
301.5 19.5 77.261033434
301.5 20. 77.735582799
301.5 20.5 78.087611013
301.5 21. 78.320039646
301.5 21.5 78.438196593
301.5 22. 78.449448024
301.5 22.5 78.362791583
301.5 23. 78.188418329
301.5 23.5 77.937262038
301.5 24. 77.62056467
301.5 24.5 77.24948222
301.5 25. 76.812935453
301.5 25.5 76.323293517
301.5 26. 75.798785827
301.5 26.5 75.236621877
301.5 27. 74.624954277
301.5 27.5 73.993559457
301.5 28. 73.330442841
301.5 28.5 72.637696191
301.5 29. 71.936537892
301.5 29.5 71.20148219
301.5 30. 70.460502503
301.5 30.5 69.707713013
301.5 31. 68.942932081
301.5 31.5 68.17877956
301.5 32. 67.404840251
301.5 32.5 66.633509894
301.5 33. 65.86471197
301.5 33.5 65.098112512
301.5 34. 64.336978303
301.5 34.5 63.586156224
301.5 35. 62.840758315
301.5 35.5 62.105066335
301.5 36. 61.384707903
301.5 36.5 60.670416426
301.5 37. 59.96861995
301.5 37.5 59.286321745
301.5 38. 58.610032455
301.5 38.5 57.941836681
301.5 39. 57.302699726
301.5 39.5 56.669054319
302. 2.5 59.555207067
302. 3. 59.863607086
302. 3.5 60.173121511
302. 4. 60.489543198
302. 4.5 60.807443205
302. 5. 61.126764579
302. 5.5 61.447526065
302. 6. 61.769915737
302. 6.5 62.094293586
302. 7. 62.425528892
302. 7.5 62.766115069
302. 8. 63.11114377
302. 8.5 63.461326801
302. 9. 63.817389172
302. 9.5 64.180051559
302. 10. 64.56071947
302. 10.5 64.957284661
302. 11. 65.363921414
302. 11.5 65.781175231
302. 12. 66.20942197
302. 12.5 66.671675712
302. 13. 67.153018689
302. 13.5 67.646985557
302. 14. 68.15263641
302. 14.5 68.705596818
302. 15. 69.274030889
302. 15.5 69.848797465
302. 16. 70.457659632
302. 16.5 71.086203359
302. 17. 71.704160039
302. 17.5 72.342054031
302. 18. 72.968029614
302. 18.5 73.551364114
302. 19. 74.114665129
302. 19.5 74.617071673
302. 20. 75.038668349
302. 20.5 75.373547471
302. 21. 75.624414342
302. 21.5 75.777646754
302. 22. 75.833762523
302. 22.5 75.797505964
302. 23. 75.675257536
302. 23.5 75.474686972
302. 24. 75.199543754
302. 24.5 74.856455388
302. 25. 74.454335979
302. 25.5 74.001756816
302. 26. 73.50224786
302. 26.5 72.954739867
302. 27. 72.373364885
302. 27.5 71.762222326
302. 28. 71.116580768
302. 28.5 70.45057491
302. 29. 69.765120529
302. 29.5 69.060471277
302. 30. 68.345622769
302. 30.5 67.620464227
302. 31. 66.88794968
302. 31.5 66.152870512
302. 32. 65.41761353
302. 32.5 64.681013337
302. 33. 63.950517457
302. 33.5 63.225407042
302. 34. 62.50223157
302. 34.5 61.793781136
302. 35. 61.092923685
302. 35.5 60.395670305
302. 36. 59.717933291
302. 36.5 59.051056517
302. 37. 58.388382516
302. 37.5 57.740970607
302. 38. 57.114525848
302. 38.5 56.492224511
302. 39. 55.874626306
302. 39.5 55.284062224
302.5 2.5 59.203500863
302.5 3. 59.49680422
302.5 3.5 59.790629088
302.5 4. 60.084960588
302.5 4.5 60.383890269
302.5 5. 60.685107653
302.5 5.5 60.986987385
302.5 6. 61.289657886
302.5 6.5 61.593416613
302.5 7. 61.898680513
302.5 7.5 62.205937012
302.5 8. 62.523448618
302.5 8.5 62.847129596
302.5 9. 63.175250088
302.5 9.5 63.508427466
302.5 10. 63.847255284
302.5 10.5 64.192280756
302.5 11. 64.554980008
302.5 11.5 64.932411156
302.5 12. 65.318599185
302.5 12.5 65.713638988
302.5 13. 66.117384579
302.5 13.5 66.54496118
302.5 14. 66.994043363
302.5 14.5 67.4508968
302.5 15. 67.91365093
302.5 15.5 68.392985548
302.5 16. 68.899060436
302.5 16.5 69.40156908
302.5 17. 69.8955676
302.5 17.5 70.401091803
302.5 18. 70.900845395
302.5 18.5 71.368963087
302.5 19. 71.797839763
302.5 19.5 72.200942162
302.5 20. 72.55180962
302.5 20.5 72.834308312
302.5 21. 73.043427333
302.5 21.5 73.175633501
302.5 22. 73.22900942
302.5 22.5 73.20331209
302.5 23. 73.099945558
302.5 23.5 72.921851786
302.5 24. 72.67333172
302.5 24.5 72.359813087
302.5 25. 71.987584226
302.5 25.5 71.564589278
302.5 26. 71.092327296
302.5 26.5 70.576756548
302.5 27. 70.024915127
302.5 27.5 69.442409867
302.5 28. 68.830534558
302.5 28.5 68.195340493
302.5 29. 67.545001346
302.5 29.5 66.876610816
302.5 30. 66.196334202
302.5 30.5 65.512952412
302.5 31. 64.819844119
302.5 31.5 64.124833397
302.5 32. 63.435226664
302.5 32.5 62.741481592
302.5 33. 62.053001564
302.5 33.5 61.376761628
302.5 34. 60.699796178
302.5 34.5 60.029304937
302.5 35. 59.380092147
302.5 35.5 58.732001147
302.5 36. 58.086147403
302.5 36.5 57.468020147
302.5 37. 56.856866163
302.5 37.5 56.248398888
302.5 38. 55.646663079
302.5 38.5 55.077555781
302.5 39. 54.511068839
302.5 39.5 53.947667391
303. 2.5 58.853804136
303. 3. 59.132126263
303. 3.5 59.410472087
303. 4. 59.68877661
303. 4.5 59.966903737
303. 5. 60.24621671
303. 5.5 60.52936816
303. 6. 60.812480296
303. 6.5 61.095789219
303. 7. 61.379644382
303. 7.5 61.664458741
303. 8. 61.950676177
303. 8.5 62.238752288
303. 9. 62.537808758
303. 9.5 62.841781997
303. 10. 63.149777942
303. 10.5 63.462244257
303. 11. 63.779559464
303. 11.5 64.10200419
303. 12. 64.435350949
303. 12.5 64.786467327
303. 13. 65.143946566
303. 13.5 65.507323568
303. 14. 65.875824761
303. 14.5 66.248323544
303. 15. 66.646357006
303. 15.5 67.04947693
303. 16. 67.451128149
303. 16.5 67.848025638
303. 17. 68.237380222
303. 17.5 68.643995777
303. 18. 69.030766809
303. 18.5 69.391865014
303. 19. 69.721246516
303. 19.5 70.012824329
303. 20. 70.273334079
303. 20.5 70.485439729
303. 21. 70.63780777
303. 21.5 70.72659032
303. 22. 70.749146983
303. 22.5 70.704156009
303. 23. 70.59165817
303. 23.5 70.413030602
303. 24. 70.170894554
303. 24.5 69.876005623
303. 25. 69.527214304
303. 25.5 69.126082514
303. 26. 68.677556114
303. 26.5 68.187957369
303. 27. 67.672556559
303. 27.5 67.122626033
303. 28. 66.543211608
303. 28.5 65.948666379
303. 29. 65.337964452
303. 29.5 64.708272941
303. 30. 64.071636553
303. 30.5 63.4337124
303. 31. 62.784631394
303. 31.5 62.133107343
303. 32. 61.493650995
303. 32.5 60.8483571
303. 33. 60.199297299
303. 33.5 59.57536419
303. 34. 58.950313913
303. 34.5 58.324153185
303. 35. 57.712742221
303. 35.5 57.119053547
303. 36. 56.525653802
303. 36.5 55.933409762
303. 37. 55.364426082
303. 37.5 54.810106857
303. 38. 54.257260429
303. 38.5 53.706420924
303. 39. 53.169717867
303. 39.5 52.659668817
303.5 2.5 58.506065032
303.5 3. 58.769516595
303.5 3.5 59.032498105
303.5 4. 59.294894203
303.5 4.5 59.556510748
303.5 5. 59.81709818
303.5 5.5 60.076488889
303.5 6. 60.338281021
303.5 6.5 60.601300376
303.5 7. 60.863915848
303.5 7.5 61.126466937
303.5 8. 61.389317892
303.5 8.5 61.652840022
303.5 9. 61.917400598
303.5 9.5 62.183352724
303.5 10. 62.457345473
303.5 10.5 62.737547717
303.5 11. 63.020792816
303.5 11.5 63.307272006
303.5 12. 63.597055439
303.5 12.5 63.890061912
303.5 13. 64.186027582
303.5 13.5 64.493658843
303.5 14. 64.811561692
303.5 14.5 65.131111989
303.5 15. 65.450856345
303.5 15.5 65.768961325
303.5 16. 66.083195492
303.5 16.5 66.397499532
303.5 17. 66.717909764
303.5 17.5 67.024478192
303.5 18. 67.312935565
303.5 18.5 67.578707964
303.5 19. 67.817017877
303.5 19.5 68.023009849
303.5 20. 68.191896849
303.5 20.5 68.326040628
303.5 21. 68.412904321
303.5 21.5 68.446541025
303.5 22. 68.424330962
303.5 22.5 68.344662099
303.5 23. 68.207926819
303.5 23.5 68.022617745
303.5 24. 67.782721517
303.5 24.5 67.49001143
303.5 25. 67.147077724
303.5 25.5 66.757203044
303.5 26. 66.324218748
303.5 26.5 65.870302532
303.5 27. 65.38135657
303.5 27.5 64.86046832
303.5 28. 64.312196121
303.5 28.5 63.762785314
303.5 29. 63.191487708
303.5 29.5 62.601727863
303.5 30. 62.009691426
303.5 30.5 61.418962299
303.5 31. 60.816820512
303.5 31.5 60.205685252
303.5 32. 59.61703794
303.5 32.5 59.023745962
303.5 33. 58.425552598
303.5 33.5 57.833006882
303.5 34. 57.263333832
303.5 34.5 56.691237258
303.5 35. 56.117776005
303.5 35.5 55.554279272
303.5 36. 55.016853124
303.5 36.5 54.479080052
303.5 37. 53.941614119
303.5 37.5 53.405051372
303.5 38. 52.902489351
303.5 38.5 52.405574485
303.5 39. 51.909597034
303.5 39.5 51.414937343
304. 2.5 58.160232851
304. 3. 58.408919828
304. 3.5 58.656646792
304. 4. 58.903247696
304. 4.5 59.148470146
304. 5. 59.392005508
304. 5.5 59.633631734
304. 6. 59.873298391
304. 6.5 60.111108475
304. 7. 60.351376501
304. 7.5 60.591832507
304. 8. 60.831494926
304. 8.5 61.07065167
304. 9. 61.309583634
304. 9.5 61.548556165
304. 10. 61.787807977
304. 10.5 62.027536153
304. 11. 62.267877326
304. 11.5 62.518218442
304. 12. 62.770374011
304. 12.5 63.023716919
304. 13. 63.277924114
304. 13.5 63.532474077
304. 14. 63.786617929
304. 14.5 64.039351783
304. 15. 64.289392875
304. 15.5 64.548397671
304. 16. 64.803489955
304. 16.5 65.050221439
304. 17. 65.285805939
304. 17.5 65.507130845
304. 18. 65.710795972
304. 18.5 65.893172076
304. 19. 66.05047905
304. 19.5 66.178882289
304. 20. 66.274605054
304. 20.5 66.336355639
304. 21. 66.357610537
304. 21.5 66.333475605
304. 22. 66.264270364
304. 22.5 66.150796398
304. 23. 65.990119065
304. 23.5 65.782089401
304. 24. 65.527311685
304. 24.5 65.227107294
304. 25. 64.883448624
304. 25.5 64.498869701
304. 26. 64.089405336
304. 26.5 63.655119778
304. 27. 63.189354211
304. 27.5 62.695291097
304. 28. 62.181838795
304. 28.5 61.669327375
304. 29. 61.137217018
304. 29.5 60.588206033
304. 30. 60.033241371
304. 30.5 59.490551729
304. 31. 58.937068046
304. 31.5 58.374691691
304. 32. 57.816272826
304. 32.5 57.276845435
304. 33. 56.732102571
304. 33.5 56.183268566
304. 34. 55.636585599
304. 34.5 55.120672343
304. 35. 54.602455573
304. 35.5 54.082698276
304. 36. 53.562104216
304. 36.5 53.063270989
304. 37. 52.581070666
304. 37.5 52.098526321
304. 38. 51.616082762
304. 38.5 51.134151797
304. 39. 50.669210864
304. 39.5 50.227655236
304.5 2.5 57.818031855
304.5 3. 58.050281755
304.5 3.5 58.282859063
304.5 4. 58.513772776
304.5 4.5 58.742711964
304.5 5. 58.969309077
304.5 5.5 59.193288316
304.5 6. 59.414549045
304.5 6.5 59.633142479
304.5 7. 59.849207851
304.5 7.5 60.062920176
304.5 8. 60.277069243
304.5 8.5 60.492036443
304.5 9. 60.705525836
304.5 9.5 60.917715713
304.5 10. 61.128757717
304.5 10.5 61.338763193
304.5 11. 61.547785775
304.5 11.5 61.755801281
304.5 12. 61.962686101
304.5 12.5 62.168194983
304.5 13. 62.376085013
304.5 13.5 62.58704782
304.5 14. 62.795450196
304.5 14.5 63.000291288
304.5 15. 63.200322444
304.5 15.5 63.394033382
304.5 16. 63.579644971
304.5 16.5 63.755109688
304.5 17. 63.918121505
304.5 17.5 64.066137756
304.5 18. 64.19641508
304.5 18.5 64.306060137
304.5 19. 64.396906889
304.5 19.5 64.460506552
304.5 20. 64.49256566
304.5 20.5 64.490124725
304.5 21. 64.450550716
304.5 21.5 64.371644241
304.5 22. 64.256290726
304.5 22.5 64.104599707
304.5 23. 63.912807571
304.5 23.5 63.680921764
304.5 24. 63.409518226
304.5 24.5 63.099711085
304.5 25. 62.753102141
304.5 25.5 62.371714825
304.5 26. 61.977707324
304.5 26.5 61.560510736
304.5 27. 61.116743788
304.5 27.5 60.648871458
304.5 28. 60.159978045
304.5 28.5 59.683840544
304.5 29. 59.190968806
304.5 29.5 58.683404375
304.5 30. 58.163122707
304.5 30.5 57.655864929
304.5 31. 57.151814118
304.5 31.5 56.639588206
304.5 32. 56.120523516
304.5 32.5 55.603994388
304.5 33. 55.113669947
304.5 33.5 54.619061994
304.5 34. 54.121017506
304.5 34.5 53.620327463
304.5 35. 53.134949338
304.5 35.5 52.670599396
304.5 36. 52.204588653
304.5 36.5 51.737414389
304.5 37. 51.269541818
304.5 37.5 50.805682441
304.5 38. 50.377245436
304.5 38.5 49.948308015
304.5 39. 49.519175318
304.5 39.5 49.090135349
305. 2.5 57.479588954
305. 3. 57.69679672
305. 3.5 57.911887693
305. 4. 58.126406434
305. 4.5 58.339167636
305. 5. 58.548934301
305. 5.5 58.755377519
305. 6. 58.958347312
305. 6.5 59.157843926
305. 7. 59.35395046
305. 7.5 59.546779822
305. 8. 59.736445853
305. 8.5 59.923050771
305. 9. 60.106679817
305. 9.5 60.290654152
305. 10. 60.473677792
305. 10.5 60.654162204
305. 11. 60.832078161
305. 11.5 61.007322765
305. 12. 61.179699685
305. 12.5 61.348899179
305. 13. 61.514478501
305. 13.5 61.675843087
305. 14. 61.832229086
305. 14.5 61.982688305
305. 15. 62.126076879
305. 15.5 62.261048809
305. 16. 62.39187026
305. 16.5 62.511735719
305. 17. 62.617536601
305. 17.5 62.706984548
305. 18. 62.77764784
305. 18.5 62.827002476
305. 19. 62.85249502
305. 19.5 62.851615491
305. 20. 62.82197764
305. 20.5 62.761402747
305. 21. 62.668001929
305. 21.5 62.540251367
305. 22. 62.377055006
305. 22.5 62.18448868
305. 23. 61.964527041
305. 23.5 61.711072794
305. 24. 61.424778495
305. 24.5 61.106677422
305. 25. 60.758142146
305. 25.5 60.380834711
305. 26. 59.98982189
305. 26.5 59.590096352
305. 27. 59.16877622
305. 27.5 58.727725326
305. 28. 58.26883799
305. 28.5 57.807628548
305. 29. 57.354198036
305. 29.5 56.888611622
305. 30. 56.412293869
305. 30.5 55.926616495
305. 31. 55.454294999
305. 31.5 54.992521434
305. 32. 54.524617657
305. 32.5 54.051475255
305. 33. 53.573937945
305. 33.5 53.113053953
305. 34. 52.669150396
305. 34.5 52.222318879
305. 35. 51.773088844
305. 35.5 51.321961129
305. 36. 50.869408157
305. 36.5 50.454619681
305. 37. 50.040062806
305. 37.5 49.624436193
305. 38. 49.208048375
305. 38.5 48.791192933
305. 39. 48.374148573
305. 39.5 47.983970292
305.5 2.5 57.142894484
305.5 3. 57.345950569
305.5 3.5 57.54643836
305.5 4. 57.744033455
305.5 4.5 57.938306932
305.5 5. 58.13080803
305.5 5.5 58.319819778
305.5 6. 58.504606659
305.5 6.5 58.685118685
305.5 7. 58.861383447
305.5 7.5 59.033452301
305.5 8. 59.201372335
305.5 8.5 59.365175265
305.5 9. 59.524873628
305.5 9.5 59.680457703
305.5 10. 59.831889619
305.5 10.5 59.979093542
305.5 11. 60.121942488
305.5 11.5 60.263196733
305.5 12. 60.401272317
305.5 12.5 60.534375652
305.5 13. 60.66200942
305.5 13.5 60.783538396
305.5 14. 60.898175795
305.5 14.5 61.004972346
305.5 15. 61.102809248
305.5 15.5 61.190396088
305.5 16. 61.266274741
305.5 16.5 61.328830227
305.5 17. 61.376309696
305.5 17.5 61.406850524
305.5 18. 61.418517917
305.5 18.5 61.409351445
305.5 19. 61.377419149
305.5 19.5 61.320877087
305.5 20. 61.238031507
305.5 20.5 61.127400056
305.5 21. 60.987767984
305.5 21.5 60.818235404
305.5 22. 60.618252328
305.5 22.5 60.387639267
305.5 23. 60.12942321
305.5 23.5 59.858602941
305.5 24. 59.561177523
305.5 24.5 59.238142248
305.5 25. 58.890702628
305.5 25.5 58.520237433
305.5 26. 58.128261079
305.5 26.5 57.736311364
305.5 27. 57.338819687
305.5 27.5 56.925901734
305.5 28. 56.498916878
305.5 28.5 56.059214467
305.5 29. 55.616078937
305.5 29.5 55.192637276
305.5 30. 54.760613292
305.5 30.5 54.320928287
305.5 31. 53.874470002
305.5 31.5 53.422089854
305.5 32. 52.997025938
305.5 32.5 52.575231952
305.5 33. 52.149403316
305.5 33.5 51.720073112
305.5 34. 51.287751811
305.5 34.5 50.852926717
305.5 35. 50.456550258
305.5 35.5 50.058122091
305.5 36. 49.657817671
305.5 36.5 49.255950447
305.5 37. 48.852822302
305.5 37.5 48.448723187
305.5 38. 48.063348333
305.5 38.5 47.697352551
305.5 39. 47.330459396
305.5 39.5 46.962870548
306. 2.5 56.807903717
306. 3. 56.996890024
306. 3.5 57.182858994
306. 4. 57.365434596
306. 4.5 57.544129871
306. 5. 57.718405958
306. 5.5 57.887834082
306. 6. 58.053242133
306. 6.5 58.214874323
306. 7. 58.371406188
306. 7.5 58.522827986
306. 8. 58.669120479
306. 8.5 58.810245313
306. 9. 58.946142761
306. 9.5 59.076730024
306. 10. 59.201896545
306. 10.5 59.321495291
306. 11. 59.435330745
306. 11.5 59.543145019
306. 12. 59.644603557
306. 12.5 59.739281471
306. 13. 59.82665123
306. 13.5 59.906072192
306. 14. 59.976782563
306. 14.5 60.037894535
306. 15. 60.088393458
306. 15.5 60.127141831
306. 16. 60.152888863
306. 16.5 60.164286298
306. 17. 60.159911158
306. 17.5 60.13829563
306. 18. 60.097963656
306. 18.5 60.03747301
306. 19. 59.955461011
306. 19.5 59.850691438
306. 20. 59.722099765
306. 20.5 59.568833596
306. 21. 59.390285322
306. 21.5 59.186114683
306. 22. 58.956259874
306. 22.5 58.70093698
306. 23. 58.420628565
306. 23.5 58.116063104
306. 24. 57.802271845
306. 24.5 57.478583531
306. 25. 57.136160783
306. 25.5 56.776128405
306. 26. 56.399665034
306. 26.5 56.007982831
306. 27. 55.610856071
306. 27.5 55.227469937
306. 28. 54.833619495
306. 28.5 54.430189816
306. 29. 54.018045738
306. 29.5 53.598028806
306. 30. 53.185747328
306. 30.5 52.791716683
306. 31. 52.392314716
306. 31.5 51.988059204
306. 32. 51.579453531
306. 32.5 51.166985791
306. 33. 50.760871929
306. 33.5 50.382476419
306. 34. 50.001239705
306. 34.5 49.617464646
306. 35. 49.231448542
306. 35.5 48.843482185
306. 36. 48.453849022
306. 36.5 48.081064941
306. 37. 47.728417174
306. 37.5 47.374329016
306. 38. 47.018994394
306. 38.5 46.662604609
306. 39. 46.305347655
306. 39.5 45.947407617
306.5 2.5 56.474572751
306.5 3. 56.649567253
306.5 3.5 56.821097555
306.5 4. 56.988735309
306.5 4.5 57.151934976
306.5 5. 57.310101477
306.5 5.5 57.462758057
306.5 6. 57.609617249
306.5 6.5 57.750533455
306.5 7. 57.885424736
306.5 7.5 58.014799067
306.5 8. 58.139572657
306.5 8.5 58.258132427
306.5 9. 58.370346687
306.5 9.5 58.476059852
306.5 10. 58.575088908
306.5 10.5 58.667215764
306.5 11. 58.75217638
306.5 11.5 58.82964823
306.5 12. 58.899237668
306.5 12.5 58.9604683
306.5 13. 59.012771103
306.5 13.5 59.055476825
306.5 14. 59.08781117
306.5 14.5 59.108893469
306.5 15. 59.117739569
306.5 15.5 59.113269679
306.5 16. 59.094321789
306.5 16.5 59.059671142
306.5 17. 59.008056059
306.5 17.5 58.938209961
306.5 18. 58.8488988
306.5 18.5 58.738962341
306.5 19. 58.607357132
306.5 19.5 58.45319848
306.5 20. 58.275798475
306.5 20.5 58.074697107
306.5 21. 57.85799046
306.5 21.5 57.625863641
306.5 22. 57.37278478
306.5 22.5 57.099291706
306.5 23. 56.80608706
306.5 23.5 56.494011581
306.5 24. 56.164016051
306.5 24.5 55.817133922
306.5 25. 55.474775134
306.5 25.5 55.128788162
306.5 26. 54.771080544
306.5 26.5 54.402501057
306.5 27. 54.023879569
306.5 27.5 53.636024387
306.5 28. 53.248339444
306.5 28.5 52.881706092
306.5 29. 52.508885398
306.5 29.5 52.130343371
306.5 30. 51.746534969
306.5 30.5 51.357904948
306.5 31. 50.964888176
306.5 31.5 50.596231102
306.5 32. 50.235478478
306.5 32.5 49.871506211
306.5 33. 49.504569009
306.5 33.5 49.134922503
306.5 34. 48.762822124
306.5 34.5 48.38852197
306.5 35. 48.036457131
306.5 35.5 47.697912826
306.5 36. 47.357506645
306.5 36.5 47.015408874
306.5 37. 46.671791566
306.5 37.5 46.326827488
306.5 38. 45.980689157
306.5 38.5 45.633547989
306.5 39. 45.307159885
306.5 39.5 44.996237865
307. 2.5 56.142858466
307. 3. 56.303935301
307. 3.5 56.461102959
307. 4. 56.613880048
307. 4.5 56.761661856
307. 5. 56.903797048
307. 5.5 57.039761391
307. 6. 57.169225485
307. 6.5 57.292001042
307. 7. 57.407959036
307. 7.5 57.516974239
307. 8. 57.6189005
307. 8.5 57.71356477
307. 9. 57.800768692
307. 9.5 57.880290526
307. 10. 57.951883793
307. 10.5 58.016071815
307. 11. 58.072277852
307. 11.5 58.119530606
307. 12. 58.157376739
307. 12.5 58.185287506
307. 13. 58.202651278
307. 13.5 58.208768732
307. 14. 58.202851238
307. 14.5 58.184023033
307. 15. 58.151327846
307. 15.5 58.103740589
307. 16. 58.040184593
307. 16.5 57.960406095
307. 17. 57.866105816
307. 17.5 57.753950082
307. 18. 57.623147179
307. 18.5 57.473019865
307. 19. 57.303037463
307. 19.5 57.112843515
307. 20. 56.902276509
307. 20.5 56.671381648
307. 21. 56.420412483
307. 21.5 56.149822317
307. 22. 55.860246443
307. 22.5 55.563608184
307. 23. 55.263378573
307. 23.5 54.949456313
307. 24. 54.622735503
307. 24.5 54.284107927
307. 25. 53.934448184
307. 25.5 53.574603591
307. 26. 53.216915035
307. 26.5 52.873705002
307. 27. 52.524028193
307. 27.5 52.168326444
307. 28. 51.807015567
307. 28.5 51.440490814
307. 29. 51.069131445
307. 29.5 50.709352337
307. 30. 50.368053739
307. 30.5 50.02334054
307. 31. 49.675387218
307. 31.5 49.324374823
307. 32. 48.970490881
307. 32.5 48.613928845
307. 33. 48.254887241
307. 33.5 47.931293745
307. 34. 47.606906848
307. 34.5 47.280422769
307. 35. 46.951968466
307. 35.5 46.621678263
307. 36. 46.289692441
307. 36.5 45.956155917
307. 37. 45.621217011
307. 37.5 45.307354755
307. 38. 45.007750346
307. 38.5 44.706793003
307. 39. 44.404596573
307. 39.5 44.101277899
307.5 2.5 55.81271848
307.5 3. 55.959948047
307.5 3.5 56.102825037
307.5 4. 56.240814254
307.5 4.5 56.373251181
307.5 5. 56.499428155
307.5 5.5 56.618773951
307.5 6. 56.730917828
307.5 6.5 56.835629266
307.5 7. 56.932732453
307.5 7.5 57.022050249
307.5 8. 57.103380461
307.5 8.5 57.176491384
307.5 9. 57.241124923
307.5 9.5 57.296999818
307.5 10. 57.343811379
307.5 10.5 57.381227061
307.5 11. 57.408879071
307.5 11.5 57.426355897
307.5 12. 57.433194425
307.5 12.5 57.42887385
307.5 13. 57.412812108
307.5 13.5 57.384365305
307.5 14. 57.34283056
307.5 14.5 57.287452701
307.5 15. 57.217435231
307.5 15.5 57.131955884
307.5 16. 57.030186891
307.5 16.5 56.911319774
307.5 17. 56.774594132
307.5 17.5 56.619329321
307.5 18. 56.44495736
307.5 18.5 56.251054864
307.5 19. 56.037371422
307.5 19.5 55.803851791
307.5 20. 55.559958401
307.5 20.5 55.30513731
307.5 21. 55.034348124
307.5 21.5 54.748362139
307.5 22. 54.448050408
307.5 22.5 54.134351608
307.5 23. 53.808240179
307.5 23.5 53.470697317
307.5 24. 53.140503215
307.5 24.5 52.814329878
307.5 25. 52.481492378
307.5 25.5 52.142551545
307.5 26. 51.798004359
307.5 26.5 51.448291471
307.5 27. 51.093805882
307.5 27.5 50.746641593
307.5 28. 50.420599566
307.5 28.5 50.091549604
307.5 29. 49.759579728
307.5 29.5 49.424778501
307.5 30. 49.087238983
307.5 30.5 48.747061363
307.5 31. 48.404354505
307.5 31.5 48.079475394
307.5 32. 47.770482743
307.5 32.5 47.459372515
307.5 33. 47.146190377
307.5 33.5 46.830997284
307.5 34. 46.513867968
307.5 34.5 46.194889363
307.5 35. 45.874159031
307.5 35.5 45.551783623
307.5 36. 45.257466751
307.5 36.5 44.96954334
307.5 37. 44.680044645
307.5 37.5 44.389055035
307.5 38. 44.096665805
307.5 38.5 43.802974004
307.5 39. 43.50808138
307.5 39.5 43.212093404
308. 2.5 55.485311611
308. 3. 55.618070491
308. 3.5 55.74621449
308. 4. 55.869484308
308. 4.5 55.986644621
308. 5. 56.096931356
308. 5.5 56.19972674
308. 6. 56.294619246
308. 6.5 56.381336501
308. 7. 56.459656124
308. 7.5 56.529349183
308. 8. 56.590157522
308. 8.5 56.641790867
308. 9. 56.683931469
308. 9.5 56.716238634
308. 10. 56.738349506
308. 10.5 56.749875595
308. 11. 56.750396405
308. 11.5 56.73945219
308. 12. 56.716537602
308. 12.5 56.681097453
308. 13. 56.632525329
308. 13.5 56.570165503
308. 14. 56.493318547
308. 14.5 56.401250974
308. 15. 56.293209285
308. 15.5 56.168438573
308. 16. 56.026205654
308. 16.5 55.865826332
308. 17. 55.687477055
308. 17.5 55.498264252
308. 18. 55.29159391
308. 18.5 55.067508968
308. 19. 54.826228592
308. 19.5 54.568154098
308. 20. 54.293865151
308. 20.5 54.004105798
308. 21. 53.699761126
308. 21.5 53.381826448
308. 22. 53.072644887
308. 22.5 52.758338817
308. 23. 52.436330593
308. 23.5 52.107487355
308. 24. 51.772593048
308. 24.5 51.432341243
308. 25. 51.087334504
308. 25.5 50.749082984
308. 26. 50.431030108
308. 26.5 50.110812829
308. 27. 49.788517242
308. 27.5 49.464196268
308. 28. 49.137881402
308. 28.5 48.809592529
308. 29. 48.479345777
308. 29.5 48.157737639
308. 30. 47.861084548
308. 30.5 47.562842875
308. 31. 47.262942622
308. 31.5 46.961334899
308. 32. 46.657991547
308. 32.5 46.352904257
308. 33. 46.046083339
308. 33.5 45.73755627
308. 34. 45.433981762
308. 34.5 45.159221668
308. 35. 44.88279843
308. 35.5 44.604737958
308. 36. 44.325079616
308. 36.5 44.043874623
308. 37. 43.761184558
308. 37.5 43.477079966
308. 38. 43.191639069
308. 38.5 42.90494658
308. 39. 42.617092614
308. 39.5 42.35481805
308.5 2.5 55.160010009
308.5 3. 55.279255628
308.5 3.5 55.393207855
308.5 4. 55.501225757
308.5 4.5 55.602530361
308.5 5. 55.696310637
308.5 5.5 55.782551842
308.5 6. 55.860255842
308.5 6.5 55.929042313
308.5 7. 55.988642431
308.5 7.5 56.038775492
308.5 8. 56.079127358
308.5 8.5 56.10934915
308.5 9. 56.129063428
308.5 9.5 56.137870002
308.5 10. 56.135347734
308.5 10.5 56.121051976
308.5 11. 56.094509182
308.5 11.5 56.05521087
308.5 12. 56.002608769
308.5 12.5 55.936112411
308.5 13. 55.855089894
308.5 13.5 55.758872264
308.5 14. 55.6483939
308.5 14.5 55.523709113
308.5 15. 55.382887014
308.5 15.5 55.225442218
308.5 16. 55.050953087
308.5 16.5 54.859087297
308.5 17. 54.649628353
308.5 17.5 54.422501316
308.5 18. 54.177795566
308.5 18.5 53.915782233
308.5 19. 53.636923941
308.5 19.5 53.341874967
308.5 20. 53.050623038
308.5 20.5 52.748586683
308.5 21. 52.436359983
308.5 21.5 52.115076903
308.5 22. 51.785860653
308.5 22.5 51.449788826
308.5 23. 51.107864512
308.5 23.5 50.769106378
308.5 24. 50.450682699
308.5 24.5 50.130666764
308.5 25. 49.809370228
308.5 25.5 49.487005949
308.5 26. 49.163704404
308.5 26.5 48.839530626
308.5 27. 48.514500478
308.5 27.5 48.194474369
308.5 28. 47.904082367
308.5 28.5 47.613280186
308.5 29. 47.321876029
308.5 29.5 47.029693785
308.5 30. 46.736576831
308.5 30.5 46.442390371
308.5 31. 46.147022581
308.5 31.5 45.850384839
308.5 32. 45.552411262
308.5 32.5 45.280951451
308.5 33. 45.016578528
308.5 33.5 44.750766602
308.5 34. 44.483471804
308.5 34.5 44.214669928
308.5 35. 43.944354565
308.5 35.5 43.672535293
308.5 36. 43.399235955
308.5 36.5 43.124493037
308.5 37. 42.848354137
308.5 37.5 42.570876551
308.5 38. 42.323974092
308.5 38.5 42.078905382
308.5 39. 41.832485333
308.5 39.5 41.584771515
309. 2.5 54.836194075
309. 3. 54.941984044
309. 3.5 55.042062038
309. 4. 55.135732561
309. 4.5 55.222156708
309. 5. 55.300469471
309. 5.5 55.369974843
309. 6. 55.430195029
309. 6.5 55.480789116
309. 7. 55.521457424
309. 7.5 55.551885254
309. 8. 55.57172366
309. 8.5 55.580590985
309. 9. 55.578081867
309. 9.5 55.563775693
309. 10. 55.537240871
309. 10.5 55.49803471
309. 11. 55.445700641
309. 11.5 55.379765018
309. 12. 55.299735387
309. 12.5 55.205101423
309. 13. 55.095339152
309. 13.5 54.969918754
309. 14. 54.828316097
309. 14.5 54.670028035
309. 15. 54.494591398
309. 15.5 54.301605341
309. 16. 54.090756422
309. 16.5 53.86184535
309. 17. 53.614813887
309. 17.5 53.349769947
309. 18. 53.080360352
309. 18.5 52.797399674
309. 19. 52.500989344
309. 19.5 52.192145905
309. 20. 51.872007705
309. 20.5 51.541800659
309. 21. 51.202798263
309. 21.5 50.856279161
309. 22. 50.532070808
309. 22.5 50.205764657
309. 23. 49.877784046
309. 23.5 49.548797454
309. 24. 49.219328665
309. 24.5 48.889764349
309. 25. 48.56036733
309. 25.5 48.23241252
309. 26. 47.93923299
309. 26.5 47.647329208
309. 27. 47.356466979
309. 27.5 47.066393642
309. 28. 46.776850992
309. 28.5 46.48758551
309. 29. 46.198356129
309. 29.5 45.90893982
309. 30. 45.619135349
309. 30.5 45.347668359
309. 31. 45.092343908
309. 31.5 44.836270249
309. 32. 44.579283951
309. 32.5 44.321249707
309. 33. 44.06205857
309. 33.5 43.80162605
309. 34. 43.539890161
309. 34.5 43.276809461
309. 35. 43.012361139
309. 35.5 42.746539169
309. 36. 42.487867667
309. 36.5 42.253848233
309. 37. 42.018393072
309. 37.5 41.781516955
309. 38. 41.54324547
309. 38.5 41.303613784
309. 39. 41.062665506
309. 39.5 40.820451637
309.5 2.5 54.513824636
309.5 3. 54.606213378
309.5 3.5 54.692471632
309.5 4. 54.771848596
309.5 4.5 54.843444752
309.5 5. 54.906341048
309.5 5.5 54.959799816
309.5 6. 55.003308617
309.5 6.5 55.03649151
309.5 7. 55.059009842
309.5 7.5 55.070505745
309.5 8. 55.070584165
309.5 8.5 55.05881606
309.5 9. 55.034748976
309.5 9.5 54.997916767
309.5 10. 54.947844862
309.5 10.5 54.884051021
309.5 11. 54.806043506
309.5 11.5 54.713319037
309.5 12. 54.605362482
309.5 12.5 54.481649472
309.5 13. 54.341652548
309.5 13.5 54.18485109
309.5 14. 54.010745111
309.5 14.5 53.818872888
309.5 15. 53.608832233
309.5 15.5 53.380304954
309.5 16. 53.140547476
309.5 16.5 52.885968382
309.5 17. 52.615328865
309.5 17.5 52.329170994
309.5 18. 52.028218069
309.5 18.5 51.713373223
309.5 19. 51.385708079
309.5 19.5 51.046440872
309.5 20. 50.707567717
309.5 20.5 50.375826054
309.5 21. 50.039798965
309.5 21.5 49.700718873
309.5 22. 49.359704635
309.5 22.5 49.017735028
309.5 23. 48.675632063
309.5 23.5 48.334054418
309.5 24. 48.018663789
309.5 24.5 47.715186962
309.5 25. 47.414467889
309.5 25.5 47.116372389
309.5 26. 46.820693413
309.5 26.5 46.527172404
309.5 27. 46.235518241
309.5 27.5 45.945423367
309.5 28. 45.656576963
309.5 28.5 45.382637118
309.5 29. 45.130754385
309.5 29.5 44.879451258
309.5 30. 44.62841386
309.5 30.5 44.377361338
309.5 31. 44.126045814
309.5 31.5 43.874251616
309.5 32. 43.621793981
309.5 32.5 43.36851741
309.5 33. 43.1142938
309.5 33.5 42.859020467
309.5 34. 42.60261812
309.5 34.5 42.371372979
309.5 35. 42.146426414
309.5 35.5 41.920164335
309.5 36. 41.69255252
309.5 36.5 41.463572166
309.5 37. 41.23321833
309.5 37.5 41.001498481
309.5 38. 40.768431162
309.5 38.5 40.534044751
309.5 39. 40.298376326
309.5 39.5 40.061470609
310. 2.5 54.192863132
310. 3. 54.271901938
310. 3.5 54.344391462
310. 4. 54.40952483
310. 4.5 54.466341212
310. 5. 54.513867444
310. 5.5 54.551324629
310. 6. 54.578166108
310. 6.5 54.59398109
310. 7. 54.59839192
310. 7.5 54.590997426
310. 8. 54.571356264
310. 8.5 54.538991826
310. 9. 54.49340439
310. 9.5 54.434082085
310. 10. 54.360507117
310. 10.5 54.272157369
310. 11. 54.16850549
310. 11.5 54.049017984
310. 12. 53.913156298
310. 12.5 53.760381102
310. 13. 53.590160343
310. 13.5 53.401981273
310. 14. 53.19897858
310. 14.5 52.980367745
310. 15. 52.744447703
310. 15.5 52.491263741
310. 16. 52.221001912
310. 16.5 51.934009552
310. 17. 51.630812485
310. 17.5 51.31212679
310. 18. 50.978862938
310. 18.5 50.644876975
310. 19. 50.309091241
310. 19.5 49.966031203
310. 20. 49.617174565
310. 20.5 49.263986063
310. 21. 48.907871635
310. 21.5 48.550136158
310. 22. 48.196490553
310. 22.5 47.872722927
310. 23. 47.552306295
310. 23.5 47.235579443
310. 24. 46.922714447
310. 24.5 46.613737426
310. 25. 46.308552468
310. 25.5 46.0069666
310. 26. 45.708714068
310. 26.5 45.421779379
310. 27. 45.164662597
310. 27.5 44.910155025
310. 28. 44.657799216
310. 28.5 44.407160464
310. 29. 44.15783249
310. 29.5 43.909441066
310. 30. 43.661646018
310. 30.5 43.414141935
310. 31. 43.166657934
310. 31.5 42.918956702
310. 32. 42.670833058
310. 32.5 42.438579523
310. 33. 42.222401218
310. 33.5 42.005350038
310. 34. 41.787303407
310. 34.5 41.568161855
310. 35. 41.347846992
310. 35.5 41.12629958
310. 36. 40.903477727
310. 36.5 40.67935521
310. 37. 40.453919905
310. 37.5 40.227172336
310. 38. 39.999124337
310. 38.5 39.769797816
310. 39. 39.53922361
310. 39.5 39.318741799
310.5 2.5 53.873271593
310.5 3. 53.93900868
310.5 3.5 53.997777049
310.5 4. 54.048712974
310.5 4.5 54.090793591
310.5 5. 54.122991555
310.5 5.5 54.144487158
310.5 6. 54.154699892
310.5 6.5 54.15318422
310.5 7. 54.139523378
310.5 7.5 54.113272652
310.5 8. 54.073944127
310.5 8.5 54.021013335
310.5 9. 53.953932984
310.5 9.5 53.872145144
310.5 10. 53.775088392
310.5 10.5 53.662200222
310.5 11. 53.532917017
310.5 11.5 53.386674247
310.5 12. 53.224838023
310.5 12.5 53.046755504
310.5 13. 52.851264378
310.5 13.5 52.638092125
310.5 14. 52.407039318
310.5 14.5 52.157999399
310.5 15. 51.890980447
310.5 15.5 51.606127954
310.5 16. 51.303747268
310.5 16.5 50.984323955
310.5 17. 50.658096742
310.5 17.5 50.325542877
310.5 18. 49.982184734
310.5 18.5 49.629443197
310.5 19. 49.268843786
310.5 19.5 48.901976749
310.5 20. 48.530450809
310.5 20.5 48.162842239
310.5 21. 47.819011289
310.5 21.5 47.477674379
310.5 22. 47.139725169
310.5 22.5 46.805854414
310.5 23. 46.476550506
310.5 23.5 46.152109758
310.5 24. 45.832654394
310.5 24.5 45.518155809
310.5 25. 45.240343077
310.5 25.5 44.971667787
310.5 26. 44.707607033
310.5 26.5 44.447650954
310.5 27. 44.19128257
310.5 27.5 43.937991847
310.5 28. 43.687286467
310.5 28.5 43.438699674
310.5 29. 43.191795657
310.5 29.5 42.946172892
310.5 30. 42.701465865
310.5 30.5 42.469198454
310.5 31. 42.258274679
310.5 31.5 42.047391842
310.5 32. 41.836303078
310.5 32.5 41.624793984
310.5 33. 41.412680298
310.5 33.5 41.199805579
310.5 34. 40.986038954
310.5 34.5 40.771272946
310.5 35. 40.555421416
310.5 35.5 40.338417622
310.5 36. 40.120212404
310.5 36.5 39.900772493
310.5 37. 39.680078938
310.5 37.5 39.458125657
310.5 38. 39.256646753
310.5 38.5 39.063595369
310.5 39. 38.869252618
310.5 39.5 38.673634741
311. 2.5 53.555012626
311. 3. 53.607493181
311. 3.5 53.652584582
311. 4. 53.689365444
311. 4.5 53.716750136
311. 5. 53.733657055
311. 5.5 53.739226085
311. 6. 53.732843184
311. 6.5 53.714028108
311. 7. 53.682324778
311. 7.5 53.63724461
311. 8. 53.578252729
311. 8.5 53.504776395
311. 9. 53.416220311
311. 9.5 53.312190946
311. 10. 53.193032418
311. 10.5 53.057534885
311. 11. 52.905235888
311. 11.5 52.735700103
311. 12. 52.548524625
311. 12.5 52.34334753
311. 13. 52.119860027
311. 13.5 51.877822084
311. 14. 51.617081191
311. 14.5 51.337593711
311. 15. 51.039448028
311. 15.5 50.727587897
311. 16. 50.406940909
311. 16.5 50.072196184
311. 17. 49.724459976
311. 17.5 49.365015433
311. 18. 48.995306891
311. 18.5 48.616913939
311. 19. 48.232238722
311. 19.5 47.870670071
311. 20. 47.509019831
311. 20.5 47.148734545
311. 21. 46.791101964
311. 21.5 46.437219988
311. 22. 46.087976582
311. 22.5 45.744041533
311. 23. 45.414199655
311. 23.5 45.11906529
311. 24. 44.830894926
311. 24.5 44.549360431
311. 25. 44.274038689
311. 25.5 44.004439306
311. 26. 43.740029455
311. 26.5 43.480255212
311. 27. 43.22455911
311. 27.5 42.972394024
311. 28. 42.723233674
311. 28.5 42.48581931
311. 29. 42.274261353
311. 29.5 42.064286133
311. 30. 41.855483786
311. 30.5 41.647485603
311. 31. 41.439962439
311. 31.5 41.232622716
311. 32. 41.02521018
311. 32.5 40.817501524
311. 33. 40.60930399
311. 33.5 40.400452989
311. 34. 40.190809798
311. 34.5 39.98025936
311. 35. 39.768708195
311. 35.5 39.556082451
311. 36. 39.349071071
311. 36.5 39.164908331
311. 37. 38.979524016
311. 37.5 38.792891023
311. 38. 38.604993927
311. 38.5 38.415827846
311. 39. 38.225397394
311. 39.5 38.033715717
311.5 2.5 53.2381036
311.5 3. 53.277369677
311.5 3.5 53.308804898
311.5 4. 53.331438808
311.5 4.5 53.3441598
311.5 5. 53.345808352
311.5 5.5 53.335480845
311.5 6. 53.312611576
311.5 6.5 53.276699927
311.5 7. 53.227277223
311.5 7.5 53.163853085
311.5 8. 53.08589813
311.5 8.5 52.992856348
311.5 9. 52.884164151
311.5 9.5 52.759267071
311.5 10. 52.617630746
311.5 10.5 52.458746891
311.5 11. 52.282136916
311.5 11.5 52.087356006
311.5 12. 51.873999671
311.5 12.5 51.641713759
311.5 13. 51.39020819
311.5 13.5 51.119274249
311.5 14. 50.829416464
311.5 14.5 50.52888888
311.5 15. 50.211724296
311.5 15.5 49.878604188
311.5 16. 49.530396312
311.5 16.5 49.168161663
311.5 17. 48.793154276
311.5 17.5 48.406812116
311.5 18. 48.025188888
311.5 18.5 47.649124733
311.5 19. 47.270777434
311.5 19.5 46.89187091
311.5 20. 46.514038118
311.5 20.5 46.138773978
311.5 21. 45.767395096
311.5 21.5 45.40920478
311.5 22. 45.086262677
311.5 22.5 44.771342364
311.5 23. 44.464520242
311.5 23.5 44.165689415
311.5 24. 43.874588821
311.5 24.5 43.590834196
311.5 25. 43.313948655
311.5 25.5 43.043391178
311.5 26. 42.778581884
311.5 26.5 42.522411222
311.5 27. 42.301348267
311.5 27.5 42.084166623
311.5 28. 41.870273598
311.5 28.5 41.659117082
311.5 29. 41.450187933
311.5 29.5 41.243020792
311.5 30. 41.037193718
311.5 30.5 40.832326981
311.5 31. 40.62808128
311.5 31.5 40.424155573
311.5 32. 40.220284708
311.5 32.5 40.016236953
311.5 33. 39.811811504
311.5 33.5 39.60683606
311.5 34. 39.401164466
311.5 34.5 39.223041034
311.5 35. 39.045733498
311.5 35.5 38.867415474
311.5 36. 38.688014111
311.5 36.5 38.507472248
311.5 37. 38.325746955
311.5 37.5 38.142808195
311.5 38. 37.958637601
311.5 38.5 37.773227342
311.5 39. 37.586579087
311.5 39.5 37.398703055
312. 2.5 52.92262787
312. 3. 52.948852287
312. 3.5 52.966842615
312. 4. 52.975571219
312. 4.5 52.973840007
312. 5. 52.960478415
312. 5.5 52.934570866
312. 6. 52.895466139
312. 6.5 52.842649572
312. 7. 52.775628548
312. 7.5 52.693878263
312. 8. 52.596833256
312. 8.5 52.483901695
312. 9. 52.354486057
312. 9.5 52.208001004
312. 10. 52.043885232
312. 10.5 51.861608166
312. 11. 51.660674404
312. 11.5 51.44062882
312. 12. 51.201064371
312. 12.5 50.94163354
312. 13. 50.666175535
312. 13.5 50.374180728
312. 14. 50.064201999
312. 14.5 49.736671302
312. 15. 49.392193318
312. 15.5 49.031560921
312. 16. 48.655766683
312. 16.5 48.266008449
312. 17. 47.884364651
312. 17.5 47.497101061
312. 18. 47.104820464
312. 18.5 46.709390375
312. 19. 46.312674592
312. 19.5 45.916480663
312. 20. 45.522507399
312. 20.5 45.165253175
312. 21. 44.819101485
312. 21.5 44.481188395
312. 22. 44.151981635
312. 22.5 43.831715672
312. 23. 43.520412116
312. 23.5 43.21790692
312. 24. 42.923881616
312. 24.5 42.637895919
312. 25. 42.38347285
312. 25.5 42.147747716
312. 26. 41.918176006
312. 26.5 41.69405216
312. 27. 41.474693519
312. 27.5 41.259449863
312. 28. 41.047709888
312. 28.5 40.838905188
312. 29. 40.632512242
312. 29.5 40.42805288
312. 30. 40.225093633
312. 30.5 40.023244276
312. 31. 39.822155848
312. 31.5 39.621518323
312. 32. 39.421058113
312. 32.5 39.245456899
312. 33. 39.074259565
312. 33.5 38.902588592
312. 34. 38.730288728
312. 34.5 38.557227539
312. 35. 38.38329339
312. 35.5 38.208393581
312. 36. 38.032452631
312. 36.5 37.8554107
312. 37. 37.67722214
312. 37.5 37.49785417
312. 38. 37.317285654
312. 38.5 37.135505984
312. 39. 36.952514053
312. 39.5 36.76831731
312.5 2.5 52.608449553
312.5 3. 52.621669015
312.5 3.5 52.626249332
312.5 4. 52.621104811
312.5 4.5 52.604975055
312.5 5. 52.576638726
312.5 5.5 52.535145748
312.5 6. 52.479818131
312.5 6.5 52.410113674
312.5 7. 52.32550835
312.5 7.5 52.2254425
312.5 8. 52.109314111
312.5 8.5 51.976495052
312.5 9. 51.826353362
312.5 9.5 51.658272303
312.5 10. 51.471663002
312.5 10.5 51.265971854
312.5 11. 51.040685753
312.5 11.5 50.79615956
312.5 12. 50.534973937
312.5 12.5 50.254701436
312.5 13. 49.955406699
312.5 13.5 49.637285333
312.5 14. 49.300682693
312.5 14.5 48.946112964
312.5 15. 48.574277197
312.5 15.5 48.188461546
312.5 16. 47.804164095
312.5 16.5 47.410093676
312.5 17. 47.007988815
312.5 17.5 46.599708577
312.5 18. 46.187194588
312.5 18.5 45.772424748
312.5 19. 45.367745276
312.5 19.5 44.990801178
312.5 20. 44.620298797
312.5 20.5 44.25742018
312.5 21. 43.903100734
312.5 21.5 43.558019063
312.5 22. 43.222599366
312.5 22.5 42.897025275
312.5 23. 42.581262993
312.5 23.5 42.30883031
312.5 24. 42.050141213
312.5 24.5 41.800114339
312.5 25. 41.558029088
312.5 25.5 41.323141002
312.5 26. 41.094702869
312.5 26.5 40.871981454
312.5 27. 40.654270134
312.5 27.5 40.440897945
312.5 28. 40.23123558
312.5 28.5 40.024698918
312.5 29. 39.820750614
312.5 29.5 39.618900223
312.5 30. 39.418703251
312.5 30.5 39.244984863
312.5 31. 39.076430683
312.5 31.5 38.908358478
312.5 32. 38.740496286
312.5 32.5 38.572604613
312.5 33. 38.40447378
312.5 33.5 38.2359214
312.5 34. 38.066790032
312.5 34.5 37.896944989
312.5 35. 37.726272318
312.5 35.5 37.554676937
312.5 36. 37.382080924
312.5 36.5 37.208421945
312.5 37. 37.033651816
312.5 37.5 36.857735183
312.5 38. 36.680648311
312.5 38.5 36.502377979
312.5 39. 36.322920457
312.5 39.5 36.142280577
313. 2.5 52.295533366
313. 3. 52.295781714
313. 3.5 52.286983731
313. 4. 52.267994732
313. 4.5 52.23749126
313. 5. 52.194201229
313. 5.5 52.137140498
313. 6. 52.065604537
313. 6.5 51.979023479
313. 7. 51.876841499
313. 7.5 51.758463553
313. 8. 51.623250504
313. 8.5 51.470537312
313. 9. 51.299656959
313. 9.5 51.10996061
313. 10. 50.900831032
313. 10.5 50.673645274
313. 11. 50.42751559
313. 11.5 50.161771167
313. 12. 49.876286292
313. 12.5 49.571043465
313. 13. 49.24614972
313. 13.5 48.90185511
313. 14. 48.538572435
313. 14.5 48.159907787
313. 15. 47.776682066
313. 15.5 47.380839015
313. 16. 46.97391925
313. 16.5 46.557636299
313. 17. 46.133854446
313. 17.5 45.704556759
313. 18. 45.287597904
313. 18.5 44.888887573
313. 19. 44.494633598
313. 19.5 44.106458412
313. 20. 43.725777042
313. 20.5 43.353764189
313. 21. 42.991333155
313. 21.5 42.639127886
313. 22. 42.326866019
313. 22.5 42.036781426
313. 23. 41.757648566
313. 23.5 41.488931652
313. 24. 41.229987745
313. 24.5 40.980099836
313. 25. 40.738506532
313. 25.5 40.504427482
313. 26. 40.2770842
313. 26.5 40.055716369
313. 27. 39.839594005
313. 27.5 39.628025983
313. 28. 39.420365554
313. 28.5 39.241805761
313. 29. 39.070356555
313. 29.5 38.900924458
313. 30. 38.733076697
313. 30.5 38.566424613
313. 31. 38.400620765
313. 31.5 38.235355975
313. 32. 38.070356389
313. 32.5 37.905380646
313. 33. 37.740217177
313. 33.5 37.574681666
313. 34. 37.408614676
313. 34.5 37.241879463
313. 35. 37.074359943
313. 35.5 36.905958836
313. 36. 36.736595958
313. 36.5 36.566206655
313. 37. 36.394740376
313. 37.5 36.222159356
313. 38. 36.048437423
313. 38.5 35.886759879
313. 39. 35.738343586
313. 39.5 35.588784115
313.5 2.5 51.983844586
313.5 3. 51.971152806
313.5 3.5 51.949005076
313.5 4. 51.916196723
313.5 4.5 51.871340452
313.5 5. 51.813113448
313.5 5.5 51.740497913
313.5 6. 51.652762953
313.5 6.5 51.549310822
313.5 7. 51.429553411
313.5 7.5 51.292859672
313.5 8. 51.138552643
313.5 8.5 50.965929657
313.5 9. 50.774767015
313.5 9.5 50.565166626
313.5 10. 50.336111843
313.5 10.5 50.087219591
313.5 11. 49.818189713
313.5 11.5 49.528813901
313.5 12. 49.218987179
313.5 12.5 48.888722511
313.5 13. 48.53816826
313.5 13.5 48.169753972
313.5 14. 47.792557996
313.5 14.5 47.400170102
313.5 15. 46.993858742
313.5 15.5 46.575091472
313.5 16. 46.145528334
313.5 16.5 45.707006629
313.5 17. 45.276241297
313.5 17.5 44.858985899
313.5 18. 44.443410113
313.5 18.5 44.031475146
313.5 19. 43.625009901
313.5 19.5 43.225661404
313.5 20. 42.83485228
313.5 20.5 42.46380467
313.5 21. 42.135605366
313.5 21.5 41.819683664
313.5 22. 41.515973095
313.5 22.5 41.224197736
313.5 23. 40.943906328
313.5 23.5 40.674508647
313.5 24. 40.415311554
313.5 24.5 40.165552673
313.5 25. 39.92443029
313.5 25.5 39.69112868
313.5 26. 39.464838631
313.5 26.5 39.266087544
313.5 27. 39.083420312
313.5 27.5 38.90506862
313.5 28. 38.730395341
313.5 28.5 38.558816209
313.5 29. 38.389798761
313.5 29.5 38.222860404
313.5 30. 38.057565887
313.5 30.5 37.893524442
313.5 31. 37.730386754
313.5 31.5 37.567841905
313.5 32. 37.405614369
313.5 32.5 37.243461118
313.5 33. 37.081168894
313.5 33.5 36.918551638
313.5 34. 36.75544811
313.5 34.5 36.591719683
313.5 35. 36.427248321
313.5 35.5 36.261934718
313.5 36. 36.095696595
313.5 36.5 35.933090148
313.5 37. 35.791697251
313.5 37.5 35.649257641
313.5 38. 35.505738247
313.5 38.5 35.361115528
313.5 39. 35.215374607
313.5 39.5 35.06850849
314. 2.5 51.673349041
314. 3. 51.647745263
314. 3.5 51.612273188
314. 4. 51.565667095
314. 4.5 51.506475033
314. 5. 51.43332348
314. 5.5 51.345161364
314. 6. 51.241231531
314. 6.5 51.120908061
314. 7. 50.983569982
314. 7.5 50.828612362
314. 8. 50.655888128
314. 8.5 50.46454803
314. 9. 50.254003744
314. 9.5 50.023719292
314. 10. 49.773228146
314. 10.5 49.502144394
314. 11. 49.210171626
314. 11.5 48.897112722
314. 12. 48.562882373
314. 12.5 48.208293363
314. 13. 47.84178732
314. 13.5 47.457902036
314. 14. 47.057599005
314. 14.5 46.642042562
314. 15. 46.212605154
314. 15.5 45.770866684
314. 16. 45.328141868
314. 16.5 44.897007
314. 17. 44.464204709
314. 17.5 44.031884142
314. 18. 43.602156121
314. 18.5 43.177038079
314. 19. 42.758399308
314. 19.5 42.368313491
314. 20. 42.011199358
314. 20.5 41.666565081
314. 21. 41.334790601
314. 21.5 41.015991101
314. 22. 40.710040742
314. 22.5 40.416604063
314. 23. 40.135172105
314. 23.5 39.865100303
314. 24. 39.605645556
314. 24.5 39.360799453
314. 25. 39.155190098
314. 25.5 38.957058857
314. 26. 38.765564084
314. 26.5 38.579906598
314. 27. 38.399336296
314. 27.5 38.223155912
314. 28. 38.050722526
314. 28.5 37.881447408
314. 29. 37.71479463
314. 29.5 37.550278859
314. 30. 37.38746262
314. 30.5 37.225953272
314. 31. 37.065399845
314. 31.5 36.905489892
314. 32. 36.745946409
314. 32.5 36.586524896
314. 33. 36.427010587
314. 33.5 36.267215859
314. 34. 36.106977839
314. 34.5 35.947970876
314. 35. 35.812636899
314. 35.5 35.676525868
314. 36. 35.53955613
314. 36.5 35.401659763
314. 37. 35.262781332
314. 37.5 35.122876779
314. 38. 34.981912397
314. 38.5 34.839863899
314. 39. 34.696715573
314. 39.5 34.552459501
314.5 2.5 51.364013091
314.5 3. 51.325522588
314.5 3.5 51.276748425
314.5 4. 51.216362695
314.5 4.5 51.142847946
314.5 5. 51.054779961
314.5 5.5 50.951074745
314.5 6. 50.830953616
314.5 6.5 50.693912758
314.5 7. 50.539425796
314.5 7.5 50.366882928
314.5 8. 50.175646185
314.5 8.5 49.965076926
314.5 9. 49.734567492
314.5 9.5 49.483567175
314.5 10. 49.211599951
314.5 10.5 48.918276189
314.5 11. 48.603302198
314.5 11.5 48.266490879
314.5 12. 47.91440296
314.5 12.5 47.543615027
314.5 13. 47.154359074
314.5 13.5 46.747476666
314.5 14. 46.324013071
314.5 14.5 45.885226553
314.5 15. 45.43508734
314.5 15.5 44.995745786
314.5 16. 44.551099126
314.5 16.5 44.103318926
314.5 17. 43.654630903
314.5 17.5 43.207265569
314.5 18. 42.763403408
314.5 18.5 42.346258875
314.5 19. 41.959652815
314.5 19.5 41.584807402
314.5 20. 41.222626158
314.5 20.5 40.87372249
314.5 21. 40.538423818
314.5 21.5 40.216787803
314.5 22. 39.908628736
314.5 22.5 39.613551334
314.5 23. 39.33917024
314.5 23.5 39.107032063
314.5 24. 38.885214479
314.5 24.5 38.67279715
314.5 25. 38.468864186
314.5 25.5 38.272522383
314.5 26. 38.08291481
314.5 26.5 37.899230295
314.5 27. 37.720709437
314.5 27.5 37.546647829
314.5 28. 37.376397105
314.5 28.5 37.209364376
314.5 29. 37.04501053
314.5 29.5 36.88284775
314.5 30. 36.722436576
314.5 30.5 36.563382706
314.5 31. 36.405333725
314.5 31.5 36.247975847
314.5 32. 36.091030777
314.5 32.5 35.938043867
314.5 33. 35.806952814
314.5 33.5 35.675596642
314.5 34. 35.543824551
314.5 34.5 35.411505572
314.5 35. 35.278526756
314.5 35.5 35.144791548
314.5 36. 35.0102183
314.5 36.5 34.874738925
314.5 37. 34.738297686
314.5 37.5 34.600850082
314.5 38. 34.462361845
314.5 38.5 34.322808021
314.5 39. 34.182172133
314.5 39.5 34.040445415
315. 2.5 51.055803612
315. 3. 51.004448796
315. 3.5 50.942391653
315. 4. 50.86824088
315. 4.5 50.780296096
315. 5. 50.677254655
315. 5.5 50.5580824
315. 6. 50.42202706
315. 6.5 50.268476793
315. 7. 50.096831416
315. 7.5 49.906455801
315. 8. 49.696686425
315. 8.5 49.466861024
315. 9. 49.216351864
315. 9.5 48.944592689
315. 10. 48.651097045
315. 10.5 48.335470498
315. 11. 48.000997521
315. 11.5 47.647272244
315. 12. 47.273512431
315. 12.5 46.880243043
315. 13. 46.46817663
315. 13.5 46.038227425
315. 14. 45.591523747
315. 14.5 45.145645634
315. 15. 44.695326673
315. 15.5 44.238099082
315. 16. 43.7761376
315. 16.5 43.311709943
315. 17. 42.847131917
315. 17.5 42.398836439
315. 18. 41.984002378
315. 18.5 41.579204626
315. 19. 41.185878116
315. 19.5 40.805184167
315. 20. 40.43799059
315. 20.5 40.084864979
315. 21. 39.746081384
315. 21.5 39.421639274
315. 22. 39.149433072
315. 22.5 38.894735359
315. 23. 38.652365306
315. 23.5 38.421428337
315. 24. 38.200988906
315. 24.5 37.990098319
315. 25. 37.787817446
315. 25.5 37.593234374
315. 26. 37.405477354
315. 26.5 37.223723651
315. 27. 37.04720496
315. 27.5 36.875210088
315. 28. 36.707085538
315. 28.5 36.542234557
315. 29. 36.380115105
315. 29.5 36.220237121
315. 30. 36.062159374
315. 30.5 35.914071532
315. 31. 35.784216593
315. 31.5 35.654952459
315. 32. 35.526028901
315. 32.5 35.397224461
315. 33. 35.268343838
315. 33.5 35.139215497
315. 34. 35.009689491
315. 34.5 34.879635485
315. 35. 34.748940968
315. 35.5 34.617509626
315. 36. 34.485259881
315. 36.5 34.352123558
315. 37. 34.218044679
315. 37.5 34.082978374
315. 38. 33.946889884
315. 38.5 33.809753658
315. 39. 33.671552526
315. 39.5 33.532276944
315.5 2.5 50.748323615
315.5 3. 50.683973813
315.5 3.5 50.60853791
315.5 4. 50.520582228
315.5 4.5 50.41848515
315.5 5. 50.30076071
315.5 5.5 50.166311944
315.5 6. 50.014368712
315.5 6.5 49.844299601
315.5 7. 49.655480937
315.5 7.5 49.447251498
315.5 8. 49.218921387
315.5 8.5 48.969803879
315.5 9. 48.699250274
315.5 9.5 48.406677786
315.5 10. 48.093108492
315.5 10.5 47.759672584
315.5 11. 47.40512931
315.5 11.5 47.029704448
315.5 12. 46.633792181
315.5 12.5 46.21796917
315.5 13. 45.783009495
315.5 13.5 45.335700833
315.5 14. 44.886161122
315.5 14.5 44.426049687
315.5 15. 43.957353132
315.5 15.5 43.482216755
315.5 16. 43.002914639
315.5 16.5 42.523672298
315.5 17. 42.083755788
315.5 17.5 41.651200593
315.5 18. 41.227903295
315.5 18.5 40.815544745
315.5 19. 40.415549184
315.5 19.5 40.029053446
315.5 20. 39.656888639
315.5 20.5 39.311254336
315.5 21. 39.014855318
315.5 21.5 38.733274264
315.5 22. 38.465891753
315.5 22.5 38.211945498
315.5 23. 37.970569171
315.5 23.5 37.740828861
315.5 24. 37.521755559
315.5 24.5 37.312372701
315.5 25. 37.111718404
315.5 25.5 36.91886251
315.5 26. 36.732918892
315.5 26.5 36.553053656
315.5 27. 36.378489958
315.5 27.5 36.208510151
315.5 28. 36.042455906
315.5 28.5 35.892625318
315.5 29. 35.759303708
315.5 29.5 35.627922268
315.5 30. 35.498087732
315.5 30.5 35.369448102
315.5 31. 35.241689154
315.5 31.5 35.114531131
315.5 32. 34.98772566
315.5 32.5 34.861052895
315.5 33. 34.734318908
315.5 33.5 34.6073533
315.5 34. 34.480007035
315.5 34.5 34.352150474
315.5 35. 34.2236716
315.5 35.5 34.094474406
315.5 36. 33.964477446
315.5 36.5 33.833612517
315.5 37. 33.701823471
315.5 37.5 33.569065132
315.5 38. 33.435302317
315.5 38.5 33.300508944
315.5 39. 33.164667216
315.5 39.5 33.027766878
316. 2.5 50.441253757
316. 3. 50.36419086
316. 3.5 50.275639341
316. 4. 50.174103099
316. 4.5 50.057896781
316. 5. 49.925489512
316. 5.5 49.775759448
316. 6. 49.607918586
316. 6.5 49.421315497
316. 7. 49.215302283
316. 7.5 48.989190751
316. 8. 48.742263693
316. 8.5 48.473808944
316. 9. 48.183523554
316. 9.5 47.87278405
316. 10. 47.54036209
316. 10.5 47.186199767
316. 11. 46.810391923
316. 11.5 46.413197285
316. 12. 45.995051488
316. 12.5 45.556581843
316. 13. 45.111860075
316. 13.5 44.655475208
316. 14. 44.186883607
316. 14.5 43.707986477
316. 15. 43.220868572
316. 15.5 42.727775126
316. 16. 42.254760411
316. 16.5 41.79850187
316. 17. 41.348387268
316. 17.5 40.90651309
316. 18. 40.474793846
316. 18.5 40.054913533
316. 19. 39.648284829
316. 19.5 39.272635606
316. 20. 38.944325494
316. 20.5 38.631993566
316. 21. 38.335360454
316. 21.5 38.053930101
316. 22. 37.787027988
316. 22.5 37.533841421
316. 23. 37.2934592
316. 23.5 37.064908467
316. 24. 36.847187186
316. 24.5 36.639291378
316. 25. 36.44023686
316. 25.5 36.24907567
316. 26. 36.064907712
316. 26.5 35.898572767
316. 27. 35.754665021
316. 27.5 35.614744162
316. 28. 35.478218094
316. 28.5 35.344550506
316. 29. 35.213257399
316. 29.5 35.08390337
316. 30. 34.956097844
316. 30.5 34.829491373
316. 31. 34.703772095
316. 31.5 34.578662396
316. 32. 34.453915808
316. 32.5 34.329314154
316. 33. 34.204664929
316. 33.5 34.079798923
316. 34. 33.954568064
316. 34.5 33.828843465
316. 35. 33.702513657
316. 35.5 33.575482999
316. 36. 33.447670236
316. 36.5 33.319007198
316. 37. 33.189437625
316. 37.5 33.058916098
316. 38. 32.927407073
316. 38.5 32.794884
316. 39. 32.661328518
316. 39.5 32.526729726
316.5 2.5 50.135322577
316.5 3. 50.045562886
316.5 3.5 49.943908397
316.5 4. 49.828799218
316.5 4.5 49.698485392
316.5 5. 49.551391263
316.5 5.5 49.386370476
316.5 6. 49.202617094
316.5 6.5 48.999459131
316.5 7. 48.776223626
316.5 7.5 48.532194422
316.5 8. 48.266625935
316.5 8.5 47.980023617
316.5 9. 47.671738548
316.5 9.5 47.341370612
316.5 10. 46.988730207
316.5 10.5 46.613776471
316.5 11. 46.216628376
316.5 11.5 45.79757648
316.5 12. 45.360519989
316.5 12.5 44.914106888
316.5 13. 44.452281092
316.5 13.5 43.976622178
316.5 14. 43.488922138
316.5 14.5 42.991176548
316.5 15. 42.489526146
316.5 15.5 42.015164682
316.5 16. 41.543167007
316.5 16.5 41.075889838
316.5 17. 40.615603376
316.5 17.5 40.164435742
316.5 18. 39.724318848
316.5 18.5 39.307853155
316.5 19. 38.94546724
316.5 19.5 38.59945596
316.5 20. 38.270008167
316.5 20.5 37.957034489
316.5 21. 37.660195209
316.5 21.5 37.378935668
316.5 22. 37.112526268
316.5 22.5 36.860104074
316.5 23. 36.620713295
316.5 23.5 36.393342482
316.5 24. 36.176956972
316.5 24.5 35.970525801
316.5 25. 35.803459365
316.5 25.5 35.645505499
316.5 26. 35.493659545
316.5 26.5 35.347147326
316.5 27. 35.205257828
316.5 27.5 35.067341886
316.5 28. 34.932809704
316.5 28.5 34.801127624
316.5 29. 34.671814459
316.5 29.5 34.544437642
316.5 30. 34.418609357
316.5 30.5 34.293982766
316.5 31. 34.170248422
316.5 31.5 34.047130906
316.5 32. 33.924385705
316.5 32.5 33.801796354
316.5 33. 33.67917182
316.5 33.5 33.556344133
316.5 34. 33.433166233
316.5 34.5 33.309510035
316.5 35. 33.185264671
316.5 35.5 33.060334918
316.5 36. 32.934639766
316.5 36.5 32.808111135
316.5 37. 32.680692711
316.5 37.5 32.55233889
316.5 38. 32.423013826
316.5 38.5 32.292690558
316.5 39. 32.161350225
316.5 39.5 32.052728671
317. 2.5 49.83049807
317. 3. 49.728055081
317. 3.5 49.613307186
317. 4. 49.48462926
317. 4.5 49.340205835
317. 5. 49.178416592
317. 5.5 48.998090984
317. 6. 48.798404993
317. 6.5 48.578665429
317. 7. 48.338173315
317. 7.5 48.076477483
317. 8. 47.793416675
317. 8.5 47.488426272
317. 9. 47.161064765
317. 9.5 46.811010731
317. 10. 46.438084023
317. 10.5 46.042259743
317. 11. 45.623679769
317. 11.5 45.189909235
317. 12. 44.740961915
317. 12.5 44.275148258
317. 13. 43.793908118
317. 13.5 43.298903628
317. 14. 42.792015693
317. 14.5 42.292120133
317. 15. 41.804544456
317. 15.5 41.317624739
317. 16. 40.833815092
317. 16.5 40.355527894
317. 17. 39.885077779
317. 17.5 39.424624259
317. 18. 39.023709069
317. 18.5 38.642515633
317. 19. 38.277871726
317. 19.5 37.930209771
317. 20. 37.599660883
317. 20.5 37.286075266
317. 21. 36.98905253
317. 21.5 36.707979255
317. 22. 36.44207077
317. 22.5 36.190414042
317. 23. 35.952870373
317. 23.5 35.763602373
317. 24. 35.58413118
317. 24.5 35.413449165
317. 25. 35.250597524
317. 25.5 35.094674873
317. 26. 34.944842251
317. 26.5 34.800325215
317. 27. 34.660413743
317. 27.5 34.524460538
317. 28. 34.391878236
317. 28.5 34.262135937
317. 29. 34.134755356
317. 29.5 34.009306835
317. 30. 33.885405378
317. 30.5 33.762706811
317. 31. 33.640904154
317. 31.5 33.519724224
317. 32. 33.39892451
317. 32.5 33.278290303
317. 33. 33.157632085
317. 33.5 33.036783168
317. 34. 32.91559755
317. 34.5 32.793947994
317. 35. 32.671724283
317. 35.5 32.548831659
317. 36. 32.425189411
317. 36.5 32.3007296
317. 37. 32.17539591
317. 37.5 32.069532998
317. 38. 31.965387244
317. 38.5 31.860346314
317. 39. 31.75439047
317. 39.5 31.647506183
317.5 2.5 49.526748681
317.5 3. 49.411633085
317.5 3.5 49.283798266
317.5 4. 49.141552336
317.5 4.5 48.983013377
317.5 5. 48.806516515
317.5 5.5 48.610867281
317.5 6. 48.395223333
317.5 6.5 48.15881487
317.5 7. 47.901294351
317.5 7.5 47.622350463
317.5 8. 47.321396037
317.5 8.5 46.997893108
317.5 9. 46.651396618
317.5 9.5 46.281587387
317.5 10. 45.888293591
317.5 10.5 45.471707144
317.5 11. 45.040946485
317.5 11.5 44.590872593
317.5 12. 44.122547887
317.5 12.5 43.637258829
317.5 13. 43.136520315
317.5 13.5 42.62207662
317.5 14. 42.121995601
317.5 14.5 41.622350976
317.5 15. 41.121527432
317.5 15.5 40.622040537
317.5 16. 40.126409334
317.5 16.5 39.637101977
317.5 17. 39.181456068
317.5 17.5 38.765385004
317.5 18. 38.364810354
317.5 18.5 37.980744263
317.5 19. 37.613883263
317.5 19.5 37.264606469
317.5 20. 36.93298662
317.5 20.5 36.618813009
317.5 21. 36.321624234
317.5 21.5 36.040747948
317.5 22. 35.804488324
317.5 22.5 35.594460548
317.5 23. 35.396371655
317.5 23.5 35.209140365
317.5 24. 35.031708483
317.5 24.5 34.863057998
317.5 25. 34.702223275
317.5 25.5 34.548298974
317.5 26. 34.400444404
317.5 26.5 34.257885083
317.5 27. 34.119912167
317.5 27.5 33.985880376
317.5 28. 33.855204902
317.5 28.5 33.727357702
317.5 29. 33.601863472
317.5 29.5 33.478295531
317.5 30. 33.356271758
317.5 30.5 33.235450694
317.5 31. 33.115527867
317.5 31.5 32.996232376
317.5 32. 32.877323747
317.5 32.5 32.758589068
317.5 33. 32.639840375
317.5 33.5 32.520912301
317.5 34. 32.401659946
317.5 34.5 32.281956961
317.5 35. 32.161693825
317.5 35.5 32.062951347
317.5 36. 31.963626556
317.5 36.5 31.863570323
317.5 37. 31.76273232
317.5 37.5 31.661070975
317.5 38. 31.558552711
317.5 38.5 31.455151255
317.5 39. 31.350847015
317.5 39.5 31.245626507
318. 2.5 49.224043284
318. 3. 49.096262968
318. 3.5 48.955344612
318. 4. 48.799527959
318. 4.5 48.62686367
318. 5. 48.435642402
318. 5.5 48.224600415
318. 6. 47.992619611
318. 6.5 47.739803688
318. 7. 47.465565558
318. 7.5 47.169298504
318. 8. 46.850401988
318. 8.5 46.50832836
318. 9. 46.142627949
318. 9.5 45.75298264
318. 10. 45.341415337
318. 10.5 44.912048946
318. 11. 44.46223781
318. 11.5 43.992878537
318. 12. 43.505092953
318. 12.5 43.000234461
318. 13. 42.483102075
318. 13.5 41.978249317
318. 14. 41.467835478
318. 14.5 40.954309586
318. 15. 40.440211886
318. 15.5 39.928130066
318. 16. 39.420648406
318. 16.5 38.968898459
318. 17. 38.533612934
318. 17.5 38.113272197
318. 18. 37.709163431
318. 18.5 37.322261633
318. 19. 36.95321671
318. 19.5 36.602353749
318. 20. 36.269686496
318. 20.5 35.955312974
318. 21. 35.704818399
318. 21.5 35.469519814
318. 22. 35.248384851
318. 22.5 35.040327825
318. 23. 34.844242053
318. 23.5 34.659027106
318. 24. 34.483610574
318. 24.5 34.316964461
318. 25. 34.15811666
318. 25.5 34.006158174
318. 26. 33.860246843
318. 26.5 33.719608358
318. 27. 33.583535226
318. 27.5 33.451384326
318. 28. 33.322573519
318. 28.5 33.196577708
318. 29. 33.072924646
318. 29.5 32.951190689
318. 30. 32.830996641
318. 30.5 32.712003804
318. 31. 32.593910252
318. 31.5 32.476447401
318. 32. 32.359376855
318. 32.5 32.242487528
318. 33. 32.132229271
318. 33.5 32.036942602
318. 34. 31.941344276
318. 34.5 31.845327097
318. 35. 31.748797671
318. 35.5 31.651675127
318. 36. 31.553889984
318. 36.5 31.455383123
318. 37. 31.356104868
318. 37.5 31.25601416
318. 38. 31.155077808
318. 38.5 31.05326981
318. 39. 30.95057074
318. 39.5 30.846967184
318.5 2.5 48.922351157
318.5 3. 48.781911203
318.5 3.5 48.627909597
318.5 4. 48.458516023
318.5 4.5 48.271712716
318.5 5. 48.065148358
318.5 5.5 47.838402886
318.5 6. 47.590848395
318.5 6.5 47.321874682
318.5 7. 47.030880433
318.5 7.5 46.717243126
318.5 8. 46.380347756
318.5 8.5 46.019635841
318.5 9. 45.634651872
318.5 9.5 45.228366074
318.5 10. 44.801631204
318.5 10.5 44.353432263
318.5 11. 43.884491628
318.5 11.5 43.395757085
318.5 12. 42.888409019
318.5 12.5 42.372051303
318.5 13. 41.859814002
318.5 13.5 41.340061875
318.5 14. 40.815196584
318.5 14.5 40.287746667
318.5 15. 39.760329466
318.5 15.5 39.250147392
318.5 16. 38.783398063
318.5 16.5 38.328969629
318.5 17. 37.888686678
318.5 17.5 37.464109021
318.5 18. 37.056497104
318.5 18.5 36.666788067
318.5 19. 36.295584458
318.5 19.5 35.945300778
318.5 20. 35.663048398
318.5 20.5 35.397957931
318.5 21. 35.149167533
318.5 21.5 34.915692129
318.5 22. 34.696462926
318.5 22.5 34.490364002
318.5 23. 34.296264437
318.5 23.5 34.113045095
318.5 24. 33.939619772
318.5 24.5 33.774950872
318.5 25. 33.618060151
318.5 25.5 33.468035243
318.5 26. 33.324032765
318.5 26.5 33.185278776
318.5 27. 33.051067302
318.5 27.5 32.920757509
318.5 28. 32.793770032
318.5 28.5 32.669582805
318.5 29. 32.547726705
318.5 29.5 32.427781176
318.5 30. 32.309369999
318.5 30.5 32.19215727
318.5 31. 32.091889699
318.5 31.5 31.997922311
318.5 32. 31.904235702
318.5 32.5 31.810654096
318.5 33. 31.717021996
318.5 33.5 31.623202224
318.5 34. 31.52907416
318.5 34.5 31.434532172
318.5 35. 31.339484217
318.5 35.5 31.243850581
318.5 36. 31.147562759
318.5 36.5 31.050562445
318.5 37. 30.95280063
318.5 37.5 30.854236783
318.5 38. 30.754838116
318.5 38.5 30.654578916
318.5 39. 30.553439946
318.5 39.5 30.451407886
319. 2.5 48.621641956
319. 3. 48.46854464
319. 3.5 48.301456958
319. 4. 48.117874367
319. 4.5 47.916200821
319. 5. 47.695057959
319. 5.5 47.453289458
319. 6. 47.190131675
319. 6.5 46.904963353
319. 7. 46.597167885
319. 7.5 46.266105765
319. 8. 45.911146274
319. 8.5 45.531718805
319. 9. 45.131070964
319. 9.5 44.708128758
319. 10. 44.26283051
319. 10.5 43.795716483
319. 11. 43.307552155
319. 11.5 42.79933547
319. 12. 42.283555467
319. 12.5 41.765476967
319. 13. 41.237923397
319. 13.5 40.703218311
319. 14. 40.163843651
319. 14.5 39.622407824
319. 15. 39.109447859
319. 15.5 38.625131114
319. 16. 38.151855888
319. 16.5 37.691678888
319. 17. 37.246422241
319. 17.5 36.817630671
319. 18. 36.406537297
319. 18.5 36.014040736
319. 19. 35.688053308
319. 19.5 35.389030452
319. 20. 35.108123788
319. 20.5 34.844582714
319. 21. 34.597497637
319. 21.5 34.365841305
319. 22. 34.148508868
319. 22.5 33.944354582
319. 23. 33.752223715
319. 23.5 33.570978858
319. 24. 33.39952041
319. 24.5 33.236801538
319. 25. 33.08183818
319. 25.5 32.933714877
319. 26. 32.791587247
319. 26.5 32.65468191
319. 27. 32.522294558
319. 27.5 32.39378677
319. 28. 32.268582048
319. 28.5 32.149010448
319. 29. 32.051641304
319. 29.5 31.955798272
319. 30. 31.861170232
319. 30.5 31.767479656
319. 31. 31.6744793
319. 31.5 31.58194922
319. 32. 31.489694065
319. 32.5 31.39754065
319. 33. 31.305335783
319. 33.5 31.212944321
319. 34. 31.120247431
319. 34.5 31.027141044
319. 35. 30.933534466
319. 35.5 30.839349143
319. 36. 30.744517553
319. 36.5 30.648982215
319. 37. 30.552694795
319. 37.5 30.455615304
319. 38. 30.357711375
319. 38.5 30.258957604
319. 39. 30.159334959
319. 39.5 30.058830238
319.5 2.5 48.321885692
319.5 3. 48.155605503
319.5 3.5 47.974510395
319.5 4. 47.777218604
319.5 4.5 47.561640578
319.5 5. 47.326026291
319.5 5.5 47.06920692
319.5 6. 46.790411
319.5 6.5 46.489005328
319.5 7. 46.164356825
319.5 7.5 45.815807678
319.5 8. 45.442945216
319.5 8.5 45.048105679
319.5 9. 44.630021594
319.5 9.5 44.18883089
319.5 10. 43.724884918
319.5 10.5 43.238759207
319.5 11. 42.731261171
319.5 11.5 42.216225751
319.5 12. 41.693901154
319.5 12.5 41.160162435
319.5 13. 40.617226939
319.5 13.5 40.067497449
319.5 14. 39.513536467
319.5 14.5 38.995220111
319.5 15. 38.494077189
319.5 15.5 38.002479378
319.5 16. 37.522691017
319.5 16.5 37.056778588
319.5 17. 36.606561476
319.5 17.5 36.17356891
319.5 18. 35.787564943
319.5 18.5 35.451326093
319.5 19. 35.13443457
319.5 19.5 34.836516972
319.5 20. 34.556966168
319.5 20.5 34.294979243
319.5 21. 34.04959901
319.5 21.5 33.819756312
319.5 22. 33.604310581
319.5 22.5 33.402086643
319.5 23. 33.211906372
319.5 23.5 33.032614482
319.5 24. 32.86309836
319.5 24.5 32.702302279
319.5 25. 32.549236662
319.5 25.5 32.402983213
319.5 26. 32.262696768
319.5 26.5 32.133992323
319.5 27. 32.028233445
319.5 27.5 31.92561248
319.5 28. 31.82565082
319.5 28.5 31.727919171
319.5 29. 31.632033152
319.5 29.5 31.537649109
319.5 30. 31.444460209
319.5 30.5 31.352192838
319.5 31. 31.260603309
319.5 31.5 31.169474885
319.5 32. 31.078615096
319.5 32.5 30.987853333
319.5 33. 30.897038693
319.5 33.5 30.806038057
319.5 34. 30.714734375
319.5 34.5 30.623025133
319.5 35. 30.530820987
319.5 35.5 30.438044546
319.5 36. 30.344629277
319.5 36.5 30.25051853
319.5 37. 30.155664658
319.5 37.5 30.060028228
319.5 38. 29.963577306
319.5 38.5 29.866286817
319.5 39. 29.768137954
319.5 39.5 29.669117649

==> anc/plCompMuDep00InfInfLam647-dashed.dat <==
0. 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
2.5 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
5. 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
7.5 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
10. 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
12.5 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
15. 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
17.5 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
20. 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
22.5 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
25. 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
27.5 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
30. 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
32.5 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
35. 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
37.5 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
40. 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
42.5 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
45. 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
47.5 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
50. 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
52.5 93.789755226 300.127216722468 502.021879934737 136.59393559698688
55. 93.789755226 300.127216722468 502.021879934737 136.59393559698688
57.5 93.789755226 300.127216722468 502.021879934737 136.59393559698688
60. 93.789755226 300.127216722468 502.021879934737 136.59393559698688
62.5 93.789755226 300.127216722468 502.021879934737 136.59393559698688
65. 93.789755226 300.127216722468 502.021879934737 136.59393559698688
67.5 93.789755226 300.127216722468 502.021879934737 136.59393559698688
70. 93.789755226 300.127216722468 502.02187992470533 136.59393559698688
72.5 93.789755226 300.127216722468 502.02187992470533 136.59393559698688
75. 93.789755226 300.127216722468 502.02187992470533 136.59393559698688
77.5 93.789755226 300.127216722468 502.02187991467366 136.59393559698688
80. 93.789755226 300.127216722468 502.021879904642 136.59393559698688
82.5 93.789755226 300.127216722468 502.02187989461027 136.59393559698688
85. 93.789755226 300.127216722468 502.0218798845786 136.59393559698688
87.5 93.789755226 300.127216722468 502.0218798645152 136.59393559698688
90. 93.789755225 300.127216722468 502.02187984445186 136.59393559698688
92.5 93.789755225 300.127216722468 502.0218798243884 136.59393559698688
95. 93.789755225 300.127216722468 502.02187978426167 136.59393559698688
97.5 93.789755224 300.127216722468 502.0218797441349 136.59393559698688
100. 93.789755224 300.1272167123796 502.02187968394475 136.59393559698688
102.5 93.789755223 300.1272167123796 502.0218796137229 136.59393559698688
105. 93.789755222 300.1272167123796 502.02187952343763 136.59393559698688
107.5 93.789755221 300.1272167123796 502.02187940305737 136.59393560740685
110. 93.78975522 300.1272167022912 502.021879252582 136.59393560740685
112.5 93.789755218 300.12721669220275 502.02187905194813 136.59393560740685
115. 93.789755215 300.12721669220275 502.0218788011558 136.59393560740685
117.5 93.789755212 300.1272166821143 502.02187848014165 136.59393560740685
120. 93.789755208 300.1272166619375 502.0218780588105 136.59393561782682
122.5 93.789755203 300.12721665184904 502.02187752713087 136.59393561782682
125. 93.789755197 300.12721663167224 502.02187684497574 136.59393562824675
127.5 93.789755188 300.12721660140693 502.0218759621868 136.59393562824675
130. 93.789755178 300.12721657114173 502.0218748286055 136.59393563866672
132.5 93.789755164 300.12721652069956 502.0218733840418 136.59393564908666
135. 93.789755146 300.12721647025745 502.02187151814695 136.59393566992657
137.5 93.789755123 300.1272163895501 502.0218691205725 136.5939356907665
140. 93.789755094 300.12721629875426 502.02186605087456 136.5939357116064
142.5 93.789755056 300.1272161776932 502.0218620983877 136.59393574286625
145. 93.789755008 300.12721602636685 502.02185703238297 136.59393578454606
147.5 93.789754946 300.1272158245984 502.02185053184616 136.59393583664587
150. 93.789754867 300.12721557238785 502.02184217544635 136.59393590958553
152.5 93.789754765 300.12721524955833 502.021831451567 136.59393599294518
155. 93.789754634 300.1272148258446 502.02181767805314 136.5939361075647
157.5 93.789754465 300.12721429115817 502.0217999921791 136.5939362430241
160. 93.789754249 300.127213595057 502.0217772904589 136.59393643058328
162.5 93.789753972 300.1272127072758 502.0217481283286 136.59393667024224
165. 93.789753615 300.12721156728406 502.02171070008376 136.5939369724209
167.5 93.789753158 300.1272101044628 502.02166262821294 136.5939373683792
170. 93.78975257 300.1272082280162 502.02160090320854 136.59393786853698
172.5 93.789751816 300.12720580679473 502.02152165283724 136.59393851457418
175. 93.789750847 300.127202709649 502.0214198813158 136.5939393377506
177.5 93.789749603 300.12719873481046 502.02128921851966 136.593940400586
180. 93.789748006 300.12719361998023 502.02112143846045 136.59394176560002
182.5 93.789745956 300.1271870625055 502.0209059978291 136.5939435161524
185. 93.789743323 300.12717862858415 502.0206293739035 136.5939457668626
187.5 93.789739942 300.1271678137951 502.02027418175936 136.59394865319
190. 93.789735601 300.1271539220371 502.01981811091093 136.59395235227385
192.5 93.789730027 300.12713608570584 502.0192325108416 136.59395711419307
195. 93.789722869 300.1271131849864 502.01848057526695 136.59396323070635
197.5 93.789713679 300.12708377723425 502.0175150749714 136.59397107693204
200. 93.789701879 300.127046016268 502.01627535832966 136.59398115302793
202.5 93.789686726 300.12699752121995 502.0146835492928 136.59399408419125
205. 93.789667271 300.126935265563 502.0126396418852 136.59401070401822
207.5 93.789642289 300.1268553249007 502.0100152404201 136.5940320336643
210. 93.789610212 300.1267526751981 502.0066454839735 136.59405941730333
212.5 93.789569024 300.12662088004083 502.0023187337816 136.59409458464734
215. 93.789516138 300.1264516467447 501.99676320095676 136.59413974472594
217.5 93.789448231 300.12623434211037 501.9896299928662 136.59419773176566
220. 93.789361036 300.12595531649936 501.98047115365495 136.59427218232858
222.5 93.789249076 300.1255970463168 501.9687115954031 136.59436778539109
225. 93.789105316 300.1251370141958 501.9536130439462 136.5944905428415
227.5 93.788920724 300.1245463167929 501.93422782241373 136.5946481758574
230. 93.788683702 300.12378784886886 501.9093395029852 136.59485058338083
232.5 93.788379359 300.12281395268093 501.8773868754576 136.59511049857207
235. 93.787988573 300.1215634318009 501.836366477284 136.59544424945992
237.5 93.78748679 300.11995772758837 501.78370775583716 136.59587282176687
240. 93.786842484 300.1178959455749 501.7161132379582 136.59642317180652
242.5 93.786015169 300.11524854007183 501.629354115089 136.5971299144883
245. 93.784952862 300.1118491525719 501.51800912339775 136.5980375427218
247.5 93.783588809 300.1074841903013 501.3751313866806 136.59920317820905
250. 93.781837293 300.1018793378233 501.19182424588604 136.6007002704029
252.5 93.779588241 300.09468236607466 500.95670237020477 136.60262320192018
255. 93.7767003 300.08544095753456 500.65520943235384 136.60509331093402
257.5 93.772991947 300.07357423590486 500.26875731016804 136.60826667431476
260. 93.768230065 300.05833620436346 499.77364598118527 136.61234413069238
262.5 93.761981547 300.0383409497734 499.13408927493 136.61686549296013
265. 93.753780771 300.01209846629314 498.3076703759777 136.62180795914577
267.5 93.743224958 299.97831986773093 497.2488775499654 136.62819930907685
270. 93.729629373 299.93481399077734 495.89336618163674 136.63647940474797
272.5 93.712105461 299.8787374701183 494.15970728744065 136.64723043703032
275. 93.689497881 299.8063932213388 491.94539646596195 136.6612276266573
277.5 93.660301293 299.7129641347217 489.1223298697577 136.67950992176517
280. 93.622550507 299.5921616266347 485.53196218539296 136.70347902016152
282.5 93.573675993 299.4357631761902 480.98047394403346 136.73503829940134
285. 93.510315306 299.2330089817458 475.23334500772154 136.7767871538939
287.5 93.428069693 298.9698230184963 467.9777934694403 136.83229110252563
290. 93.32118718 298.6277989773051 458.4155966803781 136.90645927192173
292.5 93.182024661 298.18247892058486 436.52151634065575 137.00616838379915
295. 92.997202418 297.5910477344753 365.20636103946475 137.14364128107425
297.5 92.693422997 296.61895358840866 211.66029137330366 137.3811265693542
300. 76.515594668 244.84990293882922 138.96639697633734 151.23804821923054
302.5 70.267704853 224.85665553219656 173.67285320096804 157.8140772075784
305. 65.909629746 210.9108151884968 188.22993619206866 162.9484635587928
307.5 62.214124465 199.0851982917995 196.04840492817672 167.71642891947437
310. 58.881058513 188.41938724306195 200.17422442735136 172.40232297804647
312.5 55.737870185 178.36118458838868 202.12889607379702 177.19230551075043
315. 52.727256328 168.72722025374074 202.25947569601345 182.19033022814995
317.5 49.786663985 159.31732475185825 201.15214424914333 187.50421337197247
320. 46.885044274 150.0321416720388 199.05924515831396 193.23210557002866
322.5 44.001818668 140.80581973623495 196.20277004610605 199.48177777655488
325. 41.127088934 131.60668458528693 192.86149841020367 206.36662230682737
327.5 38.263624902 122.44359968386209 189.49036314153722 213.98716886771587
330. 35.424805186 113.35937659291491 186.93018434528653 222.38346385323317
332.5 32.64782559 104.4730418888846 185.7180545576196 231.6464967373419
335. 30.044411563 96.14211700086724 185.9385810469265 241.8520869080739
337.5 27.531290869 88.10013078095619 191.00155952784706 252.36377457528062
340. 25.419201307 81.34144418160179 197.81748161843325 263.50824910604007
342.5 23.307194489 74.58302236528382 209.8856452148356 274.4975038341944
345. 21.745117339 69.58437548647856 225.0364976828907 285.2587489147043
347.5 20.420589791 65.34588733190846 241.2105844245151 295.7346054118927
350. 19.130534132 61.21770922257909 257.71664647544895 305.9442367780445
352.5 17.869577912 57.182649319689574 274.0730339228262 315.89581990073157
355. 16.632117698 53.22277663331374 289.9787517246852 325.5972625287237
357.5 15.888012003 50.8416384076006 304.8789684874448 334.25591004345705
360. 15.551366602 49.76437312489542 313.88772322348433 342.09335708129277
362.5 15.231527915 48.740889329199014 322.77772732769097 349.79415622896215
365. 14.927281739 47.7673015630871 331.5402760757736 357.36540746006
367.5 14.637538501 46.84012320390877 340.169379795009 364.8135223033219
370. 14.361314485 45.956206352206536 348.6611870279 372.14436037641156
372.5 14.097714298 45.11268575293833 357.0136099551073 379.3633971937817
375. 13.845915375 44.30692919859079 365.2260974897247 386.4758956961168
377.5 13.605155391 43.5364972519556 373.2994907308812 393.48704911338336
380. 13.374723145 42.79911406603048 381.23589758271777 400.40206915909425
382.5 13.153952849 42.09264911722448 389.03854300672515 407.226209130768
385. 12.942221172 41.41510775080705 396.7115783723543 413.9647295094343
387.5 12.738946026 40.76462728391831 404.25985758042435 420.6228259155759
390. 12.543586089 40.13947548609244 411.68870150026333 427.2055423783194
392.5 12.355640323 39.53804903309878 419.0036734356008 433.7176893230185
395. 12.174647066 38.95887061038253 426.21038302713515 440.1637778757047
397.5 12.000182574 38.40058423838259 433.314327582581 446.54797539431684

==> anc/plCompMuDep00InfInfLam647-dotted.dat <==
0. 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
2.5 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
5. 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
7.5 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
10. 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
12.5 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
15. 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
17.5 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
20. 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
22.5 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
25. 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
27.5 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
30. 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
32.5 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
35. 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
37.5 93.056819005 297.78182081021066 490.18888901827165 137.09117142365565
40. 93.056819005 297.78182081021066 490.18888901827165 137.09117142365565
42.5 93.056819005 297.78182081021066 490.18888901827165 137.09117142365565
45. 93.056819005 297.78182081021066 490.18888901827165 137.09117142365565
47.5 93.056819005 297.78182081021066 490.18888901827165 137.09117142365565
50. 93.056819005 297.78182081021066 490.18888901827165 137.09117142365565
52.5 93.056819005 297.78182081021066 490.18888901827165 137.09117142365565
55. 93.056819005 297.78182081021066 490.18888901827165 137.09117142365565
57.5 93.056819005 297.78182081021066 490.18888901827165 137.09117142365565
60. 93.056819005 297.78182081021066 490.18888901827165 137.09117142365565
62.5 93.056819005 297.78182081021066 490.18888901827165 137.09117142365565
65. 93.056819005 297.78182081021066 490.18888901827165 137.09117142365565
67.5 93.056819005 297.78182081021066 490.18888900823845 137.09117142365565
70. 93.056819005 297.78182081021066 490.18888900823845 137.09117142365565
72.5 93.056819004 297.78182081021066 490.18888899820524 137.09117142365565
75. 93.056819004 297.78182081021066 490.18888899820524 137.09117142365565
77.5 93.056819004 297.78182081021066 490.18888898817204 137.09117142365565
80. 93.056819004 297.78182081021066 490.1888889781387 137.09117142365565
82.5 93.056819004 297.78182081021066 490.1888889681055 137.09117142365565
85. 93.056819004 297.78182081021066 490.188888948039 137.09117142365565
87.5 93.056819004 297.78182081021066 490.1888889279726 137.09117142365565
90. 93.056819003 297.78182081021066 490.18888889787286 137.09117142365565
92.5 93.056819003 297.78182081021066 490.1888888577399 137.09117142365565
95. 93.056819003 297.78182081021066 490.18888881760694 137.09117142365565
97.5 93.056819002 297.78182081021066 490.1888887574075 137.09117142365565
100. 93.056819001 297.7818208001208 490.18888867714156 137.09117142365565
102.5 93.056819 297.7818208001208 490.18888858684244 137.09117142365565
105. 93.056818999 297.7818208001208 490.1888884564103 137.0911714340726
107.5 93.056818997 297.781820790031 490.1888882958785 137.0911714340726
110. 93.056818995 297.7818207799412 490.18888809521377 137.0911714340726
112.5 93.056818992 297.7818207799412 490.18888782431634 137.0911714340726
115. 93.056818989 297.78182075976156 490.1888874831862 137.0911714340726
117.5 93.056818985 297.7818207496718 490.188887051757 137.0911714444896
120. 93.056818979 297.7818207294921 490.18888648989554 137.0911714444896
122.5 93.056818971 297.78182070931246 490.1888857675024 137.09117145490657
125. 93.056818962 297.78182067904305 490.18888484444443 137.09117145490657
127.5 93.05681895 297.78182063868377 490.1888836605223 137.09117146532355
130. 93.056818934 297.7818205882347 490.18888213547007 137.0911714757405
132.5 93.056818914 297.78182052769586 490.18888017898854 137.09117149657447
135. 93.056818889 297.7818204469773 490.18887766064563 137.0911715174084
137.5 93.056818856 297.7818203359893 490.1888744399761 137.09117153824238
140. 93.056818813 297.7818202048217 490.1888702962486 137.0911715694933
142.5 93.056818759 297.78182003329493 490.1888649685989 137.0911716111612
145. 93.056818689 297.7818198012292 490.18885813596347 137.09117166324606
147.5 93.056818599 297.78181951871437 490.18884936691296 137.09117172574793
150. 93.056818484 297.7818191453912 490.1888381096193 137.0911718195007
152.5 93.056818336 297.7818186812597 490.1888236416894 137.0911719340874
155. 93.056818147 297.78181806578107 490.1888050701648 137.09117206950808
157.5 93.056817903 297.78181728886534 490.18878123119003 137.0911722570136
160. 93.05681759 297.7818162899736 490.18875060974597 137.09117249660403
162.5 93.056817188 297.78181499847733 490.18871129951725 137.0911727986963
165. 93.056816672 297.78181335383755 490.188660822294 137.0911731841244
167.5 93.05681601 297.78181123497643 490.18859600757287 137.09117368413914
170. 93.056815159 297.7818085107264 490.1885127818589 137.09117432999156
172.5 93.056814067 297.7818050196505 490.1884059178346 137.09117515293258
175. 93.056812665 297.781800529683 490.18826871329657 137.09117620504702
177.5 93.056810864 297.7817947683987 490.1880925296262 137.09117756967066
180. 93.056808552 297.7817873624747 490.1878663001609 137.0911793093054
182.5 93.056805583 297.781777867959 490.1875758178342 137.09118154895495
185. 93.056801771 297.7817656693729 490.1872028422173 137.0911844240399
187.5 93.056796876 297.7817499998905 490.18672391559653 137.0911881220659
190. 93.056790591 297.7817298908896 490.18610897838613 137.09119286178927
192.5 93.05678252 297.7817040609637 490.18531938254597 137.09119894530235
195. 93.056772158 297.78167090583213 490.18430551370284 137.0912067580332
197.5 93.056758852 297.78162832681346 490.1830037009107 137.0912167999965
200. 93.056741767 297.7815736601964 490.1813321331192 137.09122968579373
202.5 93.05671983 297.78150345526416 490.1791858224815 137.09124623836576
205. 93.056691661 297.7814133128572 490.17642993224115 137.09126748899294
207.5 93.056655492 297.7812975725889 490.1728913287287 137.09129477104776
210. 93.05660905 297.7811489597021 490.16834773540427 137.09132980333055
212.5 93.056549416 297.780958131027 490.1625137565117 137.09137478382232
215. 93.056472844 297.78071309986126 490.15502294760853 137.0914325459389
217.5 93.056374522 297.7803984691441 490.1454048393295 137.0915067252025
220. 93.056248271 297.7799944729223 490.1330554093668 137.09160196758054
222.5 93.056086159 297.7794757050322 490.1171992066682 137.09172427324512
225. 93.055877997 297.77880958544574 490.0968407097571 137.0918813194977
227.5 93.0556107 297.7779542414045 490.07070196926674 137.09208299203272
230. 93.055267469 297.77685590424085 490.0371426114649 137.09234197870137
232.5 93.054826723 297.7754455090992 489.9940572359421 137.09267458202945
235. 93.054260749 297.77363439665567 489.9387438859089 137.093101729654
237.5 93.053533948 297.77130863252154 489.8677355935968 137.09365032851315
240. 93.052600594 297.7683219039624 489.7765845946256 137.09435498361947
242.5 93.051401941 297.76448620691446 489.6595863259086 137.09526014391142
245. 93.049862504 297.7595600104921 489.50942666779616 137.09642299809718
247.5 93.047885276 297.75323287988 489.3167316040409 137.0979171621394
250. 93.045345558 297.74510579072336 489.0694934918891 137.09983736668826
252.5 93.042083003 297.734665611357 488.75234158505896 137.10230569650855
255. 93.037891346 297.7212523098673 488.3456171352646 137.10547962140123
257.5 93.032505125 297.70401640361996 487.8242051495794 137.10956243307209
260. 93.025582477 297.6818639265578 487.15606559579754 137.11481706688903
262.5 93.016682808 297.65338498857835 486.30039811301833 137.12158416229724
265. 93.005237737 297.61676075975697 485.2053668691343 137.13030609038583
267.5 92.990513165 297.56964212723284 483.8053091093612 137.14155894743493
270. 92.971559618 297.5089907789608 482.0173555376151 137.1560955749104
272.5 92.947146967 297.4308702979016 479.7374093026413 137.17490376901628
275. 92.915678336 297.33017067897697 476.835466107591 137.19928582977877
277.5 92.875076109 297.20024354946423 473.1503061487752 137.23096798015712
280. 92.822630561 297.03241779381614 468.4831989374283 137.2722520205238
282.5 92.754798284 296.8153545067104 462.5848287958017 137.32622688000387
285. 92.666930234 296.5341767515563 454.85037112165213 137.39706724765793
287.5 92.552853277 296.1691304848262 440.8763566482365 137.49049893201584
290. 92.401448036 295.68463371584005 321.45040297311414 137.6168680435928
292.5 75.897293066 242.87133781276023 101.9243201795294 151.85531056098543
295. 66.364474559 212.36631858279412 159.1089819454157 162.3882527889007
297.5 60.693621759 194.21958963340626 174.7955991119858 169.81271189234587
300. 55.897371961 178.8715902728042 180.91586553423164 176.94402456973984
302.5 51.473163488 164.71412316222157 181.51613537650704 184.40650940800808
305. 47.16815056 150.93808179005993 177.94525819855502 192.66543130962825
307.5 42.839196209 137.085427869423 171.1679676355048 202.1437561204282
310. 38.391249896 122.85199966425563 160.17370437829584 213.65861470474206
312.5 33.824045336 108.23694507851464 148.5445268445658 227.79106728262678
315. 29.370358694 93.98514782407528 142.75314191692254 244.68061703753335
317.5 25.544194836 81.7414234749462 148.70930256009245 263.0889150828775
320. 22.305488515 71.37756324718109 175.82567594704963 281.0005658671313
322.5 20.29727709 64.95128668738333 213.48988492228108 297.32035883372356
325. 18.352707904 58.72866529318372 249.73772055800316 312.6638958822848
327.5 16.460051435 52.67216459411397 282.0928184440234 327.0720025143413
330. 15.750190896 50.400610867285714 293.58028254843316 337.56023135571473
332.5 15.363672175 49.1637509591162 305.71039300626205 346.78028066617384
335. 15.005358171 48.01714614671491 317.44027820213256 355.5976244587925
337.5 14.672059097 46.950589110894036 328.75270762002566 364.06511077421663
340. 14.360919429 45.954942172462026 339.6491608949502 372.22998654181555
342.5 14.069437587 45.02220027847259 350.142689229358 380.13318736911987
345. 13.795452095 44.14544670492087 360.25271548509716 387.8094546035521
347.5 13.53710942 43.31875014292265 370.00145626748747 395.2879037646874
350. 13.292825055 42.537040177330546 379.41156496206884 402.59276727827034
352.5 13.061244063 41.79598100260832 388.5046961989381 409.7441642118494
355. 12.841203411 41.09185091519945 397.30083754252485 416.758840191888
357.5 12.631696787 40.42142971704667 405.81833099096144 423.65086072268355
360. 12.43184272 39.7818967038387 414.07444959815143 430.4322387031404
362.5 12.240857789 39.17074492351936 422.0862293655476 437.1134562967408
365. 12.058036859 38.58571794666288 429.8711437058671 443.70383853142965
367.5 11.88274085 38.02477072071056 437.4473062304112 450.2117672039367
370. 11.714390353 37.486049129040374 444.83316596511935 456.64477224977924
372.5 11.552462196 36.96787902652385 452.0469072289605 463.00956313094423
375. 11.396486505 36.46875681713949 459.1058290885936 469.31205432909627
377.5 11.246043027 35.98733768604084 466.025886463833 475.5574110250772
380. 11.10075659 35.52242108778839 472.8214462467064 481.7501172879717
382.5 10.960292116 35.07293476959675 479.50522698836784 487.8940574235008
385. 10.824349643 34.63791885859045 486.0883619593658 493.9925999015209
387.5 10.692659697 34.216511031895614 492.58053010824847 500.04867633617636
390. 10.564979161 33.80793331531232 498.9901166554888 506.06485172535315
392.5 10.441087688 33.41148060144231 505.32438142812975 512.0433848634375
395. 10.32078462 33.02651078421258 511.58962468982287 517.9862795141646
397.5 10.203886351 32.6524363214308 517.7913455834309 523.8953274993486

==> anc/plCompMuDep00InfInfLam647-solid.dat <==
0. 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
2.5 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
5. 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
7.5 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
10. 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
12.5 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
15. 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
17.5 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
20. 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
22.5 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
25. 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
27.5 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
30. 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
32.5 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
35. 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
37.5 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
40. 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
42.5 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
45. 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
47.5 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
50. 93.769803512 300.06337123446946 503.1680790848633 136.6109869038336
52.5 93.769803512 300.06337123446946 503.1680790848633 136.6109869038336
55. 93.769803512 300.06337123446946 503.1680790848633 136.6109869038336
57.5 93.769803512 300.06337123446946 503.1680790848633 136.6109869038336
60. 93.769803512 300.06337123446946 503.1680790848633 136.6109869038336
62.5 93.769803512 300.06337123446946 503.1680790848633 136.6109869038336
65. 93.769803512 300.06337123446946 503.1680790848633 136.6109869038336
67.5 93.769803511 300.06337123446946 503.1680790848633 136.6109869038336
70. 93.769803511 300.06337123446946 503.1680790748317 136.6109869038336
72.5 93.769803511 300.06337123446946 503.1680790748317 136.6109869038336
75. 93.769803511 300.06337123446946 503.16807906480017 136.6109869038336
77.5 93.769803511 300.06337123446946 503.16807906480017 136.6109869038336
80. 93.769803511 300.06337123446946 503.1680790547686 136.6109869038336
82.5 93.769803511 300.06337123446946 503.1680790447371 136.6109869038336
85. 93.769803511 300.06337123446946 503.16807903470556 136.6109869038336
87.5 93.769803511 300.06337123446946 503.16807901464244 136.6109869038336
90. 93.769803511 300.06337123446946 503.16807899457933 136.6109869038336
92.5 93.76980351 300.06337123446946 503.1680789644847 136.61098691425346
95. 93.76980351 300.06337123446946 503.16807893439005 136.61098691425346
97.5 93.76980351 300.06337123446946 503.16807888423233 136.61098691425346
100. 93.769803509 300.06337122438106 503.16807882404305 136.61098691425346
102.5 93.769803508 300.06337122438106 503.1680787538222 136.61098691425346
105. 93.769803508 300.06337122438106 503.1680786535067 136.61098691425346
107.5 93.769803506 300.06337122438106 503.1680785331281 136.61098691425346
110. 93.769803505 300.0633712142926 503.1680783726233 136.61098691425346
112.5 93.769803503 300.0633712142926 503.16807817199236 136.61098691425346
115. 93.769803501 300.06337120420415 503.1680779111721 136.61098691425346
117.5 93.769803497 300.0633711941157 503.16807757009946 136.6109869246733
120. 93.769803493 300.0633711739387 503.16807713874283 136.6109869246733
122.5 93.769803488 300.06337116385026 503.1680765870077 136.6109869246733
125. 93.769803481 300.0633711436734 503.16807587476774 136.61098693509314
127.5 93.769803473 300.063371113408 503.1680749618968 136.61098694551302
130. 93.769803462 300.06337107305416 503.1680737882057 136.61098694551302
132.5 93.769803448 300.0633710327003 503.1680722834734 136.61098696635273
135. 93.76980343 300.06337097216954 503.1680703473845 136.61098697677258
137.5 93.769803406 300.06337090155034 503.16806785956044 136.6109869976123
140. 93.769803377 300.0633708006657 503.16806466952806 136.61098702887185
142.5 93.769803338 300.06337067960425 503.1680605766562 136.61098706013138
145. 93.769803289 300.0633705282773 503.1680553201248 136.6109871018108
147.5 93.769803226 300.0633703265081 503.1680485588611 136.61098715391003
150. 93.769803144 300.0633700642082 503.1680398916031 136.61098722684903
152.5 93.76980304 300.06336973128896 503.1680287565842 136.61098731020783
155. 93.769802906 300.06336929748517 503.16801446162754 136.6109874248262
157.5 93.769802734 300.06336875270836 503.1679961038937 136.6109875707041
160. 93.769802514 300.06336804651613 503.16797253978615 136.61098776868133
162.5 93.76980223 300.0633671385547 503.1679422746041 136.61098800833793
165. 93.769801866 300.06336596829334 503.167903412385 136.61098832093347
167.5 93.769801399 300.06336447520124 503.16785351546247 136.61098871688785
170. 93.769800799 300.0633625583938 503.1677894439617 136.61098923788046
172.5 93.769800028 300.0633600867211 503.16770718526334 136.6109898943311
175. 93.769799039 300.06335691894463 503.1676015530566 136.61099074875895
177.5 93.769797768 300.0633528633837 503.1674659164878 136.61099184284342
180. 93.769796137 300.0633476375614 503.1672917587721 136.61099323910355
182.5 93.769794042 300.0633409388239 503.167068145521 136.61099504173794
185. 93.769791353 300.0633323333674 503.1667810024714 136.6109973445252
187.5 93.7697879 300.06332127641514 503.1664123229926 136.61100031418297
190. 93.769783465 300.0633070920402 503.1659389141425 136.61100411742888
192.5 93.769777772 300.0632888722812 503.1653310524401 136.61100900433937
195. 93.769770461 300.06326547714207 503.16455054777515 136.61101527709013
197.5 93.769761074 300.06323543370775 503.16354836593075 136.61102334205538
200. 93.76974902 300.0631968655245 503.16226153886373 136.61103368896806
202.5 93.769733544 300.06314734127335 503.1606092323348 136.61104697427885
205. 93.769713671 300.06308374362 503.1584876398447 136.61106403157575
207.5 93.769688154 300.06300208762246 503.1557635022448 136.6110859445232
210. 93.769655389 300.06289724834267 503.15226569125355 136.6111140677017
212.5 93.769613318 300.0627626178386 503.14777448570646 136.6111501829054
215. 93.769559298 300.062589752068 503.1420077881687 136.61119656166125
217.5 93.769489935 300.062367795846 503.1346034392488 136.61125611110668
220. 93.769400871 300.0620827867411 503.1250964057486 136.61133257196647
222.5 93.76928651 300.06171682782 503.11288973915134 136.61143075820863
225. 93.769139667 300.0612469375628 503.0972170372713 136.61155682796002
227.5 93.768951116 300.06064356685675 503.0770945029965 136.61171871071843
230. 93.76870901 300.0598688335123 503.0512593096518 136.61192658666369
232.5 93.768398137 300.05887404049685 503.01809062129473 136.61219351184457
235. 93.767998963 300.0575966796526 502.9755083922737 136.61253627260027
237.5 93.767486407 300.05595650727054 502.92084358549295 136.6129764171148
240. 93.76682826 300.05385042921637 502.8506721343349 136.61354164123955
242.5 93.765983163 300.05114612498255 502.76060237443176 136.6142674973196
245. 93.764883116 300.0476259658277 502.6444852504398 136.61512097514114
247.5 93.763427681 300.0429685829757 502.49395501946753 136.61599267681004
250. 93.761557947 300.0369854319826 502.30072186703893 136.61711347415547
252.5 93.759155651 300.0292980824907 502.0526913394615 136.61855509664173
255. 93.756068564 300.0194194096777 501.73435688188783 136.62041026922657
257.5 93.752100601 300.0067219256646 501.325846478428 136.6227990785576
260. 93.746998979 299.99039673814076 500.80170916313824 136.6258773916554
262.5 93.740437485 299.96939994784924 500.1293738442073 136.62984811883717
265. 93.731994611 299.94238276161633 499.2671946406083 136.63497627924093
267.5 93.721124876 299.9075995996315 498.16196083356226 136.64160941062616
270. 93.707121025 299.86278728446155 496.74564172306356 136.65020560458515
272.5 93.689063908 299.8050045037828 494.93069680437475 136.6613721353831
275. 93.665755178 299.73041656992496 492.6013952018203 136.67591996267836
277.5 93.635624004 299.6339968150444 489.58954611121595 136.6949427621618
280. 93.596584869 299.5090715827594 485.5842757465828 136.7199416058522
282.5 93.545760858 299.34643474977173 479.7313434165151 136.75306586347236
285. 93.478676605 299.131765133958 469.0942834779259 136.79778385387672
287.5 93.38593625 298.8349959954159 443.54895032174 136.86154709805902
290. 93.236904238 298.35809356108695 385.20916841325146 136.96879269413975
292.5 92.885076642 297.2322452541648 260.18958928367806 137.2370425493409
295. 80.24413447 256.7812303064615 110.58065056093038 147.67938283744172
297.5 72.320114895 231.4243676646237 164.2530499652568 155.56073005967937
300. 67.644332419 216.46186374638998 182.55789321437086 160.84663578756536
302.5 63.847255284 204.31121691198416 191.811361077643 165.5597329174884
305. 60.473677792 193.51576893816858 196.7408815807813 170.114627721536
307.5 57.343811379 183.50019641881087 199.0653530671564 174.69881361884606
310. 54.360507117 173.953622770446 199.77947883426967 179.43324090136144
312.5 51.471663002 164.70932160523512 199.52557507434724 184.40126443473318
315. 48.651097045 155.68351053903234 198.76360861671793 189.6718259467505
317.5 45.888293591 146.84253949473307 197.92775677433926 195.30348142021543
320. 43.187664584 138.20052667191376 197.44068718299255 201.336739461175
322.5 40.566094172 129.81150135405565 197.69403124285728 207.78162019450562
325. 38.043978242 121.74073037771667 199.01645692216792 214.60322915600997
327.5 35.622322325 113.99143143516798 201.67173014619325 221.71471633690376
330. 33.381626601 106.82120512313593 205.39190073876438 229.17001545960576
332.5 31.284233594 100.10954749989364 210.37854399155697 236.77403334222242
335. 29.364435406 93.96619330093785 216.3415522341071 244.51957055171172
337.5 27.54071154 88.1302769294454 223.35385771531082 252.26384077160782
340. 26.034246044 83.30958734017392 230.53017985630962 260.0739957753701
342.5 24.557697832 78.58463306175244 238.5034120109933 267.81408473882965
345. 23.104228005 73.93352961605416 247.09787441134358 275.48409062446234
347.5 21.995483831 70.38554825825747 255.26811335286948 283.02934690592247
350. 21.024311166 67.27779573254998 263.4354964299514 290.47272355260156
352.5 20.079256161 64.25361971347044 271.809139860684 297.83306193703544
355. 19.157193523 61.30301927507343 280.32071899103715 305.1128782135164
357.5 18.25510576 58.41633843317885 288.91452713434256 312.3146270646581
360. 17.370028639 55.58409164501603 297.545478443541 319.44070161257713
362.5 16.498992518 52.79677605786814 306.1773537270048 326.49343389040865
365. 15.926808186 50.96578619412415 318.33700503034737 333.2554168663294
367.5 15.637665322 50.040529030320364 325.0806905416117 339.75147810033087
370. 15.360446804 49.15342977266207 331.78227812301486 346.1937758024657
372.5 15.094396324 48.30206823744303 338.4408011945331 352.584226581041
375. 14.838821274 47.48422807630165 345.05564422600696 358.9246713055145
377.5 14.593086074 46.697875436127184 351.6264852476791 365.2168788223539
380. 14.356606347 45.941140309254195 358.15324735037046 371.4625492892441
382.5 14.128843796 45.212300145990916 364.6360576528801 377.66331714636294
385. 13.909301697 44.509765428707716 371.0752125244688 383.8207538291089
387.5 13.697520917 43.83206693633134 377.47114810770455 389.93637031255554
390. 13.49307639 43.17784444860654 383.82441518108095 396.011619403748
392.5 13.295573981 42.54583673954672 390.13565777593715 402.0478979466898
395. 13.1046477 41.93487264171031 396.405594913853 408.0465489417432
397.5 12.919957216 41.34386308989946 402.63500513364465 414.0088634688816

==> anc/plCompMuDep00PhysPhys-dashed.dat <==
0. 93.165115617 298.12836997868646 505.9343515100669 137.00842122529193
5. 93.165115617 298.12836997868646 505.9343515100669 137.00842122529193
10. 93.165115617 298.12836997868646 505.9343515100669 137.00842122529193
15. 93.165115617 298.12836997868646 505.9343515100669 137.00842122529193
20. 93.165115617 298.12836997868646 505.9343515100669 137.00842122529193
25. 93.165115617 298.12836997868646 505.9343515100669 137.00842122529193
30. 93.165115617 298.12836997868646 505.9343515100669 137.00842122529193
35. 93.165115617 298.12836997868646 505.9343515100669 137.00842122529193
40. 93.165115617 298.12836997868646 505.9343515100669 137.00842122529193
45. 93.165115617 298.12836997868646 505.9343515100669 137.00842122529193
50. 93.165115617 298.12836997868646 505.9343515100669 137.00842122529193
55. 93.165115617 298.12836997868646 505.9343515000357 137.00842122529193
60. 93.165115617 298.12836997868646 505.9343515000357 137.00842122529193
65. 93.165115617 298.12836997868646 505.9343515000357 137.00842122529193
70. 93.165115617 298.12836997868646 505.9343514900045 137.00842122529193
75. 93.165115617 298.12836997868646 505.9343514799733 137.00842122529193
80. 93.165115617 298.1283699685968 505.9343514599109 137.00842122529193
85. 93.165115616 298.1283699685968 505.93435143984846 137.00842122529193
90. 93.165115616 298.1283699685968 505.9343513896925 137.00842122529193
95. 93.165115615 298.1283699685968 505.93435130944283 137.00842122529193
100. 93.165115614 298.1283699685968 505.93435118906837 137.00842122529193
105. 93.165115612 298.1283699585072 505.934350978413 137.00842122529193
110. 93.165115609 298.1283699484176 505.93435063735205 137.00842122529193
115. 93.165115604 298.12836992823844 505.9343500655734 137.00842122529193
120. 93.165115595 298.1283699080592 505.93434913267134 137.0084212357094
125. 93.16511558 298.1283698576112 505.934347597897 137.00842124612686
130. 93.165115556 298.1283697768943 505.9343450600021 137.0084212669618
135. 93.165115517 298.12836965581903 505.9343408769896 137.0084212982142
140. 93.165115452 298.1283694439373 505.93433397552053 137.00842133988408
145. 93.165115344 298.12836910089067 505.934322600134 137.0084214232238
150. 93.165115167 298.12836853587265 505.9343038417806 137.00842154823343
155. 93.165114875 298.1283675975392 505.9342729256067 137.0084217670003
160. 93.165114394 298.1283660639189 505.9342219470227 137.0084221211942
165. 93.165113601 298.128363521338 505.9341379055868 137.00842269415497
170. 93.165112293 298.12835933415107 505.9339993345201 137.0084236629795
175. 93.165110136 298.1283524328599 505.93377087382424 137.00842523601725
180. 93.16510658 298.1283410618728 505.9333942020719 137.0084278508018
185. 93.165100718 298.1283222952037 505.93277318019017 137.0084321532162
190. 93.165091052 298.12829137055814 505.93174929506677 137.00843923709465
195. 93.165075117 298.12824037768405 505.93006119365725 137.00845092549395
200. 93.165048843 298.12815630098805 505.9272780155658 137.00847019781
205. 93.165005525 298.1280176798752 505.9226894007973 137.00850197108733
210. 93.164934105 298.12778914018077 505.9151242457167 137.0085543605325
215. 93.164816353 298.127412323611 505.902651943046 137.00864073175396
220. 93.164622208 298.12679106610295 505.88209002856786 137.00878314894018
225. 93.164302108 298.1257667488942 505.84819303322587 137.00901796903003
230. 93.163774329 298.1240778492333 505.7923168858979 137.00940519657104
235. 93.1629041 298.12129311676273 505.70022135339457 137.01004379732197
240. 93.161469152 298.11670128361675 505.5484593263625 137.01109713750265
245. 93.159102827 298.10912904680157 505.29845734558506 137.01283505938295
250. 93.155200076 298.09664024354254 504.88684688832683 137.01570383303812
255. 93.148761916 298.076038132833 504.2097683106298 137.02044289027322
260. 93.138137502 298.0420400027821 503.0976487654067 137.02828125521
265. 93.120595091 297.98590428707956 501.27535771507985 137.04127168371448
270. 93.091605266 297.8931368475373 498.3009933973912 137.06286836811313
275. 93.043637156 297.7396389043646 493.47489399204255 137.09894747998396
280. 92.964123728 297.48519592824175 485.6781692572228 137.15965810682624
285. 92.831882423 297.06202374963783 472.1259130148029 137.26296884840923
290. 92.606234802 296.3399513685661 420.41609702329947 137.44540696185393
295. 79.350416966 253.921334293972 100.38365377549015 148.51396575828755
300. 65.948232156 211.0343429003601 179.9371709355193 162.90180730805895
305. 58.561154415 187.3956941274403 192.55546914350077 172.87402723831926
310. 52.187859906 167.0011517002402 193.95573322170247 183.13816535204614
315. 46.187634101 147.80042912457458 191.82859689630797 194.68266630638112
320. 40.470208413 129.50466692477622 191.20733758771615 208.03228990436352
325. 35.218743136 112.69997803449432 195.93770640345107 223.05918242583292
330. 30.698634854 98.23563153767549 206.5511166884094 239.14797645195137
335. 26.926104201 86.16353344468662 221.62874077724203 255.45831196855187
340. 23.85043435 76.32138991988451 238.98848084023038 271.5642905555877
345. 21.466183123 68.6917859924587 256.821082975606 287.10793939908007
350. 19.539337356 62.52587954041541 274.56995599413466 302.1421573020018
355. 17.703963896 56.652684467101174 292.6291012372663 316.7856421388694
360. 16.030297225 51.29695111994446 314.7840568260246 330.9871421878279
365. 15.454969559 49.45590258789471 328.47320813317117 344.01185252109667
370. 14.926094965 47.76350388883575 341.95064950702226 356.7980774991098
375. 14.438023361 46.2016747565896 355.2145988308497 369.3634510741086
380. 13.985995943 44.75518701619357 368.26753854340313 381.72418277184
385. 13.565974471 43.41111830633877 381.11483608699626 393.8951866183582
390. 13.174508832 42.1584282621824 393.76375347862637 405.8901870490533
395. 12.808633082 40.98762586372326 406.2227329999088 417.72181089223824

==> anc/plCompMuDep00PhysPhys-dotted.dat <==
0. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
5. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
10. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
15. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
20. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
25. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
30. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
35. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
40. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
45. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
50. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
55. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
60. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
65. 93.16511517 298.12836854596225 505.93434673521335 137.00842153781596
70. 93.16511517 298.12836854596225 505.93434673521335 137.00842153781596
75. 93.16511517 298.12836854596225 505.93434672518214 137.00842153781596
80. 93.16511517 298.12836854596225 505.9343467051197 137.00842153781596
85. 93.165115169 298.12836854596225 505.93434667502606 137.00842153781596
90. 93.165115169 298.12836853587265 505.93434663490126 137.00842153781596
95. 93.165115168 298.12836853587265 505.93434655465165 137.00842153781596
100. 93.165115167 298.12836853587265 505.934346424246 137.00842154823343
105. 93.165115165 298.12836852578306 505.9343462236219 137.00842154823343
110. 93.165115162 298.1283685156934 505.9343458725297 137.00842154823343
115. 93.165115156 298.1283685056038 505.9343453107822 137.00842154823343
120. 93.165115148 298.12836847533504 505.9343443778801 137.0084215586509
125. 93.165115133 298.12836842488696 505.9343428330746 137.0084215690684
130. 93.165115109 298.1283683542597 505.9343402951797 137.0084215899033
135. 93.16511507 298.1283682230948 505.93433611216716 137.00842161073825
140. 93.165115005 298.12836801121307 505.93432921069814 137.00842166282558
145. 93.165114897 298.12836766816645 505.9343178353117 137.00842174616534
150. 93.16511472 298.1283671031485 505.93429908698937 137.00842187117496
155. 93.165114428 298.1283661749046 505.9342681708155 137.0084220899418
160. 93.165113947 298.12836463119476 505.93421719223153 137.00842243371827
165. 93.165113154 298.12836208861376 505.9341331407644 137.00842301709648
170. 93.165111846 298.12835790142685 505.93399456969763 137.00842397550355
175. 93.165109689 298.12835100013564 505.9337661090018 137.00842555895875
180. 93.165106133 298.12833962914857 505.9333894472806 137.0084281737433
185. 93.165100271 298.1283208624795 505.93276841536766 137.00843246574024
190. 93.165090605 298.1282899378339 505.9317445302442 137.00843956003615
195. 93.16507467 298.12823894495983 505.9300564288346 137.0084512484355
200. 93.165048396 298.12815486826383 505.9272732507429 137.0084705207515
205. 93.165005078 298.128016247151 505.9226846359743 137.00850229402883
210. 93.164933658 298.12778770745655 505.9151194909244 137.008554683474
215. 93.164815905 298.1274109009763 505.9026471882529 137.00864105469543
220. 93.164621761 298.1267896333786 505.8820852637424 137.00878347188166
225. 93.164301661 298.12576531616975 505.8481882683984 137.00901829197142
230. 93.163773882 298.12407641650873 505.792312111036 137.00940551951237
235. 93.162903652 298.12129168403794 505.700216568496 137.0100441202632
240. 93.161468704 298.11669985089156 505.5484545113613 137.0110974604437
245. 93.159102379 298.10912761407576 505.29845250047515 137.01283538232363
250. 93.155199628 298.09663881081565 504.8868419830043 137.0157041559783
255. 93.148761466 298.0760366900147 504.2097633149834 137.0204432132125
260. 93.138137051 298.04203855996093 503.09764360918615 137.0282815885652
265. 93.120594638 297.98590284425353 501.27535231797856 137.04127201706717
270. 93.091604809 297.8931353845238 498.30098760883095 137.0628687014617
275. 93.043636693 297.73963742115814 493.4748875810846 137.09894783415953
280. 92.964123254 297.4851944147427 485.67816190240507 137.1596584609895
285. 92.831881933 297.06202218564937 472.1259039524521 137.26296923379945
290. 92.606234285 296.33994971369344 420.41607931368276 137.44540737844878
295. 79.35040576 253.92129842706072 100.38375147554993 148.51397616642632
300. 65.948229349 211.03433391314456 179.93717617025777 162.90181079876018
305. 58.561152065 187.3956866016404 192.55546955204017 172.8740306973543
310. 52.187857759 167.00114483129812 193.95573166971482 183.13816912903616
315. 46.187632065 147.8004226082942 191.82859583393875 194.6826705430715
320. 40.470206543 129.50466093814603 191.20733826200345 208.03229463954042
325. 35.218741594 112.69997310029542 195.93770911831407 223.05918754622812
330. 30.698633616 98.23562757509676 206.55112128220006 239.14798145043665
335. 26.9261033 86.1635305594364 221.62874604093196 255.45831664484484
340. 23.850433535 76.32138731072533 238.98848666007356 271.56429484133594
345. 21.46618262 68.6917843828088 256.82108809661145 287.10794326607197
350. 19.539336908 62.52587810518369 274.5699609155422 302.14216083254007
355. 17.703963492 56.65268317441056 292.6291058295772 316.7856453844372
360. 16.030297098 51.296950714156374 314.78406004167607 330.98714495783685
365. 15.454969448 49.455902232919705 328.47321114525937 344.0118550983441
370. 14.926094868 47.76350357709523 341.9506523160457 356.798079904082
375. 14.438023275 46.201674481466306 355.2146014472824 369.3634533272053
380. 13.985995867 44.75518677343814 368.26754098769516 381.7241848833379
385. 13.565974403 43.41111809013266 381.1148383694648 393.89518858843843
390. 13.174508772 42.15842806919427 393.7637556095367 405.8901888979666
395. 12.808633029 40.987625691857914 406.22273499953303 417.72181264019747

==> anc/plCompMuDep00PhysPhys-solid.dat <==
0. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
2.5 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
5. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
7.5 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
10. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
12.5 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
15. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
17.5 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
20. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
22.5 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
25. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
27.5 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
30. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
32.5 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
35. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
37.5 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
40. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
42.5 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
45. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
47.5 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
50. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
52.5 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
55. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
57.5 93.911043704 300.5153398532317 502.7638536158029 136.49191408182656
60. 93.911043704 300.5153398532317 502.7638536158029 136.49191408182656
62.5 93.911043704 300.5153398532317 502.7638536158029 136.49191408182656
65. 93.911043704 300.5153398532317 502.7638536158029 136.49191408182656
67.5 93.911043704 300.5153398532317 502.7638536158029 136.49191408182656
70. 93.911043704 300.5153398532317 502.7638536158029 136.49191408182656
72.5 93.911043704 300.5153398532317 502.76385360577126 136.49191408182656
75. 93.911043704 300.5153398532317 502.76385360577126 136.49191408182656
77.5 93.911043703 300.5153398532317 502.76385359573965 136.49191408182656
80. 93.911043703 300.5153398532317 502.7638535857081 136.49191408182656
82.5 93.911043703 300.5153398532317 502.7638535756765 136.49191408182656
85. 93.911043703 300.5153398532317 502.76385356564487 136.49191408182656
87.5 93.911043703 300.5153398532317 502.76385355561325 136.49191408182656
90. 93.911043703 300.5153398532317 502.7638535255184 136.49191408182656
92.5 93.911043703 300.5153398532317 502.7638535054553 136.49191408182656
95. 93.911043702 300.5153398431435 502.76385346532885 136.49191408182656
97.5 93.911043702 300.5153398431435 502.76385342520246 136.49191408182656
100. 93.911043701 300.5153398431435 502.7638533650129 136.49191408182656
102.5 93.911043701 300.5153398431435 502.7638532947917 136.49191408182656
105. 93.9110437 300.5153398431435 502.76385320450726 136.49191408182656
107.5 93.911043699 300.5153398330553 502.76385308412813 136.49191408182656
110. 93.911043697 300.5153398330553 502.7638529336541 136.49191408182656
112.5 93.911043695 300.5153398229672 502.7638527330221 136.49191408182656
115. 93.911043693 300.51533981287895 502.76385248223215 136.49191409224716
117.5 93.91104369 300.5153398027908 502.76385216122094 136.49191409224716
120. 93.911043686 300.51533979270255 502.7638517499254 136.49191409224716
122.5 93.911043681 300.5153397826144 502.7638512082191 136.49191410266775
125. 93.911043674 300.5153397624379 502.7638505260703 136.49191410266775
127.5 93.911043666 300.5153397321734 502.7638496432896 136.49191411308828
130. 93.911043655 300.5153397019088 502.7638485197504 136.49191412350885
132.5 93.911043642 300.5153396514678 502.76384706516853 136.49191413392944
135. 93.911043624 300.5153396010269 502.7638452093227 136.49191414434998
137.5 93.911043601 300.5153395203213 502.7638428117705 136.49191416519113
140. 93.911043572 300.5153394295275 502.76383974210114 136.49191418603226
142.5 93.911043535 300.5153393084692 502.7638357996826 136.49191421729398
145. 93.911043487 300.5153391571463 502.7638307437566 136.49191425897627
147.5 93.911043426 300.5153389654705 502.7638242432804 136.4919143110791
150. 93.911043347 300.51533871326563 502.7638158969898 136.49191437360253
152.5 93.911043245 300.5153383803552 502.76380518324186 136.4919144569671
155. 93.911043115 300.5153379667392 502.7637914198877 136.49191457159336
157.5 93.911042948 300.5153374320649 502.76377375424147 136.49191470706077
160. 93.911042733 300.51533674606753 502.7637510727956 136.49191488421047
162.5 93.911042458 300.5153358683946 502.76372194103146 136.491915113463
165. 93.911042104 300.51533472842846 502.7636845432295 136.49191541565952
167.5 93.91104165 300.5153332757283 502.76363651193236 136.49191579080005
170. 93.911041066 300.5153314094122 502.7635748476918 136.49191628056684
172.5 93.911040317 300.51532901850993 502.76349567831056 136.49191690580102
175. 93.911039355 300.5153259315221 502.763394008052 136.49191770818493
177.5 93.91103812 300.5153219870377 502.76326346685056 136.49191873982136
180. 93.911036534 300.5153169126755 502.7630958388263 136.49192005281316
182.5 93.911034498 300.51531039570125 502.76288061086285 136.49192175136608
185. 93.911031883 300.5153020224991 502.7626042603639 136.49192393968576
187.5 93.911028525 300.515291278571 502.76224940256697 136.4919267323985
190. 93.911024214 300.5152774880079 502.7617937673203 136.4919303274951
192.5 93.911018679 300.51525977313673 502.761208724437 136.49193494380756
195. 93.911011571 300.51523702425607 502.7604575081015 136.49194087311182
197.5 93.911002444 300.5152078189303 502.75949292966396 136.4919484905483
200. 93.910990726 300.51517032110775 502.75825440828476 136.49195825462218
202.5 93.910975679 300.5151221701508 502.7566641087659 136.49197081140866
205. 93.910956358 300.51506034968867 502.75462214644153 136.49198692160923
207.5 93.910931549 300.51498095558964 502.75200023716735 136.49200760643964
210. 93.910899694 300.5148790244612 502.7486336920909 136.49203417889146
212.5 93.910858792 300.51474813012237 502.7443110248919 136.49206828541432
215. 93.910806272 300.5145800708692 502.73876074012946 136.4921120830655
217.5 93.910738835 300.51436427427126 502.7316342293037 136.4921683332949
220. 93.910652243 300.51408718179124 502.72248393196367 136.49224054783275
222.5 93.910541057 300.51373138119936 502.7107352671261 136.4923332700444
225. 93.91039829 300.5132745271354 502.69565057943373 136.49245234586462
227.5 93.910214973 300.51268791867113 502.6762829130937 136.49260523641297
230. 93.909979587 300.5119346733438 502.6514167745393 136.49280157028224
232.5 93.909677341 300.5109674875715 502.61949202145814 136.4930536749838
235. 93.909289243 300.50972557992174 502.5785064138128 136.49337741058739
237.5 93.908790904 300.5081308979351 502.52589070706364 136.49379312840378
240. 93.908151008 300.5060832253276 502.4583486827916 136.49432698396083
242.5 93.907329337 300.5034538768299 502.3716524749585 136.4950125834271
245. 93.906274244 300.50007757712604 502.2603808606697 136.49589307810308
247.5 93.9049194 300.4957420799957 502.11758515328273 136.4970239362212
250. 93.903179621 300.49017478110557 501.9343632403804 136.49847646498011
252.5 93.900945491 300.4830255677913 501.6993177307356 136.50034231203566
255. 93.898076471 300.4738447052619 501.3978683194504 136.50273938406133
257.5 93.894392015 300.46205444763956 501.01138222011895 136.50581938028657
260. 93.889660163 300.44691251740835 500.5160787210069 136.50977761820963
262.5 93.883582839 300.4274650822143 499.8816564204836 136.51486574522778
265. 93.875776945 300.40248622219093 499.0695816796856 136.5214083153316
267.5 93.865749967 300.37039989197825 498.03096390541765 136.52982435564255
270. 93.852868534 300.329179311667 496.7039097283551 136.5406557140471
272.5 93.836317773 300.2762168737641 495.0101331894087 136.55460428064166
275. 93.815048608 300.2081555431946 492.8501449883919 136.5725814561529
277.5 93.787708839 300.12066828574416 490.0945330920903 136.59577452002222
280. 93.751746668 300.00558934092106 486.50122555341704 136.62312470709608
282.5 93.703254033 299.85041290267174 481.46288034631897 136.65307259075908
285. 93.639597076 299.6467106463963 473.2557753498137 136.6933536651885
287.5 93.553354545 299.3707345423446 455.0635861905994 136.74971503771033
290. 93.422335508 298.9514736295085 410.8454856142984 136.83953247086384
292.5 93.143709381 298.05987002450007 311.26543513282866 137.04387535396413
295. 88.333823492 282.66823517740175 54.084302861345485 140.75596400962857
297.5 74.454131687 238.25322140059592 156.3982084722022 153.3167848188379
300. 69.36147509 221.95672028958157 180.21367641822073 158.84337270774031
302.5 65.440789221 209.41052550968502 191.77872003549217 163.53174751646122
305. 62.029560844 198.49459469831396 198.1310452905256 167.96654878152415
307.5 58.913711563 188.52387700530238 201.4307092844266 172.3539597698795
310. 55.964583848 179.08666830854258 202.94100839936462 176.83525139614304
312.5 53.130625323 170.01800103406643 203.17819926966334 181.49122207524408
315. 50.374571155 161.19862770032725 202.63223993994941 186.3979993354792
317.5 47.676289126 152.5641252074806 201.79551768926322 191.6082032721505
320. 45.030829306 144.09865377689766 201.0643668704545 197.16044775131473
322.5 42.441424621 135.81255878815395 200.82515118101466 203.06945463542903
325. 39.933526898 127.78728607160636 201.2519516116887 209.38739055648148
327.5 37.529678248 120.0949703876592 202.67262644821443 216.07020717743814
330. 35.227423194 112.72775422036328 205.33625994874836 223.0155890260813
332.5 33.063917253 105.80453520553306 209.11908887939543 230.2288700169111
335. 31.068884599 99.42043071778963 213.92865610626924 237.62953150807365
337.5 29.20941644 93.47013261230002 219.72748523201435 245.13775941063435
340. 27.461758529 87.87762729365576 226.4121666463084 252.66473061641312
342.5 25.994670843 83.18294669777454 233.33730322291453 260.2615744434321
345. 24.557089182 78.58268538419657 240.9778878735603 267.79862789839837
347.5 23.142656361 74.0565003566388 249.18194280039953 275.2750821043148
350. 22.042734766 70.53675125118666 257.0818590428608 282.6539289069574
352.5 21.088585766 67.48347444999384 264.9634910154781 289.9430872230263
355. 20.16014188 64.51245401442526 273.0387167829225 297.15664763290016
357.5 19.254425315 61.614161008814335 281.24626361123904 304.2965541480614
360. 18.368569043 58.77942093751524 289.53574691065853 311.3647456167646
362.5 17.499767505 55.99925601720826 297.8660194980293 318.3631481442149
365. 16.645224331 53.264717860877 306.2037102513399 325.29366934258775
367.5 15.982076603 51.14264513045796 318.14669498007447 332.03057339672904
370. 15.69325507 50.21841622290868 324.7897976085347 338.4534871264052
372.5 15.416266523 49.33205287402231 331.39381309200155 344.8251402667741
375. 15.150366285 48.48117211087814 337.9576962103754 351.1472751493016
377.5 14.894871909 47.66359010879439 344.4807401250512 357.421570711476
380. 14.649156722 46.877301510569275 350.96252261525694 363.6496452581759
382.5 14.412644155 46.120461295055 357.4028605877305 369.83305887669684
385. 14.184802771 45.391368866356835 363.801771368209 375.9733156421265
387.5 13.965141879 44.68845401470577 370.15943989477 382.07186559446126
390. 13.75320766 44.01026451220196 376.47619060644826 388.1301065759941
392.5 13.548579726 43.35545512375424 382.7524635188009 394.1493860446856
395. 13.350868072 42.72277783031278 388.9887937392871 400.13100264509944
397.5 13.159710353 42.11107313035608 395.185793918734 406.0762078493791

==> anc/plCompTDep00InfInfLam647-dashed.dat <==
2.5 93.910813729 300.5146039294523 502.93535917942495 136.49212430639264
5. 93.870521378 300.38566840639794 502.63087827749587 136.52568838181645
7.5 93.830168832 300.2565402606649 502.3264280853449 136.55962493011424
10. 93.789755226 300.127216722468 502.0218799447687 136.59393559698688
12.5 93.748655992 299.99569917376016 501.69401958099655 136.62487008168677
15. 93.706511005 299.8608352151366 501.3254145199918 136.65043633654219
17.5 93.66416583 299.7253306557982 500.9349224175532 136.67648320739568
20. 93.62139246 299.5884558715853 500.49985748519697 136.70316123162274
22.5 93.577830488 299.44905756488174 499.9941794234922 136.7307145005695
25. 93.532998212 299.30559427921804 499.3929212548682 136.7594790988236
27.5 93.486310797 299.1561945532524 498.67491781318154 136.78987690607633
30. 93.437092197 298.9986950276433 497.8237238941309 136.8224133465054
32.5 93.384577519 298.8306480603246 496.8273635860356 136.85768242883313
35. 93.327909067 298.6493090170046 495.67758455105655 136.89637741867145
37.5 93.266131294 298.4516201436872 494.3690633060417 136.9393046302505
40. 93.19818894 298.23420460949177 492.898773685382 136.9873976056843
42.5 93.122930749 297.99337839653094 491.2655737161399 137.0417303353168
45. 93.039119427 297.72518216516835 489.46998314592605 137.10352881819648
47.5 92.945447229 297.4254311373941 487.51409242440025 137.1741812716824
50. 92.840555926 297.089778963242 485.401540314724 137.2552470484737
52.5 92.723059565 296.7137906075612 483.13750625422347 137.3484650477635
55. 92.591568425 296.2930189620733 480.7286768587986 137.45576147928392
57.5 92.44471271 295.82308067513384 478.1831601335129 137.57925723405742
60. 92.276257824 295.28402503815715 475.32484071244875 137.70167511630422
62.5 92.085437514 294.6734000404058 472.20138337610314 137.82805361596334
65. 91.874646899 293.99887007804807 468.9679193429722 137.97545786234159
67.5 91.642826975 293.25704631572813 465.641025173596 138.14681812045288
70. 91.389032427 292.44490376591375 462.2372227574257 138.34531279788231
72.5 91.11243462 291.5597907871531 458.7724467789268 138.57436499399353
75. 90.80370795 290.5718654379544 454.98750171575875 138.80877698303945
77.5 90.461910114 289.4781123668263 450.92385343125204 139.05053941924857
80. 90.0951033 288.30433055462373 446.87788512248557 139.33196695792768
82.5 89.703005774 287.04961847623593 442.8614426010355 139.65753443628284
85. 89.271101379 285.66752441346546 438.4915390653065 139.9884633761497
87.5 88.803660784 284.171714507672 433.9483167596032 140.34069760769398
90. 88.310880297 282.5948169520332 429.5242894289547 140.7497960812884
92.5 87.776106916 280.8835421362818 424.8122953742728 141.17398070871707
95. 87.202925816 279.0493626105867 419.95012893333603 141.6252026118026
97.5 86.605761528 277.13843688972486 415.2833293957046 142.14867509383203
100. 85.949238486 275.0375631517646 410.0475703906972 142.65453218916417
102.5 85.270330286 272.8650569144814 405.07369766054956 143.2426018837093
105. 84.53892976 270.5245752315777 399.7520351350441 143.84235018478583
107.5 83.777321556 268.0874289815285 394.5463027538255 144.51095479922654
110. 82.963316263 265.4826120478253 389.0568792006112 145.20159458712928
112.5 82.119616361 262.7827723515506 383.7051145227309 145.9699037992101
115. 81.216301644 259.89216526453487 378.00423287549467 146.75342295051584
117.5 80.285694823 256.9142234339159 372.49050858540323 147.6287318429573
120. 79.294403533 253.74209130910174 366.66847397585695 148.52671137274945
122.5 78.264376363 250.44600436076024 360.88156118558265 149.50152126527715
125. 77.196590591 247.02908988993298 355.1417656208921 150.55712716908158
127.5 76.063964733 243.4046871408002 349.1217368786571 151.64598040739477
130. 74.894448258 239.6622344289607 343.189131571981 152.8289572541286
132.5 73.687221514 235.79910884856668 337.3302994029283 154.10692304765172
135. 72.411114943 231.71556781989884 331.2261713606555 155.42972758175435
137.5 71.094917437 227.50373580249118 325.20624101751486 156.8553473358269
140. 69.738837664 223.16428053012666 319.2762513494613 158.38708840885383
142.5 68.336630443 218.67721741284618 313.3879206951477 160.01840824916565
145. 66.87506931 214.00022179307786 307.45033384409726 161.73544085749333
147.5 65.375519666 209.20166293638349 301.66599144605897 163.57441903462296
150. 63.840332984 204.28906554760673 296.06181401787 165.53996190296823
152.5 62.272728459 199.27273107002242 290.6697255127622 167.6365861773629
155. 60.650042835 194.08013706744737 285.34990639206853 169.8399347553876
157.5 59.002170323 188.80694503370108 280.3243978213788 172.18578343165964
160. 57.335765864 183.47445076342703 275.63650691286756 174.6774777687072
162.5 55.658110631 178.10595401942828 271.3257960761315 177.31621753166024
165. 53.948351751 172.63472559958532 267.28017019805475 180.08211891682618
167.5 52.24075796 167.170425473548 263.68207973519696 182.99661142724216
170. 50.547169555 161.75094257828889 260.5690082016575 186.05592212331194
172.5 48.854516508 156.3344528236891 257.86258399104776 189.2448029020592
175. 47.183725091 150.9879202879487 255.6348585451129 192.5643551732484
177.5 45.551960693 145.7662742173486 253.91884547625602 196.00239004789614
180. 43.940624769 140.60999925746165 252.61848754238457 199.5531814473639
182.5 42.384881677 135.6316213623902 251.81476129656357 203.19471889690803
185. 40.869195021 130.78142406373877 251.42651279857822 206.93120259159124
187.5 39.411405494 126.11649757632634 251.45588024734988 210.72133363483076
190. 38.011241093 121.63597150177534 251.88187037620713 214.59284709093166
192.5 36.666724308 117.33351778513709 252.63935469423058 218.48796660954108
195. 35.386093662 113.23549972216686 253.72473515833283 222.41909651778116
197.5 34.172301547 109.35136494951682 255.11113295158773 226.3782265984897
200. 33.006530134 105.62089642630974 256.7094134609234 230.3230692651032
202.5 31.899056074 102.0769794334673 258.523451409324 234.2615808582334
205. 30.878235101 98.81035231950834 260.596521580883 238.2170919104509
207.5 29.898569771 95.67542326797941 262.7907168366539 242.13202638498655
210. 28.956629321 92.66121382339695 265.0839844645099 246.00137577007186
212.5 28.049322774 89.75783287696134 267.4573721543819 249.821037439989
215. 27.243104007 87.17793282221987 270.0267538011407 253.6389164222146
217.5 26.488252758 84.76240882583967 272.67410295727854 257.41133349306415
220. 25.762906258 82.44130002671194 275.34882181510494 261.12138863454356
222.5 25.06487865 80.20761167879168 278.040891953206 264.7678395741011
225. 24.392186267 78.0549960531345 280.74172636020916 268.34984638238745
227.5 23.743023396 75.97767486711238 283.44396546084533 271.8669107439656
230. 23.115741386 73.97037243558687 286.14130527582654 275.3188239659537
232.5 22.55307756 72.16984819362402 288.88976942183234 278.72759316540044
235. 22.079634983 70.65483194681056 291.7126502470578 282.10328339650647
237.5 21.624167479 69.19733593297238 294.505953444105 285.4104792205379
240. 21.185539777 67.79372728523754 297.26717190387825 288.65007792455435
242.5 20.762711257 66.44067602192005 299.99424549149313 291.8230690020151
245. 20.354726115 65.13512356813744 302.68549981522847 294.93051612786263
247.5 19.960704734 63.87425514944381 305.3395937387004 297.9735417155011
250. 19.579836093 62.65547549723151 307.9554741945541 300.9533138517978
252.5 19.211371067 61.47638741493122 310.5323372751089 303.8710350541433
255. 18.854616508 60.334772826670225 313.0695945783292 306.72793277883414
257.5 18.508929989 59.22857596545013 315.56684413283284 309.52525127762635
260. 18.173715133 58.155888425752046 318.0238451167679 312.2642447023836
262.5 17.848417455 57.11493585531945 320.44049590972077 314.9461712470126
265. 17.532520643 56.104066057433535 322.8168150383065 317.5722881765742
267.5 17.225543234 55.12173834988131 325.1529244563289 320.14384761371787
270. 16.927035631 54.16651401951497 327.44903508506974 322.66209298286446
272.5 16.63657742 53.23704774447467 329.70543407645556 325.1282560830914
275. 16.353774957 52.332079861866355 331.9224737159595 327.5435545591142
277.5 16.079590521 51.45468966667578 334.1460048475012 329.90954567904765
280. 15.964081896 51.08506206690043 336.40177949734607 332.2667170578931
282.5 15.852659647 50.728510870979115 338.6127902045071 334.57421975575704
285. 15.745120321 50.384385027499405 340.780034085195 336.8333633284389
287.5 15.641273423 50.05207495391473 342.9044978221667 339.0454226706683
290. 15.540940409 49.73100930786574 344.9871559831259 341.2116385202165
292.5 15.443953765 49.42065204934832 347.0289696657315 343.33321808203476
295. 15.35015618 49.12049977652667 349.0308853286035 345.41133563250577
297.5 15.25939978 48.830079295215235 350.9938338892006 347.4471332155176

==> anc/plCompTDep00InfInfLam647-dotted.dat <==
2.5 93.761273708 300.0360758650888 500.04263164902966 136.6172891313881
5. 93.526300334 299.2841610697198 496.70463169809307 136.7642746889641
7.5 93.29141363 298.53252362037676 493.4151034681865 136.92243762350506
10. 93.056819005 297.78182081021066 490.1888890283049 137.09117142365565
12.5 92.822681197 297.032579833405 487.0349519587739 137.26991773308106
15. 92.589132632 296.28522442737415 483.95831039026524 137.45816054986048
17.5 92.355936582 295.53899706248967 480.9478749378788 137.6508822304296
20. 92.119651994 294.7828863804041 477.8695558316088 137.80447241385545
22.5 91.88393238 294.0285836137639 474.8677246323221 137.9682783824318
25. 91.648853596 293.27633150697176 471.9436198044047 138.14182773013454
27.5 91.414403377 292.52609081016857 469.0952256546796 138.32474202562486
30. 91.180439616 291.777406766758 466.31738697816724 138.51678401199263
32.5 90.94617117 291.02774774235985 463.5830120443658 138.71385246873373
35. 90.706115403 290.2595692942086 460.6929186358381 138.87509231390393
37.5 90.464796428 289.4873485674507 457.85461831419195 139.04758450548968
40. 90.221183634 288.7077876313231 455.0534241880439 139.23200856479372
42.5 89.973988087 287.9167618729012 452.2740456484454 139.42943423520964
45. 89.721685668 287.1093941350943 449.50142455295594 139.6413456123278
47.5 89.46036368 286.2731637786722 446.6423026578047 139.85563595947954
50. 89.184253647 285.3896116687979 443.56066185539805 140.05055364702503
52.5 88.897206283 284.47106010714094 440.4666577114299 140.26674492788106
55. 88.597120303 283.5107849658078 437.34996952941106 140.50712324540822
57.5 88.281865327 282.5019690433511 434.2024784553779 140.77503319722948
60. 87.944801151 281.42336368757236 430.8757126940958 141.050519957145
62.5 87.580763063 280.25844179697424 427.29623533825287 141.32160050685582
65. 87.195113105 279.02436193989007 423.7048445486687 141.6314858677303
67.5 86.785936651 277.71499728431417 420.09829530641974 141.98507797476208
70. 86.342110408 276.2947533047657 416.22039190927336 142.34496411218512
72.5 85.86387197 274.7643903011773 412.1642530837187 142.72458495465636
75. 85.357088917 273.14268453961586 408.13834269634475 143.16379109908507
77.5 84.80956055 271.39059376280284 403.8766870489916 143.62444124991796
80. 84.220200797 269.50464255452465 399.4281450549686 144.11217283815674
82.5 83.598892105 267.5164547362167 395.0618144886258 144.6795338567329
85. 82.919825262 265.3434408400534 390.2485894310349 145.23878807501688
87.5 82.206081432 263.05946057991684 385.5435693939632 145.8868455404561
90. 81.436084279 260.59546969414413 380.53457905651214 146.55842874321382
92.5 80.623875484 257.9964015522457 375.5462279559484 147.3112236770046
95. 79.751295057 255.20414418850044 370.2734235012716 148.097099729334
97.5 78.836578824 252.27705223071328 365.0763002388549 148.9843274979879
100. 77.850846119 249.1227075783525 359.50678443662144 149.89354621409706
102.5 76.818628457 245.81961106410552 353.9942497908227 150.91198707491233
105. 75.723725337 242.3159210783449 348.31912081992806 151.99971888917162
107.5 74.563223126 238.60231399837647 342.4775467298229 153.16266692417676
110. 73.347886309 234.7132361911027 336.6417702472941 154.4402793399287
112.5 72.06839539 230.6188652433947 330.7154713538078 155.81694129912972
115. 70.714513593 226.28644350125455 324.6138527554198 157.28026016016926
117.5 69.299800799 221.7593625621248 318.5227765372973 158.87476412090368
120. 67.823318341 217.03461869497278 312.45207884036915 160.60665670820893
122.5 66.284748294 212.111194542329 306.41994463896646 162.48331951482507
125. 64.668188043 206.93820173584612 300.3113190089047 164.48215540928067
127.5 62.990554376 201.56977400714302 294.3131000703369 166.64644749677623
130. 61.255380126 196.01721640100268 288.47774598642343 168.98753537676436
132.5 59.466897785 190.2940729104467 282.8594339610355 171.51527909560704
135. 57.631026481 184.41928473737636 277.5198710271228 174.2390356668217
137.5 55.753476052 178.41112336248207 272.51289779805893 177.16431586819684
140. 53.830223638 172.2567156382355 267.8275305400445 180.28306905087803
142.5 51.887310477 166.03939352687019 263.63123435061897 183.61958650067123
145. 49.938015534 159.80164970704908 259.9869013278208 187.17385172505328
147.5 47.996300247 153.58816079323992 256.9443821918787 190.94033746982865
150. 46.06233903 147.39948489478758 254.47256831550837 194.90241187550777
152.5 44.160032626 141.3121044024933 252.64443804404735 199.05688701300102
155. 42.306422249 135.38055119690546 251.4806705904037 203.383049278303
157.5 40.503125186 129.61000059225262 250.92269028630946 207.8665106838491
160. 38.767679484 124.05657434703024 250.97727761434678 212.47799512907844
162.5 37.10550484 118.73761549275054 251.59236487090365 217.20051092660398
165. 35.51827859 113.65849148743405 252.71188603444608 221.9985791020603
167.5 34.02523121 108.8807398689397 254.32066935707894 226.8723343829341
170. 32.592815884 104.29701082482819 256.27993413977083 231.75723059069207
172.5 31.270947449 100.06703183010949 258.6495837200816 236.68419715303799
175. 30.03037445 96.09719824482133 261.31108246184976 241.60593939795794
177.5 28.841527154 92.29288689039267 264.1662018414157 246.48686963475873
180. 27.715381395 88.68922046290653 267.20471589235774 251.32694453049425
182.5 26.736667226 85.55733512278412 270.5327489200858 256.1683757991926
185. 25.801367488 82.56437596071503 273.9408673203243 260.9359601242536
187.5 24.905573026 79.69783368444335 277.4064058667082 265.62493515565177
190. 24.045794245 76.9465415844855 280.91027273500436 270.231677617104
192.5 23.218899872 74.30047959214255 284.4363633032732 274.75351321626226
195. 22.484866652 71.95157328732911 288.04473287668065 279.2142442431545
197.5 21.871693952 69.98942064564811 291.74505941623676 283.6196794436506
200. 21.285366286 68.11317211520141 295.4152653458117 287.92990411132
202.5 20.723853122 66.31632998957487 299.04883823762805 292.14537759467385
205. 20.185324967 64.59303989461283 302.6404310949174 296.26686391769994
207.5 19.668128406 62.93801090026804 306.18568197997047 300.29537396614285
210. 19.170764779 61.34644729148728 309.68106356287393 304.2321173645178
212.5 18.691871893 59.81399005899217 313.1237569891126 308.07846243013745
215. 18.230208283 58.33666650697795 316.51154576238804 311.83590282014904
217.5 17.784639591 56.91084669245913 319.84272614970934 315.5060296545341
220. 17.354126757 55.53320562214875 323.1160312624961 319.09050830522324
222.5 16.937715727 54.20069032605291 326.3305664807902 322.59105894323943
225. 16.534528467 52.910491093444584 329.4857545199654 326.0094403609466
227.5 16.143755073 51.660016232174435 332.5812883747858 329.3474363658561
230. 15.946267135 51.028054831350126 335.72462414194604 332.6419466908001
232.5 15.792018955 50.534460656421125 338.81408249055085 335.86283557107527
235. 15.644487001 50.062358401917805 341.83341112823734 339.0050337946128
237.5 15.50326884 49.61046028742527 344.7840668868968 342.07069126911557
240. 15.367993146 49.17757806523886 347.6675205604181 345.061904892082
242.5 15.238316741 48.7626135703593 350.4852492163875 347.9807183862849
245. 15.113921978 48.364550328551886 353.2387297294563 350.8291224195912
247.5 14.994514404 47.982446092793076 355.92943343643515 353.6090549530698
250. 14.879820683 47.61542618573298 358.55882165224574 356.3224017608006
252.5 14.769586732 47.2626775415727 361.12834188662003 358.97099711465734
255. 14.663576055 46.92344337704233 363.63942479263153 361.55662458666484
257.5 14.561568252 46.59701840602759 366.0934816265616 364.0810179614347
260. 14.463357667 46.2827445340883 368.4919021696713 366.54586219051043
262.5 14.368752181 45.98000697836235 370.83605307245733 368.952794420802
265. 14.277572115 45.68823076802062 373.1272765215755 371.30340505862046
267.5 14.189649244 45.406877579849294 375.3668891999889 373.599238860806
270. 14.104825896 45.13544286841247 377.55618152090517 375.8417960643756
272.5 14.022954145 44.87345326608854 379.6964170556721 378.03253348550334
275. 13.943895068 44.62046421773072 381.78883208583994 380.1728656593131
277.5 13.867518073 44.376057833619974 383.8346354810299 382.264165961095
280. 13.793700288 44.13984092196879 385.83500848078415 384.30776769974705
282.5 13.722326 43.91144320162742 387.79110477300685 386.3049652746884
285. 13.653286146 43.6905156668035 389.7040505878733 388.2570152058827
287.5 13.58647784 43.47672908967792 391.57494486792746 390.16513725877036
290. 13.521803952 43.26977264624108 393.4048595247715 392.03051547361963
292.5 13.459172705 43.06935265696639 395.194839762557 393.8542991802179
295. 13.398497322 42.8751914321835 396.945904428365 395.63760406868727
297.5 13.339695688 42.68702620202946 398.65904640984695 397.38151314593046

==> anc/plCompTDep00InfInfLam647-solid.dat <==
2.5 93.769803744 300.06337198101556 503.1681847973217 136.6109867058564
5. 93.769803744 300.06337198101556 503.1681847973217 136.6109867058564
7.5 93.769803743 300.06337198101556 503.16818376407224 136.6109867058564
10. 93.769803512 300.06337123446946 503.16807909489484 136.6109869038336
12.5 93.76979814 300.0633540437335 503.1664350243874 136.61099151982802
15. 93.769754752 300.0632152063451 503.1566346922071 136.6110287707981
17.5 93.769565497 300.0626095960698 503.1232657073258 136.61119125795727
20. 93.769003758 300.06081202398923 503.04289865336193 136.6116735406789
22.5 93.767708988 300.0566687629338 502.8884271917925 136.6127852964002
25. 93.765195974 300.0486271152296 502.6336363398313 136.61493367874039
27.5 93.760687512 300.0342000440032 502.249282350158 136.61763551722888
30. 93.753582285 300.01146331511575 501.7204345765601 136.62190488399938
32.5 93.743080989 299.97785916582546 501.03289187448564 136.62823891453957
35. 93.728294469 299.93054230250095 500.1763091792696 136.6372040946212
37.5 93.708241423 299.8663725528313 499.1434134820053 136.64944572267703
40. 93.681848736 299.7819159532263 497.92937154475555 136.66569839950128
42.5 93.647956851 299.67346192695976 496.53138357710367 136.6867963246892
45. 93.605330938 299.53705900337053 494.94848706019235 136.7136830958195
47.5 93.552677389 299.3685676450305 493.1815153948281 136.74742120611432
50. 93.488664508 299.16372643029536 491.23314586882225 136.7892014566616
52.5 93.411945897 298.9182268711043 489.10797523714723 136.84035264457498
55. 93.32118499 298.6277919652354 486.81257191527135 136.90235143978074
57.5 93.215079264 298.28825364351565 484.35546641654594 136.97683245618398
60. 93.092382805 297.89562497919576 481.7470560198413 137.06559803256644
62.5 92.951926185 297.4461637936021 478.999413468168 137.17062734211103
65. 92.792632852 296.93642512932456 476.12600235310947 137.29408406349776
67.5 92.613531571 296.3633010301627 473.1413129523774 137.4383222629694
70. 92.413764715 295.7240470852068 470.06044082675027 137.60588953272676
72.5 92.181601947 294.9811262314452 466.535723916639 137.7641803858406
75. 91.924238302 294.1575625696329 462.8729629330648 137.9411529631217
77.5 91.643568006 293.25941762118646 459.1710171828921 138.14739102401893
80. 91.339308823 292.2857882290815 455.44816048907785 138.38630944416005
82.5 91.011282097 291.2361027121327 451.7203634611441 138.66151069114872
85. 90.640445155 290.0494244919525 447.4731722603651 138.92252149193067
87.5 90.242681902 288.77658208957155 443.21168349804003 139.21697877963535
90. 89.821087391 287.4274796487438 439.0295112195305 139.5573612444905
92.5 89.365861294 285.97075614572844 434.68220362691596 139.9217450654919
95. 88.86887949 284.38041436296675 430.00841726953627 140.2902979231974
97.5 88.349559153 282.7185892855289 425.5001255714507 140.71674979021998
100. 87.791082807 280.9314649845471 420.77201406641046 141.16340288004153
102.5 87.194363379 279.0219628108602 415.87939257385585 141.63304730567287
105. 86.576565098 277.04500831460626 411.1909679332947 142.17161457901813
107.5 85.900831705 274.8826614526365 405.9758294918611 142.6949541351591
110. 85.208043148 272.6657380776489 401.05640638167387 143.30012563234345
112.5 84.461100175 270.2755205553968 395.7457664013584 143.90759537027247
115. 83.692543953 267.8161406532731 390.64233131838813 144.59067103007155
117.5 82.869382134 265.18202283074237 385.1944438111981 145.2829898262913
120. 82.026758654 262.48562769270757 379.9835414529979 146.06047769646008
122.5 81.122117022 259.59077447153965 374.36468523395183 146.83962512456392
125. 80.195637266 256.6260392547933 368.94813413149757 147.70540603752073
127.5 79.217885667 253.49723413103567 363.32354054288965 148.60182057207305
130. 78.201905975 250.24609912335353 357.68577139470176 149.56000201860212
132.5 77.157235325 246.90315304442882 352.1523765941488 150.598814174828
135. 76.049560974 243.35859512334068 346.3290698118215 151.66130921008735
137.5 74.912481451 239.71994064804778 340.6219548735645 152.81179913171133
140. 73.742415278 235.97572889282463 334.98575719155326 154.0453592262803
142.5 72.510737597 232.03436030955328 329.1454670306809 155.32037256066215
145. 71.247673163 227.99255411852806 323.4197142017482 156.6900359145923
147.5 69.953675199 223.85176063732348 317.8110882195815 158.15628180018774
150. 68.605752269 219.53840726071735 312.1310723061153 159.689271468024
152.5 67.219186498 215.1013967965863 306.5323593054972 161.31571146627857
155. 65.80395779 210.57266492521657 301.1028023145536 163.05031547036845
157.5 64.360237034 205.95275851022913 295.847480661223 164.89339623286762
160. 62.863332698 201.16266463073995 290.60808764251897 166.81916410161773
162.5 61.345180559 196.30457778689222 285.6223106887991 168.8653656976257
165. 59.810448131 191.39343401709752 280.9199259934919 171.0341103968454
167.5 58.249891493 186.39965278001105 276.4478173313948 173.3145361308834
170. 56.663378843 181.322812297373 272.2165342893453 175.70674082884017
172.5 55.07690624 176.24609997080574 268.3681334114564 178.22703887123043
175. 53.490580909 171.16985891340053 264.89092169351244 180.86815545172703
177.5 51.888711797 166.04387775383026 261.70657515640187 183.61816048312787
180. 50.309386354 160.99003633831936 258.97735381419386 186.48908959138663
182.5 48.741641182 155.97325178367598 256.63408363604964 189.46707596268908
185. 47.19171016 151.0134725063209 254.68548720652544 192.5490892143188
187.5 45.679915493 146.17572957529356 253.1774445447856 195.7246653297818
190. 44.189156268 141.40530006192782 252.03001594686336 198.99172526181417
192.5 42.748067801 136.79381695991353 251.29906755441164 202.32800175903301
195. 41.34243393 132.2957885734813 250.92225374309132 205.7427030600196
197.5 39.987070272 127.95862487128579 250.89802442070274 209.2027397865792
200. 38.681811997 123.78179839541956 251.20483006815022 212.7150332099787
202.5 37.427426557 119.76776498193391 251.81132624200603 216.26414432013812
205. 36.219831805 115.90346177439919 252.66641927798295 219.81972249022598
207.5 35.07638236 112.24442355221417 253.80899535746255 223.4151055936865
210. 33.982969682 108.74550298367804 255.16118047589026 227.01016424598347
212.5 32.930430544 105.37737773556098 256.6747537187296 230.58551417565172
215. 31.928288851 102.17052432834538 258.35903038563777 234.15032639380502
217.5 31.002555316 99.20817701281057 260.2602948633922 237.72875896097872
220. 30.112219446 96.35910222770944 262.2551182191731 241.26865261884203
222.5 29.254570214 93.61462468223205 264.32705570665684 244.76654449012491
225. 28.427148454 90.96687505390483 266.46184155876455 248.219590122752
227.5 27.650164578 88.4805266487754 268.69174099719174 251.64295658800248
230. 26.956797725 86.2617527212054 271.06786825033294 255.05861114784807
232.5 26.289332156 84.12586289839196 273.4656187086275 258.4198964090206
235. 25.645986633 82.06715722482379 275.8772296652672 261.7259915754876
237.5 25.025135164 80.08043252547151 278.2959903905951 264.9763618932433
240. 24.425289698 78.16092703535337 280.7161008869777 268.17071772855644
242.5 23.845085063 76.30427220149484 283.1325514890743 271.3089791220449
245. 23.283265817 74.50645061291829 285.541019882753 274.3912451176642
247.5 22.739189651 72.76540688209741 287.9385230951817 277.4180335376202
250. 22.311733172 71.39754614982189 290.4609092385706 280.43965341126324
252.5 21.899446056 70.07822737967474 292.95678623357935 283.4030709751184
255. 21.50144135 68.80461232068885 295.424439604076 286.3091184501129
257.5 21.116900506 67.57408161894196 297.862457356846 289.15868467149176
260. 20.745066809 66.38421378857973 300.2696908999402 291.95270381053075
262.5 20.385239554 65.23276657348103 302.64522110211095 294.692145675368
265. 20.036768871 64.11766038581318 304.98832887750723 297.37800728738404
267.5 19.699051112 63.03696355849682 307.29846946975016 300.0113057732463
270. 19.371524744 61.98887918076281 309.5752501658556 302.59307210850733
272.5 19.053666662 60.97173331787092 311.81841065734994 305.1243458443604
275. 18.744988894 59.983964460961765 314.02780596292445 307.6061705557563
277.5 18.445035636 59.02411403555608 316.2033914445878 310.03958990063256
280. 18.153380587 58.09081787943452 318.3452096315954 312.42564433132054
282.5 17.869624542 57.18279853625432 320.45337863762126 314.7653682471049
285. 17.593393222 56.29885831174024 322.5280820276869 317.0597875786537
287.5 17.324335307 55.43787298149781 324.56955980032234 319.3099177244358
290. 17.062120654 54.5987860941114 326.57810058413446 321.5167619003292
292.5 16.806438683 53.780603786759976 328.55403458394557 323.68130967130446
295. 16.556996901 52.98239008295042 330.49772749711985 325.80453575660084
297.5 16.313519564 52.2032626060688 332.409575106992 327.88739911907646

==> anc/plCompTDep00PhysPhys-dashed.dat <==
5. 93.162706636 298.1206612346681 505.93868233225436 137.01014572173463
10. 93.165115617 298.12836997868646 505.9343515100669 137.00842122529193
15. 93.169083669 298.1410677443126 505.9147825727608 137.00558481720515
20. 93.173967384 298.15669562856675 505.7851749560809 137.0021141660193
25. 93.177452258 298.1678472249983 505.348850836796 136.99969692791518
30. 93.175357815 298.1611450060268 504.4131381317455 137.00135025013486
35. 93.162014846 298.1184475031078 502.8528238799058 137.01116902834008
40. 93.13037985 298.0172155194231 500.6037611637709 137.03435175730894
45. 93.072048461 297.8305550694775 497.64158725843 137.07742647367658
50. 92.977475202 297.5279206481705 493.9698648101232 137.14849565757956
55. 92.836425944 297.0765630246541 489.6172610249832 137.25749373618223
60. 92.638536482 296.44331674354265 484.63785621849513 137.4165139983688
65. 92.373713315 295.5958826136629 479.1051065862304 137.63976969801516
70. 92.01299122 294.44157190798865 472.4259931241158 137.87751597654596
75. 91.564365767 293.0059704539541 465.380536350569 138.20661889187315
80. 91.021526199 291.2688838401778 458.1216388229144 138.65244363987333
85. 90.343577086 289.09944667104054 449.76186872761957 139.1386927248917
90. 89.557243748 286.5831799920415 441.4730910003864 139.78497698794212
95. 88.610735888 283.5543548403553 432.16026498467414 140.4961120572012
100. 87.522284511 280.07131043158233 422.6455051131406 141.36747421630227
105. 86.27361841 276.0755789132138 412.7589374286226 142.39747188203015
110. 84.847302428 271.51136777340867 402.401659311819 143.5950396163578
115. 83.22788654 266.3292369295312 391.55395744041164 144.98068463152603
120. 81.402505616 260.48801797386625 380.26125710044045 146.58747896281923
125. 79.36095149 253.9550447731833 368.61113917656064 148.46194247815117
130. 77.093829453 246.7002542481026 356.6932146547533 150.66164304079396
135. 74.548410235 238.55491275414786 344.1098842000608 153.1769050202728
140. 71.752531155 229.6080996904696 331.46912098987013 156.15871985257712
145. 68.653121508 219.6899888256639 318.4976218898505 159.63043572020393
150. 65.25378546 208.81211347369572 305.57674330076287 163.72497813332353
155. 61.557938854 196.9854043293368 293.0748471577114 168.57303792049402
160. 57.580650886 184.25808283299685 281.4507875251953 174.31160716500318
165. 53.367130414 170.77481732535898 271.31672292403186 181.08283547055797
170. 48.977916011 156.72933123355148 263.2563840043043 188.99933506303987
175. 44.562764592 142.60084669400212 258.04356604588907 198.1494926020391
180. 40.252747037 128.80879051367054 256.0029491830809 208.50374581566078
185. 36.179623961 115.77479667189658 257.1662072617276 219.93744837666577
190. 32.443868339 103.82037868813246 261.2687900735618 232.27078680519205
195. 29.124404381 93.19809401947971 267.89237650958086 245.28825246303816
200. 26.222778002 83.91288960741387 276.44179897216935 258.7344654310199
205. 23.648530946 75.67529902741165 286.2697001846161 272.36564949728677
210. 21.522126646 68.87080526683926 297.2352830133357 286.1275444749201
215. 19.715406074 63.08929943782107 308.81749161699287 299.8334958703579
220. 18.038624994 57.72359998094343 320.5737004971233 313.3280468020249
225. 16.46558053 52.68985769675826 332.3887426779298 326.57454536268165
230. 15.606618921 49.94118054768661 344.833968701017 339.7517832131949
235. 15.028455715 48.091058286950215 357.186470356291 352.657294835922
240. 14.506951186 46.42224379480652 369.2676557253003 365.21099065059656
245. 14.034528683 44.91049178602093 381.06345192259704 377.4130493259916
250. 13.604888437 43.535642997648324 392.56475159880864 389.26566053345636
255. 13.212749659 42.28079891029158 403.76629172299687 400.7726032613158
260. 12.853652998 41.13168959268743 414.66580180129466 411.9389078881226
265. 12.523807392 40.076183654074235 425.26334747844123 422.77058235916314
270. 12.219970045 39.1039041454286 435.56081859346926 433.27438854760044
275. 11.9393514 38.20592448106208 445.56152589525107 443.45765883034403
280. 11.679539214 37.37452548313575 455.2698810306747 453.3281452678196
285. 11.438437382 36.60299962272964 464.6911409775922 462.8938955855969
290. 11.214216267 35.88549205351547 473.83120295751326 472.1631512373986
295. 11.005272064 35.216870606118675 482.69643940845566 481.1442638105964

==> anc/plCompTDep00PhysPhys-dotted.dat <==
5. 93.162706629 298.12066121448896 505.93868225200475 137.01014572173463
10. 93.16511517 298.12836854596225 505.9343467452445 137.00842153781596
15. 93.169078626 298.1410516009535 505.9147302901077 137.00558843207253
20. 93.17393947 298.1566063054258 505.7848981946265 137.00213415721325
25. 93.177347964 298.16751348175603 505.3478787358042 136.99977152777763
30. 93.175054547 298.1601745491256 504.41051139132185 137.00156728853705
35. 93.161273845 298.11607630264626 502.8468993842895 137.01170134963618
40. 93.128786519 298.01211686355384 500.5920502463753 137.03550659947226
45. 93.068941601 297.8206131266692 497.62067910940834 137.07971482866253
50. 92.971867608 297.5099763478834 493.93550903429036 137.15273125338365
55. 92.826919854 297.04614353732126 489.56468205555745 137.2649360353112
60. 92.623238037 296.3943617162838 484.56231870880634 137.42907309835712
65. 92.348746465 295.51598868866796 478.9502768849847 137.65542172545605
70. 91.976073411 294.3234349145225 472.2279834575788 137.9031509482893
75. 91.511556387 292.83698044311404 465.1401999707209 138.24763167285022
80. 90.947003041 291.03040973504903 457.8084121561862 138.71337194556318
85. 90.238427017 288.76296645534376 449.297751368952 139.21898608274574
90. 89.41131752 286.1162160592313 440.7872098224424 139.8896115210323
95. 88.421801788 282.949765717195 431.43071824980393 140.65406490319594
100. 87.269852731 279.2635287403814 421.6214125034779 141.56953914021292
105. 85.943395923 275.0188669470246 411.403209139438 142.65889286003465
110. 84.424312888 270.15780123878926 400.6992303015561 143.93719861029453
115. 82.697041832 264.6305338657966 389.5118106475766 145.43286181154048
120. 80.749151511 258.39728483337495 377.9043327912114 147.1886473122355
125. 78.5579109 251.38531488255938 365.79539202164284 149.23595427553147
130. 76.097277991 243.5112895694129 353.1188149968575 151.6109277575679
135. 73.369370096 234.78198431174448 340.1826301288602 154.418019103341
140. 70.343028531 225.0976912986919 326.91067764195606 157.70973401349247
145. 66.999542161 214.3985349111781 313.450680612535 161.57970003005417
150. 63.348577879 202.7154492180569 300.2345692295919 166.16861359629004
155. 59.39958255 190.0786641575982 287.68277990343864 171.60815936796308
160. 55.191240215 176.61196869203656 276.40101753136133 178.04168738969278
165. 50.80141534 162.5645290912393 267.11422456754883 185.59877445398143
170. 46.319157728 148.22130473306325 260.39882824616296 194.3509501592604
175. 41.919934396 134.1437900672996 256.9006520171131 204.31225627622734
180. 37.731448842 120.74063629281787 256.6989066028367 215.37760792255293
185. 33.876505201 108.40481664759989 259.6066825275654 227.3512396532647
190. 30.423505813 97.35521860052083 265.16158464599374 240.00066649644796
195. 27.359653427 87.55089096759464 272.71769345089166 253.05452997799358
200. 24.754022138 79.2128708407359 281.9248591971144 266.38558434188514
205. 22.414317745 71.72581678506165 291.9953589711034 279.70050133749277
210. 20.592470524 65.8959056776069 303.073108628689 293.0661718558664
215. 18.913749 60.52399680056209 314.3360779232375 306.19697696427374
220. 17.349908538 55.51970732220975 325.66685794927884 319.06435264188815
225. 15.991837525 51.17388008181027 337.15968426081935 331.6898015370326
230. 15.400727928 49.28232936922044 349.1145599707471 344.23252507057765
235. 14.867744839 47.57678348531879 360.80917128293527 356.42917431547295
240. 14.384814024 46.0314048758029 372.2350689951308 368.2868430631234
245. 13.945293883 44.62494042674234 383.3879648973021 379.8134546476474
250. 13.543672616 43.3397523716184 394.26653380492655 391.0173804274738
255. 13.175338804 42.161084173277224 404.8715555249553 401.90717457742653
260. 12.836405468 41.07649749810163 415.20529661337144 412.49139214242604
265. 12.523573606 40.07543553733076 425.2710634251304 422.77846772743527
270. 12.234025248 39.14888079427513 435.07287916149784 432.7766383929539
275. 11.965338866 38.289084371898 444.61525149372585 442.4938986582739
280. 11.715421864 37.489349966078905 453.9030063957996 451.937978969885
285. 11.482456293 36.74386013831316 462.94117076168885 461.1163405560832
290. 11.264854872 36.047535590148065 471.73489065215074 470.03618171346307
295. 11.061225125 35.39592039794766 480.28937540177355 478.7044514519713

==> anc/plCompTDep00PhysPhys-solid.dat <==
1. 93.911043952 300.51534065019916 502.76396629072514 136.49191387341517
2.5 93.911043952 300.51534065019916 502.76396629072514 136.49191387341517
5. 93.911043952 300.51534065019916 502.76396629072514 136.49191387341517
7.5 93.91104395 300.51534064011094 502.76396514712286 136.49191387341517
10. 93.911043704 300.5153398532317 502.76385362583443 136.49191408182656
12.5 93.911038085 300.5153218659794 502.76213741982264 136.49191878150364
15. 93.910993221 300.51517831095856 502.7520342342621 136.49195631639623
17.5 93.910798986 300.51455675704864 502.7179098312035 136.49211863760326
20. 93.910225394 300.5127212601619 502.63616618282504 136.4925975460354
22.5 93.908908086 300.5085058763094 502.47963885450355 136.49369669655144
25. 93.906359853 300.50035153239946 502.2222161439399 136.49582216628636
27.5 93.901990588 300.4863698811098 501.8417650149379 136.49946662349114
30. 93.89512212 300.464390789948 501.32119406956076 136.5051986526629
32.5 93.88499393 300.4319805707769 500.64827272808856 136.5136608303209
35. 93.870762276 300.38643928144745 499.8148845220813 136.5255748206627
37.5 93.851497351 300.32479152423093 498.81617560491577 136.54175015527042
40. 93.826182292 300.2437833295527 497.64982880318473 136.5630937671121
42.5 93.793716132 300.1398916202983 496.3155362507953 136.59061912022742
45. 93.752328573 300.00745143469186 494.78883170480526 136.62270997900987
47.5 93.699492374 299.8383756020913 493.0176591331058 136.65502052319312
50. 93.6351887 299.63260383616176 491.06390952341064 136.69514429315421
52.5 93.558018948 299.38566063277585 488.9324876162028 136.74441809484105
55. 93.46657263 299.0930324138622 486.63035698790986 136.80434627596358
57.5 93.359446068 298.75022741488567 484.16653056267876 136.8766185883892
60. 93.235259533 298.35283049939505 481.5519821713805 136.96312959960005
62.5 93.092672142 297.8965508546635 478.7994693914462 137.06599941484512
65. 92.930394041 297.37726093588554 475.9232687085137 137.18759516766244
67.5 92.747195612 296.7910259541567 472.93883302554474 137.33055299493694
70. 92.541913662 296.134123717393 469.8623881157658 137.49779972103252
72.5 92.309801261 295.39136403424055 466.5811325468619 137.68049613403844
75. 92.042729704 294.53673505468777 462.8846389367016 137.8584667636722
77.5 91.749695219 293.59902470500566 459.15727232306904 138.06810522114756
80. 91.429928234 292.57577034949907 455.419678528262 138.3137398689784
82.5 91.082721127 291.46470760447136 451.69024644699533 138.6001057640959
85. 90.691903287 290.2140905207435 447.52461235519445 138.88640933740638
87.5 90.264964609 288.8478867508109 443.22622081098297 139.19987497974685
90. 89.80874143 287.38797257871477 439.0318743671259 139.56778754154067
92.5 89.309846644 285.79150925470634 434.60725750550927 139.9612972573241
95. 88.763860181 284.04435257911433 429.90239820252793 140.37299748609914
97.5 88.188159085 282.2021090698133 425.4012091990945 140.85779166610934
100. 87.552186364 280.16699636803025 420.3975045036961 141.34469250703572
102.5 86.880376463 278.0172046783929 415.5243243426857 141.9014049833001
105. 86.153499751 275.6911992070115 410.38257150612935 142.49108538713486
107.5 85.381144923 273.2196637483189 405.2252069578681 143.14201431163693
110. 84.549531359 270.55850034401897 399.8121792317897 143.83358516682344
112.5 83.674143901 267.7572604825482 394.48163543318344 144.60778797409785
115. 82.724971729 264.7199095320101 388.722189450792 145.4083591196446
117.5 81.729960172 261.5358725486997 383.0731084222204 146.30752353546907
120. 80.667776248 258.13688398960153 377.2030059436195 147.2677033679676
122.5 79.53502148 254.51206873044933 371.1126265170252 148.29619206335818
125. 78.343270141 250.69846445538204 365.0130265376977 149.42838280124707
127.5 77.088105872 246.68193879495692 358.86290053798945 150.6667023505224
130. 75.744256439 242.38162060169344 352.3728699012737 151.97685058940775
132.5 74.327636419 237.84843654144802 345.80220974849817 153.40616010358983
135. 72.836238229 233.07596233283496 339.1621519941036 154.96622478132488
137.5 71.266405385 228.05249723725098 332.4491949660932 156.6670067796702
140. 69.614911671 222.7677173515423 325.67122629096394 158.52066698140447
142.5 67.879160337 217.21331307957394 318.84851689431207 160.5416458833815
145. 66.057421418 211.3837485350512 312.0146723884358 162.7466773288674
147.5 64.149116304 205.27717217451274 305.2175004360934 165.15469718742287
150. 62.155155876 198.89649880211095 298.5196388095036 167.78660194799156
152.5 60.078331734 192.25066155161548 291.9986704111667 170.66480693098654
155. 57.923747788 185.35599292548113 285.74635663361545 173.81255405269908
157.5 55.699259369 178.2376299826025 279.8665768959479 177.25292263590748
160. 53.411729567 170.9175346157026 274.44816403651356 181.0043617286588
162.5 51.076900691 163.44608221019223 269.6190761051824 185.08810888984442
165. 48.712383014 155.87962564214897 265.4931593001117 189.519327929101
167.5 46.339096157 148.28510770539003 262.1732021190758 194.30697852153688
170. 43.980665599 140.73812991927315 259.7427036993259 199.45171326925697
172.5 41.661045914 133.3153469283904 258.25321293222373 204.94278851986405
175. 39.399156481 126.07730074371774 257.7068877902108 210.7538101535567
177.5 37.207018178 119.06245816945338 258.08104797107126 216.8885295335534
180. 35.112582665 112.360264533158 259.3595255390602 223.2850752604857
182.5 33.120114475 105.98436631707521 261.4611854998284 229.91851433376928
185. 31.247049502 99.99055840619151 264.3344822149794 236.75706002161755
187.5 29.493340957 94.37869106758875 267.8809694237097 243.76093713801797
190. 27.814761743 89.00723757766644 271.8990080868857 250.84269308796195
192.5 26.34527666 84.30488531327188 276.6339256461671 258.1068192921414
195. 24.941300188 79.81216060153284 281.6681217841816 265.38576879156386
197.5 23.593994183 75.50078138710985 286.946499388742 272.662147625023
200. 22.37572752 71.60232806289103 292.56213414255564 279.972020024781
202.5 21.357018195 68.34245822518318 298.57140026237 287.33653041839773
205. 20.384407999 65.23010559769395 304.6691677420545 294.6458345187075
207.5 19.45278745 62.24891983904332 310.83052165589197 301.89268173883073
210. 18.557567008 59.38421442683629 317.03441572059864 309.0710893395289
212.5 17.694583062 56.62266579916264 323.2630144652367 316.17614273522656
215. 16.860016135 53.95205163127446 329.50116320357483 323.2038292547452
217.5 16.067325411 51.41544131659828 335.81272319083735 330.15698396130676
220. 15.727676615 50.32856516814911 342.4684434258631 337.1717018190557
222.5 15.407286141 49.303315651747866 349.05231257022865 344.08402373232684
225. 15.104601828 48.33472585050681 355.561369890683 350.89422549688226
227.5 14.818233494 47.41834718102444 361.99324742606615 357.60276465554415
230. 14.546932385 46.55018363035428 368.3460788297688 364.2102501654009
232.5 14.289573666 45.72663573290902 374.6184234668058 370.71741709141827
235. 14.045141449 44.9444526385684 380.8092029825459 377.125105408409
237.5 13.812715924 44.20069095756214 386.91764805728053 383.4342422022733
240. 13.591462276 43.49267928410045 392.9432535036945 389.6458266394536
242.5 13.380621098 42.817987512989525 398.8857402539356 395.76091725217185
245. 13.179500064 42.17440020615389 404.74502316031175 401.780621265646
247.5 12.987466691 41.559893412673176 410.5211835073705 407.70608537980524
250. 12.803942004 40.972614412712154 416.21444549778903 413.538488039372
252.5 12.628394996 40.41086398856374 421.82515616732087 419.27903278218275
255. 12.460337764 39.87308084372757 427.3537680447648 424.92894255568666
257.5 12.299321213 39.35782788204722 432.80082428580226 430.48945482993247
260. 12.144931278 38.86378008909417 438.16694568873936 435.9618174647832
262.5 11.996785567 38.38971381241586 443.4528195932191 441.3472850671386
265. 11.854530388 37.934497240387934 448.65919014093834 446.64711589449047
267.5 11.717838106 37.497081938929846 453.78684983956 451.8625692297593
270. 11.586404782 37.07649530263163 458.8366321702141 456.9949030011384
272.5 11.459948069 36.67183382180986 463.80940516976375 462.04537184178844
275. 11.338205324 36.28225703748456 468.70606575835956 467.01522534194675
277.5 11.22093192 35.90698214382091 473.52753482368075 471.90570655683734
280. 11.107899721 35.54527910793866 478.2747528623932 476.7180507129004
282.5 10.998895721 35.19646630551338 482.9486761298632 481.4534840946899
285. 10.893720801 34.85990656244547 487.5502733293402 486.11322308446347
287.5 10.792188622 34.53500359064049 492.080522560671 490.6984733061772
290. 10.69412461 34.221198751908965 496.5404087602993 495.210428935752
292.5 10.599365043 33.917968135707305 500.93092137253103 499.6502720787388
295. 10.50775622 33.62481990221379 505.2530522829907 504.0191722166988
297.5 10.419153705 33.34129185805934 509.5077940049696 508.3182857936766

==> anc/plInf0Lam647.dat <==
0. 2.5 93.910813729
0. 5. 93.870521378
0. 7.5 93.830168832
0. 10. 93.789755226
0. 12.5 93.748655992
0. 15. 93.706511005
0. 17.5 93.66416583
0. 20. 93.62139246
0. 22.5 93.577830488
0. 25. 93.532998212
0. 27.5 93.486310797
0. 30. 93.437092197
0. 32.5 93.384577519
0. 35. 93.327909067
0. 37.5 93.266131294
0. 40. 93.19818894
0. 42.5 93.122930749
0. 45. 93.039119427
0. 47.5 92.945447229
0. 50. 92.840555926
0. 52.5 92.723059565
0. 55. 92.591568425
0. 57.5 92.44471271
0. 60. 92.276257824
0. 62.5 92.085437514
0. 65. 91.874646899
0. 67.5 91.642826975
0. 70. 91.389032427
0. 72.5 91.11243462
0. 75. 90.80370795
0. 77.5 90.461910114
0. 80. 90.0951033
0. 82.5 89.703005774
0. 85. 89.271101379
0. 87.5 88.803660784
0. 90. 88.310880297
0. 92.5 87.776106916
0. 95. 87.202925816
0. 97.5 86.605761528
0. 100. 85.949238486
0. 102.5 85.270330286
0. 105. 84.53892976
0. 107.5 83.777321556
0. 110. 82.963316263
0. 112.5 82.119616361
0. 115. 81.216301644
0. 117.5 80.285694823
0. 120. 79.294403533
0. 122.5 78.264376363
0. 125. 77.196590591
0. 127.5 76.063964733
0. 130. 74.894448258
0. 132.5 73.687221514
0. 135. 72.411114943
0. 137.5 71.094917437
0. 140. 69.738837664
0. 142.5 68.336630443
0. 145. 66.87506931
0. 147.5 65.375519666
0. 150. 63.840332984
0. 152.5 62.272728459
0. 155. 60.650042835
0. 157.5 59.002170323
0. 160. 57.335765864
0. 162.5 55.658110631
0. 165. 53.948351751
0. 167.5 52.24075796
0. 170. 50.547169555
0. 172.5 48.854516508
0. 175. 47.183725091
0. 177.5 45.551960693
0. 180. 43.940624769
0. 182.5 42.384881677
0. 185. 40.869195021
0. 187.5 39.411405494
0. 190. 38.011241093
0. 192.5 36.666724308
0. 195. 35.386093662
0. 197.5 34.172301547
0. 200. 33.006530134
0. 202.5 31.899056074
0. 205. 30.878235101
0. 207.5 29.898569771
0. 210. 28.956629321
0. 212.5 28.049322774
0. 215. 27.243104007
0. 217.5 26.488252758
0. 220. 25.762906258
0. 222.5 25.06487865
0. 225. 24.392186267
0. 227.5 23.743023396
0. 230. 23.115741386
0. 232.5 22.55307756
0. 235. 22.079634983
0. 237.5 21.624167479
0. 240. 21.185539777
0. 242.5 20.762711257
0. 245. 20.354726115
0. 247.5 19.960704734
0. 250. 19.579836093
0. 252.5 19.211371067
0. 255. 18.854616508
0. 257.5 18.508929989
0. 260. 18.173715133
0. 262.5 17.848417455
0. 265. 17.532520643
0. 267.5 17.225543234
0. 270. 16.927035631
0. 272.5 16.63657742
0. 275. 16.353774957
0. 277.5 16.079590521
0. 280. 15.964081896
0. 282.5 15.852659647
0. 285. 15.745120321
0. 287.5 15.641273423
0. 290. 15.540940409
0. 292.5 15.443953765
0. 295. 15.35015618
0. 297.5 15.25939978
2.5 2.5 93.910813729
2.5 5. 93.870521378
2.5 7.5 93.830168832
2.5 10. 93.789755226
2.5 12.5 93.748655992
2.5 15. 93.706511005
2.5 17.5 93.664165828
2.5 20. 93.621392442
2.5 22.5 93.577830398
2.5 25. 93.532997886
2.5 27.5 93.486309869
2.5 30. 93.437089993
2.5 32.5 93.384572952
2.5 35. 93.327900569
2.5 37.5 93.266116778
2.5 40. 93.198165808
2.5 42.5 93.122895934
2.5 45. 93.039069458
2.5 47.5 92.94537832
2.5 50. 92.840464071
2.5 52.5 92.722940633
2.5 55. 92.591418259
2.5 57.5 92.444527208
2.5 60. 92.276021503
2.5 62.5 92.08515623
2.5 65. 91.874317114
2.5 67.5 91.64244547
2.5 70. 91.388596327
2.5 72.5 91.111941399
2.5 75. 90.803124907
2.5 77.5 90.461264467
2.5 80. 90.094393766
2.5 82.5 89.702231354
2.5 85. 89.270213984
2.5 87.5 88.80270736
2.5 90. 88.309860729
2.5 92.5 87.774959133
2.5 95. 87.201713987
2.5 97.5 86.604485901
2.5 100. 85.947825727
2.5 102.5 85.268858079
2.5 105. 84.537311923
2.5 107.5 83.775650141
2.5 110. 82.961493565
2.5 112.5 82.11774688
2.5 115. 81.214278056
2.5 117.5 80.283507272
2.5 120. 79.292186022
2.5 122.5 78.261996592
2.5 125. 77.194188481
2.5 127.5 76.061404273
2.5 130. 74.891724009
2.5 132.5 73.684328795
2.5 135. 72.408231156
2.5 137.5 71.091875156
2.5 140. 69.735635418
2.5 142.5 68.333457739
2.5 145. 66.871750977
2.5 147.5 65.372058121
2.5 150. 63.836732421
2.5 152.5 62.268995146
2.5 155. 60.646392175
2.5 157.5 58.998412607
2.5 160. 57.331913265
2.5 162.5 55.654178314
2.5 165. 53.944541384
2.5 167.5 52.236903167
2.5 170. 50.543292516
2.5 172.5 48.850779827
2.5 175. 47.180006622
2.5 177.5 45.54838244
2.5 180. 43.937106157
2.5 182.5 42.381454918
2.5 185. 40.865916169
2.5 187.5 39.408260962
2.5 190. 38.008240137
2.5 192.5 36.663852164
2.5 195. 35.383406597
2.5 197.5 34.169736173
2.5 200. 33.004075936
2.5 202.5 31.896829357
2.5 205. 30.876111618
2.5 207.5 29.896541057
2.5 210. 28.954687772
2.5 212.5 28.047461538
2.5 215. 27.241503996
2.5 217.5 26.486725556
2.5 220. 25.761446476
2.5 222.5 25.063481406
2.5 225. 24.390847131
2.5 227.5 23.741738334
2.5 230. 23.114506714
2.5 232.5 22.552117372
2.5 235. 22.078717786
2.5 237.5 21.623290484
2.5 240. 21.184700431
2.5 242.5 20.76190722
2.5 245. 20.353955236
2.5 247.5 19.959965033
2.5 250. 19.579125744
2.5 252.5 19.210688384
2.5 255. 18.85395993
2.5 257.5 18.50829807
2.5 260. 18.173106531
2.5 262.5 17.847830922
2.5 265. 17.531955018
2.5 267.5 17.224997436
2.5 270. 16.926508649
2.5 272.5 16.63606831
2.5 275. 16.353282837
2.5 277.5 16.079384694
2.5 280. 15.963884921
2.5 282.5 15.852471048
2.5 285. 15.744939653
2.5 287.5 15.64110027
2.5 290. 15.540774382
2.5 292.5 15.4437945
2.5 295. 15.350003335
2.5 297.5 15.259253034
5. 2.5 93.910813729
5. 5. 93.870521378
5. 7.5 93.830168832
5. 10. 93.789755226
5. 12.5 93.748655992
5. 15. 93.706511004
5. 17.5 93.664165821
5. 20. 93.621392388
5. 22.5 93.577830125
5. 25. 93.532996903
5. 27.5 93.486307078
5. 30. 93.437083364
5. 32.5 93.384559225
5. 35. 93.32787503
5. 37.5 93.266073165
5. 40. 93.198096323
5. 42.5 93.122791368
5. 45. 93.038919397
5. 47.5 92.945171402
5. 50. 92.840188273
5. 52.5 92.722583566
5. 55. 92.590967446
5. 57.5 92.443970344
5. 60. 92.275312122
5. 62.5 92.084311922
5. 65. 91.87332726
5. 67.5 91.64130042
5. 70. 91.387287454
5. 72.5 91.110461126
5. 75. 90.801375122
5. 77.5 90.459326843
5. 80. 90.092264453
5. 82.5 89.699907355
5. 85. 89.267551035
5. 87.5 88.7998463
5. 90. 88.306801216
5. 92.5 87.77151498
5. 95. 87.198077673
5. 97.5 86.600658165
5. 100. 85.943586618
5. 102.5 85.264440597
5. 105. 84.532457595
5. 107.5 83.770635041
5. 110. 82.956024673
5. 112.5 82.112137593
5. 115. 81.208206517
5. 117.5 80.276943934
5. 120. 79.285532733
5. 122.5 78.254856617
5. 125. 77.186981413
5. 127.5 76.053722247
5. 130. 74.883550725
5. 132.5 73.675650229
5. 135. 72.399579276
5. 137.5 71.082747919
5. 140. 69.726028424
5. 142.5 68.323939262
5. 145. 66.861795751
5. 147.5 65.361673412
5. 150. 63.82593083
5. 152.5 62.257795493
5. 155. 60.635440347
5. 157.5 58.9871398
5. 160. 57.320356008
5. 162.5 55.642382112
5. 165. 53.933110881
5. 167.5 52.225339586
5. 170. 50.531662403
5. 172.5 48.839570629
5. 175. 47.168852244
5. 177.5 45.537648561
5. 180. 43.926551366
5. 182.5 42.371175848
5. 185. 40.856080662
5. 187.5 39.398828274
5. 190. 37.999238306
5. 192.5 36.655236638
5. 195. 35.375346411
5. 197.5 34.162040943
5. 200. 32.996714131
5. 202.5 31.890150066
5. 205. 30.869741936
5. 207.5 29.890455598
5. 210. 28.94886374
5. 212.5 28.041878375
5. 215. 27.236704549
5. 217.5 26.482144482
5. 220. 25.757067608
5. 222.5 25.05929011
5. 225. 24.386830118
5. 227.5 23.737883505
5. 230. 23.110803024
5. 232.5 22.549237139
5. 235. 22.075966501
5. 237.5 21.620659781
5. 240. 21.182182654
5. 242.5 20.759495349
5. 245. 20.351642821
5. 247.5 19.957746135
5. 250. 19.576994886
5. 252.5 19.208640509
5. 255. 18.851990358
5. 257.5 18.506402463
5. 260. 18.171280864
5. 262.5 17.846071453
5. 265. 17.530258266
5. 267.5 17.223360154
5. 270. 16.924927809
5. 272.5 16.634541081
5. 275. 16.351806571
5. 277.5 16.078767273
5. 280. 15.963294053
5. 282.5 15.851905304
5. 285. 15.744397699
5. 287.5 15.640580859
5. 290. 15.540276346
5. 292.5 15.443316747
5. 295. 15.349544839
5. 297.5 15.258812834
7.5 2.5 93.910813729
7.5 5. 93.870521378
7.5 7.5 93.830168832
7.5 10. 93.789755226
7.5 12.5 93.748655992
7.5 15. 93.706511004
7.5 17.5 93.664165809
7.5 20. 93.621392296
7.5 22.5 93.577829666
7.5 25. 93.532995253
7.5 27.5 93.4863024
7.5 30. 93.437072266
7.5 32.5 93.384536255
7.5 35. 93.327832321
7.5 37.5 93.266000261
7.5 40. 93.197980212
7.5 42.5 93.122616688
7.5 45. 93.038668778
7.5 47.5 92.944825897
7.5 50. 92.839727837
7.5 52.5 92.721987544
7.5 55. 92.590215042
7.5 57.5 92.443041049
7.5 60. 92.274128434
7.5 62.5 92.082903216
7.5 65. 91.871675843
7.5 67.5 91.639390212
7.5 70. 91.385104087
7.5 72.5 91.107991975
7.5 75. 90.798456629
7.5 77.5 90.456095186
7.5 80. 90.08871322
7.5 82.5 89.696031554
7.5 85. 89.263110247
7.5 87.5 88.79507525
7.5 90. 88.30169933
7.5 92.5 87.765772039
7.5 95. 87.192014383
7.5 97.5 86.594128056
7.5 100. 85.936518666
7.5 102.5 85.257075256
7.5 105. 84.52436432
7.5 107.5 83.762273686
7.5 110. 82.946907193
7.5 112.5 82.102785966
7.5 115. 81.198084695
7.5 117.5 80.266002751
7.5 120. 79.274441394
7.5 122.5 78.242954444
7.5 125. 77.174967167
7.5 127.5 76.040916715
7.5 130. 74.869926795
7.5 132.5 73.661184581
7.5 135. 72.385157748
7.5 137.5 71.067534538
7.5 140. 69.71001591
7.5 142.5 68.308073911
7.5 145. 66.845202949
7.5 147.5 65.344365322
7.5 150. 63.807928505
7.5 152.5 62.239130353
7.5 155. 60.617187806
7.5 157.5 58.968352915
7.5 160. 57.301095703
7.5 162.5 55.622724267
7.5 165. 53.914062033
7.5 167.5 52.20606961
7.5 170. 50.512282225
7.5 172.5 48.820891441
7.5 175. 47.150265051
7.5 177.5 45.519761686
7.5 180. 43.908963533
7.5 182.5 42.354048087
7.5 185. 40.839691641
7.5 187.5 39.383114689
7.5 190. 37.984238705
7.5 192.5 36.640880445
7.5 195. 35.361916131
7.5 197.5 34.149218529
7.5 200. 32.984447076
7.5 202.5 31.87902078
7.5 205. 30.859128354
7.5 207.5 29.880315447
7.5 210. 28.939159056
7.5 212.5 28.032574924
7.5 215. 27.228707427
7.5 217.5 26.474511128
7.5 220. 25.749771099
7.5 222.5 25.05230607
7.5 225. 24.380136416
7.5 227.5 23.731459989
7.5 230. 23.104631294
7.5 232.5 22.544437862
7.5 235. 22.071382044
7.5 237.5 21.616276213
7.5 240. 21.177987224
7.5 242.5 20.755476362
7.5 245. 20.347789532
7.5 247.5 19.954048653
7.5 250. 19.57344409
7.5 252.5 19.205227971
7.5 255. 18.848708282
7.5 257.5 18.503243625
7.5 260. 18.168238557
7.5 262.5 17.843139445
7.5 265. 17.527430755
7.5 267.5 17.220631733
7.5 270. 16.922293431
7.5 272.5 16.631996032
7.5 275. 16.34934644
7.5 277.5 16.077738445
7.5 280. 15.962309467
7.5 282.5 15.850962579
7.5 285. 15.743494612
7.5 287.5 15.639715333
7.5 290. 15.539446436
7.5 292.5 15.442520631
7.5 295. 15.34878081
7.5 297.5 15.25807929
10. 2.5 93.910813729
10. 5. 93.870521378
10. 7.5 93.830168832
10. 10. 93.789755226
10. 12.5 93.748655992
10. 15. 93.706511003
10. 17.5 93.664165793
10. 20. 93.621392165
10. 22.5 93.577829017
10. 25. 93.53299292
10. 27.5 93.486295797
10. 30. 93.43705662
10. 32.5 93.384503907
10. 35. 93.327772223
10. 37.5 93.265897742
10. 40. 93.19781702
10. 42.5 93.122371288
10. 45. 93.038316823
10. 47.5 92.944340842
10. 50. 92.839081604
10. 52.5 92.721151203
10. 55. 92.589159471
10. 57.5 92.441737534
10. 60. 92.272468354
10. 62.5 92.080927819
10. 65. 91.86936037
10. 67.5 91.636712162
10. 70. 91.382043356
10. 72.5 91.104530902
10. 75. 90.794366146
10. 77.5 90.451566066
10. 80. 90.083736498
10. 82.5 89.690600248
10. 85. 89.256887809
10. 87.5 88.788390277
10. 90. 88.294551021
10. 92.5 87.75772628
10. 95. 87.183519959
10. 97.5 86.584644354
10. 100. 85.926617707
10. 102.5 85.246757742
10. 105. 84.513028
10. 107.5 83.750561791
10. 110. 82.934137125
10. 112.5 82.089687768
10. 115. 81.1839087
10. 117.5 80.250680284
10. 120. 79.25890821
10. 122.5 78.226286741
10. 125. 77.158142035
10. 127.5 76.022984433
10. 130. 74.850849521
10. 132.5 73.640929779
10. 135. 72.364963962
10. 137.5 71.046233022
10. 140. 69.687596575
10. 142.5 68.28585984
10. 145. 66.821971422
10. 147.5 65.320133474
10. 150. 63.782725921
10. 152.5 62.213001131
10. 155. 60.591635298
10. 157.5 58.942053627
10. 160. 57.274135022
10. 162.5 55.595208505
10. 165. 53.887397814
10. 167.5 52.179097217
10. 170. 50.485156986
10. 172.5 48.794746468
10. 175. 47.124250186
10. 177.5 45.49472619
10. 180. 43.884347879
10. 182.5 42.330077658
10. 185. 40.816754332
10. 187.5 39.361133288
10. 190. 37.963246502
10. 192.5 36.620788107
10. 195. 35.343120799
10. 197.5 34.131273381
10. 200. 32.9672787
10. 202.5 31.863445791
10. 205. 30.844274703
10. 207.5 29.866124025
10. 210. 28.925576774
10. 212.5 28.01955391
10. 215. 27.217515563
10. 217.5 26.463828146
10. 220. 25.739559348
10. 222.5 25.042531463
10. 225. 24.370767999
10. 227.5 23.722469578
10. 230. 23.095993155
10. 232.5 22.537721202
10. 235. 22.064965945
10. 237.5 21.610141188
10. 240. 21.172115437
10. 242.5 20.749851456
10. 245. 20.342396476
10. 247.5 19.94887361
10. 250. 19.568474301
10. 252.5 19.200451649
10. 255. 18.844114519
10. 257.5 18.498822313
10. 260. 18.163980315
10. 262.5 17.839035553
10. 265. 17.523473097
10. 267.5 17.216812743
10. 270. 16.91860605
10. 272.5 16.628433663
10. 275. 16.34590291
10. 277.5 16.076298519
10. 280. 15.96093145
10. 282.5 15.849643143
10. 285. 15.742230646
10. 287.5 15.63850393
10. 290. 15.538284875
10. 292.5 15.441406364
10. 295. 15.347711448
10. 297.5 15.25705259
12.5 2.5 93.910813729
12.5 5. 93.870521378
12.5 7.5 93.830168832
12.5 10. 93.789755226
12.5 12.5 93.748655992
12.5 15. 93.706511001
12.5 17.5 93.664165771
12.5 20. 93.621391994
12.5 22.5 93.577828168
12.5 25. 93.532989882
12.5 27.5 93.486287215
12.5 30. 93.437036318
12.5 32.5 93.384461989
12.5 35. 93.327694429
12.5 37.5 93.26576515
12.5 40. 93.19760611
12.5 42.5 93.122054315
12.5 45. 93.037862443
12.5 47.5 92.943714887
12.5 50. 92.838247943
12.5 52.5 92.720072624
12.5 55. 92.587798521
12.5 57.5 92.440057294
12.5 60. 92.270328961
12.5 62.5 92.078382518
12.5 65. 91.866377344
12.5 67.5 91.633262502
12.5 70. 91.378101234
12.5 72.5 91.100073633
12.5 75. 90.789099074
12.5 77.5 90.445734679
12.5 80. 90.077329283
12.5 82.5 89.683608242
12.5 85. 89.248878376
12.5 87.5 88.77978587
12.5 90. 88.285350611
12.5 92.5 87.747372049
12.5 95. 87.172588575
12.5 97.5 86.572441387
12.5 100. 85.913877903
12.5 102.5 85.233482007
12.5 105. 84.498442882
12.5 107.5 83.735493341
12.5 110. 82.917708858
12.5 112.5 82.072837063
12.5 115. 81.165673065
12.5 117.5 80.230971694
12.5 120. 79.238927848
12.5 122.5 78.204848819
12.5 125. 77.136500806
12.5 127.5 75.999920837
12.5 130. 74.8263151
12.5 132.5 73.614882896
12.5 135. 72.338994244
12.5 137.5 71.018840555
12.5 140. 69.65876857
12.5 142.5 68.257294443
12.5 145. 66.792099536
12.5 147.5 65.288977318
12.5 150. 63.750323719
12.5 152.5 62.179409769
12.5 155. 60.558783845
12.5 157.5 58.908244261
12.5 160. 57.239477683
12.5 162.5 55.559840017
12.5 165. 53.853122364
12.5 167.5 52.144427953
12.5 170. 50.450293667
12.5 172.5 48.761141574
12.5 175. 47.090814825
12.5 177.5 45.462029393
12.5 180. 43.852711687
12.5 182.5 42.29927297
12.5 185. 40.787276036
12.5 187.5 39.332885647
12.5 190. 37.936268918
12.5 192.5 36.594965935
12.5 195. 35.318967453
12.5 197.5 34.108211713
12.5 200. 32.945214487
12.5 202.5 31.843431099
12.5 205. 30.825186334
12.5 207.5 29.847886107
12.5 210. 28.908121161
12.5 212.5 28.002819145
12.5 215. 27.203133055
12.5 217.5 26.450099242
12.5 220. 25.726435713
12.5 222.5 25.029969332
12.5 225. 24.35872763
12.5 227.5 23.71091478
12.5 230. 23.084890885
12.5 232.5 22.529089486
12.5 235. 22.056720342
12.5 237.5 21.602256672
12.5 240. 21.164569106
12.5 242.5 20.742622303
12.5 245. 20.335465198
12.5 247.5 19.942222438
12.5 250. 19.562086846
12.5 252.5 19.194312771
12.5 255. 18.83821021
12.5 257.5 18.493139589
12.5 260. 18.158507126
12.5 262.5 17.833760699
12.5 265. 17.51838615
12.5 267.5 17.211903986
12.5 270. 16.913866414
12.5 272.5 16.623854672
12.5 275. 16.341476635
12.5 277.5 16.074447927
12.5 280. 15.95916041
12.5 282.5 15.847947375
12.5 285. 15.740606157
12.5 287.5 15.636946983
12.5 290. 15.536791976
12.5 292.5 15.439974238
12.5 295. 15.346337027
12.5 297.5 15.255732994
15. 2.5 93.910813729
15. 5. 93.870521378
15. 7.5 93.830168832
15. 10. 93.789755226
15. 12.5 93.748655992
15. 15. 93.706511
15. 17.5 93.664165744
15. 20. 93.62139178
15. 22.5 93.577827109
15. 25. 93.532986106
15. 27.5 93.486276582
15. 30. 93.437011219
15. 32.5 93.384410253
15. 35. 93.327598543
15. 37.5 93.265601897
15. 40. 93.197346655
15. 42.5 93.12166467
15. 45. 93.037304229
15. 47.5 92.942946285
15. 50. 92.837224754
15. 52.5 92.718749337
15. 55. 92.586129343
15. 57.5 92.437997095
15. 60. 92.267706488
15. 62.5 92.075263169
15. 65. 91.862722259
15. 67.5 91.629036378
15. 70. 91.373272537
15. 72.5 91.094614668
15. 75. 90.782649489
15. 77.5 90.438594833
15. 80. 90.069485129
15. 82.5 89.675048846
15. 85. 89.239075064
15. 87.5 88.76925493
15. 90. 88.274090784
15. 92.5 87.734702063
15. 95. 87.159212723
15. 97.5 86.557511902
15. 100. 85.898291727
15. 102.5 85.217240255
15. 105. 84.48060155
15. 107.5 83.717060579
15. 110. 82.897615146
15. 112.5 82.052226193
15. 115. 81.143370731
15. 117.5 80.206870727
15. 120. 79.214493418
15. 122.5 78.178634613
15. 125. 77.109438458
15. 127.5 75.971720021
15. 130. 74.796318601
15. 132.5 73.58304012
15. 135. 72.307243832
15. 137.5 70.985353475
15. 140. 69.623529472
15. 142.5 68.222264403
15. 145. 66.75558515
15. 147.5 65.250896098
15. 150. 63.710722674
15. 152.5 62.138358718
15. 155. 60.518634721
15. 157.5 58.866927763
15. 160. 57.197128423
15. 162.5 55.51662543
15. 165. 53.811240972
15. 167.5 52.102068907
15. 170. 50.407701202
15. 172.5 48.720084262
15. 175. 47.04996816
15. 177.5 45.421715391
15. 180. 43.814064293
15. 182.5 42.261644802
15. 185. 40.751266105
15. 187.5 39.298382345
15. 190. 37.903315207
15. 192.5 36.563422022
15. 195. 35.289465123
15. 197.5 34.080041497
15. 200. 32.918261472
15. 202.5 31.818984398
15. 205. 30.801870111
15. 207.5 29.825607822
15. 210. 28.88679769
15. 212.5 27.982375515
15. 215. 27.185565164
15. 217.5 26.433329174
15. 220. 25.710404502
15. 222.5 25.014623582
15. 225. 24.344018852
15. 227.5 23.696798815
15. 230. 23.07132741
15. 232.5 22.5185457
15. 235. 22.046647977
15. 237.5 21.592625192
15. 240. 21.155350558
15. 242.5 20.733791051
15. 245. 20.326997684
15. 247.5 19.934096973
15. 250. 19.554283426
15. 252.5 19.186812917
15. 255. 18.830996821
15. 257.5 18.486196816
15. 260. 18.151820258
15. 262.5 17.827316062
15. 265. 17.512171015
15. 267.5 17.205906489
15. 270. 16.908075481
15. 272.5 16.618259956
15. 275. 16.336068454
15. 277.5 16.072187224
15. 280. 15.956996864
15. 282.5 15.845875763
15. 285. 15.7386216
15. 287.5 15.635044921
15. 290. 15.534968141
15. 292.5 15.438224634
15. 295. 15.344657904
15. 297.5 15.254120835
17.5 2.5 93.910813729
17.5 5. 93.870521378
17.5 7.5 93.830168832
17.5 10. 93.789755226
17.5 12.5 93.748655992
17.5 15. 93.706510997
17.5 17.5 93.66416571
17.5 20. 93.621391518
17.5 22.5 93.577825827
17.5 25. 93.532981556
17.5 27.5 93.486263811
17.5 30. 93.436981148
17.5 32.5 93.384348393
17.5 35. 93.327484073
17.5 37.5 93.265407255
17.5 40. 93.19703764
17.5 42.5 93.121201001
17.5 45. 93.036640449
17.5 47.5 92.942032896
17.5 50. 92.836009457
17.5 52.5 92.717178306
17.5 55. 92.584148438
17.5 57.5 92.435552974
17.5 60. 92.264596317
17.5 62.5 92.071564694
17.5 65. 91.858389594
17.5 67.5 91.624027844
17.5 70. 91.36755091
17.5 72.5 91.088147266
17.5 75. 90.775010131
17.5 77.5 90.430138943
17.5 80. 90.060196141
17.5 82.5 89.664913865
17.5 85. 89.227469441
17.5 87.5 88.756788758
17.5 90. 88.260762579
17.5 92.5 87.719707396
17.5 95. 87.143383201
17.5 97.5 86.539847006
17.5 100. 85.879849951
17.5 102.5 85.198022927
17.5 105. 84.459494903
17.5 107.5 83.695253993
17.5 110. 82.873847096
17.5 112.5 82.027845755
17.5 115. 81.116993025
17.5 117.5 80.178369683
17.5 120. 79.185596451
17.5 122.5 78.147636653
17.5 125. 77.076243941
17.5 127.5 75.938374707
17.5 130. 74.76085393
17.5 132.5 73.545396718
17.5 135. 72.269706839
17.5 137.5 70.945767239
17.5 140. 69.581876246
17.5 142.5 68.178543234
17.5 145. 66.712425584
17.5 147.5 65.205888829
17.5 150. 63.663923667
17.5 152.5 62.089850897
17.5 155. 60.471189425
17.5 157.5 58.818107675
17.5 160. 57.147092966
17.5 162.5 55.465572776
17.5 165. 53.761760041
17.5 167.5 52.052028686
17.5 170. 50.357390446
17.5 172.5 48.67158365
17.5 175. 47.001721366
17.5 177.5 45.374102884
17.5 180. 43.768417049
17.5 182.5 42.217206271
17.5 185. 40.708735923
17.5 187.5 39.257636258
17.5 190. 37.864396637
17.5 192.5 36.526166223
17.5 195. 35.254624808
17.5 197.5 34.04677244
17.5 200. 32.886428225
17.5 202.5 31.790115067
17.5 205. 30.774334401
17.5 207.5 29.799296641
17.5 210. 28.861613032
17.5 212.5 27.958228977
17.5 215. 27.164818302
17.5 217.5 26.413523744
17.5 220. 25.691470969
17.5 222.5 24.996498978
17.5 225. 24.326645988
17.5 227.5 23.680125608
17.5 230. 23.055306297
17.5 232.5 22.506093489
17.5 235. 22.034752201
17.5 237.5 21.581249829
17.5 240. 21.144462635
17.5 242.5 20.723360324
17.5 245. 20.316996358
17.5 247.5 19.924499458
17.5 250. 19.54506612
17.5 252.5 19.177954013
17.5 255. 18.82247614
17.5 257.5 18.477995656
17.5 260. 18.143921259
17.5 262.5 17.819703084
17.5 265. 17.504829036
17.5 267.5 17.198821506
17.5 270. 16.901234424
17.5 272.5 16.61165061
17.5 275. 16.329679392
17.5 277.5 16.06951709
17.5 280. 15.954441448
17.5 282.5 15.843428901
17.5 285. 15.736277534
17.5 287.5 15.632798268
17.5 290. 15.532813863
17.5 292.5 15.436158011
17.5 295. 15.342674512
17.5 297.5 15.252216523
20. 2.5 93.910813729
20. 5. 93.870521378
20. 7.5 93.830168832
20. 10. 93.789755226
20. 12.5 93.748655992
20. 15. 93.706510995
20. 17.5 93.66416567
20. 20. 93.621391206
20. 22.5 93.577824306
20. 25. 93.532976186
20. 27.5 93.486248795
20. 30. 93.436945897
20. 32.5 93.384276043
20. 35. 93.327350437
20. 37.5 93.265180358
20. 40. 93.196677854
20. 42.5 93.120661696
20. 45. 93.035869046
20. 47.5 92.940972172
20. 50. 92.834598989
20. 52.5 92.71535593
20. 55. 92.581851656
20. 57.5 92.432720228
20. 60. 92.260992971
20. 62.5 92.067281072
20. 65. 91.853372801
20. 67.5 91.618229847
20. 70. 91.360928822
20. 72.5 91.080663438
20. 75. 90.766172402
20. 77.5 90.420358024
20. 80. 90.049452962
20. 82.5 89.653193587
20. 85. 89.214051512
20. 87.5 88.742377048
20. 90. 88.245355376
20. 92.5 87.702377466
20. 95. 87.1250891
20. 97.5 86.51943615
20. 100. 85.858541629
20. 102.5 85.175818684
20. 105. 84.435112137
20. 107.5 83.670062291
20. 110. 82.846394137
20. 112.5 81.999684587
20. 115. 81.086529633
20. 117.5 80.145459385
20. 120. 79.152226865
20. 122.5 78.111846026
20. 125. 77.037922674
20. 127.5 75.899876212
20. 130. 74.719913792
20. 132.5 73.501946993
20. 135. 72.226376224
20. 137.5 70.900076383
20. 140. 69.533805202
20. 142.5 68.128091449
20. 145. 66.662617582
20. 147.5 65.153954251
20. 150. 63.609927641
20. 152.5 62.033889657
20. 155. 60.416449646
20. 157.5 58.761788093
20. 160. 57.089377986
20. 162.5 55.406691456
20. 165. 53.704687063
20. 167.5 51.994317372
20. 170. 50.299374137
20. 172.5 48.615650434
20. 175. 46.946087567
20. 177.5 45.319207379
20. 180. 43.715783301
20. 182.5 42.165972803
20. 185. 40.659698878
20. 187.5 39.21066254
20. 190. 37.819526466
20. 192.5 36.483210126
20. 195. 35.214459451
20. 197.5 34.008415972
20. 200. 32.849724831
20. 202.5 31.75683415
20. 205. 30.742589056
20. 207.5 29.768961359
20. 210. 28.832575043
20. 212.5 27.930386547
20. 215. 27.14090003
20. 217.5 26.390689788
20. 220. 25.669641307
20. 222.5 24.975601134
20. 225. 24.306614135
20. 227.5 23.660899787
20. 230. 23.03683175
20. 232.5 22.491737149
20. 235. 22.021036961
20. 237.5 21.568134218
20. 240. 21.131908686
20. 242.5 20.711333212
20. 245. 20.305464077
20. 247.5 19.913432537
20. 250. 19.534437377
20. 252.5 19.167738333
20. 255. 18.81265028
20. 257.5 18.468538073
20. 260. 18.134811955
20. 262.5 17.810923467
20. 265. 17.4963618
20. 267.5 17.190650518
20. 270. 16.893344625
20. 272.5 16.604027928
20. 275. 16.322310658
20. 277.5 16.066438324
20. 280. 15.951494911
20. 282.5 15.840607491
20. 285. 15.733574616
20. 287.5 15.63020764
20. 290. 15.530329719
20. 292.5 15.433774914
20. 295. 15.340387364
20. 297.5 15.25002054
22.5 2.5 93.910813729
22.5 5. 93.870521378
22.5 7.5 93.830168832
22.5 10. 93.789755226
22.5 12.5 93.748655991
22.5 15. 93.706510992
22.5 17.5 93.664165622
22.5 20. 93.621390838
22.5 22.5 93.577822528
22.5 25. 93.532969942
22.5 27.5 93.48623141
22.5 30. 93.43690522
22.5 32.5 93.384192773
22.5 35. 93.32719695
22.5 37.5 93.264920196
22.5 40. 93.196265889
22.5 42.5 93.120044885
22.5 45. 93.034987627
22.5 47.5 92.939761156
22.5 50. 92.832989792
22.5 52.5 92.71327803
22.5 55. 92.579234182
22.5 57.5 92.429493405
22.5 60. 92.256890102
22.5 62.5 92.062405327
22.5 65. 91.847664297
22.5 67.5 91.611634223
22.5 70. 91.353397552
22.5 72.5 91.072153933
22.5 75. 90.756126344
22.5 77.5 90.409241674
22.5 80. 90.037244764
22.5 82.5 89.639876771
22.5 85. 89.19880971
22.5 87.5 88.726007868
22.5 90. 88.227856879
22.5 92.5 87.682700019
22.5 95. 87.104317786
22.5 97.5 86.496267107
22.5 100. 85.834354074
22.5 102.5 85.150614389
22.5 105. 84.407440717
22.5 107.5 83.641472379
22.5 110. 82.815243997
22.5 112.5 81.966046225
22.5 115. 81.051968563
22.5 117.5 80.108129139
22.5 120. 79.114372936
22.5 122.5 78.071252341
22.5 125. 76.99446588
22.5 127.5 75.856214408
22.5 130. 74.673489649
22.5 132.5 73.452684235
22.5 135. 72.177243746
22.5 137.5 70.848274475
22.5 140. 69.47931195
22.5 142.5 68.07090693
22.5 145. 66.606157266
22.5 147.5 65.095090786
22.5 150. 63.548735553
22.5 152.5 61.970478727
22.5 155. 60.354417221
22.5 157.5 58.697973627
22.5 160. 57.023991062
22.5 162.5 55.339992183
22.5 165. 53.640030569
22.5 167.5 51.928946491
22.5 170. 50.233666852
22.5 172.5 48.552296851
22.5 175. 46.883081797
22.5 177.5 45.257046653
22.5 180. 43.656178344
22.5 182.5 42.107962093
22.5 185. 40.604170324
22.5 187.5 39.15747858
22.5 190. 37.76871991
22.5 192.5 36.434567037
22.5 195. 35.16898392
22.5 197.5 33.964985215
22.5 200. 32.808162873
22.5 202.5 31.719154339
22.5 205. 30.706645401
22.5 207.5 29.734612086
22.5 210. 28.799692752
22.5 212.5 27.898856288
22.5 215. 27.113819038
22.5 217.5 26.36483517
22.5 220. 25.644922636
22.5 222.5 24.951936508
22.5 225. 24.283929152
22.5 227.5 23.639126675
22.5 230. 23.015908607
22.5 232.5 22.475481626
22.5 235. 22.005506804
22.5 237.5 21.553282543
22.5 240. 21.11769257
22.5 242.5 20.697713278
22.5 245. 20.292404133
22.5 247.5 19.900899257
22.5 250. 19.52240002
22.5 252.5 19.156168494
22.5 255. 18.801521672
22.5 257.5 18.457826327
22.5 260. 18.124494449
22.5 262.5 17.800979171
22.5 265. 17.486771134
22.5 267.5 17.18139523
22.5 270. 16.884407677
22.5 272.5 16.595393398
22.5 275. 16.313963646
22.5 277.5 16.062951849
22.5 280. 15.948158117
22.5 282.5 15.837412342
22.5 285. 15.730513605
22.5 287.5 15.627273749
22.5 290. 15.52751638
22.5 292.5 15.431075973
22.5 295. 15.337797051
22.5 297.5 15.24753344
25. 2.5 93.910813729
25. 5. 93.870521378
25. 7.5 93.830168832
25. 10. 93.789755226
25. 12.5 93.748655991
25. 15. 93.706510988
25. 17.5 93.664165565
25. 20. 93.621390408
25. 22.5 93.57782047
25. 25. 93.532962762
25. 27.5 93.486211514
25. 30. 93.436858836
25. 32.5 93.384098091
25. 35. 93.327022829
25. 37.5 93.264625611
25. 40. 93.195800132
25. 42.5 93.119348425
25. 45. 93.03399346
25. 47.5 92.938396472
25. 50. 92.831177807
25. 52.5 92.71093984
25. 55. 92.576290529
25. 57.5 92.425866292
25. 60. 92.252280481
25. 62.5 92.056929514
25. 65. 91.84125545
25. 67.5 91.60423168
25. 70. 91.344947178
25. 72.5 91.062608228
25. 75. 90.744860635
25. 77.5 90.396778061
25. 80. 90.023559229
25. 82.5 89.624950634
25. 85. 89.181730877
25. 87.5 88.707667644
25. 90. 88.2082531
25. 92.5 87.660661108
25. 95. 87.081054879
25. 97.5 86.470325946
25. 100. 85.807272834
25. 102.5 85.122395076
25. 105. 84.376466352
25. 107.5 83.609469329
25. 110. 82.780382664
25. 112.5 81.928110141
25. 115. 81.013296113
25. 117.5 80.066366693
25. 120. 79.07202125
25. 122.5 78.025843678
25. 125. 76.945863449
25. 127.5 75.807377672
25. 130. 74.62157166
25. 132.5 73.397600659
25. 135. 72.122299915
25. 137.5 70.790354063
25. 140. 69.418391335
25. 142.5 68.006987087
25. 145. 66.543040093
25. 147.5 65.029296486
25. 150. 63.480348319
25. 152.5 61.89962216
25. 155. 60.285094088
25. 157.5 58.626669355
25. 160. 56.950940628
25. 162.5 55.265486936
25. 165. 53.567800092
25. 167.5 51.855928951
25. 170. 50.160284958
25. 172.5 48.481536638
25. 175. 46.812720955
25. 177.5 45.187640704
25. 180. 43.589619386
25. 182.5 42.043194063
25. 185. 40.542167545
25. 187.5 39.098103969
25. 190. 37.711994108
25. 192.5 36.380251939
25. 195. 35.118214973
25. 197.5 33.916494965
25. 200. 32.761755408
25. 202.5 31.67708995
25. 205. 30.666516208
25. 207.5 29.696260227
25. 210. 28.762976345
25. 212.5 27.863647296
25. 215. 27.083585142
25. 217.5 26.335968767
25. 220. 25.617323
25. 222.5 24.925512392
25. 225. 24.258597658
25. 227.5 23.614812283
25. 230. 22.99254233
25. 232.5 22.45733251
25. 235. 21.988166868
25. 237.5 21.536699534
25. 240. 21.101818646
25. 242.5 20.682504545
25. 245. 20.277820245
25. 247.5 19.886903061
25. 250. 19.50895724
25. 252.5 19.143247458
25. 255. 18.789093065
25. 257.5 18.445862974
25. 260. 18.112971121
25. 262.5 17.789872411
25. 265. 17.476059104
25. 267.5 17.17105757
25. 270. 16.874425383
25. 272.5 16.585748704
25. 275. 16.304639931
25. 277.5 16.059058707
25. 280. 15.944432042
25. 282.5 15.833844368
25. 285. 15.727095359
25. 287.5 15.623997399
25. 290. 15.524374599
25. 292.5 15.428061896
25. 295. 15.33490424
25. 297.5 15.244755854
27.5 2.5 93.910813729
27.5 5. 93.870521378
27.5 7.5 93.830168832
27.5 10. 93.789755226
27.5 12.5 93.748655991
27.5 15. 93.706510983
27.5 17.5 93.664165498
27.5 20. 93.621389911
27.5 22.5 93.577818108
27.5 25. 93.532954574
27.5 27.5 93.486188941
27.5 30. 93.43680642
27.5 32.5 93.383991435
27.5 35. 93.326827185
27.5 37.5 93.264295291
27.5 40. 93.195278759
27.5 42.5 93.118569899
27.5 45. 93.032883459
27.5 47.5 92.936874313
27.5 50. 92.829158465
27.5 52.5 92.708335995
27.5 55. 92.573014523
27.5 57.5 92.421831903
27.5 60. 92.247155983
27.5 62.5 92.050844711
27.5 65. 91.834136565
27.5 67.5 91.596011782
27.5 70. 91.335566558
27.5 72.5 91.052014511
27.5 75. 90.732362566
27.5 77.5 90.382953907
27.5 80. 90.008382535
27.5 82.5 89.608400827
27.5 85. 89.162800244
27.5 87.5 88.687341141
27.5 90. 88.186528342
27.5 92.5 87.63624507
27.5 95. 87.05528423
27.5 97.5 86.441597012
27.5 100. 85.777281667
27.5 102.5 85.091143928
27.5 105. 84.342172962
27.5 107.5 83.574036355
27.5 110. 82.741794352
27.5 112.5 81.886129008
27.5 115. 80.970496825
27.5 117.5 80.020158183
27.5 120. 79.025156663
27.5 122.5 77.975606537
27.5 125. 76.892103877
27.5 127.5 75.753352837
27.5 130. 74.564148628
27.5 132.5 73.336687343
27.5 135. 72.061533936
27.5 137.5 70.726306616
27.5 140. 69.35103738
27.5 142.5 67.936328797
27.5 145. 66.473260791
27.5 147.5 64.956568973
27.5 150. 63.404766756
27.5 152.5 61.821324265
27.5 155. 60.208482237
27.5 157.5 58.547880763
27.5 160. 56.870235912
27.5 162.5 55.1831889
27.5 165. 53.488006112
27.5 167.5 51.775279001
27.5 170. 50.079246551
27.5 172.5 48.403384979
27.5 175. 46.735023747
27.5 177.5 45.111011697
27.5 180. 43.516125496
27.5 182.5 41.971690808
27.5 185. 40.473709715
27.5 187.5 39.032560455
27.5 190. 37.649368087
27.5 192.5 36.320281463
27.5 195. 35.062171226
27.5 197.5 33.862961656
27.5 200. 32.710516938
27.5 202.5 31.630656899
27.5 205. 30.62221568
27.5 207.5 29.653918465
27.5 210. 28.722437148
27.5 212.5 27.827524734
27.5 215. 27.050209262
27.5 217.5 26.304100462
27.5 220. 25.58685135
27.5 222.5 24.896336903
27.5 225. 24.230627023
27.5 227.5 23.587963305
27.5 230. 22.966739002
27.5 232.5 22.437296027
27.5 235. 21.969022877
27.5 237.5 21.518390462
27.5 240. 21.084291773
27.5 242.5 20.6657115
27.5 245. 20.261716562
27.5 247.5 19.871447787
27.5 250. 19.494112594
27.5 252.5 19.128978524
27.5 255. 18.775367524
27.5 257.5 18.432650864
27.5 260. 18.100244623
27.5 262.5 17.77760566
27.5 265. 17.464228015
27.5 267.5 17.15963969
27.5 270. 16.86339975
27.5 272.5 16.575095726
27.5 275. 16.294341271
27.5 277.5 16.054760064
27.5 280. 15.940317775
27.5 282.5 15.82990459
27.5 285. 15.723320834
27.5 287.5 15.62037949
27.5 290. 15.520905221
27.5 292.5 15.424733476
27.5 295. 15.331709677
27.5 297.5 15.241688482
30. 2.5 93.910813729
30. 5. 93.870521378
30. 7.5 93.830168832
30. 10. 93.789755226
30. 12.5 93.748655991
30. 15. 93.706510978
30. 17.5 93.664165419
30. 20. 93.621389337
30. 22.5 93.577815411
30. 25. 93.532945296
30. 27.5 93.486163504
30. 30. 93.43674761
30. 32.5 93.383872176
30. 35. 93.326609018
30. 37.5 93.263927765
30. 40. 93.194699729
30. 42.5 93.117706602
30. 45. 93.031654183
30. 47.5 92.935190434
30. 50. 92.82692667
30. 52.5 92.705460521
30. 55. 92.569399293
30. 57.5 92.417382467
30. 60. 92.241507573
30. 62.5 92.044140998
30. 65. 91.826296868
30. 67.5 91.586962938
30. 70. 91.325243318
30. 72.5 91.04035966
30. 75. 90.718618026
30. 77.5 90.367754471
30. 80. 89.991699336
30. 82.5 89.590211422
30. 85. 89.142001414
30. 87.5 88.665011443
30. 90. 88.162665167
30. 92.5 87.609434501
30. 95. 87.026987895
30. 97.5 86.410062889
30. 100. 85.744362507
30. 102.5 85.054792697
30. 105. 84.304542637
30. 107.5 83.533806057
30. 110. 82.699461458
30. 112.5 81.84008682
30. 115. 80.923553442
30. 117.5 79.969488079
30. 120. 78.973762251
30. 122.5 77.92052578
30. 125. 76.833174199
30. 127.5 75.69412513
30. 130. 74.501207934
30. 132.5 73.269934156
30. 135. 71.99493365
30. 137.5 70.656122457
30. 140. 69.277243211
30. 142.5 67.85892832
30. 145. 66.396813304
30. 147.5 64.876905376
30. 150. 63.321991511
30. 152.5 61.735589543
30. 155. 60.122206471
30. 157.5 58.461613687
30. 160. 56.781886876
30. 162.5 55.093112394
30. 165. 53.400660002
30. 167.5 51.687012162
30. 170. 49.990571395
30. 172.5 48.317858449
30. 175. 46.650010635
30. 177.5 45.027183906
30. 180. 43.435717552
30. 182.5 41.893476548
30. 185. 40.398817842
30. 187.5 38.960871889
30. 190. 37.580862716
30. 192.5 36.254673851
30. 195. 35.000873117
30. 197.5 33.804403331
30. 200. 32.654463385
30. 202.5 31.579872677
30. 205. 30.573759425
30. 207.5 29.607600733
30. 210. 28.678087607
30. 212.5 27.789238451
30. 215. 27.013703413
30. 217.5 26.269241125
30. 220. 25.553517535
30. 222.5 24.864418975
30. 225. 24.200025353
30. 227.5 23.558587103
30. 230. 22.938505314
30. 232.5 22.415379036
30. 235. 21.948081137
30. 237.5 21.498361132
30. 240. 21.065117305
30. 242.5 20.647339086
30. 245. 20.244097653
30. 247.5 19.854537666
30. 250. 19.477870002
30. 252.5 19.11336533
30. 255. 18.760348428
30. 257.5 18.418193139
30. 260. 18.086317879
30. 262.5 17.76418164
30. 265. 17.451280408
30. 267.5 17.147143961
30. 270. 16.851332995
30. 272.5 16.563436535
30. 275. 16.283069606
30. 277.5 16.050057202
30. 280. 15.935816518
30. 282.5 15.825594134
30. 285. 15.719191086
30. 287.5 15.616421011
30. 290. 15.517109177
30. 292.5 15.421091588
30. 295. 15.328214184
30. 297.5 15.238332098
32.5 2.5 93.910813729
32.5 5. 93.870521378
32.5 7.5 93.830168832
32.5 10. 93.789755226
32.5 12.5 93.748655991
32.5 15. 93.706510971
32.5 17.5 93.664165328
32.5 20. 93.621388678
32.5 22.5 93.577812347
32.5 25. 93.532934835
32.5 27.5 93.486134993
32.5 30. 93.436681996
32.5 32.5 93.383739605
32.5 35. 93.326367213
32.5 37.5 93.263521398
32.5 40. 93.194060773
32.5 42.5 93.116755536
32.5 45. 93.030301817
32.5 47.5 92.933340138
32.5 50. 92.82447679
32.5 52.5 92.702306817
32.5 55. 92.565437253
32.5 57.5 92.412509408
32.5 60. 92.23532529
32.5 62.5 92.036807439
32.5 65. 91.817724487
32.5 67.5 91.577072377
32.5 70. 91.31396383
32.5 72.5 91.027629231
32.5 75. 90.703611485
32.5 77.5 90.351163528
32.5 80. 89.97349274
32.5 82.5 89.570364887
32.5 85. 89.119316338
32.5 87.5 88.640659926
32.5 90. 88.136644383
32.5 92.5 87.580210232
32.5 95. 86.996146106
32.5 97.5 86.375704368
32.5 100. 85.708495433
32.5 102.5 85.01516151
32.5 105. 84.263555603
32.5 107.5 83.488885462
32.5 110. 82.653364512
32.5 112.5 81.789965821
32.5 115. 80.872446848
32.5 117.5 79.914339125
32.5 120. 78.917819248
32.5 122.5 77.860584569
32.5 125. 76.769059918
32.5 127.5 75.629678113
32.5 130. 74.432735467
32.5 132.5 73.197329676
32.5 135. 71.922485468
32.5 137.5 70.579790691
32.5 140. 69.197000985
32.5 142.5 67.774781228
32.5 145. 66.313690723
32.5 147.5 64.790302262
32.5 150. 63.232022991
32.5 152.5 61.642422604
32.5 155. 60.026067961
32.5 157.5 58.367874249
32.5 160. 56.685904147
32.5 162.5 54.9952728
32.5 165. 53.304516496
32.5 167.5 51.591145166
32.5 170. 49.894280852
32.5 172.5 48.224400771
32.5 175. 46.557703768
32.5 177.5 44.936183641
32.5 180. 43.348418184
32.5 182.5 41.808577563
32.5 185. 40.317514723
32.5 187.5 38.883064181
32.5 190. 37.506500661
32.5 192.5 36.183448909
32.5 195. 34.934342865
32.5 197.5 33.740839603
32.5 200. 32.593612054
32.5 202.5 31.524756316
32.5 205. 30.521164425
32.5 207.5 29.557322199
32.5 210. 28.629941268
32.5 212.5 27.747686619
32.5 215. 26.974080685
32.5 217.5 26.231402602
32.5 220. 25.517332287
32.5 222.5 24.829768342
32.5 225. 24.166801484
32.5 227.5 23.526691706
32.5 230. 22.907848563
32.5 232.5 22.39158902
32.5 235. 21.925348527
32.5 237.5 21.476617879
32.5 240. 21.044301083
32.5 242.5 20.627392698
32.5 245. 20.224968506
32.5 247.5 19.836177315
32.5 250. 19.460233744
32.5 252.5 19.096411846
32.5 255. 18.744039466
32.5 257.5 18.402493229
32.5 260. 18.071194084
32.5 262.5 17.749603329
32.5 265. 17.437219058
32.5 267.5 17.133572975
32.5 270. 16.838227538
32.5 272.5 16.550773393
32.5 275. 16.270827052
32.5 277.5 16.044951523
32.5 280. 15.930929584
32.5 282.5 15.820914231
32.5 285. 15.714707268
32.5 287.5 15.612123045
32.5 290. 15.512987482
32.5 292.5 15.417137188
32.5 295. 15.32441866
32.5 297.5 15.234687549
35. 2.5 93.910813729
35. 5. 93.870521378
35. 7.5 93.830168832
35. 10. 93.789755226
35. 12.5 93.748655991
35. 15. 93.706510963
35. 17.5 93.664165222
35. 20. 93.621387924
35. 22.5 93.577808877
35. 25. 93.532923086
35. 27.5 93.486103173
35. 30. 93.436609123
35. 32.5 93.383592937
35. 35. 93.326100536
35. 37.5 93.26307438
35. 40. 93.19335939
35. 42.5 93.115713398
35. 45. 93.028822165
35. 47.5 92.93131826
35. 50. 92.821802641
35. 52.5 92.698867641
35. 55. 92.561120085
35. 57.5 92.40720333
35. 60. 92.228598225
35. 62.5 92.02883207
35. 65. 91.808406436
35. 67.5 91.566326132
35. 70. 91.301713192
35. 72.5 91.013807429
35. 75. 90.687325966
35. 77.5 90.333163344
35. 80. 89.953744287
35. 82.5 89.54884206
35. 85. 89.094725285
35. 87.5 88.614266231
35. 90. 88.108445004
35. 92.5 87.548551292
35. 95. 86.962737239
35. 97.5 86.338500412
35. 100. 85.669658626
35. 102.5 84.972265025
35. 105. 84.219190171
35. 107.5 83.440279399
35. 110. 82.603482132
35. 112.5 81.735746444
35. 115. 80.817156019
35. 117.5 79.854692271
35. 120. 78.857306995
35. 122.5 77.795764291
35. 125. 76.699744923
35. 127.5 75.559993609
35. 130. 74.358715542
35. 132.5 73.118861111
35. 135. 71.839951043
35. 137.5 70.49729913
35. 140. 69.110301803
35. 142.5 67.683882308
35. 145. 66.219324107
35. 147.5 64.696755558
35. 150. 63.134861284
35. 152.5 61.541828092
35. 155. 59.922287444
35. 157.5 58.266668784
35. 160. 56.58229894
35. 162.5 54.88968649
35. 165. 53.197456266
35. 167.5 51.487695885
35. 170. 49.790397808
35. 172.5 48.120785598
35. 175. 46.458126918
35. 177.5 44.838039183
35. 180. 43.25425171
35. 182.5 41.717022129
35. 185. 40.229824882
35. 187.5 38.799165233
35. 190. 37.426306331
35. 192.5 36.106627968
35. 195. 34.862604421
35. 197.5 33.672291619
35. 200. 32.527981604
35. 202.5 31.465328355
35. 205. 30.464449015
35. 207.5 29.503099234
35. 210. 28.578012751
35. 212.5 27.70288489
35. 215. 26.931355226
35. 217.5 26.190597697
35. 220. 25.478307208
35. 222.5 24.792395527
35. 225. 24.130964972
35. 227.5 23.492285793
35. 230. 22.874776636
35. 232.5 22.365934076
35. 235. 21.900832495
35. 237.5 21.453167563
35. 240. 21.021849434
35. 242.5 20.605878176
35. 245. 20.204334522
35. 247.5 19.816371735
35. 250. 19.441208457
35. 252.5 19.078122376
35. 255. 18.726444635
35. 257.5 18.385554851
35. 260. 18.054876696
35. 262.5 17.733873951
35. 265. 17.422046972
35. 267.5 17.118929537
35. 270. 16.824086003
35. 272.5 16.537108755
35. 275. 16.257615905
35. 277.5 16.039444549
35. 280. 15.925658396
35. 282.5 15.815866213
35. 285. 15.709870632
35. 287.5 15.607486766
35. 290. 15.50854124
35. 292.5 15.412871312
35. 295. 15.32032408
35. 297.5 15.230755753
37.5 2.5 93.910813729
37.5 5. 93.870521378
37.5 7.5 93.830168832
37.5 10. 93.789755226
37.5 12.5 93.748655991
37.5 15. 93.706510954
37.5 17.5 93.6641651
37.5 20. 93.621387063
37.5 22.5 93.57780496
37.5 25. 93.532909932
37.5 27.5 93.48606778
37.5 30. 93.436528484
37.5 32.5 93.383431305
37.5 35. 93.325807624
37.5 37.5 93.262584719
37.5 40. 93.192592831
37.5 42.5 93.114576567
37.5 45. 93.027210634
37.5 47.5 92.929119159
37.5 50. 92.81889747
37.5 52.5 92.695135095
37.5 55. 92.556438723
37.5 57.5 92.401453997
37.5 60. 92.221314504
37.5 62.5 92.020201868
37.5 65. 91.798328587
37.5 67.5 91.554709017
37.5 70. 91.288475204
37.5 72.5 90.99887709
37.5 75. 90.669743028
37.5 77.5 90.313734654
37.5 80. 89.932433923
37.5 82.5 89.525187447
37.5 85. 89.068206821
37.5 87.5 88.585808238
37.5 90. 88.078044229
37.5 92.5 87.514434875
37.5 95. 86.926737777
37.5 97.5 86.298428113
37.5 100. 85.627828332
37.5 102.5 84.92608066
37.5 105. 84.171422693
37.5 107.5 83.387965833
37.5 110. 82.549790961
37.5 112.5 81.677407246
37.5 115. 80.757657958
37.5 117.5 79.790526603
37.5 120. 78.792202864
37.5 122.5 77.72604449
37.5 125. 76.625211405
37.5 127.5 75.485051634
37.5 130. 74.279130825
37.5 132.5 73.034514203
37.5 135. 71.750749315
37.5 137.5 70.408634212
37.5 140. 69.017135626
37.5 142.5 67.586225477
37.5 145. 66.117231803
37.5 147.5 64.596260476
37.5 150. 63.030506074
37.5 152.5 61.433810592
37.5 155. 59.810874823
37.5 157.5 58.158003766
37.5 160. 56.471082984
37.5 162.5 54.776370735
37.5 165. 53.08258663
37.5 167.5 51.376683256
37.5 170. 49.678946591
37.5 172.5 48.009649498
37.5 175. 46.351305402
37.5 177.5 44.732780702
37.5 180. 43.153244066
37.5 182.5 41.618840448
37.5 185. 40.13577451
37.5 187.5 38.709204883
37.5 190. 37.340305827
37.5 192.5 36.024233828
37.5 195. 34.785683428
37.5 197.5 33.598782013
37.5 200. 32.457592003
37.5 202.5 31.401610812
37.5 205. 30.403632844
37.5 207.5 29.444949385
37.5 210. 28.52231773
37.5 212.5 27.654850065
37.5 215. 26.885542219
37.5 217.5 26.146840154
37.5 220. 25.436454754
37.5 222.5 24.752311829
37.5 225. 24.092526074
37.5 227.5 23.455378682
37.5 230. 22.839298003
37.5 232.5 22.338422911
37.5 235. 21.874541048
37.5 237.5 21.428017558
37.5 240. 20.99776916
37.5 242.5 20.582801805
37.5 245. 20.182201512
37.5 247.5 19.795126307
37.5 250. 19.420799127
37.5 252.5 19.058501549
37.5 255. 18.707568236
37.5 257.5 18.367382006
37.5 260. 18.037369442
37.5 262.5 17.716996975
37.5 265. 17.405767388
37.5 267.5 17.103216672
37.5 270. 16.808911214
37.5 272.5 16.522445261
37.5 275. 16.243438637
37.5 277.5 16.033537915
37.5 280. 15.920004488
37.5 282.5 15.810451517
37.5 285. 15.704682525
37.5 287.5 15.602513439
37.5 290. 15.503771637
37.5 292.5 15.408295076
37.5 295. 15.315931494
37.5 297.5 15.226537698
40. 2.5 93.910813729
40. 5. 93.870521378
40. 7.5 93.830168832
40. 10. 93.789755226
40. 12.5 93.74865599
40. 15. 93.706510943
40. 17.5 93.664164957
40. 20. 93.621386081
40. 22.5 93.577800545
40. 25. 93.532895242
40. 27.5 93.486028521
40. 30. 93.436439518
40. 32.5 93.38325375
40. 35. 93.32548698
40. 37.5 93.262050237
40. 40. 93.191758094
40. 42.5 93.113341093
40. 45. 93.025462223
40. 47.5 92.926736695
40. 50. 92.81575394
40. 52.5 92.691100602
40. 55. 92.551383333
40. 57.5 92.395250313
40. 60. 92.213461264
40. 62.5 92.010902736
40. 65. 91.787475652
40. 67.5 91.542204601
40. 70. 91.274232346
40. 72.5 90.982819653
40. 75. 90.650842734
40. 77.5 90.292856635
40. 80. 89.909539972
40. 82.5 89.498787387
40. 85. 89.039737771
40. 87.5 88.555262029
40. 90. 88.043524183
40. 92.5 87.477836306
40. 95. 86.888122273
40. 97.5 86.255462647
40. 100. 85.582978817
40. 102.5 84.876583894
40. 105. 84.120227508
40. 107.5 83.331920783
40. 110. 82.492265613
40. 112.5 81.614924836
40. 115. 80.693927628
40. 117.5 79.721819262
40. 120. 78.719078615
40. 122.5 77.651402783
40. 125. 76.545439767
40. 127.5 75.403626267
40. 130. 74.19396224
40. 132.5 72.944273136
40. 135. 71.655339214
40. 137.5 70.313780908
40. 140. 68.917491181
40. 142.5 67.48180368
40. 145. 66.008094164
40. 147.5 64.488811425
40. 150. 62.918956556
40. 152.5 61.318374544
40. 155. 59.691840226
40. 157.5 58.04188573
40. 160. 56.35226843
40. 162.5 54.655343621
40. 165. 52.959931845
40. 167.5 51.258127195
40. 170. 49.559952889
40. 172.5 47.891023946
40. 175. 46.237266005
40. 177.5 44.620440178
40. 180. 43.045422738
40. 182.5 41.514064574
40. 185. 40.035391397
40. 187.5 38.613214835
40. 190. 37.248526879
40. 192.5 35.93674677
40. 195. 34.703607165
40. 197.5 33.520334868
40. 200. 32.382464495
40. 202.5 31.333627138
40. 205. 30.338736846
40. 207.5 29.382891348
40. 210. 28.462872901
40. 212.5 27.603600061
40. 215. 26.836657866
40. 217.5 26.10014464
40. 220. 25.391788218
40. 222.5 24.709529308
40. 225. 24.051495741
40. 227.5 23.415980324
40. 230. 22.801421706
40. 232.5 22.309064831
40. 235. 21.846482746
40. 237.5 21.40117575
40. 240. 20.972067534
40. 242.5 20.558170303
40. 245. 20.158575692
40. 247.5 19.772446786
40. 250. 19.399011092
40. 252.5 19.037554317
40. 255. 18.687414872
40. 257.5 18.347978975
40. 260. 18.018676305
40. 262.5 17.698976118
40. 265. 17.388383771
40. 267.5 17.086437614
40. 270. 16.792706193
40. 272.5 16.506785739
40. 275. 16.228297895
40. 277.5 16.027233376
40. 280. 15.9139695
40. 282.5 15.804671683
40. 285. 15.699144389
40. 287.5 15.597204418
40. 290. 15.498679948
40. 292.5 15.403409676
40. 295. 15.311242028
40. 297.5 15.222034442
42.5 2.5 93.910813729
42.5 5. 93.870521378
42.5 7.5 93.830168832
42.5 10. 93.789755226
42.5 12.5 93.74865599
42.5 15. 93.70651093
42.5 17.5 93.664164793
42.5 20. 93.621384963
42.5 22.5 93.577795579
42.5 25. 93.532878867
42.5 27.5 93.485985072
42.5 30. 93.436341607
42.5 32.5 93.383059222
42.5 35. 93.325136967
42.5 37.5 93.261468551
42.5 40. 93.190851907
42.5 42.5 93.112002683
42.5 45. 93.023571502
42.5 47.5 92.924164215
42.5 50. 92.812364109
42.5 52.5 92.686754887
42.5 55. 92.545943288
42.5 57.5 92.388580298
42.5 60. 92.205024628
42.5 62.5 92.000919474
42.5 65. 91.775831155
42.5 67.5 91.528795185
42.5 70. 91.258965748
42.5 72.5 90.965613784
42.5 75. 90.630603625
42.5 77.5 90.270506874
42.5 80. 89.885039103
42.5 82.5 89.470549716
42.5 85. 89.009293187
42.5 87.5 88.522601855
42.5 90. 88.006573857
42.5 92.5 87.438728998
42.5 95. 86.846863307
42.5 97.5 86.209577228
42.5 100. 85.535082314
42.5 102.5 84.823748212
42.5 105. 84.065576883
42.5 107.5 83.272118256
42.5 110. 82.430878603
42.5 112.5 81.548273801
42.5 115. 80.625937882
42.5 117.5 79.648545365
42.5 120. 78.640235023
42.5 122.5 77.571814776
42.5 125. 76.460408529
42.5 127.5 75.31295264
42.5 130. 74.103188882
42.5 132.5 72.848120433
42.5 135. 71.553707188
42.5 137.5 70.21272264
42.5 140. 68.811355863
42.5 142.5 67.370608788
42.5 145. 65.891908048
42.5 147.5 64.374401923
42.5 150. 62.800211341
42.5 152.5 61.195524141
42.5 155. 59.565193903
42.5 157.5 57.91512384
42.5 160. 56.225867772
42.5 162.5 54.526623954
42.5 165. 52.829517288
42.5 167.5 51.132048521
42.5 170. 49.433443654
42.5 172.5 47.764942054
42.5 175. 46.116036898
42.5 177.5 44.501051308
42.5 180. 42.930816679
42.5 182.5 41.402728333
42.5 185. 39.928704865
42.5 187.5 38.511228588
42.5 190. 37.150998785
42.5 192.5 35.845334551
42.5 195. 34.616404493
42.5 197.5 33.43697566
42.5 200. 32.302621551
42.5 202.5 31.26140218
42.5 205. 30.269783202
42.5 207.5 29.316944934
42.5 210. 28.399695958
42.5 212.5 27.549153897
42.5 215. 26.784719361
42.5 217.5 26.050526723
42.5 220. 25.344321713
42.5 222.5 24.66406077
42.5 225. 24.007885599
42.5 227.5 23.37410128
42.5 230. 22.761157348
42.5 232.5 22.277869729
42.5 235. 21.816666691
42.5 237.5 21.372650525
42.5 240. 20.944752297
42.5 242.5 20.53199082
42.5 245. 20.133463674
42.5 247.5 19.748339297
42.5 250. 19.375850029
42.5 252.5 19.015285952
42.5 255. 18.66598944
42.5 257.5 18.327350314
42.5 260. 17.998801532
42.5 262.5 17.679815335
42.5 265. 17.369899812
42.5 267.5 17.068595809
42.5 270. 16.775474162
42.5 272.5 16.4901332
42.5 275. 16.212196499
42.5 277.5 16.020532798
42.5 280. 15.907555181
42.5 282.5 15.798528348
42.5 285. 15.693257763
42.5 287.5 15.591561146
42.5 290. 15.493267527
42.5 292.5 15.398216388
42.5 295. 15.306256881
42.5 297.5 15.217247117
45. 2.5 93.910813729
45. 5. 93.870521378
45. 7.5 93.830168832
45. 10. 93.789755226
45. 12.5 93.748655989
45. 15. 93.706510915
45. 17.5 93.664164602
45. 20. 93.621383692
45. 22.5 93.577790001
45. 25. 93.532860645
45. 27.5 93.485937073
45. 30. 93.436234071
45. 32.5 93.382846566
45. 35. 93.324755795
45. 37.5 93.260837072
45. 40. 93.189870721
45. 42.5 93.110556685
45. 45. 93.021532599
45. 47.5 92.921394533
45. 50. 92.808719408
45. 52.5 92.682087959
45. 55. 92.540107149
45. 57.5 92.381431065
45. 60. 92.195989682
45. 62.5 91.990235754
45. 65. 91.763377403
45. 67.5 91.514461769
45. 70. 91.24265516
45. 72.5 90.946204213
45. 75. 90.60900269
45. 77.5 90.246661335
45. 80. 89.8589063
45. 82.5 89.440448547
45. 85. 88.976846317
45. 87.5 88.487800099
45. 90. 87.967222123
45. 92.5 87.397084405
45. 95. 86.802931441
45. 97.5 86.160743051
45. 100. 85.484108972
45. 102.5 84.76754504
45. 105. 84.007440954
45. 107.5 83.208530174
45. 110. 82.365600282
45. 112.5 81.477426622
45. 115. 80.553659388
45. 117.5 79.570677919
45. 120. 78.556479956
45. 122.5 77.487253975
45. 125. 76.370094225
45. 127.5 75.216677121
45. 130. 74.006787915
45. 132.5 72.746036853
45. 135. 71.445838115
45. 137.5 70.105441176
45. 140. 68.698715637
45. 142.5 67.25263149
45. 145. 65.768669423
45. 147.5 64.249039499
45. 150. 62.674268362
45. 152.5 61.065263236
45. 155. 59.430946125
45. 157.5 57.777315413
45. 160. 56.091893747
45. 162.5 54.390231163
45. 165. 52.691369345
45. 167.5 50.998468858
45. 170. 49.299447012
45. 172.5 47.631438471
45. 175. 45.987647546
45. 177.5 44.37464942
45. 180. 42.809456235
45. 182.5 41.284867239
45. 185. 39.81574569
45. 187.5 38.403281364
45. 190. 37.047752348
45. 192.5 35.748596307
45. 195. 34.524105799
45. 197.5 33.348731211
45. 200. 32.218086825
45. 202.5 31.184962141
45. 205. 30.196795306
45. 207.5 29.247131034
45. 210. 28.332805559
45. 212.5 27.491531658
45. 215. 26.729744871
45. 217.5 25.998002852
45. 220. 25.294070149
45. 222.5 24.615919744
45. 225. 23.961707937
45. 227.5 23.329752719
45. 230. 22.722845699
45. 232.5 22.244848078
45. 235. 21.78510252
45. 237.5 21.342450765
45. 240. 20.91583164
45. 242.5 20.504270927
45. 245. 20.106872463
45. 247.5 19.722810329
45. 250. 19.351321958
45. 252.5 18.991702042
45. 255. 18.643297135
45. 257.5 18.305500856
45. 260. 17.977749619
45. 262.5 17.659518819
45. 265. 17.350319423
45. 267.5 17.049694912
45. 270. 16.757218536
45. 272.5 16.47249084
45. 275. 16.195137437
45. 277.5 16.013438164
45. 280. 15.900763388
45. 282.5 15.792023253
45. 285. 15.687024277
45. 287.5 15.585585155
45. 290. 15.487535814
45. 292.5 15.392716564
45. 295. 15.300977326
45. 297.5 15.212176919
47.5 2.5 93.910813729
47.5 5. 93.870521378
47.5 7.5 93.830168832
47.5 10. 93.789755226
47.5 12.5 93.748655989
47.5 15. 93.706510897
47.5 17.5 93.664164383
47.5 20. 93.621382247
47.5 22.5 93.577783742
47.5 25. 93.532840392
47.5 27.5 93.485884127
47.5 30. 93.436116162
47.5 32.5 93.382614525
47.5 35. 93.324341516
47.5 37.5 93.260152986
47.5 40. 93.188810689
47.5 42.5 93.108998073
47.5 45. 93.019339182
47.5 47.5 92.918419911
47.5 50. 92.804810623
47.5 52.5 92.677089079
47.5 55. 92.533862635
47.5 57.5 92.373672721
47.5 60. 92.186340443
47.5 62.5 91.978834087
47.5 65. 91.750095459
47.5 67.5 91.499184024
47.5 70. 91.225278924
47.5 72.5 90.925540536
47.5 75. 90.58601533
47.5 77.5 90.221294331
47.5 80. 89.831114822
47.5 82.5 89.408456209
47.5 85. 88.942368555
47.5 87.5 88.450827229
47.5 90. 87.925439388
47.5 92.5 87.352871979
47.5 95. 86.75629517
47.5 97.5 86.108929243
47.5 100. 85.430026801
47.5 102.5 84.707943685
47.5 105. 83.94578766
47.5 107.5 83.141126294
47.5 110. 82.296398761
47.5 112.5 81.40235359
47.5 115. 80.477060547
47.5 117.5 79.488187726
47.5 120. 78.467787301
47.5 122.5 77.397691693
47.5 125. 76.2744713
47.5 127.5 75.114777884
47.5 130. 73.904734474
47.5 132.5 72.638001277
47.5 135. 71.331715181
47.5 137.5 69.98586587
47.5 140. 68.579554929
47.5 142.5 67.127861188
47.5 145. 65.638373245
47.5 147.5 64.113368296
47.5 150. 62.541124776
47.5 152.5 60.92759523
47.5 155. 59.289107072
47.5 157.5 57.631759059
47.5 160. 55.950359243
47.5 162.5 54.246185194
47.5 165. 52.545515307
47.5 167.5 50.857410545
47.5 170. 49.15799216
47.5 172.5 47.490549278
47.5 175. 45.852128619
47.5 177.5 44.241271373
47.5 180. 42.681373048
47.5 182.5 41.160518406
47.5 185. 39.696546026
47.5 187.5 38.289410026
47.5 190. 36.9388198
47.5 192.5 35.646568117
47.5 195. 34.426742936
47.5 197.5 33.255629636
47.5 200. 32.13056446
47.5 202.5 31.10433453
47.5 205. 30.119797719
47.5 207.5 29.173471588
47.5 210. 28.262221297
47.5 212.5 27.430754471
47.5 215. 26.671753504
47.5 217.5 25.942590336
47.5 220. 25.241049221
47.5 222.5 24.565120475
47.5 225. 23.91297569
47.5 227.5 23.282946393
47.5 230. 22.68636656
47.5 232.5 22.210010919
47.5 235. 21.751800396
47.5 237.5 21.310585834
47.5 240. 20.88531421
47.5 242.5 20.475018612
47.5 245. 20.07880945
47.5 247.5 19.695866728
47.5 250. 19.325433227
47.5 252.5 18.966808482
47.5 255. 18.619343436
47.5 257.5 18.2824357
47.5 260. 17.955525318
47.5 262.5 17.638090999
47.5 265. 17.329646737
47.5 267.5 17.029738782
47.5 270. 16.737942922
47.5 272.5 16.453862033
47.5 275. 16.17712387
47.5 277.5 16.005951566
47.5 280. 15.893596082
47.5 282.5 15.785158235
47.5 285. 15.680445657
47.5 287.5 15.579278064
47.5 290. 15.481486329
47.5 292.5 15.386911635
47.5 295. 15.295404709
47.5 297.5 15.206825117
50. 2.5 93.910813729
50. 5. 93.870521378
50. 7.5 93.830168832
50. 10. 93.789755226
50. 12.5 93.748655988
50. 15. 93.706510876
50. 17.5 93.664164129
50. 20. 93.621380607
50. 22.5 93.577776723
50. 25. 93.532817906
50. 27.5 93.485825797
50. 30. 93.43598706
50. 32.5 93.382361723
50. 35. 93.323892015
50. 37.5 93.259413246
50. 40. 93.187667657
50. 42.5 93.107321425
50. 45. 93.016984434
50. 47.5 92.915232034
50. 50. 92.800627866
50. 52.5 92.671746741
50. 55. 92.5271966
50. 57.5 92.36510341
50. 60. 92.176059831
50. 62.5 91.966695796
50. 65. 91.735965106
50. 67.5 91.482940257
50. 70. 91.206813936
50. 72.5 90.903597742
50. 75. 90.561615323
50. 77.5 90.194378477
50. 80. 89.80163617
50. 82.5 89.374543203
50. 85. 88.905829406
50. 87.5 88.411651762
50. 90. 87.881194071
50. 92.5 87.306059117
50. 95. 86.706920868
50. 97.5 86.054102793
50. 100. 85.372801608
50. 102.5 84.644911255
50. 105. 83.880582673
50. 107.5 83.069874132
50. 110. 82.223239834
50. 112.5 81.323022711
50. 115. 80.395686292
50. 117.5 79.401043285
50. 120. 78.374128714
50. 122.5 77.303096947
50. 125. 76.173511997
50. 127.5 75.00723102
50. 130. 73.79700156
50. 132.5 72.523990597
50. 135. 71.211319764
50. 137.5 69.859022127
50. 140. 68.45385652
50. 142.5 66.996285876
50. 145. 65.501013346
50. 147.5 63.970386972
50. 150. 62.400776857
50. 152.5 60.782522971
50. 155. 59.139686723
50. 157.5 57.478472403
50. 160. 55.801277198
50. 162.5 54.094506412
50. 165. 52.391983255
50. 167.5 50.70315281
50. 170. 49.009109264
50. 172.5 47.342311877
50. 175. 45.70951189
50. 177.5 44.100955453
50. 180. 42.546599979
50. 182.5 41.029720455
50. 185. 39.571139321
50. 187.5 38.169653
50. 190. 36.824234733
50. 192.5 35.539287646
50. 195. 34.324349157
50. 197.5 33.157700284
50. 200. 32.041633097
50. 202.5 31.01954812
50. 205. 30.038816134
50. 207.5 29.095989543
50. 210. 28.187963665
50. 212.5 27.366844474
50. 215. 26.610765289
50. 217.5 25.884307317
50. 220. 25.185275381
50. 222.5 24.511677893
50. 225. 23.861702421
50. 227.5 23.233694627
50. 230. 22.648001785
50. 232.5 22.173369852
50. 235. 21.716770994
50. 237.5 21.277065574
50. 240. 20.853209089
50. 242.5 20.444242272
50. 245. 20.049282407
50. 247.5 19.667515696
50. 250. 19.298190518
50. 252.5 18.940611476
50. 255. 18.594134111
50. 257.5 18.258160211
50. 260. 17.932133627
50. 262.5 17.615536535
50. 265. 17.307886102
50. 267.5 17.00873148
50. 270. 16.717651116
50. 272.5 16.434250331
50. 275. 16.158159124
50. 277.5 15.99807521
50. 280. 15.886055326
50. 282.5 15.77793523
50. 285. 15.673523718
50. 287.5 15.572641579
50. 290. 15.475120676
50. 292.5 15.380803108
50. 295. 15.289540447
50. 297.5 15.201193045
52.5 2.5 93.910813729
52.5 5. 93.870521378
52.5 7.5 93.830168832
52.5 10. 93.789755226
52.5 12.5 93.748655987
52.5 15. 93.706510851
52.5 17.5 93.664163835
52.5 20. 93.621378745
52.5 22.5 93.577768859
52.5 25. 93.532792963
52.5 27.5 93.4857616
52.5 30. 93.435845869
52.5 32.5 93.382086662
52.5 35. 93.323404993
52.5 37.5 93.258614556
52.5 40. 93.186437143
52.5 42.5 93.105520913
52.5 45. 93.014461038
52.5 47.5 92.91182199
52.5 50. 92.796160553
52.5 52.5 92.666048642
52.5 55. 92.520095001
52.5 57.5 92.355984288
52.5 60. 92.165129634
52.5 62.5 91.953800982
52.5 65. 91.720964815
52.5 67.5 91.465707378
52.5 70. 91.187235612
52.5 72.5 90.880349234
52.5 75. 90.535774786
52.5 77.5 90.165884658
52.5 80. 89.770440037
52.5 82.5 89.338678161
52.5 85. 88.867196438
52.5 87.5 88.370240207
52.5 90. 87.83445255
52.5 92.5 87.256611103
52.5 95. 86.654772734
52.5 97.5 85.996228498
52.5 100. 85.312396935
52.5 102.5 84.578412592
52.5 105. 83.811789325
52.5 107.5 82.994738869
52.5 110. 82.146086894
52.5 112.5 81.239399619
52.5 115. 80.305177416
52.5 117.5 79.309210696
52.5 120. 78.275473513
52.5 122.5 77.203436363
52.5 125. 76.067186244
52.5 127.5 74.894010415
52.5 130. 73.683136218
52.5 132.5 72.403979599
52.5 135. 71.0846313
52.5 137.5 69.725593781
52.5 140. 68.321601436
52.5 142.5 66.857892029
52.5 145. 65.356582304
52.5 147.5 63.820094882
52.5 150. 62.251718872
52.5 152.5 60.630048643
52.5 155. 58.982694741
52.5 157.5 57.317473123
52.5 160. 55.641691501
52.5 162.5 53.935215484
52.5 165. 52.230801945
52.5 167.5 50.541008657
52.5 170. 48.852829349
52.5 172.5 47.186764878
52.5 175. 45.559830142
52.5 177.5 43.953741275
52.5 180. 42.403216239
52.5 182.5 40.89251342
52.5 185. 39.439560232
52.5 187.5 38.044050185
52.5 190. 36.704032021
52.5 192.5 35.426794072
52.5 195. 34.216959054
52.5 197.5 33.054973682
52.5 200. 31.948386919
52.5 202.5 30.930632894
52.5 205. 29.953877327
52.5 207.5 29.014708817
52.5 210. 28.110054021
52.5 212.5 27.299824787
52.5 215. 26.546801146
52.5 217.5 25.823172748
52.5 220. 25.126765818
52.5 222.5 24.455607604
52.5 225. 23.807902304
52.5 227.5 23.182010306
52.5 230. 22.607764581
52.5 232.5 22.134937019
52.5 235. 21.680025495
52.5 237.5 21.241900294
52.5 240. 20.819525796
52.5 242.5 20.411950704
52.5 245. 20.018299476
52.5 247.5 19.637764778
52.5 250. 19.26960083
52.5 252.5 18.913117526
52.5 255. 18.567675205
52.5 257.5 18.232680018
52.5 260. 17.907579787
52.5 262.5 17.591860316
52.5 265. 17.285042082
52.5 267.5 16.986677268
52.5 270. 16.696347105
52.5 272.5 16.413659462
52.5 275. 16.138246689
52.5 277.5 15.989811408
52.5 280. 15.878143289
52.5 282.5 15.770356271
52.5 285. 15.666260368
52.5 287.5 15.565677491
52.5 290. 15.468440538
52.5 292.5 15.374392565
52.5 295. 15.283386031
52.5 297.5 15.195282107
55. 2.5 93.910813729
55. 5. 93.870521378
55. 7.5 93.830168832
55. 10. 93.789755226
55. 12.5 93.748655986
55. 15. 93.706510821
55. 17.5 93.664163497
55. 20. 93.621376632
55. 22.5 93.577760052
55. 25. 93.532765312
55. 27.5 93.485691004
55. 30. 93.435691607
55. 32.5 93.381787714
55. 35. 93.322877961
55. 37.5 93.257753356
55. 40. 93.185114323
55. 42.5 93.103590271
55. 45. 93.011761147
55. 47.5 92.908180239
55. 50. 92.791397372
55. 52.5 92.659981651
55. 55. 92.512542867
55. 57.5 92.346297818
55. 60. 92.153530477
55. 62.5 91.940128485
55. 65. 91.70507171
55. 67.5 91.44746086
55. 70. 91.166517845
55. 72.5 90.855766785
55. 75. 90.508464132
55. 77.5 90.135781981
55. 80. 89.737494272
55. 82.5 89.300827798
55. 85. 88.82643523
55. 87.5 88.326557018
55. 90. 87.785179101
55. 92.5 87.204491053
55. 95. 86.599812727
55. 97.5 85.935268884
55. 100. 85.248773986
55. 102.5 84.508410184
55. 105. 83.739368525
55. 107.5 82.915683268
55. 110. 82.064900847
55. 112.5 81.151447466
55. 115. 80.210030339
55. 117.5 79.21265355
55. 120. 78.171788553
55. 122.5 77.097389753
55. 125. 75.955461536
55. 127.5 74.775087615
55. 130. 73.556812994
55. 132.5 72.27794084
55. 135. 70.951627161
55. 137.5 69.585563697
55. 140. 68.180321339
55. 142.5 66.712664481
55. 145. 65.205071326
55. 147.5 63.662490309
55. 150. 62.088301667
55. 152.5 60.470173655
55. 155. 58.818140354
55. 157.5 57.14877883
55. 160. 55.46952717
55. 162.5 53.768333269
55. 165. 52.062000688
55. 167.5 50.371262659
55. 170. 48.689184189
55. 172.5 47.02394798
55. 175. 45.401098422
55. 177.5 43.799669666
55. 180. 42.253193306
55. 182.5 40.748938645
55. 185. 39.301937206
55. 187.5 37.912642865
55. 190. 36.578247743
55. 192.5 35.309128007
55. 195. 34.104608482
55. 197.5 32.947481471
55. 200. 31.850860822
55. 202.5 30.837620001
55. 205. 29.865009116
55. 207.5 28.929654256
55. 210. 28.028514553
55. 212.5 27.229719476
55. 215. 26.479882858
55. 217.5 25.759206369
55. 220. 25.065538437
55. 222.5 24.396925863
55. 225. 23.751590107
55. 227.5 23.127906849
55. 230. 22.565668733
55. 232.5 22.094725096
55. 235. 21.641575572
55. 237.5 21.205100758
55. 240. 20.78427427
55. 242.5 20.378153101
55. 245. 19.985869168
55. 247.5 19.606621861
55. 250. 19.239671482
55. 252.5 18.884333429
55. 255. 18.539973039
55. 257.5 18.206001003
55. 260. 17.881869282
55. 262.5 17.567067455
55. 265. 17.261119448
55. 267.5 16.963580606
55. 270. 16.674035055
55. 272.5 16.392093327
55. 275. 16.117390218
55. 277.5 15.981162583
55. 280. 15.86986224
55. 282.5 15.762423486
55. 285. 15.658657604
55. 287.5 15.558387674
55. 290. 15.461447676
55. 292.5 15.367681665
55. 295. 15.276943021
55. 297.5 15.189093771
57.5 2.5 93.910813729
57.5 5. 93.870521378
57.5 7.5 93.830168832
57.5 10. 93.789755226
57.5 12.5 93.748655985
57.5 15. 93.706510786
57.5 17.5 93.664163106
57.5 20. 93.621374236
57.5 22.5 93.577750193
57.5 25. 93.532734676
57.5 27.5 93.485613427
57.5 30. 93.4355232
57.5 32.5 93.381463105
57.5 35. 93.322308224
57.5 37.5 93.256825808
57.5 40. 93.183694008
57.5 42.5 93.101522782
57.5 45. 93.008876366
57.5 47.5 92.90429659
57.5 50. 92.786326259
57.5 52.5 92.653531779
57.5 55. 92.504524266
57.5 57.5 92.336025359
57.5 60. 92.141241782
57.5 62.5 91.925655847
57.5 65. 91.68826152
57.5 67.5 91.428174698
57.5 70. 91.144632969
57.5 72.5 90.829820498
57.5 75. 90.479652027
57.5 77.5 90.104037729
57.5 80. 89.702764826
57.5 82.5 89.260956856
57.5 85. 88.78350932
57.5 87.5 88.280564541
57.5 90. 87.733335844
57.5 92.5 87.149659848
57.5 95. 86.538715171
57.5 97.5 85.87118414
57.5 100. 85.181891558
57.5 102.5 84.434864087
57.5 105. 83.663278681
57.5 107.5 82.832667571
57.5 110. 81.978686819
57.5 112.5 81.059126824
57.5 115. 80.11020876
57.5 117.5 79.111332819
57.5 120. 78.063038103
57.5 122.5 76.980875654
57.5 125. 75.838302814
57.5 127.5 74.6504317
57.5 130. 73.424453776
57.5 132.5 72.145844528
57.5 135. 70.812282521
57.5 137.5 69.438912729
57.5 140. 68.026365792
57.5 142.5 66.560586308
57.5 145. 65.046470122
57.5 147.5 63.497570334
57.5 150. 61.917362573
57.5 152.5 60.302898523
57.5 155. 58.646032238
57.5 157.5 56.97240694
57.5 160. 55.289596558
57.5 162.5 53.593880704
57.5 165. 51.885609228
57.5 167.5 50.193953564
57.5 170. 48.518206192
57.5 172.5 46.853901848
57.5 175. 45.233324173
57.5 177.5 43.638782556
57.5 180. 42.096599049
57.5 182.5 40.599038684
57.5 185. 39.158352007
57.5 187.5 37.77547362
57.5 190. 36.446919096
57.5 192.5 35.186331419
57.5 195. 33.987334496
57.5 197.5 32.835256342
57.5 200. 31.74909094
57.5 202.5 30.740541697
57.5 205. 29.77224031
57.5 207.5 28.840851595
57.5 210. 27.943368239
57.5 212.5 27.156553524
57.5 215. 26.410033042
57.5 217.5 25.692428677
57.5 220. 25.001611835
57.5 222.5 24.335649554
57.5 225. 23.692781171
57.5 227.5 23.071398202
57.5 230. 22.521728591
57.5 232.5 22.052747281
57.5 235. 21.60143338
57.5 237.5 21.166678179
57.5 240. 20.747464867
57.5 242.5 20.342859039
57.5 245. 19.952000347
57.5 247.5 19.574095165
57.5 250. 19.208410103
57.5 252.5 18.854266275
57.5 255. 18.511034205
57.5 257.5 18.178129304
57.5 260. 17.85500783
57.5 262.5 17.541163283
57.5 265. 17.236123179
57.5 267.5 16.939446144
57.5 270. 16.650719318
57.5 272.5 16.369555997
57.5 275. 16.095593524
57.5 277.5 15.972131264
57.5 280. 15.861214549
57.5 282.5 15.754139096
57.5 285. 15.65071751
57.5 287.5 15.550774087
57.5 290. 15.454143932
57.5 292.5 15.360672137
57.5 295. 15.270213045
57.5 297.5 15.182629574
60. 2.5 93.910813729
60. 5. 93.870521378
60. 7.5 93.830168832
60. 10. 93.789755226
60. 12.5 93.748655984
60. 15. 93.706510745
60. 17.5 93.664162655
60. 20. 93.621371518
60. 22.5 93.577739161
60. 25. 93.53270075
60. 27.5 93.485528225
60. 30. 93.43533948
60. 32.5 93.381110914
60. 35. 93.321692871
60. 37.5 93.255827778
60. 40. 93.182170628
60. 42.5 93.099311251
60. 45. 93.005797718
60. 47.5 92.900160172
60. 50. 92.780934361
60. 52.5 92.646684145
60. 55. 92.496022271
60. 57.5 92.325147128
60. 60. 92.128241728
60. 62.5 91.910359272
60. 65. 91.670508548
60. 67.5 91.407821366
60. 70. 91.12155171
60. 72.5 90.802478756
60. 75. 90.449305339
60. 77.5 90.070617314
60. 80. 89.666215703
60. 82.5 89.219028059
60. 85. 88.73838015
60. 87.5 88.232222948
60. 90. 87.67888267
60. 92.5 87.092076071
60. 95. 86.474399008
60. 97.5 85.803932035
60. 100. 85.111705959
60. 102.5 84.357731829
60. 105. 83.583475611
60. 107.5 82.7456494
60. 110. 81.883911854
60. 112.5 80.962395571
60. 115. 80.005673685
60. 117.5 79.005206746
60. 120. 77.949183719
60. 122.5 76.858951266
60. 125. 75.715672339
60. 127.5 74.520009139
60. 130. 73.286029992
60. 132.5 72.007658395
60. 135. 70.666570225
60. 137.5 69.285619588
60. 140. 67.865499688
60. 142.5 66.401638705
60. 145. 64.880766774
60. 147.5 63.325330704
60. 150. 61.738905773
60. 152.5 60.126049215
60. 155. 58.466378395
60. 157.5 56.788374543
60. 160. 55.101926366
60. 162.5 53.411878687
60. 165. 51.701657611
60. 167.5 50.00912078
60. 170. 48.339928278
60. 172.5 46.67666799
60. 175. 45.058532667
60. 177.5 43.471122859
60. 180. 41.933483828
60. 182.5 40.442857191
60. 185. 39.008817593
60. 187.5 37.632586225
60. 190. 36.310084313
60. 192.5 35.05844755
60. 195. 33.865175272
60. 197.5 32.718331974
60. 200. 31.643114582
60. 202.5 30.639431293
60. 205. 29.675600664
60. 207.5 28.748327413
60. 210. 27.854638809
60. 212.5 27.080352794
60. 215. 26.337275115
60. 217.5 25.622860901
60. 220. 24.935005276
60. 222.5 24.271796172
60. 225. 23.631491391
60. 227.5 23.012498814
60. 230. 22.47595905
60. 232.5 22.009017277
60. 235. 21.559611545
60. 237.5 21.126644203
60. 240. 20.709108348
60. 242.5 20.30607847
60. 245. 19.916702233
60. 247.5 19.540193236
60. 250. 19.175824625
60. 252.5 18.822923433
60. 255. 18.48086556
60. 257.5 18.149071304
60. 260. 17.82700138
60. 262.5 17.514153353
60. 265. 17.210058458
60. 267.5 16.914278726
60. 270. 16.626404421
60. 272.5 16.346051711
60. 275. 16.077256209
60. 277.5 15.962720083
60. 280. 15.852202682
60. 282.5 15.745505416
60. 285. 15.642442259
60. 287.5 15.542838772
60. 290. 15.446531224
60. 292.5 15.353365788
60. 295. 15.263197804
60. 297.5 15.175891114
62.5 2.5 93.910813729
62.5 5. 93.870521378
62.5 7.5 93.830168832
62.5 10. 93.789755226
62.5 12.5 93.748655982
62.5 15. 93.706510696
62.5 17.5 93.664162135
62.5 20. 93.621368437
62.5 22.5 93.577726819
62.5 25. 93.532663193
62.5 27.5 93.485434695
62.5 30. 93.435139168
62.5 32.5 93.380729053
62.5 35. 93.321028756
62.5 37.5 93.254754817
62.5 40. 93.180538204
62.5 42.5 93.096947976
62.5 45. 93.002515622
62.5 47.5 92.895759399
62.5 50. 92.775208005
62.5 52.5 92.63942294
62.5 55. 92.487018916
62.5 57.5 92.313642159
62.5 60. 92.11450721
62.5 62.5 91.894213583
62.5 65. 91.651785617
62.5 67.5 91.386371771
62.5 70. 91.097243138
62.5 72.5 90.773708179
62.5 75. 90.41738909
62.5 77.5 90.03548422
62.5 80. 89.627808902
62.5 82.5 89.175002043
62.5 85. 88.691006999
62.5 87.5 88.181490179
62.5 90. 87.621777174
62.5 92.5 87.03169593
62.5 95. 86.407008475
62.5 97.5 85.733467838
62.5 100. 85.035009073
62.5 102.5 84.276968318
62.5 105. 83.496441473
62.5 107.5 82.654583654
62.5 110. 81.784788791
62.5 112.5 80.861208779
62.5 115. 79.896383294
62.5 117.5 78.894230722
62.5 120. 77.830184114
62.5 122.5 76.731579445
62.5 125. 75.587529563
62.5 127.5 74.383783659
62.5 130. 73.141510417
62.5 132.5 71.860278607
62.5 135. 70.514460653
62.5 137.5 69.125660693
62.5 140. 67.697706307
62.5 142.5 66.231942193
62.5 145. 64.707947616
62.5 147.5 63.145765703
62.5 150. 61.552934303
62.5 152.5 59.93413031
62.5 155. 58.279186028
62.5 157.5 56.59669828
62.5 160. 54.9065432
62.5 162.5 53.217317599
62.5 165. 51.510176064
62.5 167.5 49.816804234
62.5 170. 48.151427974
62.5 172.5 46.492288625
62.5 175. 44.87677489
62.5 177.5 43.296734356
62.5 180. 41.763899168
62.5 182.5 40.280438814
62.5 185. 38.853385276
62.5 187.5 37.484025557
62.5 190. 36.167782574
62.5 192.5 34.925520828
62.5 195. 33.738170033
62.5 197.5 32.596742961
62.5 200. 31.53297017
62.5 202.5 30.534323098
62.5 205. 29.575120827
62.5 207.5 28.652109084
62.5 210. 27.771353734
62.5 212.5 27.001143995
62.5 215. 26.261633266
62.5 217.5 25.550524973
62.5 220. 24.865738663
62.5 222.5 24.205383793
62.5 225. 23.567737195
62.5 227.5 22.951223618
62.5 230. 22.428375537
62.5 232.5 21.96354928
62.5 235. 21.51612315
62.5 237.5 21.085010904
62.5 240. 20.669215867
62.5 242.5 20.267821715
62.5 245. 19.879984384
62.5 247.5 19.504924939
62.5 250. 19.141923277
62.5 252.5 18.790312552
62.5 255. 18.449474218
62.5 257.5 18.11883363
62.5 260. 17.797856109
62.5 262.5 17.486043427
62.5 265. 17.182930665
62.5 267.5 16.888083381
62.5 270. 16.60109507
62.5 272.5 16.321584871
62.5 275. 16.067029618
62.5 277.5 15.952931777
62.5 280. 15.842829205
62.5 282.5 15.736524851
62.5 285. 15.633834109
62.5 287.5 15.534583848
62.5 290. 15.438611547
62.5 292.5 15.345764493
62.5 295. 15.255899063
62.5 297.5 15.168880056
65. 2.5 93.910813729
65. 5. 93.870521378
65. 7.5 93.830168832
65. 10. 93.789755226
65. 12.5 93.74865598
65. 15. 93.706510638
65. 17.5 93.664161535
65. 20. 93.621364943
65. 22.5 93.577713015
65. 25. 93.532621629
65. 27.5 93.485332063
65. 30. 93.434920871
65. 32.5 93.380315259
65. 35. 93.320312481
65. 37.5 93.25360214
65. 40. 93.178790332
65. 42.5 93.094424729
65. 45. 92.999019859
65. 47.5 92.891081938
65. 50. 92.769132661
65. 52.5 92.631731387
65. 55. 92.477495163
65. 57.5 92.301488259
65. 60. 92.100013793
65. 62.5 91.877192171
65. 65. 91.632064027
65. 67.5 91.363795203
65. 70. 91.071674619
65. 72.5 90.743473564
65. 75. 90.383866401
65. 77.5 89.998599952
65. 80. 89.587504364
65. 82.5 89.128837302
65. 85. 88.641346926
65. 87.5 88.128321873
65. 90. 87.561974581
65. 92.5 86.968473183
65. 95. 86.336497928
65. 97.5 85.659744227
65. 100. 84.953480739
65. 102.5 84.192525744
65. 105. 83.403837835
65. 107.5 82.559422393
65. 110. 81.681272437
65. 112.5 80.755518596
65. 115. 79.782292811
65. 117.5 78.778345208
65. 120. 77.705995017
65. 122.5 76.598720081
65. 125. 75.453831001
65. 127.5 74.241716098
65. 130. 72.990861021
65. 132.5 71.700882993
65. 135. 70.355921586
65. 137.5 68.959010034
65. 140. 67.522966709
65. 142.5 66.0492168
65. 145. 64.5279971
65. 147.5 62.958868016
65. 150. 61.359449913
65. 152.5 59.734544044
65. 155. 58.084461423
65. 157.5 56.397394204
65. 160. 54.70347343
65. 162.5 53.011464688
65. 165. 51.311194858
65. 167.5 49.617044236
65. 170. 47.952240647
65. 172.5 46.300806557
65. 175. 44.688102722
65. 177.5 43.115661569
65. 180. 41.587897626
65. 182.5 40.111829077
65. 185. 38.69210752
65. 187.5 37.329837493
65. 190. 36.020053913
65. 192.5 34.787596782
65. 195. 33.606358971
65. 197.5 32.470524745
65. 200. 31.418697176
65. 202.5 30.425252365
65. 205. 29.470832292
65. 207.5 28.552224739
65. 210. 27.685178175
65. 212.5 26.918954645
65. 215. 26.183132425
65. 217.5 25.4754435
65. 220. 24.793832516
65. 222.5 24.136431057
65. 225. 23.501535523
65. 227.5 22.887588016
65. 230. 22.378993997
65. 232.5 21.916357967
65. 235. 21.470981722
65. 237.5 21.041790768
65. 240. 20.627798965
65. 242.5 20.228099452
65. 245. 19.841856694
65. 247.5 19.46829945
65. 250. 19.106714582
65. 252.5 18.756441553
65. 255. 18.416867551
65. 257.5 18.087423147
65. 260. 17.767578416
65. 262.5 17.456839476
65. 265. 17.154745378
65. 267.5 16.860865321
65. 270. 16.574796139
65. 272.5 16.296160042
65. 275. 16.056412575
65. 277.5 15.942769183
65. 280. 15.833096777
65. 282.5 15.727199898
65. 285. 15.624895403
65. 287.5 15.526011518
65. 290. 15.430386969
65. 292.5 15.3378702
65. 295. 15.248318656
65. 297.5 15.161598128
67.5 2.5 93.910813729
67.5 5. 93.870521378
67.5 7.5 93.830168832
67.5 10. 93.789755226
67.5 12.5 93.748655977
67.5 15. 93.70651057
67.5 17.5 93.664160842
67.5 20. 93.621360983
67.5 22.5 93.577697578
67.5 25. 93.532575643
67.5 27.5 93.485219479
67.5 30. 93.434683073
67.5 32.5 93.379867079
67.5 35. 93.319540384
67.5 37.5 93.252364607
67.5 40. 93.176920149
67.5 42.5 93.091732717
67.5 45. 92.99529954
67.5 47.5 92.886114676
67.5 50. 92.762692903
67.5 52.5 92.6235917
67.5 55. 92.467430855
67.5 57.5 92.288661964
67.5 60. 92.084735665
67.5 62.5 91.859266951
67.5 65. 91.611313502
67.5 67.5 91.340059284
67.5 70. 91.044811757
67.5 72.5 90.711737834
67.5 75. 90.348698433
67.5 77.5 89.959923968
67.5 80. 89.545259903
67.5 82.5 89.080490116
67.5 85. 88.589354693
67.5 87.5 88.072407817
67.5 90. 87.499427664
67.5 92.5 86.902359058
67.5 95. 86.262819116
67.5 97.5 85.5827112
67.5 100. 84.868355908
67.5 102.5 84.104353469
67.5 105. 83.307211505
67.5 107.5 82.460114729
67.5 110. 81.573314583
67.5 112.5 80.645274121
67.5 115. 79.663354361
67.5 117.5 78.650243584
67.5 120. 77.576569042
67.5 122.5 76.460329939
67.5 125. 75.307910524
67.5 127.5 74.093764268
67.5 130. 72.834044821
67.5 132.5 71.535039389
67.5 135. 70.190918072
67.5 137.5 68.785639031
67.5 140. 67.341259586
67.5 142.5 65.859288813
67.5 145. 64.340897676
67.5 147.5 62.7646286
67.5 150. 61.158452933
67.5 152.5 59.527300947
67.5 155. 57.877143612
67.5 157.5 56.190477654
67.5 160. 54.492743054
67.5 162.5 52.797945821
67.5 165. 51.104744175
67.5 167.5 49.409881333
67.5 170. 47.745770442
67.5 172.5 46.102265031
67.5 175. 44.492568799
67.5 177.5 42.927949636
67.5 180. 41.405532669
67.5 182.5 39.937074269
67.5 185. 38.525037827
67.5 187.5 37.170068802
67.5 190. 35.868927391
67.5 192.5 34.644721952
67.5 195. 33.469783166
67.5 197.5 32.339713542
67.5 200. 31.300336053
67.5 202.5 30.312255226
67.5 205. 29.362767337
67.5 207.5 28.448703209
67.5 210. 27.595922898
67.5 212.5 26.833813031
67.5 215. 26.101798224
67.5 217.5 25.397639734
67.5 220. 24.719307944
67.5 222.5 24.064957141
67.5 225. 23.432903805
67.5 227.5 22.821607854
67.5 230. 22.327830877
67.5 232.5 21.86745848
67.5 235. 21.424201221
67.5 237.5 20.996996684
67.5 240. 20.584869555
67.5 242.5 20.18692271
67.5 245. 19.802329382
67.5 247.5 19.430326251
67.5 250. 19.070207344
67.5 252.5 18.721318622
67.5 255. 18.383053177
67.5 257.5 18.054846951
67.5 260. 17.73617492
67.5 262.5 17.426547676
67.5 265. 17.125508365
67.5 267.5 16.832629938
67.5 270. 16.547512674
67.5 272.5 16.269781948
67.5 275. 16.045408216
67.5 277.5 15.93223524
67.5 280. 15.823008153
67.5 282.5 15.717533139
67.5 285. 15.615628569
67.5 287.5 15.517124062
67.5 290. 15.421859636
67.5 292.5 15.329684926
67.5 295. 15.240458483
67.5 297.5 15.15404712
70. 2.5 93.910813729
70. 5. 93.870521378
70. 7.5 93.830168832
70. 10. 93.789755226
70. 12.5 93.748655974
70. 15. 93.706510489
70. 17.5 93.664160043
70. 20. 93.621356494
70. 22.5 93.577680317
70. 25. 93.532524774
70. 27.5 93.485096012
70. 30. 93.434424119
70. 32.5 93.379381858
70. 35. 93.318708517
70. 37.5 93.251036697
70. 40. 93.174920312
70. 42.5 93.08886256
70. 45. 92.991343071
70. 47.5 92.880843677
70. 50. 92.755872368
70. 52.5 92.614985044
70. 55. 92.456804667
70. 57.5 92.275138488
70. 60. 92.068645587
70. 62.5 91.840408308
70. 65. 91.589502137
70. 67.5 91.315129908
70. 70. 91.016618341
70. 72.5 90.678461978
70. 75. 90.311844323
70. 77.5 89.919413623
70. 80. 89.499172161
70. 82.5 89.029914483
70. 85. 88.534982695
70. 87.5 88.010785681
70. 90. 87.434086661
70. 92.5 86.833302165
70. 95. 86.185921091
70. 97.5 85.502315973
70. 100. 84.779583155
70. 102.5 84.012397922
70. 105. 83.206510993
70. 107.5 82.356606697
70. 110. 81.460863866
70. 112.5 80.53042128
70. 115. 79.539516833
70. 117.5 78.516945269
70. 120. 77.441855542
70. 122.5 76.316362512
70. 125. 75.154359134
70. 127.5 73.939882806
70. 130. 72.671021723
70. 132.5 71.362713877
70. 135. 70.015001215
70. 137.5 68.605516394
70. 140. 67.152561118
70. 142.5 65.662142855
70. 145. 64.136596896
70. 147.5 62.563036552
70. 150. 60.949942134
70. 152.5 59.312410317
70. 155. 57.656564119
70. 157.5 55.97596312
70. 160. 54.274377553
70. 162.5 52.576797906
70. 165. 50.890853979
70. 167.5 49.195356168
70. 170. 47.532068735
70. 172.5 45.896707604
70. 175. 44.290226366
70. 177.5 42.73364418
70. 180. 41.216858539
70. 182.5 39.756221319
70. 185. 38.352230617
70. 187.5 37.004767048
70. 190. 35.714056899
70. 192.5 34.496943798
70. 195. 33.328484507
70. 197.5 32.204346266
70. 200. 31.177928168
70. 202.5 30.195368636
70. 205. 29.250958981
70. 207.5 28.341573983
70. 210. 27.503619962
70. 212.5 26.745748177
70. 215. 26.017656967
70. 217.5 25.317137538
70. 220. 24.642186618
70. 222.5 23.990981735
70. 225. 23.36185994
70. 227.5 22.753299407
70. 230. 22.274903104
70. 232.5 21.816866409
70. 235. 21.375796028
70. 237.5 20.950641931
70. 240. 20.540439917
70. 242.5 20.144302856
70. 245. 19.761412984
70. 247.5 19.391015118
70. 250. 19.032410645
70. 252.5 18.684952204
70. 255. 18.348038956
70. 257.5 18.021112366
70. 260. 17.70365245
70. 262.5 17.395174402
70. 265. 17.095225582
70. 267.5 16.803382801
70. 270. 16.519249885
70. 272.5 16.242455468
70. 275. 16.034019781
70. 277.5 15.921332983
70. 280. 15.812566179
70. 282.5 15.707527246
70. 285. 15.606036112
70. 287.5 15.507923836
70. 290. 15.413031763
70. 292.5 15.321210758
70. 295. 15.232320508
70. 297.5 15.146228882
72.5 2.5 93.910813729
72.5 5. 93.870521378
72.5 7.5 93.830168832
72.5 10. 93.789755226
72.5 12.5 93.74865597
72.5 15. 93.706510394
72.5 17.5 93.664159121
72.5 20. 93.621351407
72.5 22.5 93.577661019
72.5 25. 93.532468514
72.5 27.5 93.484960642
72.5 30. 93.434142209
72.5 32.5 93.378856718
72.5 35. 93.317812622
72.5 37.5 93.249612486
72.5 40. 93.172782966
72.5 42.5 93.08580425
72.5 45. 92.987138117
72.5 47.5 92.875254146
72.5 50. 92.748653715
72.5 52.5 92.605891484
72.5 55. 92.445594065
72.5 57.5 92.260891671
72.5 60. 92.051714837
72.5 62.5 91.820585039
72.5 65. 91.566596339
72.5 67.5 91.28897119
72.5 70. 90.987056281
72.5 72.5 90.643604985
72.5 75. 90.273261122
72.5 77.5 89.877024094
72.5 80. 89.450245357
72.5 82.5 88.977062039
72.5 85. 88.478180879
72.5 87.5 87.946467508
72.5 90. 87.365899184
72.5 92.5 86.761248406
72.5 95. 86.105750097
72.5 97.5 85.41850288
72.5 100. 84.687108068
72.5 102.5 83.916602481
72.5 105. 83.101681656
72.5 107.5 82.24884114
72.5 110. 81.343865632
72.5 112.5 80.410902691
72.5 115. 79.410725734
72.5 117.5 78.378399637
72.5 120. 77.301800466
72.5 122.5 76.166767862
72.5 125. 74.99489268
72.5 127.5 73.780023035
72.5 130. 72.501748374
72.5 132.5 71.18386937
72.5 135. 69.82649323
72.5 137.5 68.41860798
72.5 140. 66.956844829
72.5 142.5 65.457761127
72.5 145. 63.923798351
72.5 147.5 62.354078978
72.5 150. 60.733914592
72.5 152.5 59.089880074
72.5 155. 57.428255421
72.5 157.5 55.75386411
72.5 160. 54.048401746
72.5 162.5 52.348057523
72.5 165. 50.662265784
72.5 167.5 48.97350933
72.5 170. 47.31118716
72.5 172.5 45.684178001
72.5 175. 44.081129135
72.5 177.5 42.532615447
72.5 180. 41.021930118
72.5 182.5 39.569317683
72.5 185. 38.17374111
72.5 187.5 36.833980472
72.5 190. 35.554142386
72.5 192.5 34.344310607
72.5 195. 33.182505604
72.5 197.5 32.06951777
72.5 200. 31.051515735
72.5 202.5 30.074630309
72.5 205. 29.135440918
72.5 207.5 28.230867151
72.5 210. 27.408302183
72.5 212.5 26.6547898
72.5 215. 25.930735596
72.5 217.5 25.233961362
72.5 220. 24.562490739
72.5 222.5 23.914525014
72.5 225. 23.28842227
72.5 227.5 22.693803481
72.5 230. 22.220228077
72.5 232.5 21.764597782
72.5 235. 21.325780926
72.5 237.5 20.902740165
72.5 240. 20.494522682
72.5 242.5 20.100251585
72.5 245. 19.719118344
72.5 247.5 19.350376114
72.5 250. 18.993333835
72.5 252.5 18.647350997
72.5 255. 18.311832985
72.5 257.5 17.986226938
72.5 260. 17.670018043
72.5 262.5 17.362726224
72.5 265. 17.063903166
72.5 267.5 16.77312965
72.5 270. 16.490013144
72.5 272.5 16.214185631
72.5 275. 16.022250613
72.5 277.5 15.910065542
72.5 280. 15.801773791
72.5 282.5 15.697184974
72.5 285. 15.596120623
72.5 287.5 15.498413274
72.5 290. 15.403905639
72.5 292.5 15.312449848
72.5 295. 15.223906759
72.5 297.5 15.138145328
75. 2.5 93.910813729
75. 5. 93.870521378
75. 7.5 93.830168832
75. 10. 93.789755226
75. 12.5 93.748655965
75. 15. 93.706510281
75. 17.5 93.664158058
75. 20. 93.62134564
75. 22.5 93.577639445
75. 25. 93.532406297
75. 27.5 93.484812247
75. 30. 93.433835383
75. 32.5 93.378288547
75. 35. 93.316848118
75. 37.5 93.248085619
75. 40. 93.170499715
75. 42.5 93.08254712
75. 45. 92.982671559
75. 47.5 92.869330382
75. 50. 92.741018574
75. 52.5 92.596289939
75. 55. 92.433775247
75. 57.5 92.245893925
75. 60. 92.033913153
75. 62.5 91.799764297
75. 65. 91.542560769
75. 67.5 91.261545393
75. 70. 90.955551646
75. 72.5 90.607123778
75. 75. 90.232903724
75. 77.5 89.832708311
75. 80. 89.399145035
75. 82.5 88.92188198
75. 85. 88.418896661
75. 87.5 87.879400018
75. 90. 87.294810124
75. 92.5 86.686140876
75. 95. 86.022249467
75. 97.5 85.331213259
75. 100. 84.59087313
75. 102.5 83.816907349
75. 105. 82.99266556
75. 107.5 82.136757569
75. 110. 81.222261785
75. 112.5 80.279649853
75. 115. 79.276923034
75. 117.5 78.234552445
75. 120. 77.156346216
75. 122.5 76.011492461
75. 125. 74.82946266
75. 127.5 73.609551868
75. 130. 72.32617801
75. 132.5 70.998465457
75. 135. 69.631170126
75. 137.5 68.224876663
75. 140. 66.754081447
75. 142.5 65.246123262
75. 145. 63.70355373
75. 147.5 62.129798731
75. 150. 60.510365555
75. 152.5 58.859716624
75. 155. 57.192235894
75. 157.5 55.515349863
75. 160. 53.814839651
75. 162.5 52.111760766
75. 165. 50.424599155
75. 167.5 48.744381208
75. 170. 47.083177453
75. 172.5 45.464262236
75. 175. 43.865331132
75. 177.5 42.322443074
75. 180. 40.820802794
75. 182.5 39.376424611
75. 185. 37.989625203
75. 187.5 36.657757889
75. 190. 35.389239361
75. 192.5 34.1868714
75. 195. 33.031889704
75. 197.5 31.932804655
75. 200. 30.921141742
75. 202.5 29.950078656
75. 205. 29.016247467
75. 207.5 28.116613359
75. 210. 27.310003089
75. 212.5 26.56096827
75. 215. 25.841061651
75. 217.5 25.148136204
75. 220. 24.480243016
75. 222.5 23.835607616
75. 225. 23.212609558
75. 227.5 22.634752068
75. 230. 22.163823642
75. 232.5 21.710669046
75. 235. 21.274171092
75. 237.5 20.853305409
75. 240. 20.447130822
75. 242.5 20.054780915
75. 245. 19.675456605
75. 247.5 19.308419585
75. 250. 18.952986528
75. 252.5 18.608523941
75. 255. 18.274443591
75. 257.5 17.950198427
75. 260. 17.635278941
75. 262.5 17.329209902
75. 265. 17.031547436
75. 267.5 16.741876394
75. 270. 16.45980798
75. 272.5 16.184977619
75. 275. 16.010104153
75. 277.5 15.898436144
75. 280. 15.790634015
75. 282.5 15.686509164
75. 285. 15.585884768
75. 287.5 15.488594882
75. 290. 15.394483623
75. 292.5 15.303404418
75. 295. 15.21521933
75. 297.5 15.129798428
77.5 2.5 93.910813729
77.5 5. 93.870521378
77.5 7.5 93.830168832
77.5 10. 93.789755226
77.5 12.5 93.748655959
77.5 15. 93.706510148
77.5 17.5 93.664156831
77.5 20. 93.621339106
77.5 22.5 93.577615329
77.5 25. 93.532337503
77.5 27.5 93.4846496
77.5 30. 93.433501507
77.5 32.5 93.377673975
77.5 35. 93.315810068
77.5 37.5 93.246449279
77.5 40. 93.168061584
77.5 42.5 93.079079806
77.5 45. 92.977929458
77.5 47.5 92.863055736
77.5 50. 92.732947502
77.5 52.5 92.586158129
77.5 55. 92.421323093
77.5 57.5 92.230116173
77.5 60. 92.015208676
77.5 62.5 91.777911525
77.5 65. 91.517358273
77.5 67.5 91.232812868
77.5 70. 90.921326316
77.5 72.5 90.568973139
77.5 75. 90.190724787
77.5 77.5 89.786416876
77.5 80. 89.34581976
77.5 82.5 88.864320971
77.5 85. 88.357074838
77.5 87.5 87.809527205
77.5 90. 87.220761549
77.5 92.5 86.60791976
77.5 95. 85.935359503
77.5 97.5 85.240385341
77.5 100. 84.490817584
77.5 102.5 83.713249435
77.5 105. 82.879401338
77.5 107.5 82.020292034
77.5 110. 81.095990639
77.5 112.5 80.142960378
77.5 115. 79.138047023
77.5 117.5 78.085345668
77.5 120. 76.998554749
77.5 122.5 75.850479039
77.5 125. 74.658016802
77.5 127.5 73.427388562
77.5 130. 72.144260303
77.5 132.5 70.806458247
77.5 135. 69.428995517
77.5 137.5 68.012578312
77.5 140. 66.544238763
77.5 142.5 65.027206187
77.5 145. 63.475850192
77.5 147.5 61.893729007
77.5 150. 60.279288308
77.5 152.5 58.621924714
77.5 155. 56.948522578
77.5 157.5 55.26669547
77.5 160. 53.573714336
77.5 162.5 51.867943089
77.5 165. 50.179503547
77.5 167.5 48.508011839
77.5 170. 46.848091294
77.5 172.5 45.232309546
77.5 175. 43.642886552
77.5 177.5 42.105923924
77.5 180. 40.613532321
77.5 182.5 39.177869534
77.5 185. 37.799939344
77.5 187.5 36.476148571
77.5 190. 35.219404053
77.5 192.5 34.024675832
77.5 195. 32.876680607
77.5 197.5 31.792019476
77.5 200. 30.786849881
77.5 202.5 29.821752721
77.5 205. 28.893413511
77.5 207.5 27.998843753
77.5 210. 27.208756879
77.5 212.5 26.464314574
77.5 215. 25.74866324
77.5 217.5 25.059687579
77.5 220. 24.39546663
77.5 222.5 23.754250614
77.5 225. 23.134440965
77.5 227.5 22.573917576
77.5 230. 22.105708079
77.5 232.5 21.65509705
77.5 235. 21.220982081
77.5 237.5 20.80235204
77.5 240. 20.398277641
77.5 242.5 20.00790317
77.5 245. 19.630439198
77.5 247.5 19.265156145
77.5 250. 18.911378591
77.5 252.5 18.568480219
77.5 255. 18.235879325
77.5 257.5 17.913034806
77.5 260. 17.59944258
77.5 262.5 17.294632383
77.5 265. 16.998164884
77.5 267.5 16.709629104
77.5 270. 16.428640079
77.5 272.5 16.154836756
77.5 275. 15.99758394
77.5 277.5 15.886448107
77.5 280. 15.779149963
77.5 282.5 15.675502737
77.5 285. 15.575331292
77.5 287.5 15.478471242
77.5 290. 15.384768142
77.5 292.5 15.294076753
77.5 295. 15.206260371
77.5 297.5 15.121190212
80. 2.5 93.910813729
80. 5. 93.870521378
80. 7.5 93.830168832
80. 10. 93.789755226
80. 12.5 93.748655951
80. 15. 93.706509991
80. 17.5 93.664155416
80. 20. 93.6213317
80. 22.5 93.577588373
80. 25. 93.532261442
80. 27.5 93.484471356
80. 30. 93.433138258
80. 32.5 93.377009359
80. 35. 93.31469316
80. 37.5 93.244696161
80. 40. 93.165458988
80. 42.5 93.075390202
80. 45. 92.972897002
80. 47.5 92.856412559
80. 50. 92.724419925
80. 52.5 92.575472517
80. 55. 92.408211102
80. 57.5 92.213527791
80. 60. 91.99556788
80. 62.5 91.754990394
80. 65. 91.490949819
80. 67.5 91.202731983
80. 70. 90.885536026
80. 72.5 90.529105638
80. 75. 90.146674657
80. 77.5 89.738097986
80. 80. 89.290215576
80. 82.5 88.804323061
80. 85. 88.292657488
80. 87.5 87.73679023
80. 90. 87.143692597
80. 92.5 86.522338678
80. 95. 85.845017354
80. 97.5 85.145954129
80. 100. 84.386877299
80. 102.5 83.605562215
80. 105. 82.761824043
80. 107.5 81.893600831
80. 110. 80.964986763
80. 112.5 80.001250133
80. 115. 78.994032146
80. 117.5 77.930717327
80. 120. 76.832847729
80. 122.5 75.683666419
80. 125. 74.480498895
80. 127.5 73.238882735
80. 130. 71.955941213
80. 132.5 70.607800213
80. 135. 69.219929503
80. 137.5 67.793121727
80. 140. 66.327281498
80. 142.5 64.800983977
80. 145. 63.24067231
80. 147.5 61.650041452
80. 150. 60.033769799
80. 152.5 58.376507293
80. 155. 56.697131024
80. 157.5 55.010350763
80. 160. 53.324671906
80. 162.5 51.616639152
80. 165. 49.92702659
80. 167.5 48.264440758
80. 170. 46.605980141
80. 172.5 44.993566967
80. 175. 43.413849603
80. 177.5 41.883122654
80. 180. 40.400174678
80. 182.5 38.973611613
80. 185. 37.60474041
80. 187.5 36.289202136
80. 190. 35.044693309
80. 192.5 33.857774095
80. 195. 32.716922571
80. 197.5 31.647211835
80. 200. 30.648684475
80. 202.5 29.689692114
80. 205. 28.76697444
80. 207.5 27.877589925
80. 210. 27.104598372
80. 212.5 26.364860273
80. 215. 25.653568997
80. 217.5 24.968641491
80. 220. 24.308185209
80. 222.5 23.670475488
80. 225. 23.053936025
80. 227.5 22.511320306
80. 230. 22.045900084
80. 232.5 21.597899034
80. 235. 21.166229809
80. 237.5 20.749894772
80. 240. 20.34797676
80. 242.5 19.959630974
80. 245. 19.584077834
80. 247.5 19.220596671
80. 250. 18.868520135
80. 252.5 18.527229242
80. 255. 18.196148955
80. 257.5 17.874744248
80. 260. 17.562516591
80. 262.5 17.259000792
80. 265. 16.963762171
80. 267.5 16.676394014
80. 270. 16.396515275
80. 272.5 16.123768509
80. 275. 15.984693608
80. 277.5 15.874104836
80. 280. 15.767324831
80. 282.5 15.664168694
80. 285. 15.564463015
80. 287.5 15.468045005
80. 290. 15.374761692
80. 292.5 15.284469203
80. 295. 15.197032098
80. 297.5 15.112322767
82.5 2.5 93.910813729
82.5 5. 93.870521378
82.5 7.5 93.830168832
82.5 10. 93.789755226
82.5 12.5 93.748655942
82.5 15. 93.706509806
82.5 17.5 93.664153783
82.5 20. 93.621323308
82.5 22.5 93.577558244
82.5 25. 93.532177354
82.5 27.5 93.484276039
82.5 30. 93.432743111
82.5 32.5 93.376290756
82.5 35. 93.313491675
82.5 37.5 93.242818436
82.5 40. 93.16268169
82.5 42.5 93.071465422
82.5 45. 92.967558467
82.5 47.5 92.84938215
82.5 50. 92.715414089
82.5 52.5 92.564208255
82.5 55. 92.394411337
82.5 57.5 92.19609654
82.5 60. 91.97495551
82.5 62.5 91.730962728
82.5 65. 91.463294417
82.5 67.5 91.171259044
82.5 70. 90.848133448
82.5 72.5 90.487471547
82.5 75. 90.100701285
82.5 77.5 89.687697339
82.5 80. 89.232275913
82.5 82.5 88.741829578
82.5 85. 88.225583877
82.5 87.5 87.661127309
82.5 90. 87.063539362
82.5 92.5 86.432720199
82.5 95. 85.751156892
82.5 97.5 85.045285406
82.5 100. 84.278984628
82.5 102.5 83.489953262
82.5 105. 82.639864993
82.5 107.5 81.760724219
82.5 110. 80.829180822
82.5 112.5 79.854452835
82.5 115. 78.844808852
82.5 117.5 77.770601322
82.5 120. 76.661372981
82.5 122.5 75.51098936
82.5 125. 74.296848626
82.5 127.5 73.04398008
82.5 130. 71.752044325
82.5 132.5 70.402440045
82.5 135. 69.003928517
82.5 137.5 67.56651049
82.5 140. 66.091668717
82.5 142.5 64.567427724
82.5 145. 62.998001925
82.5 147.5 61.398729809
82.5 150. 59.774451715
82.5 152.5 58.123465378
82.5 155. 56.438075148
82.5 157.5 54.746343282
82.5 160. 53.056993654
82.5 162.5 51.357882662
82.5 165. 49.667215247
82.5 167.5 48.006097879
82.5 170. 46.356895076
82.5 172.5 44.748097621
82.5 175. 43.178274353
82.5 177.5 41.654104061
82.5 180. 40.180785926
82.5 182.5 38.763716256
82.5 185. 37.404085579
82.5 187.5 36.096968428
82.5 190. 34.865164479
82.5 192.5 33.686216823
82.5 195. 32.552660228
82.5 197.5 31.498431954
82.5 200. 30.506690406
82.5 202.5 29.553936948
82.5 205. 28.636966089
82.5 207.5 27.76284722
82.5 210. 26.997562962
82.5 212.5 26.262637456
82.5 215. 25.555808046
82.5 217.5 24.875024394
82.5 220. 24.218422796
82.5 222.5 23.584304097
82.5 225. 22.971114616
82.5 227.5 22.446980986
82.5 230. 21.984418747
82.5 232.5 21.539092608
82.5 235. 21.109930543
82.5 237.5 20.695948649
82.5 240. 20.296242108
82.5 242.5 19.909977238
82.5 245. 19.536384497
82.5 247.5 19.174752295
82.5 250. 18.824421514
82.5 252.5 18.484780647
82.5 255. 18.155261459
82.5 257.5 17.835335128
82.5 260. 17.524508789
82.5 262.5 17.222322432
82.5 265. 16.928346124
82.5 267.5 16.64217751
82.5 270. 16.36343955
82.5 272.5 16.091778484
82.5 275. 15.971436887
82.5 277.5 15.861409829
82.5 280. 15.7551619
82.5 282.5 15.652510115
82.5 285. 15.553282833
82.5 287.5 15.457318893
82.5 290. 15.364466835
82.5 292.5 15.27458418
82.5 295. 15.187536785
82.5 297.5 15.103198238
85. 2.5 93.910813729
85. 5. 93.870521378
85. 7.5 93.830168832
85. 10. 93.789755226
85. 12.5 93.748655932
85. 15. 93.706509586
85. 17.5 93.6641519
85. 20. 93.621313797
85. 22.5 93.577524568
85. 25. 93.532084395
85. 27.5 93.484062033
85. 30. 93.432313316
85. 32.5 93.375513905
85. 35. 93.312199462
85. 37.5 93.240807714
85. 40. 93.159718763
85. 42.5 93.06729175
85. 45. 92.961897157
85. 47.5 92.841944704
85. 50. 92.705906993
85. 52.5 92.552339119
85. 55. 92.379894353
85. 57.5 92.177788493
85. 60. 91.953334503
85. 62.5 91.705788433
85. 65. 91.434349051
85. 67.5 91.138348219
85. 70. 90.809068977
85. 72.5 90.444018753
85. 75. 90.052750133
85. 77.5 89.635158045
85. 80. 89.171941483
85. 82.5 88.676779028
85. 85. 88.155790342
85. 87.5 87.582473595
85. 90. 86.980234772
85. 92.5 86.339670225
85. 95. 85.65370857
85. 97.5 84.937390279
85. 100. 84.167068257
85. 102.5 83.367103613
85. 105. 82.513451614
85. 107.5 81.623107869
85. 110. 80.688499415
85. 112.5 79.702497957
85. 115. 78.684994156
85. 117.5 77.604927259
85. 120. 76.484064489
85. 122.5 75.326841832
85. 125. 74.107001411
85. 127.5 72.842622007
85. 130. 71.538966599
85. 132.5 70.190322502
85. 135. 68.780945177
85. 137.5 67.332706336
85. 140. 65.847197858
85. 142.5 64.326505404
85. 145. 62.747818012
85. 147.5 61.139785232
85. 150. 59.507413964
85. 152.5 57.856741717
85. 155. 56.171367085
85. 157.5 54.474699081
85. 160. 52.781740978
85. 162.5 51.091706219
85. 165. 49.400115652
85. 167.5 47.739887429
85. 170. 46.100886631
85. 172.5 44.495964365
85. 175. 42.936214574
85. 177.5 41.418932928
85. 180. 39.955422065
85. 182.5 38.548249093
85. 185. 37.198032196
85. 187.5 35.900773613
85. 190. 34.680875308
85. 192.5 33.510054987
85. 195. 32.383938487
85. 197.5 31.345730586
85. 200. 30.36091304
85. 202.5 29.414527771
85. 205. 28.503424677
85. 207.5 27.647658527
85. 210. 26.887686575
85. 212.5 26.157678708
85. 215. 25.455409967
85. 217.5 24.778863159
85. 220. 24.126203816
85. 222.5 23.495758653
85. 225. 22.885996942
85. 227.5 22.380920743
85. 230. 21.921283541
85. 232.5 21.47869574
85. 235. 21.052100882
85. 237.5 20.640529027
85. 240. 20.243087906
85. 242.5 19.858955149
85. 245. 19.487371427
85. 247.5 19.127634392
85. 250. 18.779093309
85. 252.5 18.441144285
85. 255. 18.113226019
85. 257.5 17.794816011
85. 260. 17.485427171
85. 262.5 17.184604773
85. 265. 16.891923731
85. 267.5 16.606986133
85. 270. 16.329419028
85. 272.5 16.071210469
85. 275. 15.957817595
85. 277.5 15.848366667
85. 280. 15.742664531
85. 282.5 15.640530159
85. 285. 15.541793712
85. 287.5 15.446295698
85. 290. 15.353886197
85. 292.5 15.264424159
85. 295. 15.177776762
85. 297.5 15.093818824
87.5 2.5 93.910813729
87.5 5. 93.870521378
87.5 7.5 93.830168832
87.5 10. 93.789755226
87.5 12.5 93.748655918
87.5 15. 93.706509327
87.5 17.5 93.664149727
87.5 20. 93.62130302
87.5 22.5 93.577486931
87.5 25. 93.531981636
87.5 27.5 93.483827568
87.5 30. 93.431845885
87.5 32.5 93.374674197
87.5 35. 93.310809904
87.5 37.5 93.23865501
87.5 40. 93.156558543
87.5 42.5 93.062854593
87.5 45. 92.955895359
87.5 47.5 92.83407925
87.5 50. 92.695874336
87.5 52.5 92.539837443
87.5 55. 92.364049645
87.5 57.5 92.15856797
87.5 60. 91.93066592
87.5 62.5 91.679425418
87.5 65. 91.404068589
87.5 67.5 91.103951452
87.5 70. 90.76829064
87.5 72.5 90.398692669
87.5 75. 90.002764079
87.5 77.5 89.580420526
87.5 80. 89.109150177
87.5 82.5 88.609106987
87.5 85. 88.08321019
87.5 87.5 87.500761051
87.5 90. 86.893708467
87.5 92.5 86.243118196
87.5 95. 85.552599287
87.5 97.5 84.82555008
87.5 100. 84.051053053
87.5 102.5 83.239870337
87.5 105. 82.382507275
87.5 107.5 81.480677342
87.5 110. 80.542864903
87.5 112.5 79.545310546
87.5 115. 78.51564552
87.5 117.5 77.433620276
87.5 120. 76.300851645
87.5 122.5 75.131303221
87.5 125. 73.910888237
87.5 127.5 72.634745481
87.5 130. 71.319125844
87.5 132.5 69.964157703
87.5 135. 68.55092814
87.5 137.5 67.091667203
87.5 140. 65.595310187
87.5 142.5 64.06430875
87.5 145. 62.49009655
87.5 147.5 60.873196148
87.5 150. 59.232658559
87.5 152.5 57.574715416
87.5 155. 55.897017045
87.5 157.5 54.195442571
87.5 160. 52.498953047
87.5 162.5 50.816806331
87.5 165. 49.125772936
87.5 167.5 47.466634468
87.5 170. 45.838004633
87.5 172.5 44.237229616
87.5 175. 42.68772358
87.5 177.5 41.177673863
87.5 180. 39.724138886
87.5 182.5 38.327275836
87.5 185. 36.986637649
87.5 187.5 35.702726494
87.5 190. 34.491883824
87.5 192.5 33.329339795
87.5 195. 32.210802444
87.5 197.5 31.189158937
87.5 200. 30.211398154
87.5 202.5 29.271505495
87.5 205. 28.366386749
87.5 207.5 27.529557268
87.5 210. 26.775005616
87.5 212.5 26.050017059
87.5 215. 25.352404754
87.5 217.5 24.68018504
87.5 220. 24.03155305
87.5 222.5 23.404861693
87.5 225. 22.798603499
87.5 227.5 22.313161091
87.5 230. 21.856514295
87.5 232.5 21.416726734
87.5 235. 20.992757746
87.5 237.5 20.583651562
87.5 240. 20.188528662
87.5 242.5 19.806578163
87.5 245. 19.437051117
87.5 247.5 19.079254574
87.5 250. 18.732546322
87.5 252.5 18.396330218
87.5 255. 18.070052014
87.5 257.5 17.753195648
87.5 260. 17.445279908
87.5 262.5 17.145855454
87.5 265. 16.854502134
87.5 267.5 16.570826569
87.5 270. 16.294459972
87.5 272.5 16.056609029
87.5 275. 15.943839638
87.5 277.5 15.834979013
87.5 280. 15.729836164
87.5 282.5 15.628232056
87.5 285. 15.529998691
87.5 287.5 15.434978278
87.5 290. 15.343022469
87.5 292.5 15.253991673
87.5 295. 15.167754418
87.5 297.5 15.084186777
90. 2.5 93.910813729
90. 5. 93.870521378
90. 7.5 93.830168832
90. 10. 93.789755225
90. 12.5 93.748655902
90. 15. 93.706509021
90. 17.5 93.66414722
90. 20. 93.621290807
90. 22.5 93.577444866
90. 25. 93.531868048
90. 27.5 93.483570703
90. 30. 93.431337564
90. 32.5 93.37376665
90. 35. 93.309315881
90. 37.5 93.236350702
90. 40. 93.153188586
90. 42.5 93.058138428
90. 45. 92.949534276
90. 47.5 92.825763593
90. 50. 92.685290443
90. 52.5 92.526674049
90. 55. 92.347190823
90. 57.5 92.13839745
90. 60. 91.906908858
90. 62.5 91.651829507
90. 65. 91.3724057
90. 67.5 91.068018375
90. 70. 90.725744004
90. 72.5 90.351436135
90. 75. 89.95068332
90. 77.5 89.522867972
90. 80. 89.043836947
90. 82.5 88.538745976
90. 85. 88.00370332
90. 87.5 87.41591832
90. 90. 86.803886656
90. 92.5 86.142989934
90. 95. 85.447752236
90. 97.5 84.709688587
90. 100. 83.9308599
90. 102.5 83.108175676
90. 105. 82.246951117
90. 107.5 81.333353738
90. 110. 80.391541216
90. 112.5 79.382811037
90. 115. 78.340708475
90. 117.5 77.256600873
90. 120. 76.111659058
90. 122.5 74.929521366
90. 125. 73.708435493
90. 127.5 72.420282855
90. 130. 71.092461641
90. 132.5 69.725184351
90. 135. 68.313821966
90. 137.5 66.843347088
90. 140. 65.335970532
90. 142.5 63.794280004
90. 145. 62.221729857
90. 147.5 60.598948122
90. 150. 58.950184931
90. 152.5 57.284951191
90. 155. 55.610635142
90. 157.5 53.908596361
90. 160. 52.208667501
90. 162.5 50.524759188
90. 165. 48.844231064
90. 167.5 47.1863971
90. 170. 45.568298028
90. 172.5 43.971955179
90. 175. 42.43131736
90. 177.5 40.93039114
90. 180. 39.486991822
90. 182.5 38.100862135
90. 185. 36.769959234
90. 187.5 35.499883569
90. 190. 34.298248226
90. 192.5 33.144122587
90. 195. 32.040014025
90. 197.5 31.028768581
90. 200. 30.058191856
90. 202.5 29.124911332
90. 205. 28.225889109
90. 207.5 27.408584078
90. 210. 26.659556928
90. 212.5 25.939685945
90. 215. 25.246822776
90. 217.5 24.579017643
90. 220. 23.934495597
90. 222.5 23.311636047
90. 225. 22.715099921
90. 227.5 22.243723904
90. 230. 21.790131183
90. 232.5 21.353204219
90. 235. 20.931918357
90. 237.5 20.525332198
90. 240. 20.132579149
90. 242.5 19.752859987
90. 245. 19.3854363
90. 247.5 19.029624678
90. 250. 18.684791572
90. 252.5 18.350348709
90. 255. 18.025749014
90. 257.5 17.710482967
90. 260. 17.404075341
90. 262.5 17.106082271
90. 265. 16.816088628
90. 267.5 16.533705645
90. 270. 16.25856878
90. 272.5 16.041638289
90. 275. 15.929507012
90. 277.5 15.821250616
90. 280. 15.716680317
90. 282.5 15.615619111
90. 285. 15.517900877
90. 287.5 15.423369555
90. 290. 15.331878405
90. 292.5 15.243289317
90. 295. 15.1574722
90. 297.5 15.074304404
92.5 2.5 93.910813729
92.5 5. 93.870521378
92.5 7.5 93.830168832
92.5 10. 93.789755225
92.5 12.5 93.748655882
92.5 15. 93.70650866
92.5 17.5 93.664144329
92.5 20. 93.621276968
92.5 22.5 93.577397854
92.5 25. 93.531742493
92.5 27.5 93.483289312
92.5 30. 93.430784816
92.5 32.5 93.372785878
92.5 35. 93.307709739
92.5 37.5 93.233884483
92.5 40. 93.149595612
92.5 42.5 93.053126743
92.5 45. 92.942793975
92.5 47.5 92.81697424
92.5 50. 92.674128197
92.5 52.5 92.512818174
92.5 55. 92.329477858
92.5 57.5 92.117237496
92.5 60. 91.882020367
92.5 62.5 91.622954354
92.5 65. 91.339310765
92.5 67.5 91.030496211
92.5 70. 90.681372071
92.5 72.5 90.302189312
92.5 75. 89.896445259
92.5 77.5 89.460140096
92.5 80. 88.97593369
92.5 82.5 88.465625346
92.5 85. 87.920798078
92.5 87.5 87.32787058
92.5 90. 86.710691984
92.5 92.5 86.039207489
92.5 95. 85.339086746
92.5 97.5 84.58972548
92.5 100. 83.806405532
92.5 102.5 82.971937468
92.5 105. 82.106697879
92.5 107.5 81.181053507
92.5 110. 80.226437255
92.5 112.5 79.214915071
92.5 115. 78.160102042
92.5 117.5 77.07101362
92.5 120. 75.916406384
92.5 122.5 74.721421071
92.5 125. 73.488208033
92.5 127.5 72.199161716
92.5 130. 70.858908832
92.5 132.5 69.479105615
92.5 135. 68.060517786
92.5 137.5 66.587695917
92.5 140. 65.069139849
92.5 142.5 63.516626751
92.5 145. 61.933773313
92.5 147.5 60.31702373
92.5 150. 58.659989789
92.5 152.5 56.987460929
92.5 155. 55.307053178
92.5 157.5 53.614181108
92.5 160. 51.910920283
92.5 162.5 50.225410382
92.5 165. 48.555532656
92.5 167.5 46.899232341
92.5 170. 45.287088319
92.5 172.5 43.700202073
92.5 175. 42.166764487
92.5 177.5 40.677148537
92.5 180. 39.244258466
92.5 182.5 37.869073429
92.5 185. 36.54805402
92.5 187.5 35.292310787
92.5 190. 34.10002677
92.5 192.5 32.954454738
92.5 195. 31.867906444
92.5 197.5 30.864611375
92.5 200. 29.901340516
92.5 202.5 28.974786725
92.5 205. 28.081968758
92.5 207.5 27.284780001
92.5 210. 26.541377739
92.5 212.5 25.826719165
92.5 215. 25.138694742
92.5 217.5 24.475388884
92.5 220. 23.835056847
92.5 222.5 23.21610481
92.5 225. 22.640676669
92.5 227.5 22.172631397
92.5 230. 21.722154701
92.5 232.5 21.288147128
92.5 235. 20.869600228
92.5 237.5 20.465587151
92.5 240. 20.075254402
92.5 242.5 19.697814574
92.5 245. 19.332539937
92.5 247.5 18.97875676
92.5 250. 18.63584028
92.5 252.5 18.303210214
92.5 255. 17.980326769
92.5 257.5 17.666687073
92.5 260. 17.361821974
92.5 262.5 17.065293175
92.5 265. 16.776690651
92.5 267.5 16.495630328
92.5 270. 16.221751979
92.5 272.5 16.026302599
92.5 275. 15.914823792
92.5 277.5 15.807185301
92.5 280. 15.703200583
92.5 282.5 15.602694701
92.5 285. 15.505503445
92.5 287.5 15.411472519
92.5 290. 15.320456816
92.5 292.5 15.232319741
92.5 295. 15.146932606
92.5 297.5 15.064174063
95. 2.5 93.910813729
95. 5. 93.870521378
95. 7.5 93.830168832
95. 10. 93.789755225
95. 12.5 93.748655858
95. 15. 93.706508233
95. 17.5 93.664140994
95. 20. 93.621261286
95. 22.5 93.577345315
95. 25. 93.531603715
95. 27.5 93.482981067
95. 30. 93.430183796
95. 32.5 93.37172606
95. 35. 93.305983245
95. 37.5 93.23124532
95. 40. 93.145765458
95. 42.5 93.047801983
95. 45. 92.935653312
95. 47.5 92.80768634
95. 50. 92.662358966
95. 52.5 92.49823739
95. 55. 92.310873058
95. 57.5 92.095046663
95. 60. 91.855955359
95. 62.5 91.592751351
95. 65. 91.304731774
95. 67.5 90.991329676
95. 70. 90.635115179
95. 72.5 90.250889572
95. 75. 89.839984392
95. 77.5 89.394922369
95. 80. 88.905369113
95. 82.5 88.389671137
95. 85. 87.834779946
95. 87.5 87.2365394
95. 90. 86.614043376
95. 92.5 85.931688967
95. 95. 85.22651812
95. 97.5 84.465576157
95. 100. 83.677602357
95. 102.5 82.831068954
95. 105. 81.959630924
95. 107.5 81.023688256
95. 110. 80.055991903
95. 112.5 79.041533303
95. 115. 77.973740027
95. 117.5 76.871103988
95. 120. 75.71500814
95. 122.5 74.506921884
95. 125. 73.260265258
95. 127.5 71.971304724
95. 130. 70.618397365
95. 132.5 69.225860177
95. 135. 67.794565187
95. 137.5 66.324659414
95. 140. 64.794775098
95. 142.5 63.23131866
95. 145. 61.638073654
95. 147.5 60.019802971
95. 150. 58.362066988
95. 152.5 56.682253929
95. 155. 54.995811424
95. 157.5 53.311261526
95. 160. 51.605745469
95. 162.5 49.918809868
95. 165. 48.259718823
95. 167.5 46.605195932
95. 170. 44.99714514
95. 172.5 43.422030357
95. 175. 41.896164327
95. 177.5 40.418009169
95. 180. 38.996160591
95. 182.5 37.631974805
95. 185. 36.320978719
95. 187.5 35.080074048
95. 190. 33.897277654
95. 192.5 32.760387545
95. 195. 31.691960847
95. 197.5 30.696739377
95. 200. 29.740890684
95. 202.5 28.821173274
95. 205. 27.934662833
95. 207.5 27.158186441
95. 210. 26.420505618
95. 212.5 25.711150838
95. 215. 25.028051661
95. 217.5 24.369326958
95. 220. 23.733262448
95. 222.5 23.118291315
95. 225. 22.564557235
95. 227.5 22.099906108
95. 230. 21.652605649
95. 232.5 21.221574684
95. 235. 20.805821143
95. 237.5 20.404432895
95. 240. 20.016569699
95. 242.5 19.641456107
95. 245. 19.27837521
95. 247.5 18.926663083
95. 250. 18.585703864
95. 252.5 18.254925376
95. 255. 17.933795209
95. 257.5 17.621817234
95. 260. 17.318528468
95. 262.5 17.023496264
95. 265. 16.736315784
95. 267.5 16.456607717
95. 270. 16.184016223
95. 272.5 16.010606393
95. 275. 15.899794138
95. 277.5 15.792786971
95. 280. 15.689400626
95. 282.5 15.589462271
95. 285. 15.492809635
95. 287.5 15.399290219
95. 290. 15.308760576
95. 292.5 15.221085653
95. 295. 15.136138189
95. 297.5 15.053798164
97.5 2.5 93.910813729
97.5 5. 93.870521378
97.5 7.5 93.830168832
97.5 10. 93.789755224
97.5 12.5 93.748655828
97.5 15. 93.706507728
97.5 17.5 93.664137146
97.5 20. 93.621243515
97.5 22.5 93.577286597
97.5 25. 93.531450324
97.5 27.5 93.482643416
97.5 30. 93.429530321
97.5 32.5 93.370580903
97.5 35. 93.304127548
97.5 37.5 93.228421402
97.5 40. 93.141683016
97.5 42.5 93.042145481
97.5 45. 92.928089871
97.5 47.5 92.7978736
97.5 50. 92.649952522
97.5 52.5 92.482897522
97.5 55. 92.29133677
97.5 57.5 92.071781406
97.5 60. 91.828666514
97.5 62.5 91.561169522
97.5 65. 91.268614228
97.5 67.5 90.949621486
97.5 70. 90.58691088
97.5 72.5 90.197471384
97.5 75. 89.781232188
97.5 77.5 89.32714302
97.5 80. 88.832068602
97.5 82.5 88.310805943
97.5 85. 87.745569582
97.5 87.5 87.141842578
97.5 90. 86.508951061
97.5 92.5 85.82034836
97.5 95. 85.109957462
97.5 97.5 84.337151548
97.5 100. 83.54358141
97.5 102.5 82.685478584
97.5 105. 81.800791119
97.5 107.5 80.86116455
97.5 110. 79.880114037
97.5 112.5 78.862571214
97.5 115. 77.78153083
97.5 117.5 76.665085624
97.5 120. 75.507373533
97.5 122.5 74.285937926
97.5 125. 73.025598654
97.5 127.5 71.726088677
97.5 130. 70.370852151
97.5 132.5 68.965381765
97.5 135. 67.521200152
97.5 137.5 66.039899959
97.5 140. 64.512829119
97.5 142.5 62.938321513
97.5 145. 61.334611071
97.5 147.5 59.706656733
97.5 150. 58.056407393
97.5 152.5 56.36933675
97.5 155. 54.67693301
97.5 157.5 52.987980016
97.5 160. 51.293175099
97.5 162.5 49.605005795
97.5 165. 47.94740968
97.5 167.5 46.304342168
97.5 170. 44.70070171
97.5 172.5 43.137498954
97.5 175. 41.619589012
97.5 177.5 40.15303533
97.5 180. 38.742678371
97.5 182.5 37.389630851
97.5 185. 36.088789542
97.5 187.5 34.863239074
97.5 190. 33.690058905
97.5 192.5 32.561972125
97.5 195. 31.512235558
97.5 197.5 30.525204761
97.5 200. 29.576889017
97.5 202.5 28.66411267
97.5 205. 27.790856544
97.5 207.5 27.028845107
97.5 210. 26.296978425
97.5 212.5 25.593015358
97.5 215. 24.914924799
97.5 217.5 24.260860303
97.5 220. 23.62913827
97.5 222.5 23.018219102
97.5 225. 22.486766385
97.5 227.5 22.025570873
97.5 230. 21.581505113
97.5 232.5 21.153506379
97.5 235. 20.740599145
97.5 237.5 20.341886151
97.5 240. 19.95654055
97.5 242.5 19.583798991
97.5 245. 19.22295551
97.5 247.5 18.873356105
97.5 250. 18.534393931
97.5 252.5 18.205505014
97.5 255. 17.886164428
97.5 257.5 17.575882878
97.5 260. 17.274203635
97.5 262.5 16.980699782
97.5 265. 16.694971742
97.5 267.5 16.41664504
97.5 270. 16.145368287
97.5 272.5 15.994554187
97.5 275. 15.884422287
97.5 277.5 15.778059603
97.5 280. 15.675284185
97.5 282.5 15.575925333
97.5 285. 15.479822752
97.5 287.5 15.386825765
97.5 290. 15.296792615
97.5 292.5 15.209589815
97.5 295. 15.125091554
97.5 297.5 15.043179164
100. 2.5 93.910813729
100. 5. 93.870521378
100. 7.5 93.830168832
100. 10. 93.789755224
100. 12.5 93.748655792
100. 15. 93.706507132
100. 17.5 93.664132708
100. 20. 93.621223377
100. 22.5 93.577220976
100. 25. 93.531280784
100. 27.5 93.482273563
100. 30. 93.428819841
100. 32.5 93.369343609
100. 35. 93.302133131
100. 37.5 93.225400084
100. 40. 93.137332174
100. 42.5 93.036137392
100. 45. 92.920079886
100. 47.5 92.787508214
100. 50. 92.636876957
100. 52.5 92.466762557
100. 55. 92.270827285
100. 57.5 92.047395983
100. 60. 91.800104174
100. 62.5 91.528155424
100. 65. 91.230901027
100. 67.5 90.90464588
100. 70. 90.536693827
100. 72.5 90.141866184
100. 75. 89.720116957
100. 77.5 89.256726948
100. 80. 88.755954071
100. 82.5 88.228948764
100. 85. 87.653083834
100. 87.5 87.043693976
100. 90. 86.399085304
100. 92.5 85.70509536
100. 95. 84.983287145
100. 97.5 84.204357915
100. 100. 83.397601727
100. 102.5 82.535069808
100. 105. 81.636855269
100. 107.5 80.693383708
100. 110. 79.698706982
100. 112.5 78.671898589
100. 115. 77.583377245
100. 117.5 76.452865199
100. 120. 75.285568608
100. 122.5 74.058377711
100. 125. 72.784122909
100. 127.5 71.470455493
100. 130. 70.116192922
100. 132.5 68.69759902
100. 135. 67.240361863
100. 137.5 65.746207094
100. 140. 64.217600649
100. 142.5 62.637597088
100. 145. 61.023361998
100. 147.5 59.38570478
100. 150. 57.730814264
100. 152.5 56.048713072
100. 155. 54.350438423
100. 157.5 52.657224284
100. 160. 50.973239011
100. 162.5 49.284044327
100. 165. 47.627605736
100. 167.5 45.996723702
100. 170. 44.397825636
100. 172.5 42.846665471
100. 175. 41.337109636
100. 177.5 39.882288324
100. 180. 38.483885045
100. 182.5 37.142105506
100. 185. 35.853908955
100. 187.5 34.641871284
100. 190. 33.478428264
100. 192.5 32.35925931
100. 195. 31.328788931
100. 197.5 30.350059731
100. 200. 29.409382199
100. 202.5 28.50364662
100. 205. 27.652434645
100. 207.5 26.896797959
100. 210. 26.170834264
100. 212.5 25.472347355
100. 215. 24.799345644
100. 217.5 24.150017563
100. 220. 23.522710377
100. 222.5 22.915911883
100. 225. 22.407329172
100. 227.5 21.949648808
100. 230. 21.508874445
100. 232.5 21.083961962
100. 235. 20.673952521
100. 237.5 20.277963869
100. 240. 19.895182686
100. 242.5 19.52485784
100. 245. 19.166294427
100. 247.5 18.818848478
100. 250. 18.481922266
100. 252.5 18.154960118
100. 255. 17.837444684
100. 257.5 17.528893587
100. 260. 17.228856432
100. 262.5 16.936912109
100. 265. 16.652666372
100. 267.5 16.375749648
100. 270. 16.105815063
100. 272.5 15.978150579
100. 275. 15.868712553
100. 277.5 15.763007248
100. 280. 15.660855063
100. 282.5 15.562087467
100. 285. 15.466546162
100. 287.5 15.374082328
100. 290. 15.28455592
100. 292.5 15.197835041
100. 295. 15.113795358
100. 297.5 15.032319572
102.5 2.5 93.910813729
102.5 5. 93.870521378
102.5 7.5 93.830168832
102.5 10. 93.789755223
102.5 12.5 93.748655747
102.5 15. 93.706506428
102.5 17.5 93.664127587
102.5 20. 93.621200558
102.5 22.5 93.577147641
102.5 25. 93.531093398
102.5 27.5 93.481868448
102.5 30. 93.428047411
102.5 32.5 93.368006828
102.5 35. 93.299989761
102.5 37.5 93.222167831
102.5 40. 93.132695749
102.5 42.5 93.029756621
102.5 45. 92.911598161
102.5 47.5 92.776560771
102.5 50. 92.623098596
102.5 52.5 92.449794556
102.5 55. 92.249300743
102.5 57.5 92.02184235
102.5 60. 91.770216236
102.5 62.5 91.49365303
102.5 65. 91.191532354
102.5 67.5 90.857764623
102.5 70. 90.484395643
102.5 72.5 90.084002245
102.5 75. 89.656563716
102.5 77.5 89.183595565
102.5 80. 88.676943815
102.5 82.5 88.144014845
102.5 85. 87.557235564
102.5 87.5 86.942003347
102.5 90. 86.285389601
102.5 92.5 85.585835167
102.5 95. 84.851159004
102.5 97.5 84.067096646
102.5 100. 83.246872751
102.5 102.5 82.379740868
102.5 105. 81.467722684
102.5 107.5 80.520241596
102.5 110. 79.511668297
102.5 112.5 78.470242607
102.5 115. 77.379176265
102.5 117.5 76.234343355
102.5 120. 75.052232854
102.5 122.5 73.824143987
102.5 125. 72.535746874
102.5 127.5 71.207709921
102.5 130. 69.84028223
102.5 132.5 68.422435369
102.5 135. 66.951984432
102.5 137.5 65.444844052
102.5 140. 63.903639785
102.5 142.5 62.329103043
102.5 145. 60.704298996
102.5 147.5 59.056935967
102.5 150. 57.393434404
102.5 152.5 55.720383555
102.5 155. 54.016345349
102.5 157.5 52.31902969
102.5 160. 50.63781538
102.5 162.5 48.955969461
102.5 165. 47.300970241
102.5 167.5 45.682391371
102.5 170. 44.088582947
102.5 172.5 42.549586019
102.5 175. 41.048796072
102.5 177.5 39.605828297
102.5 180. 38.219853005
102.5 182.5 36.889461915
102.5 185. 35.617301107
102.5 187.5 34.416035675
102.5 190. 33.262443069
102.5 192.5 32.152765607
102.5 195. 31.141679253
102.5 197.5 30.17135644
102.5 200. 29.238416865
102.5 202.5 28.339816779
102.5 205. 27.511259947
102.5 207.5 26.762087157
102.5 210. 26.042111436
102.5 212.5 25.349181646
102.5 215. 24.681345866
102.5 217.5 24.036827553
102.5 220. 23.41400499
102.5 222.5 22.811393521
102.5 225. 22.32627092
102.5 227.5 21.872163284
102.5 230. 21.434735244
102.5 232.5 21.012961417
102.5 235. 20.605899783
102.5 237.5 20.212683217
102.5 240. 19.832512044
102.5 242.5 19.464647464
102.5 245. 19.108405737
102.5 247.5 18.763153028
102.5 250. 18.428300822
102.5 252.5 18.103301841
102.5 255. 17.787646388
102.5 257.5 17.480859088
102.5 260. 17.182495955
102.5 262.5 16.892141757
102.5 265. 16.609407645
102.5 267.5 16.333929012
102.5 270. 16.074015808
102.5 272.5 15.961400245
102.5 275. 15.852669322
102.5 277.5 15.747634026
102.5 280. 15.646117134
102.5 282.5 15.547952312
102.5 285. 15.452983294
102.5 287.5 15.361063134
102.5 290. 15.272053531
102.5 292.5 15.1858242
102.5 295. 15.102252305
102.5 297.5 15.021221939
105. 2.5 93.910813729
105. 5. 93.870521378
105. 7.5 93.830168832
105. 10. 93.789755222
105. 12.5 93.748655693
105. 15. 93.706505596
105. 17.5 93.664121681
105. 20. 93.621174701
105. 22.5 93.577065684
105. 25. 93.530886289
105. 27.5 93.481424715
105. 30. 93.427207651
105. 32.5 93.366562618
105. 35. 93.297686438
105. 37.5 93.218710155
105. 40. 93.12775542
105. 42.5 93.022980747
105. 45. 92.902617991
105. 47.5 92.76500017
105. 50. 92.6085819
105. 52.5 92.431953547
105. 55. 92.22671102
105. 57.5 91.995070049
105. 60. 91.738948042
105. 62.5 91.457603615
105. 65. 91.150445554
105. 67.5 90.808909759
105. 70. 90.429944785
105. 72.5 90.023804537
105. 75. 89.590494041
105. 77.5 89.107666642
105. 80. 88.59495234
105. 82.5 88.054674298
105. 85. 87.457933466
105. 87.5 86.836676146
105. 90. 86.167767862
105. 92.5 85.462468286
105. 95. 84.714637708
105. 97.5 83.925264048
105. 100. 83.091290862
105. 102.5 82.219384581
105. 105. 81.293286884
105. 107.5 80.337944845
105. 110. 79.318889558
105. 112.5 78.262585333
105. 115. 77.168818884
105. 117.5 76.009414517
105. 120. 74.812250146
105. 122.5 73.576735688
105. 125. 72.280373407
105. 127.5 70.937762463
105. 130. 69.55565232
105. 132.5 68.134866544
105. 135. 66.655996789
105. 137.5 65.135752379
105. 140. 63.581865371
105. 142.5 61.998009944
105. 145. 60.377390636
105. 147.5 58.720335401
105. 150. 57.04828339
105. 152.5 55.368848689
105. 155. 53.674668516
105. 157.5 51.97342884
105. 160. 50.290303691
105. 162.5 48.620822846
105. 165. 46.967561691
105. 167.5 45.35839739
105. 170. 43.773037901
105. 172.5 42.242413041
105. 175. 40.754716799
105. 177.5 39.323815617
105. 180. 37.950653643
105. 182.5 36.631762276
105. 185. 35.376179691
105. 187.5 34.185796689
105. 190. 33.042160139
105. 192.5 31.952797007
105. 195. 30.950964652
105. 197.5 29.989146904
105. 200. 29.064039524
105. 202.5 28.172664679
105. 205. 27.367379039
105. 207.5 26.624755008
105. 210. 25.910848389
105. 212.5 25.223553194
105. 215. 24.560957274
105. 217.5 23.921319221
105. 220. 23.303048456
105. 222.5 22.711644548
105. 225. 22.243617196
105. 227.5 21.793137911
105. 230. 21.35910934
105. 232.5 20.940524951
105. 235. 20.536459654
105. 237.5 20.146061566
105. 240. 19.768544757
105. 242.5 19.403182859
105. 245. 19.049303395
105. 247.5 18.706282753
105. 250. 18.373541719
105. 252.5 18.050541486
105. 255. 17.736780096
105. 257.5 17.431789248
105. 260. 17.135131433
105. 262.5 16.846397364
105. 265. 16.565203652
105. 267.5 16.291190715
105. 270. 16.056163169
105. 272.5 15.944307935
105. 275. 15.836297053
105. 277.5 15.731944124
105. 280. 15.631074334
105. 282.5 15.533523573
105. 285. 15.439137631
105. 287.5 15.347771468
105. 290. 15.259288543
105. 292.5 15.173560209
105. 295. 15.090465149
105. 297.5 15.009888868
107.5 2.5 93.910813729
107.5 5. 93.870521378
107.5 7.5 93.830168832
107.5 10. 93.789755221
107.5 12.5 93.748655627
107.5 15. 93.706504613
107.5 17.5 93.664114868
107.5 20. 93.6211454
107.5 22.5 93.576974094
107.5 25. 93.530657383
107.5 27.5 93.480938691
107.5 30. 93.426294715
107.5 32.5 93.365002398
107.5 35. 93.295211336
107.5 37.5 93.215011551
107.5 40. 93.122491648
107.5 42.5 93.015785936
107.5 45. 92.893111069
107.5 47.5 92.752793528
107.5 50. 92.593289365
107.5 52.5 92.413197427
107.5 55. 92.203009619
107.5 57.5 91.967026095
107.5 60. 91.706242249
107.5 62.5 91.419945624
107.5 65. 91.107575003
107.5 67.5 90.758010163
107.5 70. 90.373266399
107.5 72.5 89.961194573
107.5 75. 89.521184321
107.5 77.5 89.028854136
107.5 80. 88.509890191
107.5 82.5 87.958018309
107.5 85. 87.355081867
107.5 87.5 86.727613338
107.5 90. 86.046119187
107.5 92.5 85.334890317
107.5 95. 84.573617848
107.5 97.5 83.778751115
107.5 100. 82.930746742
107.5 102.5 82.053888112
107.5 105. 81.113435362
107.5 107.5 80.142855594
107.5 110. 79.120256138
107.5 112.5 78.048814337
107.5 115. 76.942198491
107.5 117.5 75.777966694
107.5 120. 74.565513082
107.5 122.5 73.314312624
107.5 125. 72.017899224
107.5 127.5 70.660517485
107.5 130. 69.263549316
107.5 132.5 67.827943109
107.5 135. 66.352322576
107.5 137.5 64.818868531
107.5 140. 63.25222849
107.5 142.5 61.65627084
107.5 145. 60.035837732
107.5 147.5 58.375884315
107.5 150. 56.695360443
107.5 152.5 55.008911359
107.5 155. 53.325063401
107.5 157.5 51.620451412
107.5 160. 49.935667403
107.5 162.5 48.278643593
107.5 165. 46.627436246
107.5 167.5 45.023002494
107.5 170. 43.451252794
107.5 172.5 41.929377867
107.5 175. 40.454938722
107.5 177.5 39.0367913
107.5 180. 37.676357186
107.5 182.5 36.369067693
107.5 185. 35.130616889
107.5 187.5 33.951218091
107.5 190. 32.817635657
107.5 192.5 31.749185132
107.5 195. 30.756703005
107.5 197.5 29.803482916
107.5 200. 28.886296479
107.5 202.5 28.002231653
107.5 205. 27.22083859
107.5 207.5 26.484843913
107.5 210. 25.777083672
107.5 212.5 25.095497068
107.5 215. 24.43821178
107.5 217.5 23.803521614
107.5 220. 23.189867214
107.5 222.5 22.623486802
107.5 225. 22.159393788
107.5 227.5 21.712596514
107.5 230. 21.282018768
107.5 232.5 20.866672971
107.5 235. 20.465651056
107.5 237.5 20.078116473
107.5 240. 19.703297137
107.5 242.5 19.340479196
107.5 245. 18.989001521
107.5 247.5 18.648250809
107.5 250. 18.317657222
107.5 252.5 17.996690505
107.5 255. 17.684856506
107.5 257.5 17.381694066
107.5 260. 17.08677222
107.5 262.5 16.799687687
107.5 265. 16.520062597
107.5 267.5 16.247542449
107.5 270. 16.037960142
107.5 272.5 15.92687847
107.5 275. 15.819600274
107.5 277.5 15.715941797
107.5 280. 15.615730662
107.5 282.5 15.518805011
107.5 285. 15.425012716
107.5 287.5 15.334210664
107.5 290. 15.246264101
107.5 292.5 15.161046036
107.5 295. 15.078436691
107.5 297.5 14.998323002
110. 2.5 93.910813729
110. 5. 93.870521378
110. 7.5 93.830168832
110. 10. 93.78975522
110. 12.5 93.748655546
110. 15. 93.706503452
110. 17.5 93.664107008
110. 20. 93.621112198
110. 22.5 93.576871737
110. 25. 93.530404388
110. 27.5 93.480406351
110. 30. 93.425302242
110. 32.5 93.363316893
110. 35. 93.292551741
110. 37.5 93.211055421
110. 40. 93.116883601
110. 42.5 93.008146858
110. 45. 92.88304739
110. 47.5 92.73990607
110. 50. 92.577181417
110. 52.5 92.393481845
110. 55. 92.178145547
110. 57.5 91.937654846
110. 60. 91.67203871
110. 62.5 91.380614546
110. 65. 91.062851968
110. 67.5 90.704991399
110. 70. 90.314282165
110. 72.5 89.896090254
110. 75. 89.445774467
110. 77.5 88.947068014
110. 80. 88.42166377
110. 82.5 87.857902269
110. 85. 87.248580524
110. 87.5 86.61471119
110. 90. 85.920337636
110. 92.5 85.202991732
110. 95. 84.427988501
110. 97.5 83.627443305
110. 100. 82.765125129
110. 102.5 81.876437484
110. 105. 80.928049343
110. 107.5 79.941965836
110. 110. 78.915646985
110. 112.5 77.828810437
110. 115. 76.70615029
110. 117.5 75.5398813
110. 120. 74.311907488
110. 122.5 73.044805714
110. 125. 71.738375634
110. 127.5 70.375873091
110. 130. 68.963880836
110. 132.5 67.51331516
110. 135. 66.025873721
110. 137.5 64.494123775
110. 140. 62.914675263
110. 142.5 61.306601736
110. 145. 59.674972059
110. 147.5 58.023559952
110. 150. 56.334661
110. 152.5 54.641347317
110. 155. 52.952444633
110. 157.5 51.260123982
110. 160. 49.573951717
110. 162.5 47.919228278
110. 165. 46.280647531
110. 167.5 44.681336106
110. 170. 43.123287769
110. 172.5 41.610615152
110. 175. 40.149526991
110. 177.5 38.744643673
110. 180. 37.397032539
110. 182.5 36.101438024
110. 185. 34.880684004
110. 187.5 33.712362845
110. 190. 32.588925052
110. 192.5 31.541994232
110. 195. 30.558951849
110. 197.5 29.614415963
110. 200. 28.705233752
110. 202.5 27.830946736
110. 205. 27.071685296
110. 207.5 26.342396314
110. 210. 25.640855887
110. 212.5 24.965048394
110. 215. 24.313141358
110. 217.5 23.68346384
110. 220. 23.074487761
110. 222.5 22.533731461
110. 225. 22.073626682
110. 227.5 21.630563112
110. 230. 21.203485759
110. 232.5 20.79142607
110. 235. 20.393493087
110. 237.5 20.008865674
110. 240. 19.636785665
110. 242.5 19.276551806
110. 245. 18.927514393
110. 247.5 18.589070502
110. 250. 18.260659746
110. 252.5 17.941760486
110. 255. 17.631886444
110. 257.5 17.330583666
110. 260. 17.037427791
110. 262.5 16.752021599
110. 265. 16.473992797
110. 267.5 16.202992013
110. 270. 16.019411939
110. 272.5 15.909116741
110. 275. 15.802583577
110. 277.5 15.699631359
110. 280. 15.600090177
110. 282.5 15.503800447
110. 285. 15.410612147
110. 287.5 15.320384114
110. 290. 15.232983401
110. 292.5 15.148284694
110. 295. 15.066169775
110. 297.5 14.986527029
112.5 2.5 93.910813729
112.5 5. 93.870521378
112.5 7.5 93.830168832
112.5 10. 93.789755218
112.5 12.5 93.748655448
112.5 15. 93.706502081
112.5 17.5 93.664097941
112.5 20. 93.621074574
112.5 22.5 93.576757349
112.5 25. 93.53012477
112.5 27.5 93.479823286
112.5 30. 93.424223319
112.5 32.5 93.361496079
112.5 35. 93.289693985
112.5 37.5 93.206824004
112.5 40. 93.110909066
112.5 42.5 93.000036592
112.5 45. 92.872395157
112.5 47.5 92.726301029
112.5 50. 92.560216302
112.5 52.5 92.372595283
112.5 55. 92.152065195
112.5 57.5 91.906897875
112.5 60. 91.636274327
112.5 62.5 91.339542764
112.5 65. 91.016204462
112.5 67.5 90.64977556
112.5 70. 90.252910139
112.5 72.5 89.828405699
112.5 75. 89.367490375
112.5 77.5 88.862214057
112.5 80. 88.33017514
112.5 82.5 87.754224951
112.5 85. 87.138324405
112.5 87.5 86.492048159
112.5 90. 85.790311995
112.5 92.5 85.065233395
112.5 95. 84.277632979
112.5 97.5 83.466092637
112.5 100. 82.594304562
112.5 102.5 81.689979828
112.5 105. 80.737003545
112.5 107.5 79.735150896
112.5 110. 78.700528465
112.5 112.5 77.602447483
112.5 115. 76.463500361
112.5 117.5 75.28730983
112.5 120. 74.051312249
112.5 122.5 72.768099723
112.5 125. 71.445289996
112.5 127.5 70.083129131
112.5 130. 68.656548206
112.5 132.5 67.19089565
112.5 135. 65.688616273
112.5 137.5 64.152314162
112.5 140. 62.56914676
112.5 142.5 60.948960556
112.5 145. 59.306185532
112.5 147.5 57.647146188
112.5 150. 55.966176579
112.5 152.5 54.266167447
112.5 155. 52.572436087
112.5 157.5 50.89246985
112.5 160. 49.205198715
112.5 162.5 47.551890821
112.5 165. 45.927246446
112.5 167.5 44.333466423
112.5 170. 42.789200623
112.5 172.5 41.286198436
112.5 175. 39.83854482
112.5 177.5 38.447450045
112.5 180. 37.112747123
112.5 182.5 35.831838338
112.5 185. 34.626451329
112.5 187.5 33.469292985
112.5 190. 32.35608288
112.5 192.5 31.331288069
112.5 195. 30.357768288
112.5 197.5 29.421997142
112.5 200. 28.520897001
112.5 202.5 27.671909792
112.5 205. 26.919965819
112.5 207.5 26.197454642
112.5 210. 25.502203642
112.5 212.5 24.832242313
112.5 215. 24.185778004
112.5 217.5 23.561175031
112.5 220. 22.956936619
112.5 222.5 22.442406847
112.5 225. 21.98634204
112.5 227.5 21.5470619
112.5 230. 21.123532711
112.5 232.5 20.714805011
112.5 235. 20.320005012
112.5 237.5 19.938327061
112.5 240. 19.569026977
112.5 242.5 19.211416173
112.5 245. 18.864856433
112.5 247.5 18.528755279
112.5 250. 18.202561836
112.5 252.5 17.885763146
112.5 255. 17.577880862
112.5 257.5 17.278468291
112.5 260. 16.987107733
112.5 262.5 16.703408082
112.5 265. 16.427002669
112.5 267.5 16.157547302
112.5 270. 16.000523843
112.5 272.5 15.891027706
112.5 275. 15.785251618
112.5 277.5 15.683017189
112.5 280. 15.584156996
112.5 282.5 15.488513755
112.5 285. 15.395939572
112.5 287.5 15.306295255
112.5 290. 15.219449686
112.5 292.5 15.135279246
112.5 295. 15.053667293
112.5 297.5 14.974503678
115. 2.5 93.910813729
115. 5. 93.870521378
115. 7.5 93.830168832
115. 10. 93.789755215
115. 12.5 93.748655327
115. 15. 93.70650046
115. 17.5 93.664087482
115. 20. 93.621031941
115. 22.5 93.576629515
115. 25. 93.529815728
115. 27.5 93.479184665
115. 30. 93.423050425
115. 32.5 93.359529127
115. 35. 93.286623375
115. 37.5 93.202298286
115. 40. 93.104544358
115. 42.5 92.991426525
115. 45. 92.861120666
115. 47.5 92.711939532
115. 50. 92.542349958
115. 52.5 92.349727057
115. 55. 92.124712193
115. 57.5 91.87469383
115. 60. 91.598882914
115. 62.5 91.296659412
115. 65. 90.967557088
115. 67.5 90.592281098
115. 70. 90.18906457
115. 72.5 89.758051061
115. 75. 89.286237419
115. 77.5 88.774193659
115. 80. 88.235321815
115. 82.5 87.646880261
115. 85. 87.024203459
115. 87.5 86.364152182
115. 90. 85.655925525
115. 92.5 84.916053777
115. 95. 84.122428568
115. 97.5 83.295382991
115. 100. 82.418157121
115. 102.5 81.497921375
115. 105. 80.540165928
115. 107.5 79.522278921
115. 110. 78.470799534
115. 112.5 77.369592135
115. 115. 76.214117894
115. 117.5 75.020842942
115. 120. 73.783599145
115. 122.5 72.484072225
115. 125. 71.14470114
115. 127.5 69.765848501
115. 130. 68.341446363
115. 132.5 66.860591297
115. 135. 65.343394044
115. 137.5 63.792644054
115. 140. 62.212001363
115. 142.5 60.583300312
115. 145. 58.929449869
115. 147.5 57.260616911
115. 150. 55.58431212
115. 152.5 53.883378736
115. 155. 52.18506498
115. 157.5 50.504417153
115. 160. 48.829447171
115. 162.5 47.177922256
115. 165. 45.56728096
115. 167.5 43.979458927
115. 170. 42.447770149
115. 172.5 40.956198994
115. 175. 39.522053303
115. 177.5 38.145285949
115. 180. 36.823566716
115. 182.5 35.561089154
115. 185. 34.367988014
115. 187.5 33.222069491
115. 190. 32.12137401
115. 192.5 31.117129811
115. 195. 30.153208901
115. 197.5 29.226277076
115. 200. 28.333331446
115. 202.5 27.510283389
115. 205. 26.765726733
115. 207.5 26.05006127
115. 210. 25.361165502
115. 212.5 24.697113941
115. 215. 24.056153695
115. 217.5 23.436684307
115. 220. 22.837240298
115. 222.5 22.349541431
115. 225. 21.897566174
115. 227.5 21.462117225
115. 230. 21.042182178
115. 232.5 20.636830707
115. 235. 20.245206246
115. 237.5 19.866518674
115. 240. 19.500037853
115. 242.5 19.145087916
115. 245. 18.801042196
115. 247.5 18.467318714
115. 250. 18.143376164
115. 252.5 17.828710322
115. 255. 17.522850825
115. 257.5 17.225358296
115. 260. 16.935821741
115. 262.5 16.653856218
115. 265. 16.379100728
115. 267.5 16.111216306
115. 270. 15.981301199
115. 272.5 15.872616385
115. 275. 15.767609116
115. 277.5 15.666103722
115. 280. 15.567935291
115. 282.5 15.472948863
115. 285. 15.380998692
115. 287.5 15.291947577
115. 290. 15.205666247
115. 292.5 15.122032796
115. 295. 15.040932177
115. 297.5 14.962255722
117.5 2.5 93.910813729
117.5 5. 93.870521378
117.5 7.5 93.830168832
117.5 10. 93.789755212
117.5 12.5 93.74865518
117.5 15. 93.706498546
117.5 17.5 93.664075417
117.5 20. 93.62098363
117.5 22.5 93.576486654
117.5 25. 93.529474167
117.5 27.5 93.478485199
117.5 30. 93.421775387
117.5 32.5 93.357404331
117.5 35. 93.283324116
117.5 37.5 93.197457919
117.5 40. 93.097764222
117.5 42.5 92.982286245
117.5 45. 92.849188195
117.5 47.5 92.696780473
117.5 50. 92.523535894
117.5 52.5 92.325700048
117.5 55. 92.096027275
117.5 57.5 91.840978281
117.5 60. 91.559795038
117.5 62.5 91.251890208
117.5 65. 90.914164947
117.5 67.5 90.532422649
117.5 70. 90.122655721
117.5 72.5 89.68493234
117.5 75. 89.201916548
117.5 77.5 88.682903614
117.5 80. 88.136996545
117.5 82.5 87.535756992
117.5 85. 86.906102375
117.5 87.5 86.231973956
117.5 90. 85.517055698
117.5 92.5 84.762097192
117.5 95. 83.962246257
117.5 97.5 83.119411308
117.5 100. 82.23654816
117.5 102.5 81.300126424
117.5 105. 80.333473061
117.5 107.5 79.303210627
117.5 110. 78.234623649
117.5 112.5 77.130103652
117.5 115. 75.957864397
117.5 117.5 74.747284788
117.5 120. 73.497857012
117.5 122.5 72.192593462
117.5 125. 70.836486976
117.5 127.5 69.44079609
117.5 130. 68.006496153
117.5 132.5 66.522302513
117.5 135. 64.990121569
117.5 137.5 63.424900618
117.5 140. 61.830518272
117.5 142.5 60.209569014
117.5 145. 58.544731989
117.5 147.5 56.866249288
117.5 150. 55.181930514
117.5 152.5 53.492984128
117.5 155. 51.790354616
117.5 157.5 50.107708629
117.5 160. 48.446732356
117.5 162.5 46.797377069
117.5 165. 45.193996903
117.5 167.5 43.619376182
117.5 170. 42.097347715
117.5 172.5 40.620685648
117.5 175. 39.200503365
117.5 177.5 37.838224975
117.5 180. 36.52955529
117.5 182.5 35.286108787
117.5 185. 34.105361929
117.5 187.5 32.970752163
117.5 190. 31.893311306
117.5 192.5 30.899581942
117.5 195. 29.945329655
117.5 197.5 29.027305828
117.5 200. 28.142581786
117.5 202.5 27.346118565
117.5 205. 26.609014468
117.5 207.5 25.900258455
117.5 210. 25.217779947
117.5 212.5 24.559698322
117.5 215. 23.924300352
117.5 217.5 23.310020741
117.5 220. 22.720348565
117.5 222.5 22.255163808
117.5 225. 21.807325527
117.5 227.5 21.375753565
117.5 230. 20.959456847
117.5 232.5 20.557524208
117.5 235. 20.169116336
117.5 237.5 19.793458685
117.5 240. 19.429835201
117.5 242.5 19.077582785
117.5 245. 18.736086362
117.5 247.5 18.404774503
117.5 250. 18.083115519
117.5 252.5 17.770613964
117.5 255. 17.466807511
117.5 257.5 17.171264139
117.5 260. 16.88357961
117.5 262.5 16.603375188
117.5 265. 16.330295586
117.5 267.5 16.073429866
117.5 270. 15.961749418
117.5 272.5 15.853887858
117.5 275. 15.749660844
117.5 277.5 15.648895446
117.5 280. 15.551429288
117.5 282.5 15.457109751
117.5 285. 15.365793258
117.5 287.5 15.277344616
117.5 290. 15.191636418
117.5 292.5 15.108548493
117.5 295. 15.0279674
117.5 297.5 14.94978597
120. 2.5 93.910813729
120. 5. 93.870521378
120. 7.5 93.830168832
120. 10. 93.789755208
120. 12.5 93.748655
120. 15. 93.706496285
120. 17.5 93.664061498
120. 20. 93.620928887
120. 22.5 93.576327002
120. 25. 93.529096664
120. 27.5 93.477719092
120. 30. 93.420389314
120. 32.5 93.355109042
120. 35. 93.279779224
120. 37.5 93.192281123
120. 40. 93.090541727
120. 42.5 92.97258343
120. 45. 92.836559881
120. 47.5 92.680780388
120. 50. 92.503725051
120. 52.5 92.300457438
120. 55. 92.065948124
120. 57.5 91.805683568
120. 60. 91.518937856
120. 62.5 91.205157289
120. 65. 90.858416151
120. 67.5 90.470110839
120. 70. 90.05358967
120. 72.5 89.608951179
120. 75. 89.114424058
120. 77.5 88.58823588
120. 80. 88.032644835
120. 82.5 87.420738571
120. 85. 86.783900325
120. 87.5 86.095389224
120. 90. 85.373573929
120. 92.5 84.603232303
120. 95. 83.796950459
120. 97.5 82.938039813
120. 100. 82.04933603
120. 102.5 81.096451779
120. 105. 80.112339034
120. 107.5 79.077799049
120. 110. 77.991854324
120. 112.5 76.869850219
120. 115. 75.694593503
120. 117.5 74.466492547
120. 120. 73.199109894
120. 122.5 71.892272081
120. 125. 70.520517978
120. 127.5 69.107852258
120. 130. 67.656650352
120. 132.5 66.168655408
120. 135. 64.62870722
120. 137.5 63.049008746
120. 140. 61.440929935
120. 142.5 59.809560387
120. 145. 58.151993914
120. 147.5 56.464025806
120. 150. 54.771916779
120. 152.5 53.084411623
120. 155. 51.388324204
120. 157.5 49.704027692
120. 160. 48.051026073
120. 162.5 46.4103062
120. 165. 44.812551573
120. 167.5 43.253277632
120. 170. 41.741428584
120. 172.5 40.279724572
120. 175. 38.874248582
120. 177.5 37.526338603
120. 180. 36.230774844
120. 182.5 35.006972466
120. 185. 33.838639537
120. 187.5 32.715399491
120. 190. 31.661857667
120. 192.5 30.678706162
120. 195. 29.73418581
120. 197.5 28.825132818
120. 200. 27.948692123
120. 202.5 27.179466115
120. 205. 26.449875251
120. 207.5 25.748088291
120. 210. 25.072085319
120. 212.5 24.42003039
120. 215. 23.7902498
120. 217.5 23.181213319
120. 220. 22.620019961
120. 222.5 22.159302674
120. 225. 21.715646649
120. 227.5 21.287995514
120. 230. 20.875379522
120. 232.5 20.476906678
120. 235. 20.091754948
120. 237.5 19.719165383
120. 240. 19.358436047
120. 242.5 19.008916641
120. 245. 18.670003723
120. 247.5 18.341136452
120. 250. 18.021792794
120. 252.5 17.711486127
120. 255. 17.409762195
120. 257.5 17.116196378
120. 260. 16.83039123
120. 262.5 16.551974262
120. 265. 16.280595937
120. 267.5 16.052673098
120. 270. 15.941873971
120. 272.5 15.834847265
120. 275. 15.731411633
120. 277.5 15.631396908
120. 280. 15.534643265
120. 282.5 15.441000448
120. 285. 15.350327065
120. 287.5 15.262489951
120. 290. 15.177363579
120. 292.5 15.094829526
120. 295. 15.014775975
120. 297.5 14.937097271
122.5 2.5 93.910813729
122.5 5. 93.870521378
122.5 7.5 93.830168832
122.5 10. 93.789755203
122.5 12.5 93.748654781
122.5 15. 93.706493613
122.5 17.5 93.664045443
122.5 20. 93.620866854
122.5 22.5 93.576148582
122.5 25. 93.528679438
122.5 27.5 93.476879993
122.5 30. 93.418882538
122.5 32.5 93.352629591
122.5 35. 93.275970442
122.5 37.5 93.186744585
122.5 40. 93.082848158
122.5 42.5 92.962283722
122.5 45. 92.823195592
122.5 47.5 92.663893318
122.5 50. 92.482865661
122.5 52.5 92.27393939
122.5 55. 92.034409208
122.5 57.5 91.768738627
122.5 60. 91.47623494
122.5 62.5 91.156379028
122.5 65. 90.800327244
122.5 67.5 90.405252085
122.5 70. 89.981768098
122.5 72.5 89.529832921
122.5 75. 89.02365136
122.5 77.5 88.490077343
122.5 80. 87.9209729
122.5 82.5 87.301702785
122.5 85. 86.657470692
122.5 87.5 85.954267474
122.5 90. 85.225345285
122.5 92.5 84.439320904
122.5 95. 83.626398713
122.5 97.5 82.751123321
122.5 100. 81.848120224
122.5 102.5 80.886746454
122.5 105. 79.884912879
122.5 107.5 78.845889285
122.5 110. 77.742336735
122.5 112.5 76.602003891
122.5 115. 75.424116537
122.5 117.5 74.178315146
122.5 120. 72.892787877
122.5 122.5 71.567503837
122.5 125. 70.196657089
122.5 127.5 68.76688995
122.5 130. 67.298696096
122.5 132.5 65.793994121
122.5 135. 64.255454533
122.5 137.5 62.664887337
122.5 140. 61.043174074
122.5 142.5 59.399261469
122.5 145. 57.739503927
122.5 147.5 56.0539241
122.5 150. 54.354270232
122.5 152.5 52.661310552
122.5 155. 50.978988686
122.5 157.5 49.293410274
122.5 160. 47.641930154
122.5 162.5 46.016756828
122.5 165. 44.425112432
122.5 167.5 42.88121939
122.5 170. 41.380086651
122.5 172.5 39.933379104
122.5 175. 38.54319489
122.5 177.5 37.209696028
122.5 180. 35.927964327
122.5 182.5 34.723753735
122.5 185. 33.567885752
122.5 187.5 32.456068529
122.5 190. 31.427080919
122.5 192.5 30.454563291
122.5 195. 29.519831835
122.5 197.5 28.619806737
122.5 200. 27.761829
122.5 202.5 27.010376527
122.5 205. 26.288355058
122.5 207.5 25.593592661
122.5 210. 24.92411978
122.5 212.5 24.278144919
122.5 215. 23.654033726
122.5 217.5 23.050290906
122.5 220. 22.518192252
122.5 222.5 22.061986799
122.5 225. 21.622556176
122.5 227.5 21.198867756
122.5 230. 20.789973102
122.5 232.5 20.394999385
122.5 235. 20.013141851
122.5 237.5 19.643657162
122.5 240. 19.28585752
122.5 242.5 18.939105452
122.5 245. 18.602809175
122.5 247.5 18.276418467
122.5 250. 17.959420984
122.5 252.5 17.65133896
122.5 255. 17.351726247
122.5 257.5 17.060165659
122.5 260. 16.776266578
122.5 262.5 16.499662795
122.5 265. 16.23001056
122.5 267.5 16.031586455
122.5 270. 15.921680384
122.5 272.5 15.815499799
122.5 275. 15.712866366
122.5 277.5 15.613612701
122.5 280. 15.517581548
122.5 282.5 15.424625029
122.5 285. 15.334603956
122.5 287.5 15.247387207
122.5 290. 15.162851151
122.5 292.5 15.080879126
122.5 295. 15.001360955
122.5 297.5 14.924192509
125. 2.5 93.910813729
125. 5. 93.870521378
125. 7.5 93.830168832
125. 10. 93.789755197
125. 12.5 93.748654513
125. 15. 93.706490458
125. 17.5 93.664026922
125. 20. 93.620796561
125. 22.5 93.575949191
125. 25. 93.528218307
125. 27.5 93.475960948
125. 30. 93.417244549
125. 32.5 93.349951204
125. 35. 93.27187814
125. 37.5 93.180823349
125. 40. 93.074652889
125. 42.5 92.951350601
125. 45. 92.809052786
125. 47.5 92.646070659
125. 50. 92.460903087
125. 52.5 92.246082882
125. 55. 92.00134161
125. 57.5 91.730068816
125. 60. 91.431606092
125. 62.5 91.105469842
125. 65. 90.739805254
125. 67.5 90.337748374
125. 70. 89.907088069
125. 72.5 89.443178278
125. 75. 88.929484721
125. 77.5 88.388309552
125. 80. 87.805370676
125. 82.5 87.178521496
125. 85. 86.522572767
125. 87.5 85.80847163
125. 90. 85.071139933
125. 92.5 84.270217597
125. 95. 83.44410749
125. 97.5 82.558508922
125. 100. 81.637684794
125. 102.5 80.670851387
125. 105. 79.651033908
125. 107.5 78.59714948
125. 110. 77.485907492
125. 112.5 76.327016041
125. 115. 75.129944763
125. 117.5 73.882593099
125. 120. 72.578736615
125. 122.5 71.234850717
125. 125. 69.851363017
125. 127.5 68.41777463
125. 130. 66.932511456
125. 132.5 65.411069243
125. 135. 63.856327126
125. 137.5 62.272034276
125. 140. 60.637182589
125. 142.5 58.98086609
125. 145. 57.310148599
125. 147.5 55.632576768
125. 150. 53.928985314
125. 152.5 52.230901515
125. 155. 50.55106764
125. 157.5 48.87588794
125. 160. 47.226380461
125. 162.5 45.616772162
125. 165. 44.03174228
125. 167.5 42.502702452
125. 170. 41.013392557
125. 172.5 39.581709543
125. 175. 38.20741903
125. 177.5 36.888363994
125. 180. 35.627066312
125. 182.5 34.436524307
125. 185. 33.293163812
125. 187.5 32.192814766
125. 190. 31.189047799
125. 192.5 30.227213176
125. 195. 29.302321316
125. 197.5 28.411375464
125. 200. 27.58212942
125. 202.5 26.838899924
125. 205. 26.124499555
125. 207.5 25.436813183
125. 210. 24.773921266
125. 212.5 24.134076489
125. 215. 23.515683641
125. 217.5 22.917282205
125. 220. 22.414896585
125. 222.5 21.963245004
125. 225. 21.528080804
125. 227.5 21.108395048
125. 230. 20.703260568
125. 232.5 20.311823681
125. 235. 19.933296902
125. 237.5 19.566952506
125. 240. 19.212116842
125. 242.5 18.868165275
125. 245. 18.534517702
125. 247.5 18.210634545
125. 250. 17.896013172
125. 252.5 17.590184701
125. 255. 17.292711122
125. 257.5 17.003182711
125. 260. 16.721215711
125. 262.5 16.446450222
125. 265. 16.178548307
125. 267.5 16.01017588
125. 270. 15.901174238
125. 272.5 15.795850705
125. 275. 15.694029977
125. 277.5 15.595547468
125. 280. 15.500248508
125. 282.5 15.407987614
125. 285. 15.318627816
125. 287.5 15.232040048
125. 290. 15.148102592
125. 292.5 15.06670056
125. 295. 14.987725429
125. 297.5 14.911074606
127.5 2.5 93.910813729
127.5 5. 93.870521378
127.5 7.5 93.830168832
127.5 10. 93.789755188
127.5 12.5 93.748654185
127.5 15. 93.706486729
127.5 17.5 93.664005556
127.5 20. 93.620716908
127.5 22.5 93.575726361
127.5 25. 93.527708652
127.5 27.5 93.474954337
127.5 30. 93.415463913
127.5 32.5 93.347057912
127.5 35. 93.267481212
127.5 37.5 93.174490704
127.5 40. 93.065923262
127.5 42.5 92.939745245
127.5 45. 92.794086363
127.5 47.5 92.62726101
127.5 50. 92.437779667
127.5 52.5 92.216821534
127.5 55. 91.966672847
127.5 57.5 91.689595721
127.5 60. 91.384967147
127.5 62.5 91.052339987
127.5 65. 90.676752756
127.5 67.5 90.267497035
127.5 70. 89.829441788
127.5 72.5 89.353230105
127.5 75. 88.831804996
127.5 77.5 88.282808451
127.5 80. 87.685708798
127.5 82.5 87.051060339
127.5 85. 86.379475661
127.5 87.5 85.657857728
127.5 90. 84.903720686
127.5 92.5 84.095769461
127.5 95. 83.252033739
127.5 97.5 82.360035662
127.5 100. 81.421113457
127.5 102.5 80.44859914
127.5 105. 79.410532545
127.5 107.5 78.337492755
127.5 110. 77.222394393
127.5 112.5 76.044715193
127.5 115. 74.828255229
127.5 117.5 73.57255016
127.5 120. 72.256793149
127.5 122.5 70.894157126
127.5 125. 69.49181473
127.5 127.5 68.050835185
127.5 130. 66.557967179
127.5 132.5 65.019766914
127.5 135. 63.448856479
127.5 137.5 61.849229843
127.5 140. 60.222881491
127.5 142.5 58.554321332
127.5 145. 56.872867419
127.5 147.5 55.186396558
127.5 150. 53.496051436
127.5 152.5 51.793196519
127.5 155. 50.111175931
127.5 157.5 48.451487687
127.5 160. 46.804425324
127.5 162.5 45.203889561
127.5 165. 43.632499925
127.5 167.5 42.114203047
127.5 170. 40.641413494
127.5 172.5 39.225146733
127.5 175. 37.866994912
127.5 177.5 36.562406617
127.5 180. 35.32219856
127.5 182.5 34.145353929
127.5 185. 33.014535144
127.5 187.5 31.938268212
127.5 190. 30.947823857
127.5 192.5 29.996714595
127.5 195. 29.081706866
127.5 197.5 28.199885984
127.5 200. 27.400045863
127.5 202.5 26.665086007
127.5 205. 25.958354046
127.5 207.5 25.277791163
127.5 210. 24.62152744
127.5 212.5 23.987859435
127.5 215. 23.375230841
127.5 217.5 22.782215728
127.5 220. 22.310164119
127.5 222.5 21.86310614
127.5 225. 21.432247275
127.5 227.5 21.0166022
127.5 230. 20.615264961
127.5 232.5 20.227400984
127.5 235. 19.85224003
127.5 237.5 19.489069976
127.5 240. 19.137231311
127.5 242.5 18.796112248
127.5 245. 18.465144372
127.5 247.5 18.143798762
127.5 250. 17.83158252
127.5 252.5 17.528035667
127.5 255. 17.232728352
127.5 257.5 16.945258342
127.5 260. 16.665248762
127.5 262.5 16.392346048
127.5 265. 16.126218105
127.5 267.5 15.988447364
127.5 270. 15.880361163
127.5 272.5 15.775905278
127.5 275. 15.674907447
127.5 277.5 15.577205898
127.5 280. 15.482648563
127.5 282.5 15.391092367
127.5 285. 15.302402571
127.5 287.5 15.216452182
127.5 290. 15.133121403
127.5 292.5 15.052297136
127.5 295. 14.973872521
127.5 297.5 14.897746517
130. 2.5 93.910813729
130. 5. 93.870521378
130. 7.5 93.830168832
130. 10. 93.789755178
130. 12.5 93.748653785
130. 15. 93.706482325
130. 17.5 93.66398091
130. 20. 93.620626648
130. 22.5 93.575477338
130. 25. 93.527145363
130. 27.5 93.473851812
130. 30. 93.4135282
130. 32.5 93.343932458
130. 35. 93.262756964
130. 37.5 93.167718049
130. 40. 93.056624445
130. 42.5 92.92742638
130. 45. 92.778248512
130. 47.5 92.607410004
130. 50. 92.413434536
130. 52.5 92.186085417
130. 55. 91.930326667
130. 57.5 91.647236954
130. 60. 91.336229762
130. 62.5 90.996895341
130. 65. 90.611067632
130. 67.5 90.194390494
130. 70. 89.748716349
130. 72.5 89.259868826
130. 75. 88.730487343
130. 77.5 88.173444084
130. 80. 87.561851529
130. 82.5 86.919178399
130. 85. 86.231635948
130. 87.5 85.502274578
130. 90. 84.731024462
130. 92.5 83.915815705
130. 95. 83.054160773
130. 97.5 82.155534202
130. 100. 81.198233192
130. 102.5 80.208960416
130. 105. 79.163230043
130. 107.5 78.070789656
130. 110. 76.941633456
130. 112.5 75.754920547
130. 115. 74.51886929
130. 117.5 73.243097869
130. 120. 71.926785798
130. 122.5 70.545258823
130. 125. 69.123959038
130. 127.5 67.664121227
130. 130. 66.167615384
130. 132.5 64.619966173
130. 135. 63.032939822
130. 137.5 61.418091412
130. 140. 59.780651599
130. 142.5 58.119568484
130. 145. 56.427624401
130. 147.5 54.732567765
130. 150. 53.043212551
130. 152.5 51.348202425
130. 155. 49.664435614
130. 157.5 48.013037128
130. 160. 46.376108395
130. 162.5 44.781887838
130. 165. 43.22743997
130. 167.5 41.720485375
130. 170. 40.264212998
130. 172.5 38.864276001
130. 175. 37.52199344
130. 177.5 36.231885213
130. 180. 35.013437619
130. 182.5 33.850310245
130. 185. 32.732059226
130. 187.5 31.682224827
130. 190. 30.703473352
130. 192.5 29.763125166
130. 195. 28.858040038
130. 197.5 27.985384296
130. 200. 27.215632314
130. 202.5 26.488983998
130. 205. 25.789963423
130. 207.5 25.116567546
130. 210. 24.466975647
130. 212.5 23.839527814
130. 215. 23.232706367
130. 217.5 22.663410737
130. 220. 22.204025996
130. 222.5 21.761599059
130. 225. 21.335082348
130. 227.5 20.923514054
130. 230. 20.526009367
130. 232.5 20.141752766
130. 235. 19.769991223
130. 237.5 19.410028193
130. 240. 19.061218294
130. 242.5 18.722962579
130. 245. 18.394704322
130. 247.5 18.075925267
130. 250. 17.766142262
130. 252.5 17.464904245
130. 255. 17.171789542
130. 257.5 16.886403428
130. 260. 16.60837593
130. 262.5 16.337359846
130. 265. 16.077329488
130. 267.5 15.96640695
130. 270. 15.859246838
130. 272.5 15.755668856
130. 275. 15.6555038
130. 277.5 15.558592723
130. 280. 15.464786172
130. 282.5 15.373943491
130. 285. 15.285932188
130. 287.5 15.20062735
130. 290. 15.117911118
130. 292.5 15.037672193
130. 295. 14.95980539
130. 297.5 14.88421123
132.5 2.5 93.910813729
132.5 5. 93.870521378
132.5 7.5 93.830168832
132.5 10. 93.789755164
132.5 12.5 93.748653297
132.5 15. 93.706477122
132.5 17.5 93.663952478
132.5 20. 93.620524368
132.5 22.5 93.575199042
132.5 25. 93.526522794
132.5 27.5 93.472644227
132.5 30. 93.411423889
132.5 32.5 93.340556187
132.5 35. 93.257680992
132.5 37.5 93.160474767
132.5 40. 93.046719285
132.5 42.5 92.914350126
132.5 45. 92.761488535
132.5 47.5 92.586460133
132.5 50. 92.387803441
132.5 52.5 92.153800857
132.5 55. 91.892222851
132.5 57.5 91.602905938
132.5 60. 91.28530119
132.5 62.5 90.937592857
132.5 65. 90.542642815
132.5 67.5 90.118316008
132.5 70. 89.664793468
132.5 72.5 89.162969087
132.5 75. 88.625400915
132.5 77.5 88.059093987
132.5 80. 87.433656422
132.5 82.5 86.782727877
132.5 85. 86.078900162
132.5 87.5 85.341563405
132.5 90. 84.55288719
132.5 92.5 83.730187315
132.5 95. 82.850314636
132.5 97.5 81.941819452
132.5 100. 80.968861652
132.5 102.5 79.9598338
132.5 105. 78.908938191
132.5 107.5 77.796849934
132.5 110. 76.647249253
132.5 112.5 75.457441781
132.5 115. 74.201598614
132.5 117.5 72.905591443
132.5 120. 71.569443845
132.5 122.5 70.187982852
132.5 125. 68.74763322
132.5 127.5 67.268890774
132.5 130. 65.753823764
132.5 132.5 64.205266149
132.5 135. 62.608467525
132.5 137.5 60.978530172
132.5 140. 59.327244653
132.5 142.5 57.661129887
132.5 145. 55.974377771
132.5 147.5 54.27107256
132.5 150. 52.57580693
132.5 152.5 50.895920762
132.5 155. 49.210871319
132.5 157.5 47.56129944
132.5 160. 45.941468433
132.5 162.5 44.354138227
132.5 165. 42.816612583
132.5 167.5 41.321619474
132.5 170. 39.881850747
132.5 172.5 38.498902132
132.5 175. 37.172482332
132.5 177.5 35.898245329
132.5 180. 34.700857588
132.5 182.5 33.551458653
132.5 185. 32.445793451
132.5 187.5 31.423093241
132.5 190. 30.45605916
132.5 192.5 29.526501252
132.5 195. 28.631371234
132.5 197.5 27.776418449
132.5 200. 27.028942142
132.5 202.5 26.310642586
132.5 205. 25.619372112
132.5 207.5 24.95318287
132.5 210. 24.31030287
132.5 212.5 23.689115353
132.5 215. 23.088140966
132.5 217.5 22.550916447
132.5 220. 22.096513316
132.5 222.5 21.658752597
132.5 225. 21.236612783
132.5 227.5 20.829155467
132.5 230. 20.435516896
132.5 232.5 20.054900534
132.5 235. 19.686570513
132.5 237.5 19.329845831
132.5 240. 18.984095211
132.5 242.5 18.64873253
132.5 245. 18.323212748
132.5 247.5 18.007028271
132.5 250. 17.699705694
132.5 252.5 17.400802885
132.5 255. 17.109906357
132.5 257.5 16.826628906
132.5 260. 16.550607479
132.5 262.5 16.281501249
132.5 265. 16.053995013
132.5 267.5 15.944060724
132.5 270. 15.837836985
132.5 272.5 15.735146823
132.5 275. 15.635824104
132.5 277.5 15.539712717
132.5 280. 15.446665834
132.5 282.5 15.35654523
132.5 285. 15.269220669
132.5 287.5 15.184569333
132.5 290. 15.102475307
132.5 292.5 15.022829105
132.5 295. 14.945527227
132.5 297.5 14.870471764
135. 2.5 93.910813729
135. 5. 93.870521378
135. 7.5 93.830168832
135. 10. 93.789755146
135. 12.5 93.7486527
135. 15. 93.706470975
135. 17.5 93.663919681
135. 20. 93.620408469
135. 22.5 93.57488803
135. 25. 93.525834703
135. 27.5 93.471321562
135. 30. 93.409136276
135. 32.5 93.336908936
135. 35. 93.252227053
135. 37.5 93.152728077
135. 40. 93.036168149
135. 42.5 92.900469821
135. 45. 92.743752674
135. 47.5 92.564350557
135. 50. 92.360062731
135. 52.5 92.119890215
135. 55. 91.852276983
135. 57.5 91.556511676
135. 60. 91.232084044
135. 62.5 90.873964966
135. 65. 90.471366024
135. 67.5 90.03915539
135. 70. 89.57754919
135. 72.5 89.062399435
135. 75. 88.516408536
135. 77.5 87.934855701
135. 80. 87.300973954
135. 82.5 86.641553734
135. 85. 85.921106962
135. 87.5 85.175557477
135. 90. 84.369136157
135. 92.5 83.53760258
135. 95. 82.640312097
135. 97.5 81.712000521
135. 100. 80.732806817
135. 102.5 79.703758931
135. 105. 78.639672265
135. 107.5 77.51547317
135. 110. 76.345205909
135. 112.5 75.136006017
135. 115. 73.876245032
135. 117.5 72.559836804
135. 120. 71.203005846
135. 122.5 69.806306312
135. 125. 68.362666
135. 127.5 66.864985928
135. 130. 65.331379508
135. 132.5 63.764915209
135. 135. 62.169544588
135. 137.5 60.530450644
135. 140. 58.865541625
135. 142.5 57.187439364
135. 145. 55.503873596
135. 147.5 53.801887232
135. 150. 52.101142076
135. 152.5 50.420341214
135. 155. 48.750502171
135. 157.5 47.103307699
135. 160. 45.500539071
135. 162.5 43.920696003
135. 165. 42.39823252
135. 167.5 40.917671036
135. 170. 39.494382345
135. 172.5 38.129099335
135. 175. 36.818525945
135. 177.5 35.566918899
135. 180. 34.384529972
135. 182.5 33.248862169
135. 185. 32.156079616
135. 187.5 31.160941817
135. 190. 30.205642676
135. 192.5 29.286897867
135. 195. 28.401749617
135. 197.5 27.578464238
135. 200. 26.840028039
135. 202.5 26.130109872
135. 205. 25.446624022
135. 207.5 24.787677215
135. 210. 24.151545685
135. 212.5 23.536655418
135. 215. 22.941565053
135. 217.5 22.437045627
135. 220. 21.987657117
135. 222.5 21.554595548
135. 225. 21.136865319
135. 227.5 20.733551294
135. 230. 20.343810668
135. 232.5 19.966865813
135. 235. 19.601997959
135. 237.5 19.248541598
135. 240. 18.905879522
135. 242.5 18.573438412
135. 245. 18.250684895
135. 247.5 17.937122033
135. 250. 17.632286167
135. 252.5 17.335744093
135. 255. 17.047090518
135. 257.5 16.765945769
135. 260. 16.491953725
135. 262.5 16.224779946
135. 265. 16.030350587
135. 267.5 15.921414815
135. 270. 15.816137368
135. 272.5 15.714344604
135. 275. 15.615873467
135. 277.5 15.520570692
135. 280. 15.428292084
135. 282.5 15.338901862
135. 285. 15.252272053
135. 287.5 15.168281944
135. 290. 15.086817576
135. 292.5 15.00777128
135. 295. 14.931041255
135. 297.5 14.856531169
137.5 2.5 93.910813729
137.5 5. 93.870521378
137.5 7.5 93.830168832
137.5 10. 93.789755123
137.5 12.5 93.748651971
137.5 15. 93.706463713
137.5 17.5 93.663881846
137.5 20. 93.620277136
137.5 22.5 93.574540455
137.5 25. 93.525074191
137.5 27.5 93.469872838
137.5 30. 93.406649367
137.5 32.5 93.332968906
137.5 35. 93.246366922
137.5 37.5 93.144442874
137.5 40. 93.024928757
137.5 42.5 92.885735846
137.5 45. 92.724983916
137.5 47.5 92.541016905
137.5 50. 92.330245919
137.5 52.5 92.084271666
137.5 55. 91.810400217
137.5 57.5 91.507958505
137.5 60. 91.176476041
137.5 62.5 90.80760616
137.5 65. 90.397119473
137.5 67.5 89.956784708
137.5 70. 89.484250543
137.5 72.5 88.958021981
137.5 75. 88.403366359
137.5 77.5 87.806215912
137.5 80. 87.163647155
137.5 82.5 86.48959453
137.5 85. 85.758086734
137.5 87.5 84.998992287
137.5 90. 84.179589596
137.5 92.5 83.328505692
137.5 95. 82.42396025
137.5 97.5 81.475548096
137.5 100. 80.489866638
137.5 102.5 79.440529011
137.5 105. 78.355157017
137.5 107.5 77.22644851
137.5 110. 76.035291179
137.5 112.5 74.804551534
137.5 115. 73.533849636
137.5 117.5 72.205629925
137.5 120. 70.827994719
137.5 122.5 69.410405254
137.5 125. 67.954100826
137.5 127.5 66.452240515
137.5 130. 64.900133133
137.5 132.5 63.315864104
137.5 135. 61.703658242
137.5 137.5 60.068704752
137.5 140. 58.395463569
137.5 142.5 56.705692354
137.5 145. 55.012527314
137.5 147.5 53.324611839
137.5 150. 51.619212949
137.5 152.5 49.936262507
137.5 155. 48.283341568
137.5 157.5 46.639098651
137.5 160. 45.043364985
137.5 162.5 43.481611271
137.5 165. 41.971210618
137.5 167.5 40.508701199
137.5 170. 39.102679426
137.5 172.5 37.754938009
137.5 175. 36.460185084
137.5 177.5 35.231930135
137.5 180. 34.064523546
137.5 182.5 32.942581283
137.5 185. 31.878210687
137.5 187.5 30.89583717
137.5 190. 29.952283717
137.5 192.5 29.044368589
137.5 195. 28.169223021
137.5 197.5 27.378313022
137.5 200. 26.648941966
137.5 202.5 25.947433314
137.5 205. 25.271762498
137.5 207.5 24.620090158
137.5 210. 23.990740217
137.5 212.5 23.382180964
137.5 215. 22.793008669
137.5 217.5 22.321831644
137.5 220. 21.877488347
137.5 222.5 21.449156643
137.5 225. 21.035866653
137.5 227.5 20.636726361
137.5 230. 20.250913794
137.5 232.5 19.877670135
137.5 235. 19.516293635
137.5 237.5 19.166134223
137.5 240. 18.826588719
137.5 242.5 18.497096569
137.5 245. 18.177136049
137.5 247.5 17.866220858
137.5 250. 17.563897074
137.5 252.5 17.269740418
137.5 255. 16.983353793
137.5 257.5 16.704365058
137.5 260. 16.432425032
137.5 262.5 16.167205672
137.5 265. 16.006402769
137.5 267.5 15.89847539
137.5 270. 15.794153787
137.5 272.5 15.693267658
137.5 275. 15.595657031
137.5 277.5 15.501171493
137.5 280. 15.409669494
137.5 282.5 15.3210177
137.5 285. 15.235090412
137.5 287.5 15.15176903
137.5 290. 15.070941558
137.5 292.5 14.992502156
137.5 295. 14.916350725
137.5 297.5 14.842392524
140. 2.5 93.910813729
140. 5. 93.870521378
140. 7.5 93.830168831
140. 10. 93.789755094
140. 12.5 93.748651081
140. 15. 93.706455134
140. 17.5 93.663838201
140. 20. 93.620128314
140. 22.5 93.574152019
140. 25. 93.524233629
140. 27.5 93.468286028
140. 30. 93.403945769
140. 32.5 93.328712533
140. 35. 93.240070243
140. 37.5 93.135581566
140. 40. 93.012955999
140. 42.5 92.870095425
140. 45. 92.705121787
140. 47.5 92.516391057
140. 50. 92.298859095
140. 52.5 92.046858952
140. 55. 91.766499024
140. 57.5 91.457145834
140. 60. 91.118369728
140. 62.5 90.738399372
140. 65. 90.319779561
140. 67.5 89.871073967
140. 70. 89.384715928
140. 72.5 88.849692037
140. 75. 88.286123498
140. 77.5 87.673016083
140. 80. 87.0215112
140. 82.5 86.329838482
140. 85. 85.589661164
140. 87.5 84.811632099
140. 90. 83.98405626
140. 92.5 83.113115255
140. 95. 82.201056117
140. 97.5 81.232252623
140. 100. 80.230168511
140. 102.5 79.169926298
140. 105. 78.063023792
140. 107.5 76.918290749
140. 110. 75.717281873
140. 112.5 74.464811417
140. 115. 73.171878381
140. 117.5 71.838509604
140. 120. 70.444203386
140. 122.5 69.005658618
140. 125. 67.528550216
140. 127.5 66.014967309
140. 130. 64.459927217
140. 132.5 62.857975356
140. 135. 61.229127755
140. 137.5 59.578886592
140. 140. 57.913726715
140. 142.5 56.215828214
140. 145. 54.513483235
140. 147.5 52.818928054
140. 150. 51.130008265
140. 152.5 49.445458292
140. 155. 47.795664236
140. 157.5 46.168703144
140. 160. 44.580233747
140. 162.5 43.036928728
140. 165. 41.53928502
140. 167.5 40.094766329
140. 170. 38.706937063
140. 172.5 37.376484557
140. 175. 36.09751682
140. 177.5 34.893353631
140. 180. 33.740904208
140. 182.5 32.632673817
140. 185. 31.597457451
140. 187.5 30.627844074
140. 190. 29.696040427
140. 192.5 28.79896546
140. 195. 27.933837862
140. 197.5 27.17602079
140. 200. 26.455735094
140. 202.5 25.762659675
140. 205. 25.094830266
140. 207.5 24.450460727
140. 210. 23.827922096
140. 212.5 23.225724498
140. 215. 22.661302363
140. 217.5 22.205307717
140. 220. 21.766037841
140. 222.5 21.342464529
140. 225. 20.933643422
140. 227.5 20.538705458
140. 230. 20.156849362
140. 232.5 19.787335018
140. 235. 19.429477614
140. 237.5 19.082642447
140. 240. 18.746240308
140. 242.5 18.41972337
140. 245. 18.102581523
140. 247.5 17.794339081
140. 250. 17.494551845
140. 252.5 17.202804451
140. 255. 16.91870799
140. 257.5 16.641897857
140. 260. 16.372031809
140. 262.5 16.108788205
140. 265. 15.982158155
140. 267.5 15.875248651
140. 270. 15.77189208
140. 272.5 15.671921482
140. 275. 15.575179975
140. 277.5 15.481520005
140. 280. 15.390802668
140. 282.5 15.30289709
140. 285. 15.21767985
140. 287.5 15.135034468
140. 290. 15.054850919
140. 292.5 14.977025199
140. 295. 14.901458919
140. 297.5 14.828058933
142.5 2.5 93.910813729
142.5 5. 93.870521378
142.5 7.5 93.830168831
142.5 10. 93.789755056
142.5 12.5 93.748649993
142.5 15. 93.706445
142.5 17.5 93.663787854
142.5 20. 93.619959673
142.5 22.5 93.573717914
142.5 25. 93.523304585
142.5 27.5 93.46654795
142.5 30. 93.401006558
142.5 32.5 93.324114338
142.5 35. 93.233304363
142.5 37.5 93.126103892
142.5 40. 93.000201738
142.5 42.5 92.853492421
142.5 45. 92.684102137
142.5 47.5 92.490400917
142.5 50. 92.265819063
142.5 52.5 92.007561125
142.5 55. 91.720474922
142.5 57.5 91.403967861
142.5 60. 91.057652196
142.5 62.5 90.666221655
142.5 65. 90.23921654
142.5 67.5 89.781886767
142.5 70. 89.28133126
142.5 72.5 88.737257729
142.5 75. 88.16452164
142.5 77.5 87.535089599
142.5 80. 86.874392986
142.5 82.5 86.164748138
142.5 85. 85.415642795
142.5 87.5 84.618346141
142.5 90. 83.782334981
142.5 92.5 82.891222199
142.5 95. 81.969961739
142.5 97.5 80.981893351
142.5 100. 79.957926208
142.5 102.5 78.891721775
142.5 105. 77.76303873
142.5 107.5 76.595665562
142.5 110. 75.388932802
142.5 112.5 74.116551496
142.5 115. 72.801236766
142.5 117.5 71.44516894
142.5 120. 70.048927609
142.5 122.5 68.591859854
142.5 125. 67.093950413
142.5 127.5 65.560000246
142.5 130. 63.993115952
142.5 132.5 62.391103863
142.5 135. 60.74583091
142.5 137.5 59.080596719
142.5 140. 57.402228173
142.5 142.5 55.7177796
142.5 145. 54.006700109
142.5 147.5 52.306027027
142.5 150. 50.625084567
142.5 152.5 48.947935881
142.5 155. 47.30055212
142.5 157.5 45.692145893
142.5 160. 44.111622116
142.5 162.5 42.586687417
142.5 165. 41.102516802
142.5 167.5 39.675917796
142.5 170. 38.307026134
142.5 172.5 36.993801202
142.5 175. 35.735941622
142.5 177.5 34.551260698
142.5 180. 33.413734836
142.5 182.5 32.319194782
142.5 185. 31.313889737
142.5 187.5 30.357025356
142.5 190. 29.436969183
142.5 192.5 28.550738899
142.5 195. 27.711488711
142.5 197.5 26.971642574
142.5 200. 26.260457751
142.5 202.5 25.575834973
142.5 205. 24.91586939
142.5 207.5 24.278827353
142.5 210. 23.663126415
142.5 212.5 23.067318036
142.5 215. 22.538059581
142.5 217.5 22.087506899
142.5 220. 21.653336299
142.5 222.5 21.234547747
142.5 225. 20.83022218
142.5 227.5 20.439513313
142.5 230. 20.061640416
142.5 232.5 19.695881956
142.5 235. 19.341569958
142.5 237.5 18.998085007
142.5 240. 18.664851802
142.5 242.5 18.341335194
142.5 245. 18.027036647
142.5 247.5 17.721491061
142.5 250. 17.424263937
142.5 252.5 17.134948811
142.5 255. 16.853164951
142.5 257.5 16.578555282
142.5 260. 16.310784497
142.5 262.5 16.067179965
142.5 265. 15.95762337
142.5 267.5 15.851740831
142.5 270. 15.749358114
142.5 272.5 15.650311603
142.5 275. 15.554447507
142.5 277.5 15.461621137
142.5 280. 15.371696242
142.5 282.5 15.284544408
142.5 285. 15.200044501
142.5 287.5 15.118082165
142.5 290. 15.038549354
142.5 292.5 14.961343904
142.5 295. 14.886369144
142.5 297.5 14.813533531
145. 2.5 93.910813729
145. 5. 93.870521378
145. 7.5 93.830168831
145. 10. 93.789755008
145. 12.5 93.748648665
145. 15. 93.706433027
145. 17.5 93.663729775
145. 20. 93.619768573
145. 22.5 93.57323277
145. 25. 93.522277737
145. 27.5 93.464644161
145. 30. 93.397811151
145. 32.5 93.319146774
145. 35. 93.226034154
145. 37.5 93.115966727
145. 40. 92.986614604
145. 42.5 92.835867113
145. 45. 92.661856899
145. 47.5 92.462970164
145. 50. 92.231037939
145. 52.5 91.966282264
145. 55. 91.672224185
145. 57.5 91.34831328
145. 60. 90.994204764
145. 62.5 90.590943843
145. 65. 90.155294169
145. 67.5 89.689079946
145. 70. 89.173944008
145. 72.5 88.62055959
145. 75. 88.036165683
145. 77.5 87.392261313
145. 80. 86.722110683
145. 82.5 85.99413286
145. 85. 85.235834556
145. 87.5 84.418928489
145. 90. 83.574214206
145. 92.5 82.66260625
145. 95. 81.71943383
145. 97.5 80.724237916
145. 100. 79.678113797
145. 102.5 78.595441979
145. 105. 77.454955946
145. 107.5 76.264722869
145. 110. 75.03440807
145. 112.5 73.759526222
145. 115. 72.421682005
145. 117.5 71.042815505
145. 120. 69.623679908
145. 122.5 68.165565201
145. 125. 66.650099531
145. 127.5 65.095867099
145. 130. 63.509465826
145. 132.5 61.895175452
145. 135. 60.253638094
145. 137.5 58.573730829
145. 140. 56.882556363
145. 142.5 55.188180965
145. 145. 53.492129792
145. 147.5 51.78588736
145. 150. 50.102492961
145. 152.5 48.443695857
145. 155. 46.799389582
145. 157.5 45.203087819
145. 160. 43.637572077
145. 162.5 42.126077222
145. 165. 40.660961504
145. 167.5 39.252586945
145. 170. 37.903013778
145. 172.5 36.606945792
145. 175. 35.37415638
145. 177.5 34.205719228
145. 180. 33.083075142
145. 182.5 32.01072667
145. 185. 31.027575122
145. 187.5 30.08344181
145. 190. 29.1751245
145. 192.5 28.299737607
145. 195. 27.495256408
145. 197.5 26.76523239
145. 200. 26.063159367
145. 202.5 25.387004429
145. 205. 24.734921222
145. 207.5 24.105227828
145. 210. 23.496387684
145. 212.5 22.906993062
145. 215. 22.413550201
145. 217.5 21.968462043
145. 220. 21.539414264
145. 222.5 21.125434712
145. 225. 20.725629386
145. 227.5 20.339174577
145. 230. 19.965309944
145. 232.5 19.6033324
145. 235. 19.252590698
145. 237.5 18.912480622
145. 240. 18.582440708
145. 242.5 18.261948424
145. 245. 17.950516761
145. 247.5 17.647691172
145. 250. 17.353046826
145. 252.5 17.066186138
145. 255. 16.786736541
145. 257.5 16.514348476
145. 260. 16.24869357
145. 262.5 16.041269026
145. 265. 15.932805068
145. 267.5 15.827958193
145. 270. 15.726557786
145. 272.5 15.628443577
145. 275. 15.533464867
145. 277.5 15.441479832
145. 280. 15.352354879
145. 282.5 15.265964058
145. 285. 15.182188525
145. 287.5 15.100916054
145. 290. 15.022040581
145. 292.5 14.94546179
145. 295. 14.871084732
145. 297.5 14.798819472
147.5 2.5 93.910813729
147.5 5. 93.870521378
147.5 7.5 93.830168831
147.5 10. 93.789754946
147.5 12.5 93.748647043
147.5 15. 93.706418883
147.5 17.5 93.663662776
147.5 20. 93.619552024
147.5 22.5 93.572690583
147.5 25. 93.521142778
147.5 27.5 93.462558836
147.5 30. 93.394337156
147.5 32.5 93.313780053
147.5 35. 93.218221824
147.5 37.5 93.105123871
147.5 40. 92.972139766
147.5 42.5 92.817155954
147.5 45. 92.638313842
147.5 47.5 92.434017994
147.5 50. 92.194422867
147.5 52.5 91.922921184
147.5 55. 91.621637537
147.5 57.5 91.290064952
147.5 60. 90.925869615
147.5 62.5 90.512430186
147.5 65. 90.067869331
147.5 67.5 89.592503186
147.5 70. 89.062393891
147.5 72.5 88.499430124
147.5 75. 87.897907215
147.5 77.5 87.244347067
147.5 80. 86.562590903
147.5 82.5 85.817791974
147.5 85. 85.047642521
147.5 87.5 84.213162245
147.5 90. 83.347873192
147.5 92.5 82.427035453
147.5 95. 81.461651525
147.5 97.5 80.459041918
147.5 100. 79.390478735
147.5 102.5 78.284295404
147.5 105. 77.138517233
147.5 107.5 75.925200406
147.5 110. 74.671120811
147.5 112.5 73.376032816
147.5 115. 72.032959983
147.5 117.5 70.631201325
147.5 120. 69.189135655
147.5 122.5 67.708261755
147.5 125. 66.190747312
147.5 127.5 64.622375018
147.5 130. 63.016637424
147.5 132.5 61.384157802
147.5 135. 59.730507418
147.5 137.5 58.058177289
147.5 140. 56.354626736
147.5 142.5 54.650216229
147.5 145. 52.953943187
147.5 147.5 51.258480475
147.5 150. 49.573284192
147.5 152.5 47.922935684
147.5 155. 46.292195455
147.5 157.5 44.703670456
147.5 160. 43.15811915
147.5 162.5 41.66031874
147.5 165. 40.214668903
147.5 167.5 38.825832684
147.5 170. 37.494962264
147.5 172.5 36.215971605
147.5 175. 35.009053304
147.5 177.5 33.856793543
147.5 180. 32.748981527
147.5 182.5 31.707932364
147.5 185. 30.738578837
147.5 187.5 29.807152092
147.5 190. 28.910558935
147.5 192.5 28.04600847
147.5 195. 27.277044393
147.5 197.5 26.556843185
147.5 200. 25.863888426
147.5 202.5 25.196212418
147.5 205. 24.552026353
147.5 207.5 23.929699255
147.5 210. 23.327739789
147.5 212.5 22.744780489
147.5 215. 22.287809332
147.5 217.5 21.848205789
147.5 220. 21.424302099
147.5 222.5 21.015153693
147.5 225. 20.619891377
147.5 227.5 20.237713809
147.5 230. 19.867880859
147.5 232.5 19.509707745
147.5 235. 19.162559825
147.5 237.5 18.825847985
147.5 240. 18.499024513
147.5 242.5 18.181579432
147.5 245. 17.873037204
147.5 247.5 17.572953791
147.5 250. 17.280913997
147.5 252.5 16.996529089
147.5 255. 16.719434644
147.5 257.5 16.449288606
147.5 260. 16.185769521
147.5 262.5 16.015072729
147.5 265. 15.907709927
147.5 267.5 15.803907024
147.5 270. 15.70349702
147.5 272.5 15.606322985
147.5 275. 15.512237318
147.5 277.5 15.421101058
147.5 280. 15.332783269
147.5 282.5 15.247160469
147.5 285. 15.164116109
147.5 287.5 15.083540094
147.5 290. 15.005328347
147.5 292.5 14.929382404
147.5 295. 14.855609042
147.5 297.5 14.783919938
150. 2.5 93.910813729
150. 5. 93.870521378
150. 7.5 93.83016883
150. 10. 93.789754867
150. 12.5 93.748645062
150. 15. 93.706402174
150. 17.5 93.663585487
150. 20. 93.619306634
150. 22.5 93.572084641
150. 25. 93.519888313
150. 27.5 93.460274629
150. 30. 93.390560209
150. 32.5 93.307981959
150. 35. 93.209826709
150. 37.5 93.093525828
150. 40. 92.956718688
150. 42.5 92.797291319
150. 45. 92.613396301
150. 47.5 92.403458834
150. 50. 92.155875709
150. 52.5 91.877371114
150. 55. 91.568599821
150. 57.5 91.22909957
150. 60. 90.852881381
150. 62.5 90.430537957
150. 65. 89.97679163
150. 67.5 89.489696142
150. 70. 88.946512422
150. 72.5 88.373693337
150. 75. 87.75464706
150. 77.5 87.091153183
150. 80. 86.390005401
150. 82.5 85.635514237
150. 85. 84.844495452
150. 87.5 84.000819006
150. 90. 83.113619194
150. 92.5 82.184265674
150. 95. 81.196360359
150. 97.5 80.173257881
150. 100. 79.094755428
150. 102.5 77.96480714
150. 105. 76.795428983
150. 107.5 75.576823133
150. 110. 74.298793954
150. 112.5 72.979253105
150. 115. 71.618420151
150. 117.5 70.210067409
150. 120. 68.745046075
150. 122.5 67.24145589
150. 125. 65.701712552
150. 127.5 64.129030657
150. 130. 62.514451128
150. 132.5 60.86407075
150. 135. 59.194097081
150. 137.5 57.511434692
150. 140. 55.818347299
150. 142.5 54.104444476
150. 145. 52.401527145
150. 147.5 50.718851555
150. 150. 49.037449178
150. 152.5 47.389688573
150. 155. 45.778981349
150. 157.5 44.199011787
150. 160. 42.673292123
150. 162.5 41.189990688
150. 165. 39.763682771
150. 167.5 38.39520819
150. 170. 37.082928786
150. 172.5 35.824165508
150. 175. 34.640701112
150. 177.5 33.50454425
150. 180. 32.411506923
150. 182.5 31.402562776
150. 185. 30.446963666
150. 187.5 29.52821263
150. 190. 28.643322991
150. 192.5 27.795938024
150. 195. 27.056909198
150. 197.5 26.34652678
150. 200. 25.662692409
150. 202.5 25.003502418
150. 205. 24.367224568
150. 207.5 23.752278008
150. 210. 23.157215947
150. 212.5 22.611331921
150. 215. 22.160871798
150. 217.5 21.726770533
150. 220. 21.308029969
150. 222.5 20.903732794
150. 225. 20.513034356
150. 227.5 20.135155456
150. 230. 19.769375988
150. 232.5 19.415029316
150. 235. 19.071497277
150. 237.5 18.738205746
150. 240. 18.414620678
150. 242.5 18.100244571
150. 245. 17.794613303
150. 247.5 17.497293291
150. 250. 17.207878936
150. 252.5 16.925990325
150. 255. 16.651271154
150. 257.5 16.383386848
150. 260. 16.122022863
150. 262.5 15.988598193
150. 265. 15.882344648
150. 267.5 15.779593633
150. 270. 15.680181759
150. 272.5 15.583955435
150. 275. 15.490770149
150. 277.5 15.400489805
150. 280. 15.312986126
150. 282.5 15.228138097
150. 285. 15.145831463
150. 287.5 15.065958267
150. 290. 14.98841642
150. 292.5 14.913109312
150. 295. 14.839945451
150. 297.5 14.768838132
152.5 2.5 93.910813729
152.5 5. 93.870521378
152.5 7.5 93.83016883
152.5 10. 93.789754765
152.5 12.5 93.748642642
152.5 15. 93.706382434
152.5 17.5 93.663496329
152.5 20. 93.619028562
152.5 22.5 93.571407443
152.5 25. 93.518501742
152.5 27.5 93.457772531
152.5 30. 93.386453802
152.5 32.5 93.301717651
152.5 35. 93.20080505
152.5 37.5 93.081119557
152.5 40. 92.940288877
152.5 42.5 92.776201225
152.5 45. 92.587022886
152.5 47.5 92.370963478
152.5 50. 92.115292721
152.5 52.5 91.829519357
152.5 55. 91.512989643
152.5 57.5 91.165287286
152.5 60. 90.776645678
152.5 62.5 90.345117035
152.5 65. 89.881902962
152.5 67.5 89.379296831
152.5 70. 88.826122414
152.5 72.5 88.243164247
152.5 75. 87.606189329
152.5 77.5 86.932475923
152.5 80. 86.211551181
152.5 82.5 85.447077277
152.5 85. 84.634826931
152.5 87.5 83.78165831
152.5 90. 82.872207101
152.5 92.5 81.930406084
152.5 95. 80.923292381
152.5 97.5 79.876062959
152.5 100. 78.790664841
152.5 102.5 77.63668982
152.5 105. 76.442378898
152.5 107.5 75.207173597
152.5 110. 73.917137525
152.5 112.5 72.573008273
152.5 115. 71.187300722
152.5 117.5 69.760854216
152.5 120. 68.2911519
152.5 122.5 66.764903079
152.5 125. 65.203068359
152.5 127.5 63.60915231
152.5 130. 61.987571627
152.5 132.5 60.334751508
152.5 135. 58.648860384
152.5 137.5 56.952332625
152.5 140. 55.253311998
152.5 142.5 53.550794176
152.5 145. 51.841888021
152.5 147.5 50.156605635
152.5 150. 48.494971056
152.5 152.5 46.850572296
152.5 155. 45.254618013
152.5 157.5 43.689141392
152.5 160. 42.178965116
152.5 162.5 40.715139189
152.5 165. 39.30828632
152.5 167.5 37.960774037
152.5 170. 36.666965269
152.5 172.5 35.435145303
152.5 175. 34.269164354
152.5 177.5 33.149028091
152.5 180. 32.075562173
152.5 182.5 31.094684725
152.5 185. 30.152789858
152.5 187.5 29.246677525
152.5 190. 28.373465024
152.5 192.5 27.563361463
152.5 195. 26.834906031
152.5 197.5 26.134333823
152.5 200. 25.459617747
152.5 202.5 24.808916965
152.5 205. 24.180554799
152.5 207.5 23.572999683
152.5 210. 22.984848669
152.5 212.5 22.477347109
152.5 215. 22.032772107
152.5 217.5 21.604188411
152.5 220. 21.190627816
152.5 222.5 20.791199934
152.5 225. 20.405084372
152.5 227.5 20.031523838
152.5 230. 19.669818051
152.5 232.5 19.319318353
152.5 235. 18.979422921
152.5 237.5 18.649572502
152.5 240. 18.329246618
152.5 242.5 18.017960164
152.5 245. 17.715260362
152.5 247.5 17.420724031
152.5 250. 17.133955122
152.5 252.5 16.854582507
152.5 255. 16.582257967
152.5 257.5 16.316654388
152.5 260. 16.070604242
152.5 262.5 15.96185255
152.5 265. 15.856715946
152.5 267.5 15.755024349
152.5 270. 15.65661797
152.5 272.5 15.561346552
152.5 275. 15.469068669
152.5 277.5 15.379651087
152.5 280. 15.292968185
152.5 282.5 15.208901416
152.5 285. 15.127338821
152.5 287.5 15.048174578
152.5 290. 14.97130859
152.5 292.5 14.896646104
152.5 295. 14.824097362
152.5 297.5 14.753577276
155. 2.5 93.910813729
155. 5. 93.870521378
155. 7.5 93.830168829
155. 10. 93.789754634
155. 12.5 93.748639686
155. 15. 93.706359115
155. 17.5 93.663393478
155. 20. 93.618713454
155. 22.5 93.570650604
155. 25. 93.516969134
155. 27.5 93.455031709
155. 30. 93.38198909
155. 32.5 93.294949441
155. 35. 93.191109748
155. 37.5 93.067848214
155. 40. 92.922783594
155. 42.5 92.75380904
155. 45. 92.559107177
155. 47.5 92.335238257
155. 50. 92.072564197
155. 52.5 91.779246921
155. 55. 91.454678994
155. 57.5 91.098491324
155. 60. 90.697013025
155. 62.5 90.256009451
155. 65. 89.783037052
155. 67.5 89.26449451
155. 70. 88.701037461
155. 72.5 88.107648357
155. 75. 87.452327729
155. 77.5 86.768100919
155. 80. 86.027001785
155. 82.5 85.252247
155. 85. 84.418390259
155. 87.5 83.555317517
155. 90. 82.62337108
155. 92.5 81.657436176
155. 95. 80.642165658
155. 97.5 79.570515433
155. 100. 78.460240951
155. 102.5 77.299641891
155. 105. 76.080171853
155. 107.5 74.819066233
155. 110. 73.516124456
155. 112.5 72.156996656
155. 115. 70.74634139
155. 117.5 69.294923339
155. 120. 67.804368167
155. 122.5 66.276987652
155. 125. 64.694579705
155. 127.5 63.079677044
155. 130. 61.438390294
155. 132.5 59.776452967
155. 135. 58.094654057
155. 137.5 56.384790025
155. 140. 54.674997609
155. 142.5 52.974339849
155. 145. 51.27497487
155. 147.5 49.587850214
155. 150. 47.936536644
155. 152.5 46.305588897
155. 155. 44.718109342
155. 157.5 43.174081256
155. 160. 41.678721677
155. 162.5 40.235803533
155. 165. 38.850014129
155. 167.5 37.52258498
155. 170. 36.247118147
155. 172.5 35.043112885
155. 175. 33.894503268
155. 177.5 32.790297787
155. 180. 31.750423098
155. 182.5 30.784362143
155. 185. 29.856115024
155. 187.5 28.962598456
155. 190. 28.10103114
155. 192.5 27.328992046
155. 195. 26.611088726
155. 197.5 25.920313734
155. 200. 25.254709774
155. 202.5 24.612497603
155. 205. 23.992055078
155. 207.5 23.391899058
155. 210. 22.810669709
155. 212.5 22.342223498
155. 215. 21.903544438
155. 217.5 21.480491275
155. 220. 21.072125342
155. 222.5 20.677582829
155. 225. 20.296067303
155. 227.5 19.926843132
155. 230. 19.56922965
155. 232.5 19.222596
155. 235. 18.886356547
155. 237.5 18.559966787
155. 240. 18.242919701
155. 242.5 17.934742493
155. 245. 17.634993656
155. 247.5 17.343260348
155. 250. 17.059156021
155. 252.5 16.782318284
155. 255. 16.512406975
155. 257.5 16.249102411
155. 260. 16.04240889
155. 262.5 15.934842946
155. 265. 15.830830553
155. 267.5 15.730205514
155. 270. 15.632811634
155. 272.5 15.53850198
155. 275. 15.447138206
155. 277.5 15.358589936
155. 280. 15.272734202
155. 282.5 15.189454923
155. 285. 15.108642434
155. 287.5 15.030193051
155. 290. 14.954008668
155. 292.5 14.87999639
155. 295. 14.808068193
155. 297.5 14.738140613
157.5 2.5 93.910813729
157.5 5. 93.870521378
157.5 7.5 93.830168828
157.5 10. 93.789754465
157.5 12.5 93.748636076
157.5 15. 93.706331565
157.5 17.5 93.66327483
157.5 20. 93.618356375
157.5 22.5 93.569804751
157.5 25. 93.515275085
157.5 27.5 93.452029325
157.5 30. 93.377134681
157.5 32.5 93.287636557
157.5 35. 93.180690107
157.5 37.5 93.05365087
157.5 40. 92.904131558
157.5 42.5 92.730033163
157.5 45. 92.529557388
157.5 47.5 92.29753033
157.5 50. 92.027574094
157.5 52.5 91.726428133
157.5 55. 91.393532844
157.5 57.5 91.028567553
157.5 60. 90.613825968
157.5 62.5 90.163048913
157.5 65. 89.68001896
157.5 67.5 89.145101731
157.5 70. 88.571061375
157.5 72.5 87.960652989
157.5 75. 87.292844945
157.5 77.5 86.597802572
157.5 80. 85.836118465
157.5 82.5 85.048438379
157.5 85. 84.194925326
157.5 87.5 83.308103033
157.5 90. 82.366831105
157.5 92.5 81.376435232
157.5 95. 80.349690961
157.5 97.5 79.256306518
157.5 100. 78.120170676
157.5 102.5 76.943489736
157.5 105. 75.708484597
157.5 107.5 74.42129644
157.5 110. 73.091734633
157.5 112.5 71.720106534
157.5 115. 70.295233392
157.5 117.5 68.818849163
157.5 120. 67.303617664
157.5 122.5 65.752125837
157.5 125. 64.167775399
157.5 127.5 62.540384233
157.5 130. 60.879762309
157.5 132.5 59.200243737
157.5 135. 57.508912969
157.5 137.5 55.808684749
157.5 140. 54.088774803
157.5 142.5 52.38110666
157.5 145. 50.694976708
157.5 147.5 49.012554604
157.5 150. 47.364202061
157.5 152.5 45.754732039
157.5 155. 44.176616812
157.5 157.5 42.653845465
157.5 160. 41.174208017
157.5 162.5 39.752015915
157.5 165. 38.388202755
157.5 167.5 37.080689745
157.5 170. 35.826652502
157.5 172.5 34.64813151
157.5 175. 33.516773626
157.5 177.5 32.428401877
157.5 180. 31.42298003
157.5 182.5 30.471655979
157.5 185. 29.556994046
157.5 187.5 28.676024581
157.5 190. 27.828728073
157.5 192.5 27.09288677
157.5 195. 26.38550969
157.5 197.5 25.704514657
157.5 200. 25.048012671
157.5 202.5 24.414284837
157.5 205. 23.801762496
157.5 207.5 23.209010047
157.5 210. 22.655024555
157.5 212.5 22.205997368
157.5 215. 21.77322261
157.5 217.5 21.35571067
157.5 220. 20.952551991
157.5 222.5 20.562908972
157.5 225. 20.18600884
157.5 227.5 19.821137357
157.5 230. 19.467633253
157.5 232.5 19.124883286
157.5 235. 18.792317849
157.5 237.5 18.469407054
157.5 240. 18.155657229
157.5 242.5 17.850607789
157.5 245. 17.553828418
157.5 247.5 17.264916548
157.5 250. 16.983495071
157.5 252.5 16.709210291
157.5 255. 16.441730061
157.5 257.5 16.180742096
157.5 260. 16.013949786
157.5 262.5 15.907576534
157.5 265. 15.80469521
157.5 267.5 15.705143486
157.5 270. 15.608768748
157.5 272.5 15.515427379
157.5 275. 15.424984105
157.5 277.5 15.337311402
157.5 280. 15.252288949
157.5 282.5 15.169803131
157.5 285. 15.089746574
157.5 287.5 15.012017729
157.5 290. 14.936520482
157.5 292.5 14.863163796
157.5 295. 14.791861385
157.5 297.5 14.722531404
160. 2.5 93.910813729
160. 5. 93.870521378
160. 7.5 93.830168826
160. 10. 93.789754249
160. 12.5 93.748631667
160. 15. 93.70629902
160. 17.5 93.66313796
160. 20. 93.617951733
160. 22.5 93.568859403
160. 25. 93.513402559
160. 27.5 93.448740345
160. 30. 93.371856408
160. 32.5 93.279734888
160. 35. 93.169491547
160. 37.5 93.038462199
160. 40. 92.884256619
160. 42.5 92.704786684
160. 45. 92.498276014
160. 47.5 92.257727208
160. 50. 91.980199625
160. 52.5 91.670930212
160. 55. 91.329408699
160. 57.5 90.95481211
160. 60. 90.526918577
160. 62.5 90.066060284
160. 65. 89.572664551
160. 67.5 89.020921017
160. 70. 88.435987593
160. 72.5 87.806357727
160. 75. 87.127511991
160. 77.5 86.411230702
160. 80. 85.638649507
160. 82.5 84.828020524
160. 85. 83.964157949
160. 87.5 83.053222364
160. 90. 82.102292342
160. 92.5 81.087093351
160. 95. 80.03413734
160. 97.5 78.933111837
160. 100. 77.770840565
160. 102.5 76.567040008
160. 105. 75.321179613
160. 107.5 74.013521624
160. 110. 72.657213733
160. 112.5 71.258550156
160. 115. 69.818507255
160. 117.5 68.332321502
160. 120. 66.792515556
160. 122.5 65.217108483
160. 125. 63.609821878
160. 127.5 61.975301518
160. 130. 60.311485492
160. 132.5 58.614889671
160. 135. 56.908752474
160. 137.5 55.201403401
160. 140. 53.49454314
160. 142.5 51.780641887
160. 145. 50.091951093
160. 147.5 48.430679222
160. 150. 46.786182942
160. 152.5 45.191577652
160. 155. 43.630152653
160. 157.5 42.123878054
160. 160. 40.665456385
160. 162.5 39.264242181
160. 165. 37.922902322
160. 167.5 36.635130814
160. 170. 35.410098461
160. 172.5 34.25025948
160. 175. 33.136026579
160. 177.5 32.068671635
160. 180. 31.093296973
160. 182.5 30.156624108
160. 185. 29.255478977
160. 187.5 28.387002435
160. 190. 27.579633221
160. 192.5 26.855100981
160. 195. 26.158219858
160. 197.5 25.486983413
160. 200. 24.83956943
160. 202.5 24.21431809
160. 205. 23.609713152
160. 207.5 23.024365656
160. 210. 22.511429022
160. 212.5 22.068704558
160. 215. 21.641840067
160. 217.5 21.229877819
160. 220. 20.831936926
160. 222.5 20.447205621
160. 225. 20.074934469
160. 227.5 19.714430358
160. 230. 19.365051181
160. 232.5 19.026201115
160. 235. 18.697326418
160. 237.5 18.377911671
160. 240. 18.067476431
160. 242.5 17.765572222
160. 245. 17.471779834
160. 247.5 17.185706895
160. 250. 16.906985681
160. 252.5 16.635271137
160. 255. 16.370239086
160. 257.5 16.111584609
160. 260. 15.98523453
160. 262.5 15.880060474
160. 265. 15.778316665
160. 267.5 15.67984463
160. 270. 15.584495319
160. 272.5 15.49212842
160. 275. 15.402611723
160. 277.5 15.315820547
160. 280. 15.231637215
160. 282.5 15.14995057
160. 285. 15.070655527
160. 287.5 14.993652671
160. 290. 14.918847877
160. 292.5 14.846151968
160. 295. 14.775480391
160. 297.5 14.706752927
162.5 2.5 93.910813729
162.5 5. 93.870521378
162.5 7.5 93.830168824
162.5 10. 93.789753972
162.5 12.5 93.748626281
162.5 15. 93.706260571
162.5 17.5 93.662980068
162.5 20. 93.61749319
162.5 22.5 93.567802848
162.5 25. 93.511332718
162.5 27.5 93.445137326
162.5 30. 93.366117082
162.5 32.5 93.2711967
162.5 35. 93.157455298
162.5 37.5 93.022212156
162.5 40. 92.863077412
162.5 42.5 92.677977015
162.5 45. 92.465159441
162.5 47.5 92.215709614
162.5 50. 91.930310823
162.5 52.5 91.612612815
162.5 55. 91.262156141
162.5 57.5 90.874078395
162.5 60. 90.436115907
162.5 62.5 89.964859027
162.5 65. 89.456749524
162.5 67.5 88.891744231
162.5 70. 88.295598544
162.5 72.5 87.646293501
162.5 75. 86.956087523
162.5 77.5 86.218073023
162.5 80. 85.434329517
162.5 82.5 84.600347263
162.5 85. 83.725799169
162.5 87.5 82.790369838
162.5 90. 81.819669887
162.5 92.5 80.789084324
162.5 95. 79.709604123
162.5 97.5 78.590063477
162.5 100. 77.41189775
162.5 102.5 76.180742762
162.5 105. 74.906733929
162.5 107.5 73.589746984
162.5 110. 72.212203926
162.5 112.5 70.78645079
162.5 115. 69.319328295
162.5 117.5 67.812654386
162.5 120. 66.268960973
162.5 122.5 64.671651048
162.5 125. 63.041751333
162.5 127.5 61.386067185
162.5 130. 59.710597574
162.5 132.5 58.020209839
162.5 135. 56.299908496
162.5 137.5 54.581217833
162.5 140. 52.873377228
162.5 142.5 51.172866566
162.5 145. 49.482509246
162.5 147.5 47.829866131
162.5 150. 46.202459105
162.5 152.5 44.617265538
162.5 155. 43.078720274
162.5 157.5 41.588618348
162.5 160. 40.152491049
162.5 162.5 38.774088032
162.5 165. 37.45415613
162.5 167.5 36.185944191
162.5 170. 34.990868797
162.5 172.5 33.849549988
162.5 175. 32.752308491
162.5 177.5 31.721009119
162.5 180. 30.761434475
162.5 182.5 29.839321238
162.5 185. 28.951618947
162.5 187.5 28.095575835
162.5 190. 27.328957044
162.5 192.5 26.615688331
162.5 195. 25.929268641
162.5 197.5 25.26776545
162.5 200. 24.629421796
162.5 202.5 24.012635652
162.5 205. 23.415942112
162.5 207.5 22.837997939
162.5 210. 22.36680177
162.5 212.5 21.93038045
162.5 215. 21.509429855
162.5 217.5 21.103023603
162.5 220. 20.710309016
162.5 222.5 20.330499778
162.5 225. 19.962869458
162.5 227.5 19.606745791
162.5 230. 19.261505593
162.5 232.5 18.926570257
162.5 235. 18.601401725
162.5 237.5 18.285498905
162.5 240. 17.978394453
162.5 242.5 17.679651894
162.5 245. 17.388863029
162.5 247.5 17.105645608
162.5 250. 16.829641221
162.5 252.5 16.560513398
162.5 255. 16.297945888
162.5 257.5 16.063772551
162.5 260. 15.956270718
162.5 262.5 15.852301926
162.5 265. 15.751701672
162.5 267.5 15.654315317
162.5 270. 15.559997363
162.5 272.5 15.468610786
162.5 275. 15.380026429
162.5 277.5 15.294122448
162.5 280. 15.210783801
162.5 282.5 15.129901783
162.5 285. 15.051373595
162.5 287.5 14.975101951
162.5 290. 14.900994715
162.5 292.5 14.828964564
162.5 295. 14.758928683
162.5 297.5 14.690808475
165. 2.5 93.910813729
165. 5. 93.870521378
165. 7.5 93.830168821
165. 10. 93.789753615
165. 12.5 93.748619703
165. 15. 93.70621515
165. 17.5 93.662797925
165. 20. 93.616973561
165. 22.5 93.566621987
165. 25. 93.509044726
165. 27.5 93.441190176
165. 30. 93.359876216
165. 32.5 93.261970333
165. 35. 93.144518068
165. 37.5 93.004825616
165. 40. 92.840506975
165. 42.5 92.649505496
165. 45. 92.430097544
165. 47.5 92.171351028
165. 50. 91.877770069
165. 52.5 91.551327554
165. 55. 91.191616315
165. 57.5 90.789591549
165. 60. 90.34123342
165. 62.5 89.859250616
165. 65. 89.333716868
165. 67.5 88.757351899
165. 70. 88.14966497
165. 72.5 87.480215601
165. 75. 86.778317106
165. 77.5 86.018122618
165. 80. 85.222878671
165. 82.5 84.365121306
165. 85. 83.474960241
165. 87.5 82.519223162
165. 90. 81.521999622
165. 92.5 80.482065019
165. 95. 79.375731357
165. 97.5 78.228105408
165. 100. 77.038399162
165. 102.5 75.78421766
165. 105. 74.481875094
165. 107.5 73.135994692
165. 110. 71.747016793
165. 112.5 70.303441143
165. 115. 68.809276171
165. 117.5 67.275926723
165. 120. 65.706231714
165. 122.5 64.103871148
165. 125. 62.463295182
165. 127.5 60.786911703
165. 130. 59.092712623
165. 132.5 57.388073332
165. 135. 55.681151403
165. 137.5 53.952971352
165. 140. 52.237969601
165. 142.5 50.546663566
165. 145. 48.866593033
165. 147.5 47.217537328
165. 150. 45.613000728
165. 152.5 44.038233846
165. 155. 42.522051919
165. 157.5 41.049404452
165. 160. 39.635327991
165. 162.5 38.280750731
165. 165. 36.982000425
165. 167.5 35.738697083
165. 170. 34.569017977
165. 172.5 33.446050963
165. 175. 32.365660767
165. 177.5 31.371342859
165. 180. 30.427449539
165. 182.5 29.519798811
165. 185. 28.645460056
165. 187.5 27.806919286
165. 190. 27.076755772
165. 192.5 26.374700724
165. 195. 25.698703881
165. 197.5 25.046904798
165. 200. 24.417610228
165. 202.5 23.809274639
165. 205. 23.220483362
165. 207.5 22.667359354
165. 210. 22.221180142
165. 212.5 21.791059944
165. 215. 21.376024604
165. 217.5 20.975178539
165. 220. 20.587696817
165. 222.5 20.212818171
165. 225. 19.84983884
165. 227.5 19.49810711
165. 230. 19.157018474
165. 232.5 18.826011326
165. 235. 18.504563115
165. 237.5 18.192186914
165. 240. 17.888428346
165. 242.5 17.592862823
165. 245. 17.305093061
165. 247.5 17.024746846
165. 250. 16.751475011
165. 252.5 16.484949613
165. 255. 16.224862273
165. 257.5 16.03329104
165. 260. 15.92706594
165. 262.5 15.824308049
165. 265. 15.724856984
165. 267.5 15.628561923
165. 270. 15.535280899
165. 272.5 15.444880164
165. 275. 15.357233601
165. 277.5 15.272222191
165. 280. 15.189733519
165. 282.5 15.109661325
165. 285. 15.031905091
165. 287.5 14.956369656
165. 290. 14.882964868
165. 292.5 14.811605259
165. 295. 14.742209746
165. 297.5 14.674701355
167.5 2.5 93.910813729
167.5 5. 93.870521378
167.5 7.5 93.830168817
167.5 10. 93.789753158
167.5 12.5 93.748611669
167.5 15. 93.70616149
167.5 17.5 93.662587805
167.5 20. 93.616384705
167.5 22.5 93.565302179
167.5 25. 93.506515537
167.5 27.5 93.436865903
167.5 30. 93.353089729
167.5 32.5 93.251999869
167.5 35. 93.130611681
167.5 37.5 92.986221988
167.5 40. 92.816452344
167.5 42.5 92.619266971
167.5 45. 92.392973234
167.5 47.5 92.124517203
167.5 50. 91.822431587
167.5 52.5 91.48691747
167.5 55. 91.117621393
167.5 57.5 90.701167448
167.5 60. 90.242076359
167.5 62.5 89.749029893
167.5 65. 89.205577066
167.5 67.5 88.617512489
167.5 70. 87.993424193
167.5 72.5 87.307865686
167.5 75. 86.593770575
167.5 77.5 85.811093467
167.5 80. 84.998932606
167.5 82.5 84.12202884
167.5 85. 83.205770568
167.5 87.5 82.239442676
167.5 90. 81.215323857
167.5 92.5 80.151692521
167.5 95. 79.032140968
167.5 97.5 77.85613504
167.5 100. 76.636991541
167.5 102.5 75.374231356
167.5 105. 74.046198357
167.5 107.5 72.671303313
167.5 110. 71.253036222
167.5 112.5 69.792571428
167.5 115. 68.287981182
167.5 117.5 66.728105836
167.5 120. 65.132670104
167.5 122.5 63.505708185
167.5 125. 61.852199733
167.5 127.5 60.177586883
167.5 130. 58.465273857
167.5 132.5 56.745051975
167.5 135. 55.025551171
167.5 137.5 53.315803452
167.5 140. 51.595280553
167.5 142.5 49.901720857
167.5 145. 48.244134215
167.5 147.5 46.599697772
167.5 150. 45.007674275
167.5 152.5 43.454471806
167.5 155. 41.9549894
167.5 157.5 40.506249626
167.5 160. 39.115158154
167.5 162.5 37.784265492
167.5 165. 36.506464164
167.5 167.5 35.294454332
167.5 170. 34.144594677
167.5 172.5 33.039804899
167.5 175. 31.986237127
167.5 177.5 31.019731656
167.5 180. 30.091395529
167.5 182.5 29.198104905
167.5 185. 28.337045275
167.5 187.5 27.541228549
167.5 190. 26.823083645
167.5 192.5 26.132188277
167.5 195. 25.466571804
167.5 197.5 24.824444022
167.5 200. 24.204173851
167.5 202.5 23.604270945
167.5 205. 23.023369765
167.5 207.5 22.514067445
167.5 210. 22.074600907
167.5 212.5 21.650777442
167.5 215. 21.241656508
167.5 217.5 20.846372767
167.5 220. 20.464128554
167.5 222.5 20.094187245
167.5 225. 19.735867397
167.5 227.5 19.388537551
167.5 230. 19.051611621
167.5 232.5 18.724544778
167.5 235. 18.406829788
167.5 237.5 18.097993731
167.5 240. 17.797595056
167.5 242.5 17.505220939
167.5 245. 17.22048491
167.5 247.5 16.943024702
167.5 250. 16.672500317
167.5 252.5 16.408592272
167.5 255. 16.151000004
167.5 257.5 16.00257099
167.5 260. 15.897627777
167.5 262.5 15.796085994
167.5 265. 15.697789354
167.5 267.5 15.602590825
167.5 270. 15.510351953
167.5 272.5 15.42094225
167.5 275. 15.334238624
167.5 277.5 15.25012487
167.5 280. 15.16849119
167.5 282.5 15.089233763
167.5 285. 15.012254341
167.5 287.5 14.937459886
167.5 290. 14.864762224
167.5 292.5 14.794077738
167.5 295. 14.725327077
167.5 297.5 14.658434887
170. 2.5 93.910813729
170. 5. 93.870521378
170. 7.5 93.830168811
170. 10. 93.78975257
170. 12.5 93.748601856
170. 15. 93.706098098
170. 17.5 93.662345411
170. 20. 93.615717393
170. 22.5 93.56382705
170. 25. 93.503719661
170. 27.5 93.432128323
170. 30. 93.345709621
170. 32.5 93.241224768
170. 35. 93.115662684
170. 37.5 92.9663148
170. 40. 92.790814117
170. 42.5 92.587149323
170. 45. 92.352565208
170. 47.5 92.075065636
170. 50. 91.764140899
170. 52.5 91.419216465
170. 55. 91.039993986
170. 57.5 90.60861153
170. 60. 90.138439083
170. 62.5 89.633980386
170. 65. 89.072096761
170. 67.5 88.471981643
170. 70. 87.826803312
170. 72.5 87.128970942
170. 75. 86.391480423
170. 77.5 85.596683478
170. 80. 84.759304112
170. 82.5 83.870738676
170. 85. 82.92796689
170. 87.5 81.948020196
170. 90. 80.899263908
170. 92.5 79.806863404
170. 95. 78.672485105
170. 97.5 77.473738665
170. 100. 76.224906047
170. 102.5 74.931619306
170. 105. 73.593868819
170. 107.5 72.19524897
170. 110. 70.747654925
170. 112.5 69.257932546
170. 115. 67.728170337
170. 117.5 66.161210406
170. 120. 64.547934245
170. 122.5 62.896778932
170. 125. 61.220739822
170. 127.5 59.526196478
170. 130. 57.820465234
170. 132.5 56.0930223
170. 135. 54.361831923
170. 137.5 52.644014559
170. 140. 50.945196865
170. 142.5 49.250423726
170. 145. 47.596288681
170. 147.5 45.976298913
170. 150. 44.394923671
170. 152.5 42.865958499
170. 155. 41.384294052
170. 157.5 39.959157902
170. 160. 38.592897422
170. 162.5 37.284659631
170. 165. 36.027568741
170. 167.5 34.84789666
170. 170. 33.71764163
170. 172.5 32.630848683
170. 175. 31.61600322
170. 177.5 30.666230267
170. 180. 29.75332208
170. 182.5 28.874284136
170. 185. 28.026414341
170. 187.5 27.274190977
170. 190. 26.567992871
170. 192.5 25.888199275
170. 195. 25.232916978
170. 197.5 24.600424178
170. 200. 23.989150408
170. 202.5 23.397659196
170. 205. 22.824633016
170. 207.5 22.359865152
170. 210. 21.927100246
170. 212.5 21.509566827
170. 215. 21.10635731
170. 217.5 20.716636031
170. 220. 20.339632106
170. 222.5 19.974633139
170. 225. 19.620979648
170. 227.5 19.278060122
170. 230. 18.945306627
170. 232.5 18.62219089
170. 235. 18.308220797
170. 237.5 18.002937261
170. 240. 17.705911414
170. 242.5 17.416742073
170. 245. 17.135053471
170. 247.5 16.860493198
170. 250. 16.592730342
170. 252.5 16.331453811
170. 255. 16.078774667
170. 257.5 15.971620425
170. 260. 15.867963799
170. 262.5 15.767642906
170. 265. 15.670505527
170. 267.5 15.576408394
170. 270. 15.485216548
170. 272.5 15.396802738
170. 275. 15.311046886
170. 277.5 15.227835584
170. 280. 15.147061643
170. 282.5 15.068623669
170. 285. 14.992425679
170. 287.5 14.918376748
170. 290. 14.846390678
170. 292.5 14.776385699
170. 295. 14.708284185
170. 297.5 14.642012403
172.5 2.5 93.910813729
172.5 5. 93.870521378
172.5 7.5 93.830168803
172.5 10. 93.789751816
172.5 12.5 93.74858987
172.5 15. 93.706023208
172.5 17.5 93.662065783
172.5 20. 93.614961165
172.5 22.5 93.562178295
172.5 25. 93.500628897
172.5 27.5 93.426937752
172.5 30. 93.337683611
172.5 32.5 93.229579478
172.5 35. 93.099591927
172.5 37.5 92.945011248
172.5 40. 92.763485972
172.5 42.5 92.553032983
172.5 45. 92.308898622
172.5 47.5 92.022845002
172.5 50. 91.702734236
172.5 52.5 91.348048697
172.5 55. 90.95816664
172.5 57.5 90.511718098
172.5 60. 90.03010434
172.5 62.5 89.512803063
172.5 65. 88.933029355
172.5 67.5 88.320501348
172.5 70. 87.653716749
172.5 72.5 86.943243193
172.5 75. 86.181866071
172.5 77.5 85.374573572
172.5 80. 84.511511597
172.5 82.5 83.61090136
172.5 85. 82.641176816
172.5 87.5 81.632499825
172.5 90. 80.573421245
172.5 92.5 79.451888787
172.5 95. 78.28705133
172.5 97.5 77.078133281
172.5 100. 75.801694766
172.5 102.5 74.47768494
172.5 105. 73.108644664
172.5 107.5 71.695202624
172.5 110. 70.230437229
172.5 112.5 68.711526217
172.5 115. 67.153053754
172.5 117.5 65.5582067
172.5 120. 63.931050176
172.5 122.5 62.276586522
172.5 125. 60.578760037
172.5 127.5 58.864491148
172.5 130. 57.141739852
172.5 132.5 55.419059798
172.5 135. 53.689827094
172.5 137.5 51.964975331
172.5 140. 50.266932094
172.5 142.5 48.592680081
172.5 145. 46.94307703
172.5 147.5 45.344305775
172.5 150. 43.777709751
172.5 152.5 42.269830661
172.5 155. 40.809964536
172.5 157.5 39.408123723
172.5 160. 38.067824086
172.5 162.5 36.781952318
172.5 165. 35.555887822
172.5 167.5 34.399065939
172.5 170. 33.288195454
172.5 172.5 32.219213399
172.5 175. 31.244090112
172.5 177.5 30.310889314
172.5 180. 29.413274996
172.5 182.5 28.548377553
172.5 185. 27.727763783
172.5 187.5 27.005860608
172.5 190. 26.311533585
172.5 192.5 25.642780124
172.5 195. 24.997782265
172.5 197.5 24.374884765
172.5 200. 23.772576219
172.5 202.5 23.189472708
172.5 205. 22.646643238
172.5 207.5 22.204790416
172.5 210. 21.778713725
172.5 212.5 21.367461448
172.5 215. 20.970158282
172.5 217.5 20.585997661
172.5 220. 20.214234991
172.5 222.5 19.854181678
172.5 225. 19.505199836
172.5 227.5 19.166697585
172.5 230. 18.838124877
172.5 232.5 18.518969756
172.5 235. 18.208755027
172.5 237.5 17.907035264
172.5 240. 17.613394128
172.5 242.5 17.327441948
172.5 245. 17.048813546
172.5 247.5 16.777166271
172.5 250. 16.512178216
172.5 252.5 16.253546606
172.5 255. 16.046240804
172.5 257.5 15.940447346
172.5 260. 15.838081558
172.5 262.5 15.738985917
172.5 265. 15.64301224
172.5 267.5 15.550021
172.5 270. 15.459880705
172.5 272.5 15.372467325
172.5 275. 15.287663777
172.5 277.5 15.205359437
172.5 280. 15.125449711
172.5 282.5 15.047835622
172.5 285. 14.972423445
172.5 287.5 14.899124359
172.5 290. 14.827854136
172.5 292.5 14.758532847
172.5 295. 14.69108459
172.5 297.5 14.625437245
175. 2.5 93.910813729
175. 5. 93.870521378
175. 7.5 93.830168791
175. 10. 93.789750847
175. 12.5 93.74857523
175. 15. 93.705934735
175. 17.5 93.6617432
175. 20. 93.614104162
175. 22.5 93.560335441
175. 25. 93.497212045
175. 27.5 93.42125066
175. 30. 93.328954753
175. 32.5 93.216993002
175. 35. 93.082314094
175. 37.5 92.9222117
175. 40. 92.734354159
175. 42.5 92.516790395
175. 45. 92.26265683
175. 47.5 91.967694542
175. 50. 91.638037901
175. 52.5 91.273227921
175. 55. 90.868150947
175. 57.5 90.410269556
175. 60. 89.916842497
175. 62.5 89.380457511
175. 65. 88.788114138
175. 67.5 88.162799062
175. 70. 87.473871701
175. 72.5 86.75037795
175. 75. 85.96460103
175. 77.5 85.14442671
175. 80. 84.25519431
175. 82.5 83.329548545
175. 85. 82.345007475
175. 87.5 81.307187722
175. 90. 80.227566911
175. 92.5 79.086326759
175. 95. 77.890703467
175. 97.5 76.649875162
175. 100. 75.363443867
175. 102.5 74.01195023
175. 105. 72.611497145
175. 107.5 71.166405698
175. 110. 69.678122967
175. 112.5 68.148767712
175. 115. 66.565931994
175. 117.5 64.943530325
175. 120. 63.290167619
175. 122.5 61.611277988
175. 125. 59.913279367
175. 127.5 58.192706459
175. 130. 56.453814095
175. 132.5 54.718333044
175. 135. 52.995682186
175. 137.5 51.278542761
175. 140. 49.578882109
175. 142.5 47.918939204
175. 145. 46.284499833
175. 147.5 44.696700768
175. 150. 43.155992361
175. 152.5 41.666668123
175. 155. 40.231989314
175. 157.5 38.856024133
175. 160. 37.539953393
175. 162.5 36.276154289
175. 165. 35.083943497
175. 167.5 33.947997388
175. 170. 32.856286467
175. 172.5 31.824726288
175. 175. 30.870548685
175. 177.5 29.9537552
175. 180. 29.071296153
175. 182.5 28.220422525
175. 185. 27.445501127
175. 187.5 26.736289141
175. 190. 26.053753809
175. 192.5 25.395975315
175. 195. 24.761208777
175. 197.5 24.147863684
175. 200. 23.554486134
175. 202.5 22.979743437
175. 205. 22.48362324
175. 207.5 22.048880462
175. 210. 21.629476285
175. 212.5 21.224494101
175. 215. 20.83309021
175. 217.5 20.454486562
175. 220. 20.087964352
175. 222.5 19.732858355
175. 225. 19.388551909
175. 227.5 19.054472448
175. 230. 18.730087528
175. 232.5 18.41490127
175. 235. 18.108451192
175. 237.5 17.810305348
175. 240. 17.520059772
175. 242.5 17.237336168
175. 245. 16.961779834
175. 247.5 16.693057773
175. 250. 16.430856993
175. 252.5 16.174882964
175. 255. 16.013488775
175. 257.5 15.909059731
175. 260. 15.807988588
175. 262.5 15.710122145
175. 265. 15.615316222
175. 267.5 15.523435003
175. 270. 15.43435044
175. 272.5 15.347941704
175. 275. 15.264094686
175. 277.5 15.182701533
175. 280. 15.10366023
175. 282.5 15.026874208
175. 285. 14.952251985
175. 287.5 14.879706842
175. 290. 14.809156511
175. 292.5 14.740522896
175. 295. 14.673731818
175. 297.5 14.608712764
177.5 2.5 93.910813729
177.5 5. 93.870521378
177.5 7.5 93.830168775
177.5 10. 93.789749603
177.5 12.5 93.748557349
177.5 15. 93.705830214
177.5 17.5 93.661371062
177.5 20. 93.613132942
177.5 22.5 93.558275594
177.5 25. 93.493434585
177.5 27.5 93.415019292
177.5 30. 93.319461003
177.5 32.5 93.203388433
177.5 35. 93.063737206
177.5 37.5 92.897809175
177.5 40. 92.703296942
177.5 42.5 92.478285431
177.5 45. 92.21368287
177.5 47.5 91.909443396
177.5 50. 91.569867588
177.5 52.5 91.194556784
177.5 55. 90.773734352
177.5 57.5 90.3040356
177.5 60. 89.798410703
177.5 62.5 89.242376232
177.5 65. 88.637075335
177.5 67.5 87.994102736
177.5 70. 87.286958292
177.5 72.5 86.547340009
177.5 75. 85.739339799
177.5 77.5 84.895125762
177.5 80. 83.989970935
177.5 82.5 83.035636775
177.5 85. 82.039044565
177.5 87.5 80.971642668
177.5 90. 79.860838629
177.5 92.5 78.705606939
177.5 95. 77.482955515
177.5 97.5 76.209936309
177.5 100. 74.890444549
177.5 102.5 73.524633187
177.5 105. 72.101925011
177.5 107.5 70.62515864
177.5 110. 69.105362661
177.5 112.5 67.544991794
177.5 115. 65.947307094
177.5 117.5 64.316455979
177.5 120. 62.6377082
177.5 122.5 60.935047653
177.5 125. 59.215681305
177.5 127.5 57.487437999
177.5 130. 55.756448061
177.5 132.5 54.009213374
177.5 135. 52.278796498
177.5 137.5 50.574737109
177.5 140. 48.88448737
177.5 142.5 47.229090838
177.5 145. 45.620473228
177.5 147.5 44.044926234
177.5 150. 42.52955676
177.5 152.5 41.060210627
177.5 155. 39.650346241
177.5 157.5 38.301560156
177.5 160. 37.009291551
177.5 162.5 35.77211014
177.5 165. 34.610059886
177.5 167.5 33.494719395
177.5 170. 32.421938484
177.5 172.5 31.432004882
177.5 175. 30.495425173
177.5 177.5 29.594870007
177.5 180. 28.727423395
177.5 182.5 27.890452629
177.5 185. 27.162146452
177.5 187.5 26.465525905
177.5 190. 25.794699412
177.5 192.5 25.147827375
177.5 195. 24.523235837
177.5 197.5 23.91939719
177.5 200. 23.334913483
177.5 202.5 22.768501936
177.5 205. 22.319828002
177.5 207.5 21.892171787
177.5 210. 21.479422225
177.5 212.5 21.080697016
177.5 215. 20.695183381
177.5 217.5 20.322131197
177.5 220. 19.960846939
177.5 222.5 19.610688318
177.5 225. 19.271059515
177.5 227.5 18.94140695
177.5 230. 18.621215499
177.5 232.5 18.310005119
177.5 235. 18.007327822
177.5 237.5 17.712764959
177.5 240. 17.425924776
177.5 242.5 17.146440215
177.5 245. 16.873966922
177.5 247.5 16.608181453
177.5 250. 16.348779641
177.5 252.5 16.095475117
177.5 255. 15.980526997
177.5 257.5 15.87746553
177.5 260. 15.777692399
177.5 262.5 15.681058687
177.5 265. 15.587424182
177.5 267.5 15.49665675
177.5 270. 15.40863176
177.5 272.5 15.323231562
177.5 275. 15.240344999
177.5 277.5 15.159866975
177.5 280. 15.081698037
177.5 282.5 15.005744011
177.5 285. 14.931915651
177.5 287.5 14.860128325
177.5 290. 14.79030172
177.5 292.5 14.722359569
177.5 295. 14.656229403
177.5 297.5 14.591842319
180. 2.5 93.910813729
180. 5. 93.870521378
180. 7.5 93.830168752
180. 10. 93.789748006
180. 12.5 93.748535509
180. 15. 93.705706736
180. 17.5 93.660941752
180. 20. 93.612032269
180. 22.5 93.555973148
180. 25. 93.489258313
180. 27.5 93.408191246
180. 30. 93.309134754
180. 32.5 93.188682437
180. 35. 93.043762071
180. 37.5 92.871688755
180. 40. 92.670183995
180. 42.5 92.437372776
180. 45. 92.16180952
180. 47.5 91.847909887
180. 50. 91.498027632
180. 52.5 91.111826054
180. 55. 90.674686339
180. 57.5 90.19277233
180. 60. 89.67455199
180. 62.5 89.098280707
180. 65. 88.479621102
180. 67.5 87.813468082
180. 70. 87.092648481
180. 72.5 86.327303805
180. 75. 85.505716735
180. 77.5 84.633761032
180. 80. 83.715438499
180. 82.5 82.731923079
180. 85. 81.706833605
180. 87.5 80.625400047
180. 90. 79.483002547
180. 92.5 78.294756572
180. 95. 77.059917596
180. 97.5 75.757788767
180. 100. 74.405017784
180. 102.5 73.005372493
180. 105. 71.559739235
180. 107.5 70.069603873
180. 110. 68.519737517
180. 112.5 66.928587658
180. 115. 65.301147609
180. 117.5 63.641994606
180. 120. 61.956682058
180. 122.5 60.24754343
180. 125. 58.507655872
180. 127.5 56.761951766
180. 130. 55.019509282
180. 132.5 53.289712457
180. 135. 51.554509359
180. 137.5 49.848524781
180. 140. 48.181857275
180. 142.5 46.5340852
180. 145. 44.939931284
180. 147.5 43.388918138
180. 150. 41.892980102
180. 152.5 40.450426915
180. 155. 39.066745862
180. 157.5 37.744655203
180. 160. 36.475835417
180. 162.5 35.274155793
180. 165. 34.134262004
180. 167.5 33.039253327
180. 170. 31.994923462
180. 172.5 31.037946773
180. 175. 30.118761076
180. 177.5 29.234271398
180. 180. 28.381690416
180. 182.5 27.588750187
180. 185. 26.877749988
180. 187.5 26.193617821
180. 190. 25.534414072
180. 192.5 24.898376832
180. 195. 24.283900931
180. 197.5 23.689519847
180. 200. 23.113890039
180. 202.5 22.591293666
180. 205. 22.155295513
180. 207.5 21.734700144
180. 210. 21.328585182
180. 212.5 20.936101839
180. 215. 20.556467565
180. 217.5 20.188959571
180. 220. 19.832909103
180. 222.5 19.487696359
180. 225. 19.152745984
180. 227.5 18.82752305
180. 230. 18.511529465
180. 232.5 18.204300768
180. 235. 17.905403251
180. 237.5 17.61443137
180. 240. 17.331005419
180. 242.5 17.054769431
180. 245. 16.785389278
180. 247.5 16.522550959
180. 250. 16.265959034
180. 252.5 16.052427768
180. 255. 15.947363848
180. 257.5 15.84567266
180. 260. 15.747200476
180. 262.5 15.651802622
180. 265. 15.559342817
180. 267.5 15.469692579
180. 270. 15.382730665
180. 272.5 15.298342579
180. 275. 15.2164201
180. 277.5 15.136860863
180. 280. 15.059567968
180. 282.5 14.984449619
180. 285. 14.911418794
180. 287.5 14.84039294
180. 290. 14.771293686
180. 292.5 14.70404659
180. 295. 14.638580888
180. 297.5 14.574829276
182.5 2.5 93.910813729
182.5 5. 93.870521378
182.5 7.5 93.830168721
182.5 10. 93.789745956
182.5 12.5 93.748508833
182.5 15. 93.70556086
182.5 17.5 93.660446482
182.5 20. 93.610784866
182.5 22.5 93.553399462
182.5 25. 93.48464095
182.5 27.5 93.400709015
182.5 30. 93.297902317
182.5 32.5 93.172784701
182.5 35. 93.022281691
182.5 37.5 92.84372697
182.5 40. 92.634875753
182.5 42.5 92.393897239
182.5 45. 92.10685855
182.5 47.5 91.782900746
182.5 50. 91.422310214
182.5 52.5 91.0248138
182.5 55. 90.570762428
182.5 57.5 90.076221303
182.5 60. 89.544994306
182.5 62.5 88.947875753
182.5 65. 88.315442439
182.5 67.5 87.625511559
182.5 70. 86.890594894
182.5 72.5 86.098950638
182.5 75. 85.26334486
182.5 77.5 84.363099856
182.5 80. 83.423731053
182.5 82.5 82.417950966
182.5 85. 81.361283983
182.5 87.5 80.259937801
182.5 90. 79.093540534
182.5 92.5 77.871906454
182.5 95. 76.602494075
182.5 97.5 75.28502448
182.5 100. 73.906599226
182.5 102.5 72.472986301
182.5 105. 70.993216118
182.5 107.5 69.469102084
182.5 110. 67.903197389
182.5 112.5 66.298885872
182.5 115. 64.642273574
182.5 117.5 62.955396108
182.5 120. 61.244453013
182.5 122.5 59.516479486
182.5 125. 57.779424901
182.5 127.5 56.026753009
182.5 130. 54.271622852
182.5 132.5 52.533412739
182.5 135. 50.821572024
182.5 137.5 49.116069276
182.5 140. 47.454096625
182.5 142.5 45.833809023
182.5 145. 44.252501925
182.5 147.5 42.728599677
182.5 150. 41.253477416
182.5 152.5 39.837274064
182.5 155. 38.482141859
182.5 157.5 37.185298879
182.5 160. 35.940024879
182.5 162.5 34.774629329
182.5 165. 33.6565673
182.5 167.5 32.581613311
182.5 170. 31.58094166
182.5 172.5 30.642591891
182.5 175. 29.740593066
182.5 177.5 28.871992514
182.5 180. 28.034126645
182.5 182.5 27.290043523
182.5 185. 26.592359283
182.5 187.5 25.920609367
182.5 190. 25.272939235
182.5 192.5 24.647662168
182.5 195. 24.043239664
182.5 197.5 23.458264486
182.5 200. 22.89144596
182.5 202.5 22.418571343
182.5 205. 21.990062907
182.5 207.5 21.576500527
182.5 210. 21.176998125
182.5 212.5 20.790739621
182.5 215. 20.416972004
182.5 217.5 20.054999223
182.5 220. 19.704176774
182.5 222.5 19.363906899
182.5 225. 19.033634318
182.5 227.5 18.712842414
182.5 230. 18.401049838
182.5 232.5 18.097807455
182.5 235. 17.802695611
182.5 237.5 17.515321675
182.5 240. 17.235317819
182.5 242.5 16.962339019
182.5 245. 16.696061245
182.5 247.5 16.436179824
182.5 250. 16.182407947
182.5 252.5 16.017625464
182.5 255. 15.914007669
182.5 257.5 15.813689004
182.5 260. 15.716520273
182.5 262.5 15.622361001
182.5 265. 15.531078802
182.5 267.5 15.442548807
182.5 270. 15.356653139
182.5 272.5 15.273280426
182.5 275. 15.192325361
182.5 277.5 15.113688294
182.5 280. 15.037274856
182.5 282.5 14.962995618
182.5 285. 14.890765767
182.5 287.5 14.820504818
182.5 290. 14.752136336
182.5 292.5 14.685587689
182.5 295. 14.620789815
182.5 297.5 14.557677005
185. 2.5 93.910813729
185. 5. 93.870521378
185. 7.5 93.830168677
185. 10. 93.789743323
185. 12.5 93.748476252
185. 15. 93.705388523
185. 17.5 93.659875113
185. 20. 93.609371146
185. 22.5 93.550522497
185. 25. 93.479535694
185. 27.5 93.392509478
185. 30. 93.285683357
185. 32.5 93.155597318
185. 35. 92.999180613
185. 37.5 92.813791108
185. 40. 92.597222697
185. 42.5 92.346304915
185. 45. 92.048639903
185. 47.5 91.714210264
185. 50. 91.342494486
185. 52.5 90.931554808
185. 55. 90.461703167
185. 57.5 89.954108504
185. 60. 89.402585746
185. 62.5 88.790848358
185. 65. 88.144212028
185. 67.5 87.429879193
185. 70. 86.680429577
185. 72.5 85.861883164
185. 75. 85.007185701
185. 77.5 84.082700911
185. 80. 83.112281816
185. 82.5 82.093238467
185. 85. 81.00449169
185. 87.5 79.869341728
185. 90. 78.686726202
185. 92.5 77.436484415
185. 95. 76.132173831
185. 97.5 74.778917561
185. 100. 73.377092121
185. 102.5 71.926882909
185. 105. 70.412957352
185. 107.5 68.854984053
185. 110. 67.255902989
185. 112.5 65.619527612
185. 115. 63.950617498
185. 117.5 62.254918208
185. 120. 60.520425241
185. 122.5 58.770386645
185. 125. 57.014580156
185. 127.5 55.26219372
185. 130. 53.514951845
185. 132.5 51.769686048
185. 135. 50.055741706
185. 137.5 48.377201807
185. 140. 46.721396029
185. 142.5 45.12087484
185. 145. 43.561126716
185. 147.5 42.059607511
185. 150. 40.610993014
185. 152.5 39.22163051
185. 155. 37.895484041
185. 157.5 36.623470486
185. 160. 35.415501118
185. 162.5 34.273542482
185. 165. 33.17698545
185. 167.5 32.123989692
185. 170. 31.165944052
185. 172.5 30.245974911
185. 175. 29.36095289
185. 177.5 28.508061849
185. 180. 27.701986066
185. 182.5 26.990516346
185. 185. 26.306019177
185. 187.5 25.646542548
185. 190. 25.01031408
185. 192.5 24.395719781
185. 195. 23.801285718
185. 197.5 23.225662154
185. 200. 22.681698209
185. 202.5 22.245221921
185. 205. 21.824166451
185. 207.5 21.417607159
185. 210. 21.024693335
185. 212.5 20.644640803
185. 215. 20.276725398
185. 217.5 19.920277206
185. 220. 19.574675455
185. 222.5 19.239343979
185. 225. 18.913747178
185. 227.5 18.597386409
185. 230. 18.289796763
185. 232.5 17.990544174
185. 235. 17.699222818
185. 237.5 17.415452775
185. 240. 17.138877922
185. 242.5 16.869164029
185. 245. 16.60599703
185. 247.5 16.349081462
185. 250. 16.098139047
185. 252.5 15.982636966
185. 255. 15.880466753
185. 257.5 15.781522407
185. 260. 15.685659214
185. 262.5 15.59274085
185. 265. 15.502638787
185. 267.5 15.415231737
185. 270. 15.330405152
185. 272.5 15.248050762
185. 275. 15.168066148
185. 277.5 15.090354355
185. 280. 15.014823529
185. 282.5 14.94138659
185. 285. 14.869960921
185. 287.5 14.800468093
185. 290. 14.732833595
185. 292.5 14.666986599
185. 295. 14.602859735
185. 297.5 14.540388881
187.5 2.5 93.910813729
187.5 5. 93.870521378
187.5 7.5 93.830168615
187.5 10. 93.789739942
187.5 12.5 93.748436456
187.5 15. 93.705184924
187.5 17.5 93.659215945
187.5 20. 93.607768899
187.5 22.5 93.54730641
187.5 25. 93.47389073
187.5 27.5 93.383523335
187.5 30. 93.272390275
187.5 32.5 93.137014118
187.5 35. 92.974334219
187.5 37.5 92.781738482
187.5 40. 92.557064593
187.5 42.5 92.294792578
187.5 45. 91.986950815
187.5 47.5 91.641619385
187.5 50. 91.258345634
187.5 52.5 90.830146762
187.5 55. 90.347233042
187.5 57.5 89.82614324
187.5 60. 89.252998146
187.5 62.5 88.626866436
187.5 65. 87.959215125
187.5 67.5 87.226195356
187.5 70. 86.453937919
187.5 72.5 85.615679978
187.5 75. 84.730998998
187.5 77.5 83.792097008
187.5 80. 82.790064745
187.5 82.5 81.743205432
187.5 85. 80.635912766
187.5 87.5 79.466483129
187.5 90. 78.248073809
187.5 92.5 76.979996027
187.5 95. 75.648333914
187.5 97.5 74.259035891
187.5 100. 72.820649508
187.5 102.5 71.33440725
187.5 105. 69.802224469
187.5 107.5 68.226654822
187.5 110. 66.594691575
187.5 112.5 64.926723209
187.5 115. 63.227991714
187.5 117.5 61.504760418
187.5 120. 59.764294803
187.5 122.5 58.01307908
187.5 125. 56.239697664
187.5 127.5 54.473769779
187.5 130. 52.725291211
187.5 132.5 50.998299746
187.5 135. 49.283762138
187.5 137.5 47.614309846
187.5 140. 45.983607058
187.5 142.5 44.396709898
187.5 145. 42.865698578
187.5 147.5 41.386181027
187.5 150. 39.965458448
187.5 152.5 38.606195684
187.5 155. 37.306741277
187.5 157.5 36.059138619
187.5 160. 34.889803934
187.5 162.5 33.77089867
187.5 165. 32.695518118
187.5 167.5 31.68835678
187.5 170. 30.749962076
187.5 172.5 29.848125156
187.5 175. 28.979867252
187.5 177.5 28.142503135
187.5 180. 27.387643721
187.5 182.5 26.6902133
187.5 185. 26.018771769
187.5 187.5 25.371456855
187.5 190. 24.746575479
187.5 192.5 24.142583939
187.5 195. 23.558070806
187.5 197.5 22.991742068
187.5 200. 22.499863768
187.5 202.5 22.07128282
187.5 205. 21.657641531
187.5 207.5 21.258053481
187.5 210. 20.871702397
187.5 212.5 20.497835206
187.5 215. 20.135755894
187.5 217.5 19.784820083
187.5 220. 19.44443021
187.5 222.5 19.114031246
187.5 225. 18.793106876
187.5 227.5 18.481176085
187.5 230. 18.177790106
187.5 232.5 17.882529674
187.5 235. 17.595002565
187.5 237.5 17.314841372
187.5 240. 17.041701499
187.5 242.5 16.775259353
187.5 245. 16.515210696
187.5 247.5 16.26126916
187.5 250. 16.051494592
187.5 252.5 15.947470988
187.5 255. 15.846749344
187.5 257.5 15.749180673
187.5 260. 15.654624685
187.5 262.5 15.562949166
187.5 265. 15.474029401
187.5 267.5 15.387747647
187.5 270. 15.303992657
187.5 272.5 15.222659231
187.5 275. 15.143647816
187.5 277.5 15.066864128
187.5 280. 14.99221881
187.5 282.5 14.919627113
187.5 285. 14.849008605
187.5 287.5 14.780286895
187.5 290. 14.713389389
187.5 292.5 14.648247053
187.5 295. 14.584794198
187.5 297.5 14.522968283
190. 2.5 93.910813729
190. 5. 93.870521378
190. 7.5 93.83016853
190. 10. 93.789735601
190. 12.5 93.748387848
190. 15. 93.704944392
190. 17.5 93.658455475
190. 20. 93.605952942
190. 22.5 93.543711092
190. 25. 93.467648684
190. 27.5 93.373674485
190. 30. 93.257927524
190. 32.5 93.116919942
190. 35. 92.947607959
190. 37.5 92.747415617
190. 40. 92.514229647
190. 42.5 92.240036167
190. 45. 91.921574846
190. 47.5 91.564894706
190. 50. 91.169613855
190. 52.5 90.723493552
190. 55. 90.227059303
190. 57.5 89.69201694
190. 60. 89.096566152
190. 62.5 88.455577471
190. 65. 87.762364445
190. 67.5 87.014061316
190. 70. 86.213429816
190. 72.5 85.359894128
190. 75. 84.444606049
190. 77.5 83.486843544
190. 80. 82.456546679
190. 82.5 81.375445331
190. 85. 80.246134252
190. 87.5 79.050752364
190. 90. 77.796108657
190. 92.5 76.490556333
190. 95. 75.133984422
190. 97.5 73.724713372
190. 100. 72.24961077
190. 102.5 70.72658772
190. 105. 69.157943311
190. 107.5 67.546803486
190. 110. 65.897206971
190. 112.5 64.214169866
190. 115. 62.492059478
190. 117.5 60.742190674
190. 120. 58.978124954
190. 122.5 57.208591794
190. 125. 55.442980482
190. 127.5 53.676339878
190. 130. 51.920443572
190. 132.5 50.196737378
190. 135. 48.50542288
190. 137.5 46.842624356
190. 140. 45.235687587
190. 142.5 43.66889879
190. 145. 42.162864291
190. 147.5 40.710137656
190. 150. 39.317218685
190. 152.5 37.989121391
190. 155. 36.715871147
190. 157.5 35.50493933
190. 160. 34.362928302
190. 162.5 33.266692762
190. 165. 32.212158691
190. 167.5 31.252057066
190. 170. 30.333021383
190. 172.5 29.449066496
190. 175. 28.597357698
190. 177.5 27.783256724
190. 180. 27.072723949
190. 182.5 26.389176008
190. 185. 25.730656387
190. 187.5 25.095389235
190. 190. 24.481757952
190. 192.5 23.88828674
190. 195. 23.313624624
190. 197.5 22.756531571
190. 200. 22.317524876
190. 202.5 21.896790469
190. 205. 21.490522647
190. 207.5 21.097872139
190. 210. 20.718056187
190. 212.5 20.350352017
190. 215. 19.994091073
190. 217.5 19.64865391
190. 220. 19.313465649
190. 222.5 18.987991943
190. 225. 18.671735362
190. 227.5 18.364232171
190. 230. 18.06504944
190. 232.5 17.773782442
190. 235. 17.490052316
190. 237.5 17.213503961
190. 240. 16.943804133
190. 242.5 16.680639714
190. 245. 16.423716159
190. 247.5 16.172756069
190. 250. 16.014633477
190. 252.5 15.912136186
190. 255. 15.812863638
190. 257.5 15.716671559
190. 260. 15.623424035
190. 262.5 15.53299291
190. 265. 15.445257241
190. 267.5 15.360102793
190. 270. 15.277421585
190. 272.5 15.197111459
190. 275. 15.119075703
190. 277.5 15.04322268
190. 280. 14.969465511
190. 282.5 14.89772176
190. 285. 14.827913162
190. 287.5 14.759965355
190. 290. 14.693807646
190. 292.5 14.629372783
190. 295. 14.566596754
190. 297.5 14.505418589
192.5 2.5 93.910813729
192.5 5. 93.870521378
192.5 7.5 93.83016841
192.5 10. 93.789730027
192.5 12.5 93.748328479
192.5 15. 93.704660224
192.5 17.5 93.657578122
192.5 20. 93.603894714
192.5 22.5 93.539691659
192.5 25. 93.460746015
192.5 27.5 93.362879343
192.5 30. 93.242190856
192.5 32.5 93.095189833
192.5 35. 92.918856501
192.5 37.5 92.710657378
192.5 40. 92.4685336
192.5 42.5 92.181822863
192.5 45. 91.852280838
192.5 47.5 91.483787403
192.5 50. 91.076033249
192.5 52.5 90.61130086
192.5 55. 90.100870685
192.5 57.5 89.551401866
192.5 60. 88.932932101
192.5 62.5 88.276607079
192.5 65. 87.5571286
192.5 67.5 86.793053682
192.5 70. 85.963364209
192.5 72.5 85.094051533
192.5 75. 84.147493032
192.5 77.5 83.156089464
192.5 80. 82.111163938
192.5 82.5 80.995234518
192.5 85. 79.829242227
192.5 87.5 78.612095583
192.5 90. 77.330155419
192.5 92.5 75.986740018
192.5 95. 74.591413061
192.5 97.5 73.144853581
192.5 100. 71.648376251
192.5 102.5 70.10345745
192.5 105. 68.498499707
192.5 107.5 66.851980758
192.5 110. 65.168432179
192.5 112.5 63.453402255
192.5 115. 61.713479342
192.5 117.5 59.956256074
192.5 120. 58.180194236
192.5 122.5 56.391999953
192.5 125. 54.612104631
192.5 127.5 52.850663792
192.5 130. 51.107834674
192.5 132.5 49.383702902
192.5 135. 47.705793132
192.5 137.5 46.066028193
192.5 140. 44.473716019
192.5 142.5 42.937298227
192.5 145. 41.454674369
192.5 147.5 40.031378084
192.5 150. 38.670324532
192.5 152.5 37.370351123
192.5 155. 36.122819465
192.5 157.5 34.952611079
192.5 160. 33.834860119
192.5 162.5 32.760910813
192.5 165. 31.751718589
192.5 167.5 30.81511102
192.5 170. 29.915141745
192.5 172.5 29.048817231
192.5 175. 28.21344048
192.5 177.5 27.453044381
192.5 180. 26.757267198
192.5 182.5 26.087443053
192.5 185. 25.441709565
192.5 187.5 24.818374051
192.5 190. 24.215893636
192.5 192.5 23.632858064
192.5 195. 23.067974804
192.5 197.5 22.562542178
192.5 200. 22.134718834
192.5 202.5 21.721780288
192.5 205. 21.322843398
192.5 207.5 20.937094979
192.5 210. 20.563784863
192.5 212.5 20.202219781
192.5 215. 19.851757941
192.5 217.5 19.511804227
192.5 220. 19.181805922
192.5 222.5 18.861248898
192.5 225. 18.549654213
192.5 227.5 18.246575062
192.5 230. 17.951594043
192.5 232.5 17.664320695
192.5 235. 17.384389289
192.5 237.5 17.111456821
192.5 240. 16.845201211
192.5 242.5 16.585319662
192.5 245. 16.331527175
192.5 247.5 16.083555198
192.5 250. 15.977612544
192.5 252.5 15.876641155
192.5 255. 15.778817772
192.5 257.5 15.684002777
192.5 260. 15.592064572
192.5 262.5 15.50287901
192.5 265. 15.416328876
192.5 267.5 15.332303405
192.5 270. 15.250697847
192.5 272.5 15.171413057
192.5 275. 15.094355134
192.5 277.5 15.019435069
192.5 280. 14.946568435
192.5 282.5 14.875675094
192.5 285. 14.806678929
192.5 287.5 14.739507594
192.5 290. 14.674092285
192.5 292.5 14.610367522
192.5 295. 14.548270956
192.5 297.5 14.48774318
195. 2.5 93.910813729
195. 5. 93.870521378
195. 7.5 93.830168244
195. 10. 93.789722869
195. 12.5 93.748255963
195. 15. 93.704324501
195. 17.5 93.656565904
195. 20. 93.60156182
195. 22.5 93.535197877
195. 25. 93.453112334
195. 27.5 93.351046074
195. 30. 93.225066501
195. 32.5 93.071688163
195. 35. 92.887922816
195. 37.5 92.671286005
195. 40. 92.419778737
195. 42.5 92.119924753
195. 45. 91.778821773
195. 47.5 91.398032057
195. 50. 90.97732062
195. 52.5 90.493255201
195. 55. 89.968336026
195. 57.5 89.396757445
195. 60. 88.761715475
195. 62.5 88.089557451
195. 65. 87.343074522
195. 67.5 86.560731789
195. 70. 85.703252222
195. 72.5 84.801697772
195. 75. 83.839114981
195. 77.5 82.813416267
195. 80. 81.738938263
195. 82.5 80.601933063
195. 85. 79.398694473
195. 87.5 78.142691839
195. 90. 76.833324487
195. 92.5 75.467811007
195. 95. 74.033420264
195. 97.5 72.547342841
195. 100. 71.011272399
195. 102.5 69.427693221
195. 105. 67.799975897
195. 107.5 66.132457905
195. 110. 64.424722092
195. 112.5 62.678487696
195. 115. 60.910111585
195. 117.5 59.127779775
195. 120. 57.340570188
195. 122.5 55.558175174
195. 125. 53.771944261
195. 127.5 52.002895547
195. 130. 50.267503737
195. 132.5 48.564337184
195. 135. 46.893798935
195. 137.5 45.280420972
195. 140. 43.708402402
195. 142.5 42.199010724
195. 145. 40.74424645
195. 147.5 39.350042661
195. 150. 38.022227438
195. 152.5 36.749816054
195. 155. 35.539444989
195. 157.5 34.399510972
195. 160. 33.30557594
195. 162.5 32.253529754
195. 165. 31.293819945
195. 167.5 30.3775328
195. 170. 29.496336946
195. 172.5 28.647389964
195. 175. 27.830627651
195. 177.5 27.122518913
195. 180. 26.441310591
195. 182.5 25.785049952
195. 185. 25.151965002
195. 187.5 24.540443049
195. 190. 23.949012232
195. 192.5 23.376325529
195. 195. 22.821146868
195. 197.5 22.371066178
195. 200. 21.951481816
195. 202.5 21.546286689
195. 205. 21.15463648
195. 207.5 20.775753032
195. 210. 20.408917855
195. 212.5 20.053466389
195. 215. 19.708782916
195. 217.5 19.374296049
195. 220. 19.049474704
195. 222.5 18.733824516
195. 225. 18.426884628
195. 227.5 18.128224811
195. 230. 17.837442881
195. 232.5 17.554162377
195. 235. 17.278030455
195. 237.5 17.008716003
195. 240. 16.745907919
195. 242.5 16.489313562
195. 245. 16.238657337
195. 247.5 16.043102261
195. 250. 15.940440793
195. 252.5 15.840994422
195. 255. 15.744619831
195. 257.5 15.651181989
195. 260. 15.560553559
195. 262.5 15.472614355
195. 265. 15.387250841
195. 267.5 15.304355684
195. 270. 15.223827328
195. 272.5 15.145569613
195. 275. 15.069491418
195. 277.5 14.995506336
195. 280. 14.923532373
195. 282.5 14.853491668
195. 285. 14.785310237
195. 287.5 14.718917733
195. 290. 14.654247226
195. 292.5 14.591234997
195. 295. 14.529820351
195. 297.5 14.469945435
197.5 2.5 93.910813729
197.5 5. 93.870521378
197.5 7.5 93.830168011
197.5 10. 93.789713679
197.5 12.5 93.748167391
197.5 15. 93.703927868
197.5 17.5 93.655398065
197.5 20. 93.598917514
197.5 22.5 93.530173506
197.5 25. 93.444669651
197.5 27.5 93.338073758
197.5 30. 93.206430252
197.5 32.5 93.046267664
197.5 35. 92.854637161
197.5 37.5 92.629110069
197.5 40. 92.367345149
197.5 42.5 92.054097626
197.5 45. 91.700933526
197.5 47.5 91.307345381
197.5 50. 90.868228476
197.5 52.5 90.369022454
197.5 55. 89.829102774
197.5 57.5 89.233610778
197.5 60. 88.58251121
197.5 62.5 87.883545079
197.5 65. 87.119741282
197.5 67.5 86.306736629
197.5 70. 85.432574128
197.5 72.5 84.497850844
197.5 75. 83.516597275
197.5 77.5 82.458197585
197.5 80. 81.346526786
197.5 82.5 80.182390471
197.5 85. 78.953770775
197.5 87.5 77.65837977
197.5 90. 76.308334334
197.5 92.5 74.903755273
197.5 95. 73.445358034
197.5 97.5 71.933434819
197.5 100. 70.357745372
197.5 102.5 68.735090582
197.5 105. 67.069346065
197.5 107.5 65.365400087
197.5 110. 63.629202605
197.5 112.5 61.867772499
197.5 115. 60.089141648
197.5 117.5 58.286895174
197.5 120. 56.48003305
197.5 122.5 54.682758539
197.5 125. 52.905481895
197.5 127.5 51.147217966
197.5 130. 49.41179766
197.5 132.5 47.724438331
197.5 135. 46.077057679
197.5 137.5 44.479574458
197.5 140. 42.939560591
197.5 142.5 41.455254325
197.5 145. 40.031444372
197.5 147.5 38.671124434
197.5 150. 37.372840342
197.5 152.5 36.127434464
197.5 155. 34.960096673
197.5 157.5 33.845603488
197.5 160. 32.775042664
197.5 162.5 31.768529683
197.5 165. 30.835636362
197.5 167.5 29.939330152
197.5 170. 29.076614652
197.5 172.5 28.244791449
197.5 175. 27.484365337
197.5 177.5 26.79171512
197.5 180. 26.124887908
197.5 182.5 25.482029132
197.5 185. 24.861453535
197.5 187.5 24.261625312
197.5 190. 23.681140967
197.5 192.5 23.118714441
197.5 195. 22.605445862
197.5 197.5 22.179257758
197.5 200. 21.767848863
197.5 202.5 21.370343068
197.5 205. 20.985933675
197.5 207.5 20.613876511
197.5 210. 20.253483856
197.5 212.5 19.90411907
197.5 215. 19.565191823
197.5 217.5 19.236153854
197.5 220. 18.91649519
197.5 222.5 18.605740769
197.5 225. 18.303447413
197.5 227.5 18.009201117
197.5 230. 17.722614607
197.5 232.5 17.443325141
197.5 235. 17.170992528
197.5 237.5 16.905297328
197.5 240. 16.645939234
197.5 242.5 16.392635592
197.5 245. 16.145120066
197.5 247.5 16.004184381
197.5 250. 15.903127147
197.5 252.5 15.805204445
197.5 255. 15.710277833
197.5 257.5 15.618216802
197.5 260. 15.528898215
197.5 262.5 15.442205792
197.5 265. 15.358029636
197.5 267.5 15.276265801
197.5 270. 15.19681589
197.5 272.5 15.119586692
197.5 275. 15.044489841
197.5 277.5 14.971441506
197.5 280. 14.900362102
197.5 282.5 14.831176025
197.5 285. 14.763811406
197.5 287.5 14.698199881
197.5 290. 14.634276379
197.5 292.5 14.571978933
197.5 295. 14.511248486
197.5 297.5 14.452028732
200. 2.5 93.910813729
200. 5. 93.870521378
200. 7.5 93.830167686
200. 10. 93.789701879
200. 12.5 93.748059207
200. 15. 93.703459266
200. 17.5 93.654050649
200. 20. 93.595920111
200. 22.5 93.524555581
200. 25. 93.435331531
200. 27.5 93.323851449
200. 30. 93.186146463
200. 32.5 93.018768367
200. 35. 92.818815978
200. 37.5 92.583923326
200. 40. 92.309088396
200. 42.5 91.98407965
200. 45. 91.618333515
200. 47.5 91.211424824
200. 50. 90.752498072
200. 52.5 90.238246257
200. 55. 89.682795356
200. 57.5 89.062583037
200. 60. 88.394887878
200. 62.5 87.667593281
200. 65. 86.886638138
200. 67.5 86.042186385
200. 70. 85.150777352
200. 72.5 84.182115246
200. 75. 83.164345846
200. 77.5 82.089770192
200. 80. 80.94020989
200. 82.5 79.736190614
200. 85. 78.476602944
200. 87.5 77.158359822
200. 90. 75.767159727
200. 92.5 74.320548939
200. 95. 72.819613063
200. 97.5 71.266201792
200. 100. 69.663035066
200. 102.5 68.013797263
200. 105. 66.322054103
200. 107.5 64.582319634
200. 110. 62.81277465
200. 112.5 61.021064814
200. 115. 59.215864402
200. 117.5 57.406716721
200. 120. 55.603730288
200. 122.5 53.797706105
200. 125. 52.012847749
200. 127.5 50.263782734
200. 130. 48.549752975
200. 132.5 46.870763189
200. 135. 45.251014635
200. 137.5 43.675684971
200. 140. 42.164259579
200. 142.5 40.709644827
200. 145. 39.316643328
200. 147.5 37.991455367
200. 150. 36.722062775
200. 152.5 35.516029269
200. 155. 34.380403111
200. 157.5 33.290842946
200. 160. 32.243217178
200. 162.5 31.288805499
200. 165. 30.377167753
200. 167.5 29.500504294
200. 170. 28.655976274
200. 172.5 27.842200419
200. 175. 27.138074323
200. 177.5 26.46066418
200. 180. 25.808029568
200. 182.5 25.178409901
200. 185. 24.570203102
200. 187.5 23.981947225
200. 190. 23.412304545
200. 192.5 22.860047743
200. 195. 22.404712997
200. 197.5 21.987152365
200. 200. 21.583853881
200. 202.5 21.193981799
200. 205. 20.816765846
200. 207.5 20.451494801
200. 210. 20.097510814
200. 212.5 19.754204384
200. 215. 19.421009883
200. 217.5 19.097401578
200. 220. 18.782890085
200. 222.5 18.477019183
200. 225. 18.179362974
200. 227.5 17.88952332
200. 230. 17.607127544
200. 232.5 17.331826351
200. 235. 17.063291954
200. 237.5 16.801216376
200. 240. 16.545309912
200. 242.5 16.295299731
200. 245. 16.067787743
200. 247.5 15.965135882
200. 250. 15.865680446
200. 252.5 15.769279613
200. 255. 15.675799737
200. 257.5 15.585114767
200. 260. 15.497105706
200. 262.5 15.411660127
200. 265. 15.328671723
200. 267.5 15.248039893
200. 270. 15.169669362
200. 272.5 15.093469835
200. 275. 15.01935567
200. 277.5 14.947245586
200. 280. 14.877062384
200. 282.5 14.808732696
200. 285. 14.742186747
200. 287.5 14.67735814
200. 290. 14.614183652
200. 292.5 14.552603047
200. 295. 14.492558903
200. 297.5 14.433996446
202.5 2.5 93.910813729
202.5 5. 93.870521377
202.5 7.5 93.830167233
202.5 10. 93.789686726
202.5 12.5 93.747927067
202.5 15. 93.702905631
202.5 17.5 93.652495999
202.5 20. 93.592522309
202.5 22.5 93.518273582
202.5 25. 93.425002153
202.5 27.5 93.308257146
202.5 30. 93.164066939
202.5 32.5 92.989016441
202.5 35. 92.780260679
202.5 37.5 92.535503469
202.5 40. 92.246900012
202.5 42.5 91.90958993
202.5 45. 91.530719215
202.5 47.5 91.109947064
202.5 50. 90.630397484
202.5 52.5 90.100546258
202.5 55. 89.528787281
202.5 57.5 88.883234683
202.5 60. 88.198385722
202.5 62.5 87.44191831
202.5 65. 86.64324243
202.5 67.5 85.766509628
202.5 70. 84.843513257
202.5 72.5 83.85385086
202.5 75. 82.798792876
202.5 77.5 81.69022406
202.5 80. 80.519230589
202.5 82.5 79.274643943
202.5 85. 77.972777437
202.5 87.5 76.613160954
202.5 90. 75.195877492
202.5 92.5 73.719903602
202.5 95. 72.176201871
202.5 97.5 70.580130821
202.5 100. 68.934926633
202.5 102.5 67.244845098
202.5 105. 65.515229308
202.5 107.5 63.752544208
202.5 110. 61.964363631
202.5 112.5 60.159289287
202.5 115. 58.329408618
202.5 117.5 56.499744453
202.5 120. 54.681471711
202.5 122.5 52.885357156
202.5 125. 51.11209501
202.5 127.5 49.363679107
202.5 130. 47.665939517
202.5 132.5 46.012478756
202.5 135. 44.410216663
202.5 137.5 42.868516074
202.5 140. 41.384164549
202.5 142.5 39.962002543
202.5 145. 38.605198679
202.5 147.5 37.310912102
202.5 150. 36.069780151
202.5 152.5 34.909344984
202.5 155. 33.800303047
202.5 157.5 32.73517313
202.5 160. 31.736349324
202.5 162.5 30.80917794
202.5 165. 29.918407092
202.5 167.5 29.061049768
202.5 170. 28.234416801
202.5 172.5 27.479766835
202.5 175. 26.791782151
202.5 177.5 26.129393632
202.5 180. 25.490762609
202.5 182.5 24.874218417
202.5 185. 24.278238703
202.5 187.5 23.701432426
202.5 190. 23.142525099
202.5 192.5 22.627426116
202.5 195. 22.203794594
202.5 197.5 21.794784183
202.5 200. 21.399529641
202.5 202.5 21.017234232
202.5 205. 20.647162934
202.5 207.5 20.288636454
202.5 210. 19.941025928
202.5 212.5 19.603748212
202.5 215. 19.276261702
202.5 217.5 18.958062603
202.5 220. 18.648681592
202.5 222.5 18.347680835
202.5 225. 18.05465131
202.5 227.5 17.769210391
202.5 230. 17.490999683
202.5 232.5 17.219683063
202.5 235. 16.954944905
202.5 237.5 16.696488477
202.5 240. 16.444034486
202.5 242.5 16.197319753
202.5 245. 16.026934607
202.5 247.5 15.925965991
202.5 250. 15.828109446
202.5 252.5 15.733228236
202.5 255. 15.641193435
202.5 257.5 15.551883378
202.5 260. 15.465183148
202.5 262.5 15.380984119
202.5 265. 15.299183523
202.5 267.5 15.219684062
202.5 270. 15.142393545
202.5 272.5 15.067224556
202.5 275. 14.99409415
202.5 277.5 14.922923565
202.5 280. 14.853637965
202.5 282.5 14.786166195
202.5 285. 14.720440557
202.5 287.5 14.656396602
202.5 290. 14.59397294
202.5 292.5 14.533111054
202.5 295. 14.47375514
202.5 297.5 14.415851948
205. 2.5 93.910813729
205. 5. 93.870521376
205. 7.5 93.830166601
205. 10. 93.789667271
205. 12.5 93.747765665
205. 15. 93.702251521
205. 17.5 93.650702189
205. 20. 93.588670429
205. 22.5 93.511248516
205. 25. 93.413575261
205. 27.5 93.291156642
205. 30. 93.140029711
205. 32.5 92.956822901
205. 35. 92.738756317
205. 37.5 92.483610752
205. 40. 92.180502021
205. 42.5 91.830326924
205. 45. 91.437766546
205. 47.5 91.002566352
205. 50. 90.501542016
205. 52.5 89.955516226
205. 55. 89.358050459
205. 57.5 88.695096376
205. 60. 87.987620872
205. 62.5 87.205983002
205. 65. 86.376849645
205. 67.5 85.47909732
205. 70. 84.520067626
205. 72.5 83.509670227
205. 75. 82.419197591
205. 77.5 81.270123942
205. 80. 80.063515271
205. 82.5 78.796895553
205. 85. 77.452094586
205. 87.5 76.048208839
205. 90. 74.585675655
205. 92.5 73.065674683
205. 95. 71.490248213
205. 97.5 69.862411107
205. 100. 68.186243992
205. 102.5 66.457880626
205. 105. 64.689952277
205. 107.5 62.89171392
205. 110. 61.071429299
205. 112.5 59.238396477
205. 115. 57.40275733
205. 117.5 55.575162168
205. 120. 53.749135219
205. 122.5 51.945732416
205. 125. 50.181016146
205. 127.5 48.457179371
205. 130. 46.769143402
205. 132.5 45.143281619
205. 135. 43.56665812
205. 137.5 42.054776899
205. 140. 40.602597272
205. 142.5 39.213583734
205. 145. 37.893462493
205. 147.5 36.629356696
205. 150. 35.431760256
205. 152.5 34.302756064
205. 155. 33.21972421
205. 157.5 32.17852685
205. 160. 31.234646138
205. 162.5 30.32962964
205. 165. 29.459340276
205. 167.5 28.620954283
205. 170. 27.816131876
205. 172.5 27.11760746
205. 175. 26.445512452
205. 177.5 25.797927368
205. 180. 25.173110663
205. 182.5 24.569477656
205. 185. 23.985582361
205. 187.5 23.42010176
205. 190. 22.871822136
205. 192.5 22.417347374
205. 195. 22.002724835
205. 197.5 21.60218614
205. 200. 21.214907779
205. 202.5 20.840130692
205. 205. 20.477153951
205. 207.5 20.125329187
205. 210. 19.784055636
205. 212.5 19.452775748
205. 215. 19.130971269
205. 217.5 18.818159748
205. 220. 18.513891407
205. 222.5 18.217746344
205. 225. 17.929332004
205. 227.5 17.648280923
205. 230. 17.374248674
205. 232.5 17.106912028
205. 235. 16.845967274
205. 237.5 16.591128709
205. 240. 16.342127258
205. 242.5 16.098709224
205. 245. 15.985973343
205. 247.5 15.886683835
205. 250. 15.790422817
205. 252.5 15.697058549
205. 255. 15.606466748
205. 257.5 15.518530066
205. 260. 15.433137605
205. 262.5 15.350184481
205. 265. 15.269571417
205. 267.5 15.191204375
205. 270. 15.114994206
205. 272.5 15.040856342
205. 275. 14.968710498
205. 277.5 14.898480408
205. 280. 14.83009357
205. 282.5 14.763481021
205. 285. 14.69857712
205. 287.5 14.635319348
205. 290. 14.57364813
205. 292.5 14.513506656
205. 295. 14.454840727
205. 297.5 14.397598605
207.5 2.5 93.910813729
207.5 5. 93.870521375
207.5 7.5 93.830165718
207.5 10. 93.789642289
207.5 12.5 93.747568522
207.5 15. 93.701478688
207.5 17.5 93.648632351
207.5 20. 93.58430354
207.5 22.5 93.503391872
207.5 25. 93.400932987
207.5 27.5 93.272402244
207.5 30. 93.113857684
207.5 32.5 92.921982202
207.5 35. 92.694070119
207.5 37.5 92.427986491
207.5 40. 92.10959508
207.5 42.5 91.745966719
207.5 45. 91.339128099
207.5 47.5 90.884773549
207.5 50. 90.365519937
207.5 52.5 89.80272198
207.5 55. 89.178629093
207.5 57.5 88.497666652
207.5 60. 87.759552592
207.5 62.5 86.959213778
207.5 65. 86.095955064
207.5 67.5 85.17930027
207.5 70. 84.183331204
207.5 72.5 83.133186144
207.5 75. 82.024774265
207.5 77.5 80.834353699
207.5 80. 79.584246079
207.5 82.5 78.273339013
207.5 85. 76.901020945
207.5 87.5 75.464854834
207.5 90. 73.956619207
207.5 92.5 72.39052912
207.5 95. 70.769149261
207.5 97.5 69.096084635
207.5 100. 67.376067331
207.5 102.5 65.615013387
207.5 105. 63.820038649
207.5 107.5 61.999419765
207.5 110. 60.162481189
207.5 112.5 58.303407109
207.5 115. 56.446553501
207.5 117.5 54.603502341
207.5 120. 52.785484996
207.5 122.5 50.997701308
207.5 125. 49.234650441
207.5 127.5 47.525754807
207.5 130. 45.867835746
207.5 132.5 44.261431964
207.5 135. 42.720043893
207.5 137.5 41.237592238
207.5 140. 39.819327058
207.5 142.5 38.469167932
207.5 145. 37.181268757
207.5 147.5 35.946941674
207.5 150. 34.797496366
207.5 152.5 33.69617075
207.5 155. 32.638582856
207.5 157.5 31.652815215
207.5 160. 30.733437113
207.5 162.5 29.85013577
207.5 165. 28.999945957
207.5 167.5 28.180198516
207.5 170. 27.437467878
207.5 172.5 26.755740803
207.5 175. 26.099284939
207.5 177.5 25.466285611
207.5 180. 24.855093924
207.5 182.5 24.264207371
207.5 185. 23.69225307
207.5 187.5 23.137973227
207.5 190. 22.62735656
207.5 192.5 22.207241891
207.5 195. 21.801536516
207.5 197.5 21.409389912
207.5 200. 21.030018795
207.5 202.5 20.662700474
207.5 205. 20.306766979
207.5 207.5 19.961599869
207.5 210. 19.626625614
207.5 212.5 19.301311496
207.5 215. 18.985161945
207.5 217.5 18.677715266
207.5 220. 18.378540714
207.5 222.5 18.087235857
207.5 225. 17.803424214
207.5 227.5 17.526753124
207.5 230. 17.256891816
207.5 232.5 16.993529675
207.5 235. 16.736374662
207.5 237.5 16.485151883
207.5 240. 16.239602288
207.5 242.5 16.045608638
207.5 245. 15.944913447
207.5 247.5 15.847298441
207.5 250. 15.752629138
207.5 252.5 15.660778707
207.5 255. 15.571627429
207.5 257.5 15.485062201
207.5 260. 15.400976081
207.5 262.5 15.319267873
207.5 265. 15.239841741
207.5 267.5 15.162606857
207.5 270. 15.08747708
207.5 272.5 15.014370648
207.5 275. 14.943209908
207.5 277.5 14.873921057
207.5 280. 14.806433906
207.5 282.5 14.740681657
207.5 285. 14.676600705
207.5 287.5 14.614130446
207.5 290. 14.553213099
207.5 292.5 14.493793549
207.5 295. 14.435819186
207.5 297.5 14.379239775
210. 2.5 93.910813729
210. 5. 93.870521373
210. 7.5 93.830164486
210. 10. 93.789610212
210. 12.5 93.747327719
210. 15. 93.700565565
210. 17.5 93.646243913
210. 20. 93.57935247
210. 22.5 93.494604448
210. 25. 93.386944536
210. 27.5 93.251831357
210. 30. 93.085357131
210. 32.5 92.884270671
210. 35. 92.645949883
210. 37.5 92.36796927
210. 40. 92.033856624
210. 42.5 91.656161125
210. 45. 91.234431205
210. 47.5 90.757998645
210. 50. 90.221890247
210. 52.5 89.641699146
210. 55. 88.990010733
210. 57.5 88.290409416
210. 60. 87.520682488
210. 62.5 86.700997954
210. 65. 85.802640753
210. 67.5 84.853070209
210. 70. 83.832546155
210. 72.5 82.741726309
210. 75. 81.591786014
210. 77.5 80.380720451
210. 80. 79.087563462
210. 82.5 77.730490663
210. 85. 76.31051068
210. 87.5 74.828056676
210. 90. 73.284418247
210. 92.5 71.681872276
210. 95. 70.023799028
210. 97.5 68.309678439
210. 100. 66.546299168
210. 102.5 64.744278479
210. 105. 62.911484433
210. 107.5 61.056955468
210. 110. 59.19077137
210. 112.5 57.323824349
210. 115. 55.467445578
210. 117.5 53.621210587
210. 120. 51.796524447
210. 122.5 50.014279983
210. 125. 48.28176394
210. 127.5 46.584304939
210. 130. 44.952883915
210. 132.5 43.377073353
210. 135. 41.866675677
210. 137.5 40.419299818
210. 140. 39.037457657
210. 142.5 37.724916752
210. 145. 36.468435555
210. 147.5 35.283780396
210. 150. 34.163774894
210. 152.5 33.089485371
210. 155. 32.062885993
210. 157.5 31.129053752
210. 160. 30.232684287
210. 162.5 29.370663873
210. 165. 28.540195351
210. 167.5 27.75065349
210. 170. 27.059397227
210. 172.5 26.394181197
210. 175. 25.753115398
210. 177.5 25.134484892
210. 180. 24.536729119
210. 182.5 23.958424054
210. 185. 23.398266753
210. 187.5 22.855061924
210. 190. 22.407876336
210. 192.5 21.997141983
210. 195. 21.600261053
210. 197.5 21.216425921
210. 200. 20.844892053
210. 202.5 20.484971845
210. 205. 20.136029166
210. 207.5 19.797474524
210. 210. 19.46876077
210. 212.5 19.149379263
210. 215. 18.838856458
210. 217.5 18.536750836
210. 220. 18.24265017
210. 222.5 17.956169051
210. 225. 17.676946668
210. 227.5 17.40464481
210. 230. 17.13894605
210. 232.5 16.87955211
210. 235. 16.626182375
210. 237.5 16.378572542
210. 240. 16.136473391
210. 242.5 16.002702905
210. 245. 15.903764304
210. 247.5 15.807818733
210. 250. 15.714736895
210. 252.5 15.624396781
210. 255. 15.536683153
210. 257.5 15.451487084
210. 260. 15.368705524
210. 262.5 15.288240905
210. 265. 15.210000782
210. 267.5 15.133897495
210. 270. 15.059847862
210. 272.5 14.987772897
210. 275. 14.917597543
210. 277.5 14.849250431
210. 280. 14.782663656
210. 282.5 14.717772565
210. 285. 14.654515567
210. 287.5 14.592833949
210. 290. 14.532671712
210. 292.5 14.473975417
210. 295. 14.416694034
210. 297.5 14.360778812
212.5 2.5 93.910813729
212.5 5. 93.87052137
212.5 7.5 93.830162767
212.5 10. 93.789569024
212.5 12.5 93.747033585
212.5 15. 93.699486655
212.5 17.5 93.643487706
212.5 20. 93.573738663
212.5 22.5 93.484775022
212.5 25. 93.371464715
212.5 27.5 93.229264897
212.5 30. 93.054316036
212.5 32.5 92.843444785
212.5 35. 92.594122201
212.5 37.5 92.300837193
212.5 40. 91.952938822
212.5 42.5 91.560535598
212.5 45. 91.123275815
212.5 47.5 90.623793966
212.5 50. 90.070180246
212.5 52.5 89.468478879
212.5 55. 88.791646311
212.5 57.5 88.07249603
212.5 60. 87.270378719
212.5 62.5 86.420850035
212.5 65. 85.496186727
212.5 67.5 84.507337876
212.5 70. 83.461408359
212.5 72.5 82.33440799
212.5 75. 81.140189449
212.5 77.5 79.882440831
212.5 80. 78.559777204
212.5 82.5 77.168390244
212.5 85. 75.700050836
212.5 87.5 74.168297677
212.5 90. 72.574938593
212.5 92.5 70.922851714
212.5 95. 69.21609733
212.5 97.5 67.460000574
212.5 100. 65.661194058
212.5 102.5 63.827608896
212.5 105. 61.968401296
212.5 107.5 60.093798132
212.5 110. 58.203870222
212.5 112.5 56.315222484
212.5 115. 54.443511847
212.5 117.5 52.60054756
212.5 120. 50.797010422
212.5 122.5 49.019612883
212.5 125. 47.299054584
212.5 127.5 45.638384213
212.5 130. 44.028837706
212.5 132.5 42.489533978
212.5 135. 41.01165705
212.5 137.5 39.59960951
212.5 140. 38.25967471
212.5 142.5 36.980614483
212.5 145. 35.760827634
212.5 147.5 34.62176157
212.5 150. 33.530468353
212.5 152.5 32.482583751
212.5 155. 31.515663649
212.5 157.5 30.606194659
212.5 160. 29.732341717
212.5 162.5 28.891173661
212.5 165. 28.080051999
212.5 167.5 27.355764459
212.5 170. 26.681927474
212.5 172.5 26.032938792
212.5 175. 25.407015668
212.5 177.5 24.802538023
212.5 180. 24.218029465
212.5 182.5 23.652140881
212.5 185. 23.1036362
212.5 187.5 22.604144009
212.5 190. 22.18853963
212.5 192.5 21.787078465
212.5 195. 21.398928499
212.5 197.5 21.023323347
212.5 200. 20.659555786
212.5 202.5 20.306972043
212.5 205. 19.964966724
212.5 207.5 19.632978327
212.5 210. 19.310485237
212.5 212.5 18.997002152
212.5 215. 18.692076895
212.5 217.5 18.395287553
212.5 220. 18.106239906
212.5 222.5 17.824565117
212.5 225. 17.549917652
212.5 227.5 17.281973396
212.5 230. 17.020427954
212.5 232.5 16.764995107
212.5 235. 16.515405418
212.5 237.5 16.271404953
212.5 240. 16.059950588
212.5 242.5 15.959723643
212.5 245. 15.862535178
212.5 247.5 15.768253528
212.5 250. 15.676754482
212.5 252.5 15.587920758
212.5 255. 15.501641523
212.5 257.5 15.417811952
212.5 260. 15.33633282
212.5 262.5 15.257110133
212.5 265. 15.180054782
212.5 267.5 15.105082229
212.5 270. 15.032112212
212.5 272.5 14.961068479
212.5 275. 14.891878537
212.5 277.5 14.824473422
212.5 280. 14.758787483
212.5 282.5 14.694758189
212.5 285. 14.632325939
212.5 287.5 14.571433894
212.5 290. 14.51202782
212.5 292.5 14.454055934
212.5 295. 14.397468773
212.5 297.5 14.34221906
215. 2.5 93.910813729
215. 5. 93.870521365
215. 7.5 93.830160368
215. 10. 93.789516138
215. 12.5 93.746674304
215. 15. 93.698211822
215. 17.5 93.640306926
215. 20. 93.567372892
215. 22.5 93.473778854
215. 25. 93.354332276
215. 27.5 93.204505532
215. 30. 93.020502245
215. 32.5 92.799239268
215. 35. 92.538290511
215. 37.5 92.22882017
215. 40. 91.86646633
215. 42.5 91.458686947
215. 45. 91.005232177
215. 47.5 90.481678748
215. 50. 89.909882871
215. 52.5 89.279388997
215. 55. 88.582947155
215. 57.5 87.830538693
215. 60. 87.007964456
215. 62.5 86.121269403
215. 65. 85.175823375
215. 67.5 84.146615732
215. 70. 83.057251961
215. 72.5 81.905058789
215. 75. 80.670763944
215. 77.5 79.365366249
215. 80. 77.993004447
215. 82.5 76.553256051
215. 85. 75.046538375
215. 87.5 73.474267139
215. 90. 71.83900272
215. 92.5 70.141652125
215. 95. 68.386414281
215. 97.5 66.58378077
215. 100. 64.741211602
215. 102.5 62.867484796
215. 105. 60.972599827
215. 107.5 59.067602495
215. 110. 57.164307979
215. 112.5 55.274881208
215. 115. 53.40825572
215. 117.5 51.559635762
215. 120. 49.758200396
215. 122.5 48.012525357
215. 125. 46.311293871
215. 127.5 44.675296109
215. 130. 43.102486331
215. 132.5 41.596000424
215. 135. 40.155863853
215. 137.5 38.784891432
215. 140. 37.482496859
215. 142.5 36.236027957
215. 145. 35.069319626
215. 147.5 33.960729426
215. 150. 32.897436345
215. 152.5 31.892411882
215. 155. 30.969837568
215. 157.5 30.084175778
215. 160. 29.232355266
215. 162.5 28.411616766
215. 165. 27.644090207
215. 167.5 26.961801227
215. 170. 26.305061754
215. 172.5 25.67201955
215. 175. 25.060993624
215. 177.5 24.470454062
215. 180. 23.899004624
215. 182.5 23.345367664
215. 185. 22.808371011
215. 187.5 22.375242465
215. 190. 21.969376238
215. 192.5 21.577080657
215. 195. 21.197567541
215. 197.5 20.830110129
215. 200. 20.474037099
215. 202.5 20.128727276
215. 205. 19.793604928
215. 207.5 19.468135598
215. 210. 19.151822371
215. 212.5 18.844202556
215. 215. 18.544844701
215. 217.5 18.253345925
215. 220. 17.969329515
215. 222.5 17.692442762
215. 225. 17.42235501
215. 227.5 17.158755893
215. 230. 16.901353734
215. 232.5 16.6498741
215. 235. 16.404058481
215. 237.5 16.163663099
215. 240. 16.015073553
215. 242.5 15.916680449
215. 245. 15.821235212
215. 247.5 15.728611535
215. 250. 15.638690191
215. 252.5 15.551358537
215. 255. 15.466510061
215. 257.5 15.384043967
215. 260. 15.303864792
215. 262.5 15.225882056
215. 265. 15.150009933
215. 267.5 15.076166958
215. 270. 15.004275749
215. 272.5 14.934262748
215. 275. 14.866057993
215. 277.5 14.799594892
215. 280. 14.734810023
215. 282.5 14.671642949
215. 285. 14.610036038
215. 287.5 14.549934305
215. 290. 14.491285259
215. 292.5 14.434038762
215. 295. 14.378146899
215. 297.5 14.323563854
217.5 2.5 93.910813729
217.5 5. 93.870521356
217.5 7.5 93.83015702
217.5 10. 93.789448231
217.5 12.5 93.746235441
217.5 15. 93.696705432
217.5 17.5 93.636635942
217.5 20. 93.560153769
217.5 22.5 93.461475986
217.5 25. 93.335368067
217.5 27.5 93.177335708
217.5 30. 92.983661419
217.5 32.5 92.751364983
217.5 35. 92.47813294
217.5 37.5 92.151543495
217.5 40. 91.774033808
217.5 42.5 91.350180824
217.5 45. 90.875150076
217.5 47.5 90.331136027
217.5 50. 89.740453785
217.5 52.5 89.080048589
217.5 55. 88.363281737
217.5 57.5 87.57647877
217.5 60. 86.7327144
217.5 62.5 85.807703653
217.5 65. 84.825663997
217.5 67.5 83.769998504
217.5 70. 82.636072277
217.5 72.5 81.436410981
217.5 75. 80.168781187
217.5 77.5 78.828333192
217.5 80. 77.405318131
217.5 82.5 75.91336481
217.5 85. 74.353388583
217.5 87.5 72.727402729
217.5 90. 71.038665065
217.5 92.5 69.291796566
217.5 95. 67.492858887
217.5 97.5 65.649377565
217.5 100. 63.770299129
217.5 102.5 61.865871502
217.5 105. 59.94743525
217.5 107.5 58.024910308
217.5 110. 56.099695433
217.5 112.5 54.19542149
217.5 115. 52.32459198
217.5 117.5 50.498399193
217.5 120. 48.71297349
217.5 122.5 46.980653347
217.5 125. 45.316431394
217.5 127.5 43.707836504
217.5 130. 42.171925692
217.5 132.5 40.702390041
217.5 135. 39.299891458
217.5 137.5 37.973380405
217.5 140. 36.70565083
217.5 142.5 35.50560311
217.5 145. 34.379431181
217.5 147.5 33.300514993
217.5 150. 32.264524804
217.5 152.5 31.322746935
217.5 155. 30.425326248
217.5 157.5 29.562926446
217.5 160. 28.732662348
217.5 162.5 27.931936462
217.5 165. 27.233047059
217.5 167.5 26.568758322
217.5 170. 25.928798781
217.5 172.5 25.311425224
217.5 175. 24.715053137
217.5 177.5 24.138238264
217.5 180. 23.57966065
217.5 182.5 23.038110785
217.5 185. 22.556739686
217.5 187.5 22.146665483
217.5 190. 21.75041434
217.5 192.5 21.367176404
217.5 195. 20.996205519
217.5 197.5 20.636812973
217.5 200. 20.288361969
217.5 202.5 19.950262726
217.5 205. 19.621968117
217.5 207.5 19.3029698
217.5 210. 18.992794749
217.5 212.5 18.691002159
217.5 215. 18.397180668
217.5 217.5 18.110945866
217.5 220. 17.831938048
217.5 222.5 17.559820193
217.5 225. 17.294276131
217.5 227.5 17.035008895
217.5 230. 16.781739219
217.5 232.5 16.534204176
217.5 235. 16.292155943
217.5 237.5 16.069704826
217.5 240. 15.970150493
217.5 242.5 15.873582788
217.5 245. 15.779873428
217.5 247.5 15.688901354
217.5 250. 15.600552219
217.5 252.5 15.514717928
217.5 255. 15.431296209
217.5 257.5 15.350190222
217.5 260. 15.271308199
217.5 262.5 15.194563114
217.5 265. 15.119872372
217.5 267.5 15.047157533
217.5 270. 14.97634405
217.5 272.5 14.907361022
217.5 275. 14.840140981
217.5 277.5 14.774619676
217.5 280. 14.710735886
217.5 282.5 14.648431243
217.5 285. 14.587650059
217.5 287.5 14.528339184
217.5 290. 14.47044785
217.5 292.5 14.413927547
217.5 295. 14.358731893
217.5 297.5 14.304816521
220. 2.5 93.910813729
220. 5. 93.870521342
220. 7.5 93.830152347
220. 10. 93.789361036
220. 12.5 93.745699357
220. 15. 93.694925351
220. 17.5 93.632398903
220. 20. 93.551966059
220. 22.5 93.447709323
220. 25. 93.31437294
220. 27.5 93.147515454
220. 30. 92.943514753
220. 32.5 92.699506592
220. 35. 92.413299928
220. 37.5 92.068601042
220. 40. 91.675203193
220. 42.5 91.234548952
220. 45. 90.734655676
220. 47.5 90.17160946
220. 50. 89.561308194
220. 52.5 88.869808172
220. 55. 88.131972136
220. 57.5 87.309565121
220. 60. 86.434669908
220. 62.5 85.479293097
220. 65. 84.454245486
220. 67.5 83.365407437
220. 70. 82.196808276
220. 72.5 80.9484996
220. 75. 79.629594345
220. 77.5 78.238689187
220. 80. 76.775177411
220. 82.5 75.239442569
220. 85. 73.633043012
220. 87.5 71.956282596
220. 90. 70.213915449
220. 92.5 68.414799954
220. 95. 66.565907756
220. 97.5 64.675713868
220. 100. 62.754122249
220. 102.5 60.812315596
220. 105. 58.862520556
220. 107.5 56.917670589
220. 110. 54.990930557
220. 112.5 53.095016206
220. 115. 51.228783432
220. 117.5 49.406847524
220. 120. 47.646806184
220. 122.5 45.944760975
220. 125. 44.305754579
220. 127.5 42.73820711
220. 130. 41.238700386
220. 132.5 39.808288954
220. 135. 38.452537079
220. 137.5 37.162884207
220. 140. 35.929732652
220. 142.5 34.785702597
220. 145. 33.69095979
220. 147.5 32.640935248
220. 150. 31.664021674
220. 152.5 30.754918851
220. 155. 29.882039448
220. 157.5 29.042367214
220. 160. 28.23319161
220. 162.5 27.494878127
220. 165. 26.823271862
220. 167.5 26.176625646
220. 170. 25.553132837
220. 172.5 24.951153329
220. 175. 24.369194037
220. 177.5 23.805892033
220. 180. 23.259999925
220. 182.5 22.732497171
220. 185. 22.318434726
220. 187.5 21.91843962
220. 190. 21.531680522
220. 192.5 21.157392089
220. 195. 20.794868433
220. 197.5 20.44345736
220. 200. 20.102555253
220. 202.5 19.771602547
220. 205. 19.45007969
220. 207.5 19.137503542
220. 210. 18.833424163
220. 212.5 18.537421926
220. 215. 18.249104934
220. 217.5 17.968106691
220. 220. 17.694084011
220. 222.5 17.426715119
220. 225. 17.165697946
220. 227.5 16.910748579
220. 230. 16.661599852
220. 232.5 16.418000073
220. 235. 16.179711857
220. 237.5 16.022835079
220. 240. 15.92519118
220. 242.5 15.830439984
220. 245. 15.738458723
220. 247.5 15.64913147
220. 250. 15.562348659
220. 252.5 15.47800665
220. 255. 15.396007328
220. 257.5 15.316257735
220. 260. 15.238669734
220. 262.5 15.163159688
220. 265. 15.089648184
220. 267.5 15.018059757
220. 270. 14.948322649
220. 272.5 14.880368579
220. 275. 14.814132536
220. 277.5 14.749552578
220. 280. 14.686569657
220. 282.5 14.625127445
220. 285. 14.565172178
220. 287.5 14.506652516
220. 290. 14.449519398
220. 292.5 14.393725922
220. 295. 14.339227225
220. 297.5 14.285980373
222.5 2.5 93.910813729
222.5 5. 93.870521318
222.5 7.5 93.830145825
222.5 10. 93.789249076
222.5 12.5 93.745044499
222.5 15. 93.69282175
222.5 17.5 93.627508122
222.5 20. 93.542678731
222.5 22.5 93.432302452
222.5 25. 93.29112541
222.5 27.5 93.114779919
222.5 30. 92.899756439
222.5 32.5 92.643319968
222.5 35. 92.341758111
222.5 37.5 91.979552278
222.5 40. 91.569500681
222.5 42.5 91.111286082
222.5 45. 90.585349576
222.5 47.5 90.002499843
222.5 50. 89.362547149
222.5 52.5 88.64796877
222.5 55. 87.877132539
222.5 57.5 87.028990326
222.5 60. 86.113426188
222.5 62.5 85.135115964
222.5 65. 84.065754845
222.5 67.5 82.929209088
222.5 70. 81.722355318
222.5 72.5 80.440092902
222.5 75. 79.068694001
222.5 77.5 77.623082036
222.5 80. 76.10310711
222.5 82.5 74.509724424
222.5 85. 72.845186258
222.5 87.5 71.113210511
222.5 90. 69.319109346
222.5 92.5 67.469859469
222.5 95. 65.574097787
222.5 97.5 63.642031273
222.5 100. 61.685254638
222.5 102.5 59.716470046
222.5 105. 57.749096113
222.5 107.5 55.792897175
222.5 110. 53.852234266
222.5 112.5 51.95087908
222.5 115. 50.100609119
222.5 117.5 48.30852919
222.5 120. 46.564921929
222.5 122.5 44.896115851
222.5 125. 43.29355777
222.5 127.5 41.764295957
222.5 130. 40.305700172
222.5 132.5 38.91921361
222.5 135. 37.606952748
222.5 137.5 36.353063125
222.5 140. 35.178640575
222.5 142.5 34.067878494
222.5 145. 33.003688643
222.5 147.5 31.992727784
222.5 150. 31.072046827
222.5 152.5 30.188814336
222.5 155. 29.339877865
222.5 157.5 28.52240951
222.5 160. 27.74647797
222.5 162.5 27.067816701
222.5 165. 26.414743925
222.5 167.5 25.785388469
222.5 170. 25.178053743
222.5 172.5 24.591197104
222.5 175. 24.02341206
222.5 177.5 23.473412861
222.5 180. 22.940021093
222.5 182.5 22.48415055
222.5 185. 22.080645222
222.5 187.5 21.690589721
222.5 190. 21.313199791
222.5 192.5 20.947752643
222.5 195. 20.593580954
222.5 197.5 20.250067549
222.5 200. 19.916640687
222.5 202.5 19.592769871
222.5 205. 19.277962107
222.5 207.5 18.971758571
222.5 210. 18.673731617
222.5 212.5 18.383482103
222.5 215. 18.100636977
222.5 217.5 17.824847113
222.5 220. 17.555785352
222.5 222.5 17.29314474
222.5 225. 17.036636922
222.5 227.5 16.785990693
222.5 230. 16.540950686
222.5 232.5 16.301276166
222.5 235. 16.074617679
222.5 237.5 15.975949274
222.5 240. 15.880205231
222.5 242.5 15.787261221
222.5 245. 15.696999865
222.5 247.5 15.609310254
222.5 250. 15.5240875
222.5 252.5 15.441232326
222.5 255. 15.360650692
222.5 257.5 15.282253449
222.5 260. 15.205956018
222.5 262.5 15.131678099
222.5 265. 15.0593434
222.5 267.5 14.988879382
222.5 270. 14.920217035
222.5 272.5 14.853290657
222.5 275. 14.788037657
222.5 277.5 14.72439837
222.5 280. 14.66231589
222.5 282.5 14.601735903
222.5 285. 14.542606547
222.5 287.5 14.484878266
222.5 290. 14.428503689
222.5 292.5 14.373437504
222.5 295. 14.319636352
222.5 297.5 14.267058714
225. 2.5 93.910813729
225. 5. 93.870521279
225. 7.5 93.830136723
225. 10. 93.789105316
225. 12.5 93.744244532
225. 15. 93.690335686
225. 17.5 93.6218622
225. 20. 93.532142735
225. 22.5 93.415057168
225. 25. 93.265379011
225. 27.5 93.07883662
225. 30. 92.852050841
225. 32.5 92.582429319
225. 35. 92.262558422
225. 37.5 91.88391896
225. 40. 91.456413391
225. 42.5 90.97984663
225. 45. 90.426617965
225. 47.5 89.823161277
225. 50. 89.150614599
225. 52.5 88.413777633
225. 55. 87.605329617
225. 57.5 86.733886092
225. 60. 85.776278407
225. 62.5 84.754834599
225. 65. 83.659099587
225. 67.5 82.473455232
225. 70. 81.214287395
225. 72.5 79.879097185
225. 75. 78.466092712
225. 77.5 76.974425024
225. 80. 75.404418083
225. 82.5 73.753756983
225. 85. 72.030508359
225. 87.5 70.240495443
225. 90. 68.390019879
225. 92.5 66.487120948
225. 95. 64.541531141
225. 97.5 62.564543111
225. 100. 60.568787621
225. 102.5 58.567921488
225. 105. 56.576215317
225. 107.5 54.608011311
225. 110. 52.676988724
225. 112.5 50.795122832
225. 115. 48.953602805
225. 117.5 47.179730211
225. 120. 45.478808095
225. 122.5 43.839189187
225. 125. 42.278665552
225. 127.5 40.790588794
225. 130. 39.372631576
225. 132.5 38.037054505
225. 135. 36.762744253
225. 137.5 35.557311498
225. 140. 34.430348172
225. 142.5 33.351874736
225. 145. 32.317385489
225. 147.5 31.375773269
225. 150. 30.482341188
225. 152.5 29.624310859
225. 155. 28.798732767
225. 157.5 28.002955233
225. 160. 27.301580182
225. 162.5 26.64237073
225. 165. 26.007437757
225. 167.5 25.3950274
225. 170. 24.803546823
225. 172.5 24.231545459
225. 175. 23.677698788
225. 177.5 23.14079425
225. 180. 22.643258494
225. 182.5 22.236499298
225. 185. 21.843393726
225. 187.5 21.463138946
225. 190. 21.094995602
225. 192.5 20.738281569
225. 195. 20.392366433
225. 197.5 20.05666659
225. 200. 19.730640898
225. 202.5 19.413786807
225. 205. 19.105636894
225. 207.5 18.805755775
225. 210. 18.513737329
225. 212.5 18.229202212
225. 215. 17.951795612
225. 217.5 17.681185232
225. 220. 17.417059465
225. 222.5 17.159125746
225. 225. 16.907109054
225. 227.5 16.660750556
225. 230. 16.419806376
225. 232.5 16.184046469
225. 235. 16.025739807
225. 237.5 15.9290573
225. 240. 15.835202105
225. 242.5 15.744055541
225. 245. 15.655505495
225. 247.5 15.569445962
225. 250. 15.485776627
225. 252.5 15.404402487
225. 255. 15.325233493
225. 257.5 15.248184227
225. 260. 15.173173606
225. 262.5 15.100124602
225. 265. 15.02896399
225. 267.5 14.959622111
225. 270. 14.892032653
225. 272.5 14.826132453
225. 275. 14.761861306
225. 277.5 14.69916179
225. 280. 14.637979109
225. 282.5 14.57826094
225. 285. 14.519957292
225. 287.5 14.463020377
225. 290. 14.407404491
225. 292.5 14.353065894
225. 295. 14.299962712
225. 297.5 14.248054831
227.5 2.5 93.910813729
227.5 5. 93.870521214
227.5 7.5 93.830124021
227.5 10. 93.788920724
227.5 12.5 93.743267267
227.5 15. 93.68739742
227.5 17.5 93.615343839
227.5 20. 93.520188446
227.5 22.5 93.395750662
227.5 25. 93.236859312
227.5 27.5 93.03936235
227.5 30. 92.800029338
227.5 32.5 92.516423991
227.5 35. 92.177099943
227.5 37.5 91.781181482
227.5 40. 91.335385686
227.5 42.5 90.832624332
227.5 45. 90.257797331
227.5 47.5 89.632896957
227.5 50. 88.926368662
227.5 52.5 88.166423559
227.5 55. 87.318930288
227.5 57.5 86.412725333
227.5 60. 85.422188328
227.5 62.5 84.353380474
227.5 65. 83.212912477
227.5 67.5 81.99685773
227.5 70. 80.683895755
227.5 72.5 79.292004718
227.5 75. 77.819784131
227.5 77.5 76.266902655
227.5 80. 74.634343944
227.5 82.5 72.924638715
227.5 85. 71.142064861
227.5 87.5 69.292790171
227.5 90. 67.384931306
227.5 92.5 65.428509235
227.5 95. 63.435292348
227.5 97.5 61.418528489
227.5 100. 59.392570583
227.5 102.5 57.372393642
227.5 105. 55.372981614
227.5 107.5 53.405814315
227.5 110. 51.471696294
227.5 112.5 49.596548136
227.5 115. 47.789442715
227.5 117.5 46.045675903
227.5 120. 44.374851884
227.5 122.5 42.780779943
227.5 125. 41.262354813
227.5 127.5 39.817325399
227.5 130. 38.452360834
227.5 132.5 37.157041315
227.5 135. 35.920752756
227.5 137.5 34.777416869
227.5 140. 33.684553964
227.5 142.5 32.637419569
227.5 145. 31.665133795
227.5 147.5 30.761682617
227.5 150. 29.894755188
227.5 152.5 29.06127622
227.5 155. 28.258485539
227.5 157.5 27.523725149
227.5 160. 26.858698759
227.5 162.5 26.218501991
227.5 165. 25.601323043
227.5 167.5 25.005518351
227.5 170. 24.429592849
227.5 172.5 23.87218291
227.5 175. 23.332041566
227.5 177.5 22.808025631
227.5 180. 22.385450461
227.5 182.5 21.989563047
227.5 185. 21.606701
227.5 187.5 21.236108789
227.5 190. 20.877089869
227.5 192.5 20.529000949
227.5 195. 20.191246915
227.5 197.5 19.863276327
227.5 200. 19.544577404
227.5 202.5 19.234674446
227.5 205. 18.933124638
227.5 207.5 18.639515181
227.5 210. 18.353460724
227.5 212.5 18.074601047
227.5 215. 17.802598985
227.5 217.5 17.537138537
227.5 220. 17.277923177
227.5 222.5 17.024674306
227.5 225. 16.777129862
227.5 227.5 16.535043046
227.5 230. 16.298181175
227.5 232.5 16.074439296
227.5 235. 15.976878334
227.5 237.5 15.882168876
227.5 240. 15.790191101
227.5 242.5 15.700831844
227.5 245. 15.613984124
227.5 247.5 15.529546729
227.5 250. 15.447423818
227.5 252.5 15.367524565
227.5 255. 15.28976283
227.5 257.5 15.214056855
227.5 260. 15.140328979
227.5 262.5 15.068505389
227.5 265. 14.99851587
227.5 267.5 14.930293591
227.5 270. 14.863774898
227.5 272.5 14.798899122
227.5 275. 14.735608406
227.5 277.5 14.673847541
227.5 280. 14.613563809
227.5 282.5 14.554706848
227.5 285. 14.497228516
227.5 287.5 14.441082771
227.5 290. 14.386225552
227.5 292.5 14.332614675
227.5 295. 14.280209733
227.5 297.5 14.228972001
230. 2.5 93.910813729
230. 5. 93.870521107
230. 7.5 93.830106293
230. 10. 93.788683702
230. 12.5 93.742073359
230. 15. 93.68392442
230. 17.5 93.607817294
230. 20. 93.506622726
230. 22.5 93.374132318
230. 25. 93.205260547
230. 27.5 92.995999712
230. 30. 92.743286797
230. 32.5 92.44485491
230. 35. 92.084857744
230. 37.5 91.670774801
230. 40. 91.205815087
230. 42.5 90.674688278
230. 45. 90.078169809
230. 47.5 89.424955589
230. 50. 88.688968394
230. 52.5 87.8946572
230. 55. 87.016959243
230. 57.5 86.065986156
230. 60. 85.047490665
230. 62.5 83.932268767
230. 65. 82.739051773
230. 67.5 81.466725966
230. 70. 80.112177438
230. 72.5 78.673125863
230. 75. 77.146658547
230. 77.5 75.531282372
230. 80. 73.835129945
230. 82.5 72.061629363
230. 85. 70.216108014
230. 87.5 68.305906127
230. 90. 66.340389698
230. 92.5 64.330849609
230. 95. 62.2902872
230. 97.5 60.233095949
230. 100. 58.174649768
230. 102.5 56.130797949
230. 105. 54.117244364
230. 107.5 52.148752819
230. 110. 50.238066855
230. 112.5 48.390993917
230. 115. 46.604724994
230. 117.5 44.900292399
230. 120. 43.270133578
230. 122.5 41.720377057
230. 125. 40.247284871
230. 127.5 38.852015652
230. 130. 37.535080185
230. 132.5 36.278694713
230. 135. 35.108105225
230. 137.5 34.000759196
230. 140. 32.940940709
230. 142.5 31.939139541
230. 145. 31.02587663
230. 147.5 30.150274958
230. 150. 29.309129451
230. 152.5 28.499568041
230. 155. 27.733392883
230. 157.5 27.062898968
230. 160. 26.417780535
230. 162.5 25.796167317
230. 165. 25.196364601
230. 167.5 24.616832484
230. 170. 24.056167976
230. 172.5 23.513089501
230. 175. 22.986423418
230. 177.5 22.526929106
230. 180. 22.128550138
230. 182.5 21.743359535
230. 185. 21.370586039
230. 187.5 21.009519111
230. 190. 20.659502995
230. 192.5 20.319931463
230. 195. 19.99024315
230. 197.5 19.669917412
230. 200. 19.35847062
230. 202.5 19.055452863
230. 205. 18.760444991
230. 207.5 18.473055956
230. 210. 18.192920434
230. 212.5 17.919696676
230. 215. 17.653064572
230. 217.5 17.3927239
230. 220. 17.138392747
230. 222.5 16.889806066
230. 225. 16.646714382
230. 227.5 16.408882599
230. 230. 16.176088925
230. 232.5 16.023544435
230. 235. 15.928043214
230. 237.5 15.835293541
230. 240. 15.745181362
230. 242.5 15.657598881
230. 245. 15.572444131
230. 247.5 15.489620574
230. 250. 15.409036742
230. 252.5 15.330605895
230. 255. 15.254245718
230. 257.5 15.179878035
230. 260. 15.107428546
230. 262.5 15.036826584
230. 265. 14.968004893
230. 267.5 14.900899418
230. 270. 14.835449116
230. 272.5 14.771595773
230. 275. 14.709283842
230. 277.5 14.64846029
230. 280. 14.58907445
230. 282.5 14.531077892
230. 285. 14.474424297
230. 287.5 14.419069344
230. 290. 14.364970598
230. 292.5 14.312087409
230. 295. 14.260380821
230. 297.5 14.209813484
232.5 2.5 93.910813729
232.5 5. 93.870520932
232.5 7.5 93.830081552
232.5 10. 93.788379359
232.5 12.5 93.740614712
232.5 15. 93.679818983
232.5 17.5 93.599125404
232.5 20. 93.491225538
232.5 22.5 93.349920067
232.5 25. 93.170241814
232.5 27.5 92.948353223
232.5 30. 92.681377638
232.5 32.5 92.366772019
232.5 35. 91.985258511
232.5 37.5 91.552083928
232.5 40. 91.067047757
232.5 42.5 90.506090492
232.5 45. 89.88695804
232.5 47.5 89.197989871
232.5 50. 88.437504308
232.5 52.5 87.601799115
232.5 55. 86.698363565
232.5 57.5 85.700956287
232.5 60. 84.631741503
232.5 62.5 83.485865919
232.5 65. 82.242463761
232.5 67.5 80.912045789
232.5 70. 79.496098575
232.5 72.5 77.992774595
232.5 75. 76.401495846
232.5 77.5 74.723257679
232.5 80. 72.960918065
232.5 82.5 71.119442645
232.5 85. 69.206065987
232.5 87.5 67.230331474
232.5 90. 65.203986653
232.5 92.5 63.140731306
232.5 95. 61.055832635
232.5 97.5 58.965628085
232.5 100. 56.88692788
232.5 102.5 54.836305901
232.5 105. 52.829229226
232.5 107.5 50.878126479
232.5 110. 48.978156524
232.5 112.5 47.156089722
232.5 115. 45.415246504
232.5 117.5 43.746897314
232.5 120. 42.164008672
232.5 122.5 40.661589921
232.5 125. 39.235133817
232.5 127.5 37.895957742
232.5 130. 36.620238146
232.5 132.5 35.421407946
232.5 135. 34.299497408
232.5 137.5 33.226969047
232.5 140. 32.19917365
232.5 142.5 31.273939779
232.5 145. 30.389912388
232.5 147.5 29.541359601
232.5 150. 28.725294211
232.5 152.5 27.93903316
232.5 155. 27.254123678
232.5 157.5 26.604453656
232.5 160. 25.978767333
232.5 162.5 25.375318546
232.5 165. 24.792522321
232.5 167.5 24.228936128
232.5 170. 23.683243651
232.5 172.5 23.154240703
232.5 175. 22.660349047
232.5 177.5 22.259790843
232.5 180. 21.872571538
232.5 182.5 21.497904645
232.5 185. 21.135066109
232.5 187.5 20.783388159
232.5 190. 20.442253882
232.5 192.5 20.111092403
232.5 195. 19.789374603
232.5 197.5 19.476609305
232.5 200. 19.172339863
232.5 202.5 18.876141121
232.5 205. 18.587616671
232.5 207.5 18.306396403
232.5 210. 18.032134298
232.5 212.5 17.76450643
232.5 215. 17.503209173
232.5 217.5 17.24795757
232.5 220. 16.998483861
232.5 222.5 16.754536145
232.5 225. 16.515877165
232.5 227.5 16.2822832
232.5 230. 16.068925643
232.5 232.5 15.972700943
232.5 235. 15.879244204
232.5 237.5 15.78844066
232.5 240. 15.700181866
232.5 242.5 15.61436526
232.5 245. 15.53089376
232.5 247.5 15.449675393
232.5 250. 15.370622957
232.5 252.5 15.29365371
232.5 255. 15.218689078
232.5 257.5 15.145654391
232.5 260. 15.074478639
232.5 262.5 15.005094244
232.5 265. 14.93743685
232.5 267.5 14.87144513
232.5 270. 14.807060603
232.5 272.5 14.744227469
232.5 275. 14.682892455
232.5 277.5 14.623004668
232.5 280. 14.56451546
232.5 282.5 14.507378306
232.5 285. 14.451548685
232.5 287.5 14.396983971
232.5 290. 14.343643334
232.5 292.5 14.291487641
232.5 295. 14.24047937
232.5 297.5 14.190582524
235. 2.5 93.910813729
235. 5. 93.870520642
235. 7.5 93.830047024
235. 10. 93.787988573
235. 12.5 93.738832511
235. 15. 93.674965402
235. 17.5 93.589086121
235. 20. 93.47374605
235. 22.5 93.32279622
235. 25. 93.131422757
235. 27.5 92.895984928
235. 30. 92.613811416
235. 32.5 92.278135775
235. 35. 91.877675529
235. 37.5 91.424438904
235. 40. 90.915671454
235. 42.5 90.326027309
235. 45. 89.683319487
235. 47.5 88.95695002
235. 50. 88.170992059
235. 52.5 87.292171719
235. 55. 86.347366118
235. 57.5 85.316365417
235. 60. 84.194607701
235. 62.5 82.991933101
235. 65. 81.703837356
235. 67.5 80.326453486
235. 70. 78.852004447
235. 72.5 77.282678193
235. 75. 75.623288026
235. 77.5 73.875692019
235. 80. 72.043816551
235. 82.5 70.133884273
235. 85. 68.150152746
235. 87.5 66.10555112
235. 90. 64.017146239
235. 92.5 61.901220676
235. 95. 59.775263146
235. 97.5 57.657257352
235. 100. 55.564864088
235. 102.5 53.508140507
235. 105. 51.5005699
235. 107.5 49.561290259
235. 110. 47.699847647
235. 112.5 45.914430101
235. 115. 44.21064954
235. 117.5 42.592608704
235. 120. 41.059497513
235. 122.5 39.60413436
235. 125. 38.23874007
235. 127.5 36.943179145
235. 130. 35.716295012
235. 132.5 34.579751189
235. 135. 33.494500201
235. 137.5 32.455659321
235. 140. 31.504870572
235. 142.5 30.612691077
235. 145. 29.757014457
235. 147.5 28.93473535
235. 150. 28.143068611
235. 152.5 27.431510127
235. 155. 26.777685776
235. 157.5 26.148313631
235. 160. 25.541595913
235. 162.5 24.955902454
235. 165. 24.389751085
235. 167.5 23.841790695
235. 170. 23.310786512
235. 172.5 22.795607303
235. 175. 22.382706144
235. 177.5 21.993778951
235. 180. 21.617526737
235. 182.5 21.253212443
235. 185. 20.900156774
235. 187.5 20.557732595
235. 190. 20.225359958
235. 192.5 19.902501691
235. 195. 19.588659466
235. 197.5 19.28337029
235. 200. 18.986203363
235. 202.5 18.696757272
235. 205. 18.414657463
235. 207.5 18.139553967
235. 210. 17.87111936
235. 212.5 17.60904691
235. 215. 17.353048912
235. 217.5 17.102855169
235. 220. 16.858211628
235. 222.5 16.618879127
235. 225. 16.384632268
235. 227.5 16.155258379
235. 230. 16.016012032
235. 232.5 15.921918768
235. 235. 15.830490869
235. 237.5 15.741619419
235. 240. 15.655201432
235. 242.5 15.571139441
235. 245. 15.489341122
235. 247.5 15.409718957
235. 250. 15.332189911
235. 252.5 15.256675143
235. 255. 15.183099738
235. 257.5 15.111392458
235. 260. 15.041485516
235. 262.5 14.973314358
235. 265. 14.906817473
235. 267.5 14.841936209
235. 270. 14.778614603
235. 272.5 14.716799229
235. 275. 14.656439045
235. 277.5 14.597485266
235. 280. 14.539891232
235. 282.5 14.483612293
235. 285. 14.428605699
235. 287.5 14.374830499
235. 290. 14.322247444
235. 292.5 14.270818896
235. 295. 14.22050875
235. 297.5 14.171282349
237.5 2.5 93.910813729
237.5 5. 93.870520164
237.5 7.5 93.829998835
237.5 10. 93.78748679
237.5 12.5 93.736654825
237.5 15. 93.669226598
237.5 17.5 93.577488448
237.5 20. 93.453898136
237.5 22.5 93.292402713
237.5 25. 93.08837868
237.5 27.5 92.838409463
237.5 30. 92.540047875
237.5 32.5 92.18186584
237.5 35. 91.76142306
237.5 37.5 91.287109208
237.5 40. 90.747187885
237.5 42.5 90.133624816
237.5 45. 89.462315503
237.5 47.5 88.700808762
237.5 50. 87.876704755
237.5 52.5 86.964579867
237.5 55. 85.970121682
237.5 57.5 84.899308331
237.5 60. 83.734558234
237.5 62.5 82.473073685
237.5 65. 81.122069208
237.5 67.5 79.677996112
237.5 70. 78.138438408
237.5 72.5 76.502488201
237.5 75. 74.771130947
237.5 77.5 72.947616421
237.5 80. 71.037766699
237.5 82.5 69.050159628
237.5 85. 66.996135018
237.5 87.5 64.889598926
237.5 90. 62.746636158
237.5 92.5 60.584967135
237.5 95. 58.423292724
237.5 97.5 56.280557408
237.5 100. 54.175130417
237.5 102.5 52.123859415
237.5 105. 50.140890695
237.5 107.5 48.236061721
237.5 110. 46.402183829
237.5 112.5 44.660932315
237.5 115. 43.005927975
237.5 117.5 41.440224867
237.5 120. 39.957174476
237.5 122.5 38.562459542
237.5 125. 37.246538823
237.5 127.5 35.993019727
237.5 130. 34.840479981
237.5 132.5 33.742506772
237.5 135. 32.692666876
237.5 137.5 31.717653095
237.5 140. 30.817619498
237.5 142.5 29.955125796
237.5 145. 29.126945729
237.5 147.5 28.330189689
237.5 150. 27.594184446
237.5 152.5 26.936629129
237.5 155. 26.303983531
237.5 157.5 25.69439824
237.5 160. 25.106197881
237.5 162.5 24.537860654
237.5 165. 23.988000654
237.5 167.5 23.455352553
237.5 170. 22.938758257
237.5 172.5 22.496704223
237.5 175. 22.106410522
237.5 177.5 21.728900923
237.5 180. 21.363425919
237.5 182.5 21.00929521
237.5 185. 20.665871928
237.5 187.5 20.332567516
237.5 190. 20.00883719
237.5 192.5 19.69417589
237.5 195. 19.388114671
237.5 197.5 19.090217479
237.5 200. 18.80007826
237.5 202.5 18.517318365
237.5 205. 18.241584221
237.5 207.5 17.972545228
237.5 210. 17.709891865
237.5 212.5 17.453333978
237.5 215. 17.202599228
237.5 217.5 16.957431691
237.5 220. 16.717590572
237.5 222.5 16.482849058
237.5 225. 16.252993249
237.5 227.5 16.057840632
237.5 230. 15.963187265
237.5 232.5 15.871207644
237.5 235. 15.781792575
237.5 237.5 15.694838826
237.5 240. 15.610248715
237.5 242.5 15.527929733
237.5 245. 15.447794194
237.5 247.5 15.369758919
237.5 250. 15.293744939
237.5 252.5 15.219677225
237.5 255. 15.147484436
237.5 257.5 15.077098691
237.5 260. 15.008455356
237.5 262.5 14.941492842
237.5 265. 14.876152425
237.5 267.5 14.812378078
237.5 270. 14.75011631
237.5 272.5 14.689316021
237.5 275. 14.629928369
237.5 277.5 14.571906638
237.5 280. 14.515206124
237.5 282.5 14.459784024
237.5 285. 14.405599333
237.5 287.5 14.352612749
237.5 290. 14.300786583
237.5 292.5 14.250084675
237.5 295. 14.200472315
237.5 297.5 14.151916171
240. 2.5 93.910813729
240. 5. 93.870519376
240. 7.5 93.829931583
240. 10. 93.786842484
240. 12.5 93.733993654
240. 15. 93.66244009
240. 17.5 93.564087685
240. 20. 93.431355165
240. 22.5 93.258335661
240. 25. 93.040634999
240. 27.5 92.775088485
240. 30. 92.459491402
240. 32.5 92.077261683
240. 35. 91.635750066
240. 37.5 91.139297528
240. 40. 90.566480004
240. 42.5 89.927931806
240. 45. 89.217075493
240. 47.5 88.428449847
240. 50. 87.55842294
240. 52.5 86.617727738
240. 55. 85.571568822
240. 57.5 84.444222048
240. 60. 83.229845415
240. 62.5 81.922925132
240. 65. 80.511334551
240. 67.5 78.998391159
240. 70. 77.38675404
240. 72.5 75.676283002
240. 75. 73.868986511
240. 77.5 71.969400931
240. 80. 69.977721071
240. 82.5 67.906665256
240. 85. 65.77452871
240. 87.5 63.598504343
240. 90. 61.397702551
240. 92.5 59.192352537
240. 95. 57.002917595
240. 97.5 54.8491431
240. 100. 52.74900386
240. 102.5 50.717450411
240. 105. 48.754697282
240. 107.5 46.879107022
240. 110. 45.097236256
240. 112.5 43.403162905
240. 115. 41.802939821
240. 117.5 40.291003807
240. 120. 38.866110555
240. 122.5 37.529302681
240. 125. 36.257776068
240. 127.5 35.080620897
240. 130. 33.969939557
240. 132.5 32.909160242
240. 135. 31.91126077
240. 137.5 31.003694676
240. 140. 30.134712917
240. 142.5 29.300965965
240. 145. 28.499457648
240. 147.5 27.741266049
240. 150. 27.080427826
240. 152.5 26.444944876
240. 155. 25.832916304
240. 157.5 25.242621649
240. 160. 24.672499575
240. 162.5 24.121129475
240. 165. 23.587215538
240. 167.5 23.069572888
240. 170. 22.601182868
240. 172.5 22.209883961
240. 175. 21.831464227
240. 177.5 21.465162298
240. 180. 21.110277414
240. 182.5 20.766163482
240. 185. 20.432223819
240. 187.5 20.107906482
240. 190. 19.79270011
240. 192.5 19.486130221
240. 195. 19.187755898
240. 197.5 18.897166822
240. 200. 18.613980615
240. 202.5 18.337840444
240. 205. 18.06841287
240. 207.5 17.805385905
240. 210. 17.54846726
240. 212.5 17.297382755
240. 215. 17.05187488
240. 217.5 16.811701494
240. 220. 16.576634634
240. 222.5 16.34645944
240. 225. 16.120973166
240. 227.5 16.00291414
240. 230. 15.91046121
240. 232.5 15.820577091
240. 235. 15.733158496
240. 237.5 15.64810771
240. 240. 15.565332206
240. 242.5 15.484744297
240. 245. 15.406260814
240. 247.5 15.329802803
240. 250. 15.255295262
240. 252.5 15.182666881
240. 255. 15.111849812
240. 257.5 15.042779456
240. 260. 14.975394261
240. 262.5 14.909635542
240. 265. 14.845447308
240. 267.5 14.782776102
240. 270. 14.721570859
240. 272.5 14.661782766
240. 275. 14.603365138
240. 277.5 14.546273295
240. 280. 14.490464456
240. 282.5 14.435897636
240. 285. 14.382533549
240. 287.5 14.330334516
240. 290. 14.279264388
240. 292.5 14.229288459
240. 295. 14.180373399
240. 297.5 14.132487183
242.5 2.5 93.910813729
242.5 5. 93.870518077
242.5 7.5 93.829837726
242.5 10. 93.786015169
242.5 12.5 93.7307413
242.5 15. 93.654413182
242.5 17.5 93.548599842
242.5 20. 93.405743981
242.5 22.5 93.22013912
242.5 25. 92.987660937
242.5 27.5 92.705424383
242.5 30. 92.371238009
242.5 32.5 91.963552089
242.5 35. 91.499833184
242.5 37.5 90.980132804
242.5 40. 90.372556522
242.5 42.5 89.707911931
242.5 45. 88.95552466
242.5 47.5 88.138659343
242.5 50. 87.220612661
242.5 52.5 86.228028579
242.5 55. 85.150129706
242.5 57.5 83.963961045
242.5 60. 82.685906587
242.5 62.5 81.310629565
242.5 65. 79.833673824
242.5 67.5 78.251903871
242.5 70. 76.563977454
242.5 72.5 74.770846375
242.5 75. 72.876243968
242.5 77.5 70.887079092
242.5 80. 68.813641904
242.5 82.5 66.669549617
242.5 85. 64.471411892
242.5 87.5 62.235928556
242.5 90. 59.981666639
242.5 92.5 57.739822275
242.5 95. 55.531820085
242.5 97.5 53.375588023
242.5 100. 51.279799283
242.5 102.5 49.266202707
242.5 105. 47.344947917
242.5 107.5 45.518696055
242.5 110. 43.783622056
242.5 112.5 42.146748255
242.5 115. 40.604684137
242.5 117.5 39.148643597
242.5 120. 37.790416162
242.5 122.5 36.500467319
242.5 125. 35.299089003
242.5 127.5 34.175728342
242.5 130. 33.104082598
242.5 132.5 32.084660183
242.5 135. 31.16990597
242.5 137.5 30.294786327
242.5 140. 29.455826544
242.5 142.5 28.64992215
242.5 145. 27.874289099
242.5 147.5 27.20822229
242.5 150. 26.570360141
242.5 152.5 25.956333913
242.5 155. 25.364378323
242.5 157.5 24.792892706
242.5 160. 24.240421919
242.5 162.5 23.705639808
242.5 165. 23.187334834
242.5 167.5 22.695532215
242.5 170. 22.303608422
242.5 172.5 21.924644328
242.5 175. 21.557867311
242.5 177.5 21.202566713
242.5 180. 20.858087743
242.5 182.5 20.523826079
242.5 185. 20.199223083
242.5 187.5 19.883761533
242.5 190. 19.576961825
242.5 192.5 19.278378576
242.5 195. 18.987597588
242.5 197.5 18.704233114
242.5 200. 18.427925416
242.5 202.5 18.158338556
242.5 205. 17.895158406
242.5 207.5 17.638090858
242.5 210. 17.386860195
242.5 212.5 17.141207623
242.5 215. 16.900889935
242.5 217.5 16.6656783
242.5 220. 16.435357161
242.5 222.5 16.209723228
242.5 225. 16.040958361
242.5 227.5 15.94811644
242.5 230. 15.857843506
242.5 232.5 15.770036415
242.5 235. 15.684597607
242.5 237.5 15.601434719
242.5 240. 15.520460232
242.5 242.5 15.441591146
242.5 245. 15.364748683
242.5 247.5 15.289858009
242.5 250. 15.216847987
242.5 252.5 15.145650934
242.5 255. 15.076202413
242.5 257.5 15.008441031
242.5 260. 14.942308253
242.5 262.5 14.877748233
242.5 265. 14.814707654
242.5 267.5 14.753135584
242.5 270. 14.692983334
242.5 272.5 14.634204334
242.5 275. 14.576754018
242.5 277.5 14.520589707
242.5 280. 14.465670511
242.5 282.5 14.411957233
242.5 285. 14.359412276
242.5 287.5 14.307999566
242.5 290. 14.257684464
242.5 292.5 14.208433704
242.5 295. 14.160215314
242.5 297.5 14.112998559
245. 2.5 93.910813729
245. 5. 93.870515936
245. 7.5 93.829706739
245. 10. 93.784952862
245. 12.5 93.726765907
245. 15. 93.644917204
245. 17.5 93.530695081
245. 20. 93.376637917
245. 22.5 93.177297932
245. 25. 92.928862356
245. 27.5 92.62875317
245. 30. 92.269786446
245. 32.5 91.839887175
245. 35. 91.352768853
245. 37.5 90.799348886
245. 40. 90.164333349
245. 42.5 89.468655894
245. 45. 88.676385688
245. 47.5 87.814388044
245. 50. 86.861784859
245. 52.5 85.813609399
245. 55. 84.678637153
245. 57.5 83.449800174
245. 60. 82.112306338
245. 62.5 80.666052541
245. 65. 79.113771023
245. 67.5 77.452934684
245. 70. 75.683096775
245. 72.5 73.806437878
245. 75. 71.822317277
245. 77.5 69.734812522
245. 80. 67.566122933
245. 82.5 65.333916789
245. 85. 63.058757597
245. 87.5 60.763179747
245. 90. 58.470639925
245. 92.5 56.204428763
245. 95. 53.986574384
245. 97.5 51.836704464
245. 100. 49.7707601
245. 102.5 47.799362676
245. 105. 45.922321781
245. 107.5 44.146524846
245. 110. 42.47067803
245. 112.5 40.897206905
245. 115. 39.409369252
245. 117.5 38.028778576
245. 120. 36.719992316
245. 122.5 35.494776877
245. 125. 34.358782128
245. 127.5 33.276357069
245. 130. 32.242297279
245. 132.5 31.315238875
245. 135. 30.434351479
245. 137.5 29.590551458
245. 140. 28.780624748
245. 142.5 28.001692145
245. 145. 27.31915404
245. 147.5 26.679390879
245. 150. 26.063832025
245. 152.5 25.47066779
245. 155. 24.898258508
245. 157.5 24.345114757
245. 160. 23.809880239
245. 162.5 23.291316913
245. 165. 22.788292026
245. 167.5 22.386987304
245. 170. 22.007862098
245. 172.5 21.640978956
245. 175. 21.285617892
245. 177.5 20.941115946
245. 180. 20.606861654
245. 182.5 20.282290143
245. 185. 19.966878767
245. 187.5 19.660143216
245. 190. 19.36163404
245. 192.5 19.070933534
245. 195. 18.787652952
245. 197.5 18.511430001
245. 200. 18.241926579
245. 202.5 17.978826749
245. 205. 17.721834899
245. 207.5 17.470674082
245. 210. 17.225084517
245. 212.5 16.98482222
245. 215. 16.749657772
245. 217.5 16.51937519
245. 220. 16.293770905
245. 222.5 16.077173569
245. 225. 15.984032983
245. 227.5 15.893457243
245. 230. 15.805343555
245. 232.5 15.719594708
245. 235. 15.636118689
245. 237.5 15.554828325
245. 240. 15.475640956
245. 242.5 15.398478139
245. 245. 15.323265365
245. 247.5 15.249931811
245. 250. 15.178410103
245. 252.5 15.108636098
245. 255. 15.040548687
245. 257.5 14.974089606
245. 260. 14.909203271
245. 262.5 14.845836612
245. 265. 14.783938932
245. 267.5 14.723461767
245. 270. 14.66435876
245. 272.5 14.606585544
245. 275. 14.550099629
245. 277.5 14.494860303
245. 280. 14.440828533
245. 282.5 14.387966881
245. 285. 14.336239415
245. 287.5 14.285611634
245. 290. 14.236050395
245. 292.5 14.187523844
245. 295. 14.14000135
245. 297.5 14.093453452
247.5 2.5 93.910813729
247.5 5. 93.870512405
247.5 7.5 93.829523935
247.5 10. 93.783588809
247.5 12.5 93.721905957
247.5 15. 93.633680598
247.5 17.5 93.509989985
247.5 20. 93.343548678
247.5 22.5 93.129229503
247.5 25. 92.863573583
247.5 27.5 92.54433644
247.5 30. 92.158730982
247.5 32.5 91.705329386
247.5 35. 91.193564475
247.5 37.5 90.603462295
247.5 40. 89.94062367
247.5 42.5 89.200747721
247.5 45. 88.378263289
247.5 47.5 87.464805467
247.5 50. 86.472591225
247.5 52.5 85.37399329
247.5 55. 84.175334523
247.5 57.5 82.87728366
247.5 60. 81.473276909
247.5 62.5 79.957741074
247.5 65. 78.326633357
247.5 67.5 76.578048824
247.5 70. 74.712886798
247.5 72.5 72.735503562
247.5 75. 70.654219684
247.5 77.5 68.481538591
247.5 80. 66.22964878
247.5 82.5 63.908211561
247.5 85. 61.55919665
247.5 87.5 59.208405133
247.5 90. 56.88140811
247.5 92.5 54.602256203
247.5 95. 52.392201374
247.5 97.5 50.268326292
247.5 100. 48.241877167
247.5 102.5 46.310725256
247.5 105. 44.490974792
247.5 107.5 42.775179164
247.5 110. 41.167476641
247.5 112.5 39.651558495
247.5 115. 38.243235123
247.5 117.5 36.915201354
247.5 120. 35.666553281
247.5 122.5 34.51798865
247.5 125. 33.424886856
247.5 127.5 32.381808756
247.5 130. 31.438678754
247.5 132.5 30.552412515
247.5 135. 29.704161865
247.5 137.5 28.890602418
247.5 140. 28.108759001
247.5 142.5 27.412370764
247.5 145. 26.771202475
247.5 147.5 26.154593173
247.5 150. 25.560689364
247.5 152.5 24.987812842
247.5 155. 24.434440254
247.5 157.5 23.899185433
247.5 160. 23.380784042
247.5 162.5 22.878080197
247.5 165. 22.459421383
247.5 167.5 22.080534456
247.5 170. 21.713930087
247.5 172.5 21.358879537
247.5 175. 21.0147122
247.5 177.5 20.680809958
247.5 180. 20.356602159
247.5 182.5 20.041561161
247.5 185. 19.735198354
247.5 187.5 19.437060603
247.5 190. 19.146727071
247.5 192.5 18.863806368
247.5 195. 18.587933984
247.5 197.5 18.318769989
247.5 200. 18.055996956
247.5 202.5 17.799318081
247.5 205. 17.548455492
247.5 207.5 17.303148712
247.5 210. 17.06315327
247.5 212.5 16.828239437
247.5 215. 16.598191075
247.5 217.5 16.372804599
247.5 220. 16.15188802
247.5 222.5 16.018065443
247.5 225. 15.927278762
247.5 227.5 15.83894601
247.5 230. 15.75297053
247.5 232.5 15.66926085
247.5 235. 15.587730326
247.5 237.5 15.508296816
247.5 240. 15.430882376
247.5 242.5 15.355412984
247.5 245. 15.281818285
247.5 247.5 15.210031356
247.5 250. 15.139988487
247.5 252.5 15.071628985
247.5 255. 15.004894986
247.5 257.5 14.939731284
247.5 260. 14.876085175
247.5 262.5 14.813906304
247.5 265. 14.753146538
247.5 267.5 14.69375983
247.5 270. 14.635702108
247.5 272.5 14.578931162
247.5 275. 14.523406542
247.5 277.5 14.469089466
247.5 280. 14.415942727
247.5 282.5 14.363930614
247.5 285. 14.313018831
247.5 287.5 14.263174429
247.5 290. 14.214365734
247.5 292.5 14.166562286
247.5 295. 14.119734777
247.5 297.5 14.073854998
250. 2.5 93.910813729
250. 5. 93.870506585
250. 7.5 93.829268817
250. 10. 93.781837293
250. 12.5 93.715963485
250. 15. 93.620380615
250. 17.5 93.486038449
250. 20. 93.305916912
250. 22.5 93.075274354
250. 25. 92.791048101
250. 27.5 92.451352255
250. 30. 92.037099183
250. 32.5 91.558843365
250. 35. 91.021128496
250. 37.5 90.392079967
250. 40. 89.700126816
250. 42.5 88.913622877
250. 45. 88.058475779
250. 47.5 87.092116922
250. 50. 86.039895353
250. 52.5 84.89464643
250. 55. 83.641925582
250. 57.5 82.271621879
250. 60. 80.789891897
250. 62.5 79.191555635
250. 65. 77.473252288
250. 67.5 75.634135558
250. 70. 73.675594453
250. 72.5 71.585213526
250. 75. 69.390801796
250. 77.5 67.109679478
250. 80. 64.763382102
250. 82.5 62.37663232
250. 85. 59.966235073
250. 87.5 57.571254144
250. 90. 55.223653912
250. 92.5 52.946642725
250. 95. 50.758693465
250. 97.5 48.665505106
250. 100. 46.683096074
250. 102.5 44.815926171
250. 105. 43.058515897
250. 107.5 41.414290413
250. 110. 39.869197546
250. 112.5 38.432566708
250. 115. 37.084888065
250. 117.5 35.813260768
250. 120. 34.652213015
250. 122.5 33.548554629
250. 125. 32.496607592
250. 127.5 31.539214398
250. 130. 30.647975875
250. 132.5 29.795679692
250. 135. 28.97889108
250. 137.5 28.194538623
250. 140. 27.487031624
250. 142.5 26.844969139
250. 145. 26.227806144
250. 147.5 25.633646146
250. 150. 25.060773009
250. 152.5 24.507629912
250. 155. 23.972801161
250. 157.5 23.454996382
250. 160. 22.95303675
250. 162.5 22.520312248
250. 165. 22.142077516
250. 167.5 21.776151295
250. 170. 21.421796659
250. 172.5 21.07833587
250. 175. 20.745144626
250. 177.5 20.421646934
250. 180. 20.107310568
250. 182.5 19.801643002
250. 185. 19.504187788
250. 187.5 19.214521308
250. 190. 18.932249865
250. 192.5 18.657007064
250. 195. 18.388451463
250. 197.5 18.126264452
250. 200. 17.870148339
250. 202.5 17.619824618
250. 205. 17.375032405
250. 207.5 17.13552702
250. 210. 16.901078697
250. 212.5 16.671471415
250. 215. 16.446501831
250. 217.5 16.225978313
250. 220. 16.050063608
250. 222.5 15.959163753
250. 225. 15.870705167
250. 227.5 15.784591951
250. 230. 15.700733372
250. 232.5 15.619043506
250. 235. 15.539440907
250. 237.5 15.461848304
250. 240. 15.386192325
250. 242.5 15.312403241
250. 245. 15.24041473
250. 247.5 15.170163661
250. 250. 15.101589894
250. 252.5 15.034636095
250. 255. 14.969247563
250. 257.5 14.905372075
250. 260. 14.84295974
250. 262.5 14.781962859
250. 265. 14.722335802
250. 267.5 14.664034891
250. 270. 14.607018289
250. 272.5 14.551245902
250. 275. 14.496679282
250. 277.5 14.443281537
250. 280. 14.391017256
250. 282.5 14.339852425
250. 285. 14.289754356
250. 287.5 14.240691627
250. 290. 14.192634008
250. 292.5 14.145552414
250. 295. 14.099418838
250. 297.5 14.054206308
252.5 2.5 93.910813729
252.5 5. 93.870496988
252.5 7.5 93.82891278
252.5 10. 93.779588241
252.5 12.5 93.708695682
252.5 15. 93.604633318
252.5 17.5 93.458320912
252.5 20. 93.263101227
252.5 22.5 93.014685239
252.5 25. 92.710447921
252.5 27.5 92.347327078
252.5 30. 91.903810482
252.5 32.5 91.399284499
252.5 35. 90.826106407
252.5 37.5 90.16382682
252.5 40. 89.435461211
252.5 42.5 88.605659861
252.5 45. 87.695125716
252.5 47.5 86.694430821
252.5 50. 85.579231329
252.5 52.5 84.364721083
252.5 55. 83.04235358
252.5 57.5 81.604087661
252.5 60. 80.042975129
252.5 62.5 78.353832336
252.5 65. 76.534039017
252.5 67.5 74.584444091
252.5 70. 72.510250012
252.5 72.5 70.321660606
252.5 75. 68.021106542
252.5 77.5 65.627010503
252.5 80. 63.182821168
252.5 82.5 60.718020016
252.5 85. 58.262743705
252.5 87.5 55.846186262
252.5 90. 53.495143499
252.5 92.5 51.232664107
252.5 95. 49.076681758
252.5 97.5 47.038409608
252.5 100. 45.120142903
252.5 102.5 43.318992838
252.5 105. 41.636312657
252.5 107.5 40.060955352
252.5 110. 38.595477202
252.5 112.5 37.227779176
252.5 115. 35.933712025
252.5 117.5 34.760295291
252.5 120. 33.646221059
252.5 122.5 32.585570055
252.5 125. 31.615841281
252.5 127.5 30.72005371
252.5 130. 29.864131083
252.5 132.5 29.04452902
252.5 135. 28.258080223
252.5 137.5 27.542312727
252.5 140. 26.899879084
252.5 142.5 26.28267086
252.5 145. 25.688749603
252.5 147.5 25.116362027
252.5 150. 24.563918432
252.5 152.5 24.029974027
252.5 155. 23.513212714
252.5 157.5 23.012432951
252.5 160. 22.56906605
252.5 162.5 22.191910033
252.5 165. 21.82707407
252.5 167.5 21.473813591
252.5 170. 21.131444222
252.5 172.5 20.799335919
252.5 175. 20.476907764
252.5 177.5 20.163623324
252.5 180. 19.858986523
252.5 182.5 19.562537937
252.5 185. 19.273851497
252.5 187.5 18.992531512
252.5 190. 18.718210008
252.5 192.5 18.450544328
252.5 195. 18.18921497
252.5 197.5 17.933923635
252.5 200. 17.684391463
252.5 202.5 17.440357435
252.5 205. 17.201576932
252.5 207.5 16.967820414
252.5 210. 16.738872233
252.5 212.5 16.514529546
252.5 215. 16.294601326
252.5 217.5 16.079872743
252.5 220. 15.988963394
252.5 222.5 15.900477921
252.5 225. 15.814321396
252.5 227.5 15.730404024
252.5 230. 15.648640791
252.5 232.5 15.568951133
252.5 235. 15.491258627
252.5 237.5 15.41549072
252.5 240. 15.341578471
252.5 242.5 15.269456315
252.5 245. 15.199061846
252.5 247.5 15.130335619
252.5 250. 15.063220966
252.5 252.5 14.997663822
252.5 255. 14.933612571
252.5 257.5 14.8710179
252.5 260. 14.80983266
252.5 262.5 14.750011748
252.5 265. 14.691511982
252.5 267.5 14.634291999
252.5 270. 14.578312155
252.5 272.5 14.523534424
252.5 275. 14.469922321
252.5 277.5 14.417440812
252.5 280. 14.366056244
252.5 282.5 14.315736271
252.5 285. 14.266449789
252.5 287.5 14.218166871
252.5 290. 14.170858715
252.5 292.5 14.124497584
252.5 295. 14.079056755
252.5 297.5 14.034510475
255. 2.5 93.910813728
255. 5. 93.870481165
255. 7.5 93.828415909
255. 10. 93.7767003
255. 12.5 93.699804498
255. 15. 93.585981518
255. 17.5 93.426231618
255. 20. 93.21436539
255. 22.5 92.94661461
255. 25. 92.620831432
255. 27.5 92.227741054
255. 30. 91.757662824
255. 32.5 91.225385989
255. 35. 90.61073033
255. 37.5 89.91718757
255. 40. 89.138778637
255. 42.5 88.2750768
255. 45. 87.306150234
255. 47.5 86.247119147
255. 50. 85.08808455
255. 52.5 83.801038757
255. 55. 82.399454009
255. 57.5 80.875593809
255. 60. 79.222907089
255. 62.5 77.436981506
255. 65. 75.516472432
255. 67.5 73.447155746
255. 70. 71.241812078
255. 72.5 68.923066496
255. 75. 66.512465404
255. 77.5 64.018799672
255. 80. 61.482535294
255. 82.5 58.951357501
255. 85. 56.45772478
255. 87.5 54.031210655
255. 90. 51.696993406
255. 92.5 49.474413416
255. 95. 47.375364108
255. 97.5 45.402148276
255. 100. 43.555121425
255. 102.5 41.832044728
255. 105. 40.225358921
255. 107.5 38.730577853
255. 110. 37.342521813
255. 112.5 36.030045289
255. 115. 34.841046884
255. 117.5 33.716722302
255. 120. 32.647550363
255. 122.5 31.667564404
255. 125. 30.767666949
255. 127.5 29.908549592
255. 130. 29.0865601
255. 132.5 28.298436439
255. 135. 27.577412663
255. 137.5 26.935139815
255. 140. 26.318403393
255. 142.5 25.725224293
255. 145. 25.153813067
255. 147.5 24.602547862
255. 150. 24.069955323
255. 152.5 23.554694007
255. 155. 23.05553991
255. 157.5 22.60509752
255. 160. 22.229457122
255. 162.5 21.866134227
255. 165. 21.514377143
255. 167.5 21.173495315
255. 170. 20.842853376
255. 172.5 20.521865852
255. 175. 20.209992455
255. 177.5 19.906733874
255. 180. 19.611628023
255. 182.5 19.324246668
255. 185. 19.044192411
255. 187.5 18.771095971
255. 190. 18.504613744
255. 192.5 18.244425599
255. 195. 17.990232891
255. 197.5 17.74175666
255. 200. 17.498736008
255. 202.5 17.260926624
255. 205. 17.028099445
255. 207.5 16.800039439
255. 210. 16.576544506
255. 212.5 16.357424466
255. 215. 16.142500142
255. 217.5 16.016524658
255. 220. 15.928116954
255. 222.5 15.842017077
255. 225. 15.758136377
255. 227.5 15.676390941
255. 230. 15.596701271
255. 232.5 15.518991974
255. 235. 15.443191485
255. 237.5 15.369231817
255. 240. 15.297048318
255. 242.5 15.22657946
255. 245. 15.15776664
255. 247.5 15.090553992
255. 250. 15.024888223
255. 252.5 14.960718452
255. 255. 14.897996066
255. 257.5 14.836674586
255. 260. 14.776709544
255. 262.5 14.718058366
255. 265. 14.660680266
255. 267.5 14.604536144
255. 270. 14.549588497
255. 272.5 14.495801332
255. 275. 14.443140083
255. 277.5 14.391571538
255. 280. 14.341063771
255. 282.5 14.291586072
255. 285. 14.24310889
255. 287.5 14.195603775
255. 290. 14.149043323
255. 292.5 14.103401125
255. 295. 14.058651725
255. 297.5 14.014770567
257.5 2.5 93.910813726
257.5 5. 93.870455079
257.5 7.5 93.827722508
257.5 10. 93.772991947
257.5 12.5 93.688923719
257.5 15. 93.563880197
257.5 17.5 93.389063528
257.5 20. 93.158863396
257.5 22.5 92.870100156
257.5 25. 92.521139517
257.5 27.5 92.095583485
257.5 30. 91.597317498
257.5 32.5 91.035744192
257.5 35. 90.376802473
257.5 37.5 89.650490452
257.5 40. 88.819004698
257.5 42.5 87.909039307
257.5 45. 86.889317148
257.5 47.5 85.761712728
257.5 50. 84.526937233
257.5 52.5 83.174684422
257.5 55. 81.69513067
257.5 57.5 80.079630845
257.5 60. 78.321570113
257.5 62.5 76.417441346
257.5 65. 74.368099588
257.5 67.5 72.179964262
257.5 70. 69.849083438
257.5 72.5 67.390767365
257.5 75. 64.854242154
257.5 77.5 62.272172794
257.5 80. 59.656220902
257.5 82.5 57.076659217
257.5 85. 54.566327326
257.5 87.5 52.15288982
257.5 90. 49.857320346
257.5 92.5 47.69230307
257.5 95. 45.660323734
257.5 97.5 43.765150704
257.5 100. 41.999788437
257.5 102.5 40.360762881
257.5 105. 38.836368479
257.5 107.5 37.427668089
257.5 110. 36.097655651
257.5 112.5 34.893245531
257.5 115. 33.758866294
257.5 117.5 32.681377957
257.5 120. 31.693400592
257.5 122.5 30.789847922
257.5 125. 29.927978998
257.5 127.5 29.104036674
257.5 130. 28.314666255
257.5 132.5 27.591558021
257.5 135. 26.949983431
257.5 137.5 26.334241031
257.5 140. 25.742312684
257.5 142.5 25.172373997
257.5 145. 24.622771864
257.5 147.5 24.092005017
257.5 150. 23.578707118
257.5 152.5 23.081632011
257.5 155. 22.627834232
257.5 157.5 22.254154218
257.5 160. 21.892775581
257.5 162.5 21.542939993
257.5 165. 21.203951139
257.5 167.5 20.875168695
257.5 170. 20.556002961
257.5 172.5 20.24591009
257.5 175. 19.944387821
257.5 177.5 19.650971659
257.5 180. 19.365231457
257.5 182.5 19.086768349
257.5 185. 18.815211983
257.5 187.5 18.550218038
257.5 190. 18.291465984
257.5 192.5 18.038657056
257.5 195. 17.791512422
257.5 197.5 17.549771531
257.5 200. 17.313190607
257.5 202.5 17.081541288
257.5 205. 16.854609389
257.5 207.5 16.632193774
257.5 210. 16.414105335
257.5 212.5 16.200166053
257.5 215. 16.041690698
257.5 217.5 15.953471063
257.5 220. 15.867533289
257.5 222.5 15.783790064
257.5 225. 15.702158774
257.5 227.5 15.62256117
257.5 230. 15.544923067
257.5 232.5 15.469174064
257.5 235. 15.39524729
257.5 237.5 15.323079168
257.5 240. 15.252609203
257.5 242.5 15.183779779
257.5 245. 15.116535979
257.5 247.5 15.050825414
257.5 250. 14.98659807
257.5 252.5 14.923806161
257.5 255. 14.862404
257.5 257.5 14.802347869
257.5 260. 14.743595914
257.5 262.5 14.68610803
257.5 265. 14.629845769
257.5 267.5 14.574772245
257.5 270. 14.52085205
257.5 272.5 14.468051177
257.5 275. 14.416336942
257.5 277.5 14.365677919
257.5 280. 14.316043874
257.5 282.5 14.267405706
257.5 285. 14.219735388
257.5 287.5 14.173005918
257.5 290. 14.127191269
257.5 292.5 14.082266341
257.5 295. 14.038206919
257.5 297.5 13.994989631
260. 2.5 93.910813721
260. 5. 93.870412069
260. 7.5 93.826754862
260. 10. 93.768230065
260. 12.5 93.675602893
260. 15. 93.537678857
260. 17.5 93.345990423
260. 20. 93.095622034
260. 22.5 92.78404812
260. 25. 92.410179646
260. 27.5 91.949436598
260. 30. 91.421281869
260. 32.5 90.819809669
260. 35. 90.122531765
260. 37.5 89.350169456
260. 40. 88.474029919
260. 42.5 87.50061023
260. 45. 86.430998861
260. 47.5 85.242159583
260. 50. 83.927540336
260. 52.5 82.487869595
260. 55. 80.913393058
260. 57.5 79.195855061
260. 60. 77.329529009
260. 62.5 75.303581356
260. 65. 73.105732567
260. 67.5 70.764912222
260. 70. 68.301098402
260. 72.5 65.703565266
260. 75. 63.04428886
260. 77.5 60.368263064
260. 80. 57.703131214
260. 82.5 55.099722394
260. 85. 52.598909488
260. 87.5 50.223521235
260. 90. 47.987119992
260. 92.5 45.893147565
260. 95. 43.947006017
260. 97.5 42.137602859
260. 100. 40.465313336
260. 102.5 38.911215168
260. 105. 37.481656664
260. 107.5 36.133931654
260. 110. 34.915628751
260. 112.5 33.771427698
260. 115. 32.685853588
260. 117.5 31.692380126
260. 120. 30.785642414
260. 122.5 29.921475637
260. 125. 29.096022076
260. 127.5 28.305837555
260. 130. 27.584008773
260. 132.5 26.943671855
260. 135. 26.329447312
260. 137.5 25.739279962
260. 140. 25.171311957
260. 142.5 24.623860037
260. 145. 24.095395808
260. 147.5 23.584528591
260. 150. 23.089990437
260. 152.5 22.636721075
260. 155. 22.265451251
260. 157.5 21.906453835
260. 160. 21.558964305
260. 162.5 21.222280958
260. 165. 20.895758825
260. 167.5 20.578804258
260. 170. 20.270870095
260. 172.5 19.97145134
260. 175. 19.6800813
260. 177.5 19.396328111
260. 180. 19.119791626
260. 182.5 18.850100608
260. 185. 18.586910206
260. 187.5 18.329899675
260. 190. 18.078770319
260. 192.5 17.833243625
260. 195. 17.59305958
260. 197.5 17.35797514
260. 200. 17.127762842
260. 202.5 16.902209546
260. 205. 16.681115287
260. 207.5 16.464292231
260. 210. 16.251563723
260. 212.5 16.06430128
260. 215. 15.97638556
260. 217.5 15.890720755
260. 220. 15.807221092
260. 222.5 15.725805441
260. 225. 15.646396989
260. 227.5 15.568922934
260. 230. 15.49331421
260. 232.5 15.419505231
260. 235. 15.347433654
260. 237.5 15.277040171
260. 240. 15.208268303
260. 242.5 15.141064225
260. 245. 15.075376592
260. 247.5 15.01115639
260. 250. 14.94835679
260. 252.5 14.886933016
260. 255. 14.826842226
260. 257.5 14.768043394
260. 260. 14.71049721
260. 262.5 14.654165979
260. 265. 14.599013536
260. 267.5 14.545005157
260. 270. 14.492107483
260. 272.5 14.44028845
260. 275. 14.389517218
260. 277.5 14.339764109
260. 280. 14.291000549
260. 282.5 14.243199012
260. 285. 14.196332971
260. 287.5 14.150376846
260. 290. 14.105305962
260. 292.5 14.061096504
260. 295. 14.017725482
260. 297.5 13.975170687
262.5 2.5 93.910813708
262.5 5. 93.870341161
262.5 7.5 93.825404545
262.5 10. 93.761981547
262.5 12.5 93.659287264
262.5 15. 93.506600107
262.5 17.5 93.296045656
262.5 20. 93.023520518
262.5 22.5 92.68721402
262.5 25. 92.281030374
262.5 27.5 91.787707726
262.5 30. 91.227889691
262.5 32.5 90.57868727
262.5 35. 89.845929686
262.5 37.5 89.015973351
262.5 40. 88.101520193
262.5 42.5 87.060793032
262.5 45. 85.916018256
262.5 47.5 84.655097676
262.5 50. 83.265637288
262.5 52.5 81.735649171
262.5 55. 80.054381538
262.5 57.5 78.213428891
262.5 60. 76.208226992
262.5 62.5 74.039816687
262.5 65. 71.700715238
262.5 67.5 69.191112171
262.5 70. 66.569078179
262.5 72.5 63.842018831
262.5 75. 61.07187364
262.5 77.5 58.321634606
262.5 80. 55.629959345
262.5 82.5 53.032923416
262.5 85. 50.570488928
262.5 87.5 48.257046596
262.5 90. 46.098078226
262.5 92.5 44.098215913
262.5 95. 42.243253657
262.5 97.5 40.536905376
262.5 100. 38.953324182
262.5 102.5 37.502791003
262.5 105. 36.137247401
262.5 107.5 34.906885622
262.5 110. 33.753141344
262.5 112.5 32.659744037
262.5 115. 31.663547581
262.5 117.5 30.754111025
262.5 120. 29.888110127
262.5 122.5 29.061592582
262.5 125. 28.271029217
262.5 127.5 27.554063418
262.5 130. 26.915501876
262.5 132.5 26.303316931
262.5 135. 25.715418766
262.5 137.5 25.14991789
262.5 140. 24.605102223
262.5 142.5 24.079417207
262.5 145. 23.571448485
262.5 147.5 23.079906745
262.5 150. 22.631224865
262.5 152.5 22.262816987
262.5 155. 21.90664065
262.5 157.5 21.561925531
262.5 160. 21.227964853
262.5 162.5 20.904109263
262.5 165. 20.589761371
262.5 167.5 20.284370879
262.5 170. 19.987430217
262.5 172.5 19.698470632
262.5 175. 19.417058675
262.5 177.5 19.142793049
262.5 180. 18.875301762
262.5 182.5 18.614239562
262.5 185. 18.359285625
262.5 187.5 18.110141463
262.5 190. 17.866529026
262.5 192.5 17.628188991
262.5 195. 17.394879204
262.5 197.5 17.166373265
262.5 200. 16.942459248
262.5 202.5 16.722938531
262.5 205. 16.507624734
262.5 207.5 16.296342749
262.5 210. 16.088927859
262.5 212.5 15.996702732
262.5 215. 15.91142705
262.5 217.5 15.828282212
262.5 220. 15.747188757
262.5 222.5 15.668071488
262.5 225. 15.590859161
262.5 227.5 15.515484214
262.5 230. 15.441882507
262.5 232.5 15.369993093
262.5 235. 15.299758002
262.5 237.5 15.231122045
262.5 240. 15.164032629
262.5 242.5 15.098439596
262.5 245. 15.034295066
262.5 247.5 14.971553296
262.5 250. 14.910170549
262.5 252.5 14.850104975
262.5 255. 14.791316497
262.5 257.5 14.73376671
262.5 260. 14.677418783
262.5 262.5 14.622237372
262.5 265. 14.568188537
262.5 267.5 14.515239667
262.5 270. 14.463359406
262.5 272.5 14.412517589
262.5 275. 14.36268518
262.5 277.5 14.313834214
262.5 280. 14.265937744
262.5 282.5 14.21896979
262.5 285. 14.172905293
262.5 287.5 14.127720071
262.5 290. 14.083390776
262.5 292.5 14.039894861
262.5 295. 13.997210534
262.5 297.5 13.955316735
265. 2.5 93.910813673
265. 5. 93.870224258
265. 7.5 93.823520301
265. 10. 93.753780771
265. 12.5 93.639292675
265. 15. 93.469713671
265. 17.5 93.238096922
265. 20. 92.941266683
265. 22.5 92.578180363
265. 25. 92.13440581
265. 27.5 91.608605622
265. 30. 91.015278614
265. 32.5 90.314777326
265. 35. 89.544785507
265. 37.5 88.653360037
265. 40. 87.67121023
265. 42.5 86.585859181
265. 45. 85.362115648
265. 47.5 84.012837934
265. 50. 82.526127326
265. 52.5 80.88995266
265. 55. 79.093931245
265. 57.5 77.130714982
265. 60. 74.962149263
265. 62.5 72.618520942
265. 65. 70.116908835
265. 67.5 67.428220772
265. 70. 64.646458377
265. 72.5 61.792158843
265. 75. 58.934004426
265. 77.5 56.139611548
265. 80. 53.449014737
265. 82.5 50.894232458
265. 85. 48.497890221
265. 87.5 46.271906743
265. 90. 44.215825716
265. 92.5 42.314154267
265. 95. 40.573133561
265. 97.5 38.960711859
265. 100. 37.489214088
265. 102.5 36.105838782
265. 105. 34.865646769
265. 107.5 33.70269406
265. 110. 32.601775362
265. 112.5 31.605961776
265. 115. 30.694329725
265. 117.5 29.826968369
265. 120. 28.999838713
265. 122.5 28.2093326
265. 125. 27.50106376
265. 127.5 26.864809895
265. 130. 26.255180403
265. 132.5 25.67005373
265. 135. 25.107510928
265. 137.5 24.565812714
265. 140. 24.043379531
265. 142.5 23.538774148
265. 145. 23.050686423
265. 147.5 22.610839064
265. 150. 22.245743486
265. 152.5 21.892827841
265. 155. 21.551316351
265. 157.5 21.220497421
265. 160. 20.8997175
265. 162.5 20.588375599
265. 165. 20.28591839
265. 167.5 19.991835811
265. 170. 19.705657119
265. 172.5 19.426947344
265. 175. 19.155304098
265. 177.5 18.890354695
265. 180. 18.63175355
265. 182.5 18.379179836
265. 185. 18.132335354
265. 187.5 17.890942611
265. 190. 17.654743077
265. 192.5 17.423495597
265. 195. 17.196974957
265. 197.5 16.974970575
265. 200. 16.757285311
265. 202.5 16.543734387
265. 205. 16.334144394
265. 207.5 16.128352397
265. 210. 16.014262379
265. 212.5 15.929497072
265. 215. 15.846823346
265. 217.5 15.766163586
265. 220. 15.687444379
265. 222.5 15.610596207
265. 225. 15.535553176
265. 227.5 15.462252753
265. 230. 15.390635543
265. 232.5 15.320645065
265. 235. 15.252227566
265. 237.5 15.185331832
265. 240. 15.119909028
265. 242.5 15.055912543
265. 245. 14.99329785
265. 247.5 14.932022379
265. 250. 14.872045394
265. 252.5 14.813327884
265. 255. 14.755832463
265. 257.5 14.699523273
265. 260. 14.644365899
265. 262.5 14.590327288
265. 265. 14.53737567
265. 267.5 14.485480496
265. 270. 14.434612366
265. 272.5 14.384742972
265. 275. 14.335845044
265. 277.5 14.287892293
265. 280. 14.240859365
265. 282.5 14.194721796
265. 285. 14.149455967
265. 287.5 14.105039068
265. 290. 14.061449057
265. 292.5 14.018664625
265. 295. 13.976665167
265. 297.5 13.935430747
267.5 2.5 93.910813575
267.5 5. 93.870031531
267.5 7.5 93.820891166
267.5 10. 93.743224958
267.5 12.5 93.61477412
267.5 15. 93.4259048
267.5 17.5 93.170816283
267.5 20. 92.84736915
267.5 22.5 92.45533087
267.5 25. 91.970453012
267.5 27.5 91.410113234
267.5 30. 90.768332217
267.5 32.5 90.025671333
267.5 35. 89.193492109
267.5 37.5 88.259503641
267.5 40. 87.203289251
267.5 42.5 86.034863581
267.5 45. 84.739856716
267.5 47.5 83.303372739
267.5 50. 81.71076306
267.5 52.5 79.948634352
267.5 55. 78.006352479
267.5 57.5 75.878183549
267.5 60. 73.555007331
267.5 62.5 71.011236699
267.5 65. 68.314704264
267.5 67.5 65.446710913
267.5 70. 62.514882625
267.5 72.5 59.549891686
267.5 75. 56.638694931
267.5 77.5 53.839691977
267.5 80. 51.187881826
267.5 82.5 48.707464504
267.5 85. 46.410670221
267.5 87.5 44.296296108
267.5 90. 42.34729836
267.5 92.5 40.571234808
267.5 95. 38.931170366
267.5 97.5 37.438879374
267.5 100. 36.037778503
267.5 102.5 34.790472485
267.5 105. 33.61871475
267.5 107.5 32.510624503
267.5 110. 31.518694724
267.5 112.5 30.605389505
267.5 115. 29.737151716
267.5 117.5 28.90986578
267.5 120. 28.119852333
267.5 122.5 27.424399197
267.5 125. 26.790976265
267.5 127.5 26.184408386
267.5 130. 25.602545741
267.5 132.5 25.043442546
267.5 135. 24.505334265
267.5 137.5 23.986617753
267.5 140. 23.485833887
267.5 142.5 23.001652336
267.5 145. 22.575088505
267.5 147.5 22.213750605
267.5 150. 21.864531658
267.5 152.5 21.526650724
267.5 155. 21.199391582
267.5 157.5 20.882096603
267.5 160. 20.574161264
267.5 162.5 20.275029237
267.5 165. 19.984187967
267.5 167.5 19.701164713
267.5 170. 19.425522967
267.5 172.5 19.156859231
267.5 175. 18.894800113
267.5 177.5 18.638999693
267.5 180. 18.389137143
267.5 182.5 18.144914574
267.5 185. 17.906055081
267.5 187.5 17.67230097
267.5 190. 17.443412145
267.5 192.5 17.21916465
267.5 195. 16.999349331
267.5 197.5 16.783770629
267.5 200. 16.572245473
267.5 202.5 16.364602272
267.5 205. 16.160680003
267.5 207.5 16.028902412
267.5 210. 15.944773596
267.5 212.5 15.86269209
267.5 215. 15.782582287
267.5 217.5 15.70437272
267.5 220. 15.627995758
267.5 222.5 15.553387328
267.5 225. 15.480486661
267.5 227.5 15.40923606
267.5 230. 15.339580685
267.5 232.5 15.271468359
267.5 235. 15.20484939
267.5 237.5 15.139676402
267.5 240. 15.075904186
267.5 242.5 15.013489564
267.5 245. 14.952391255
267.5 247.5 14.892569759
267.5 250. 14.833987252
267.5 252.5 14.776607481
267.5 255. 14.720395672
267.5 257.5 14.665318446
267.5 260. 14.611343738
267.5 262.5 14.558440725
267.5 265. 14.506579757
267.5 267.5 14.455732293
267.5 270. 14.405870845
267.5 272.5 14.35696892
267.5 275. 14.309000972
267.5 277.5 14.261942354
267.5 280. 14.215769271
267.5 282.5 14.170458745
267.5 285. 14.12598857
267.5 287.5 14.08233728
267.5 290. 14.039484113
267.5 292.5 13.997408983
267.5 295. 13.956092445
267.5 297.5 13.915515671
270. 2.5 93.910813312
270. 5. 93.869713812
270. 7.5 93.81722296
270. 10. 93.729629373
270. 12.5 93.584686263
270. 15. 93.373835881
270. 17.5 93.092644585
270. 20. 92.740104789
270. 22.5 92.312783637
270. 25. 91.786973459
270. 27.5 91.189956375
270. 30. 90.492014981
270. 32.5 89.708672029
270. 35. 88.80883141
270. 37.5 87.812126106
270. 40. 86.695906965
270. 42.5 85.438865241
270. 45. 84.045143651
270. 47.5 82.499363904
270. 50. 80.786659456
270. 52.5 78.893977371
270. 55. 76.784402742
270. 57.5 74.459378197
270. 60. 71.938821518
270. 62.5 69.174893547
270. 65. 66.27237834
270. 67.5 63.223260231
270. 70. 60.165966231
270. 72.5 57.125133233
270. 75. 54.207259914
270. 77.5 51.450455391
270. 80. 48.880421211
270. 82.5 46.509483113
270. 85. 44.335385217
270. 87.5 42.339183195
270. 90. 40.528023127
270. 92.5 38.862229287
270. 95. 37.349517861
270. 97.5 35.932545463
270. 100. 34.679838963
270. 102.5 33.499762661
270. 105. 32.384909145
270. 107.5 31.400829528
270. 110. 30.486395023
270. 112.5 29.617776203
270. 115. 28.790793537
270. 117.5 28.001706266
270. 120. 27.323510424
270. 122.5 26.693429103
270. 125. 26.090415552
270. 127.5 25.512295804
270. 130. 24.957100375
270. 132.5 24.423041817
270. 135. 23.908495098
270. 137.5 23.411980405
270. 140. 22.932148011
270. 142.5 22.523534074
270. 145. 22.166390489
270. 147.5 21.821297074
270. 150. 21.487467969
270. 152.5 21.164182457
270. 155. 20.850778879
270. 157.5 20.546649167
270. 160. 20.251233932
270. 162.5 19.964018051
270. 165. 19.684526683
270. 167.5 19.412321677
270. 170. 19.146998328
270. 172.5 18.888182441
270. 175. 18.635527674
270. 177.5 18.388713129
270. 180. 18.147441173
270. 182.5 17.911435449
270. 185. 17.68043908
270. 187.5 17.454213028
270. 190. 17.232534607
270. 192.5 17.015196125
270. 195. 16.802003648
270. 197.5 16.592775877
270. 200. 16.387343119
270. 202.5 16.185546349
270. 205. 16.040459541
270. 207.5 15.957097893
270. 210. 15.875734271
270. 212.5 15.796295226
270. 215. 15.718711383
270. 217.5 15.642917145
270. 220. 15.568850408
270. 222.5 15.49645231
270. 225. 15.425666996
270. 227.5 15.356441406
270. 230. 15.288725082
270. 232.5 15.222469983
270. 235. 15.15763033
270. 237.5 15.094162448
270. 240. 15.032024629
270. 242.5 14.97117701
270. 245. 14.91158145
270. 247.5 14.853201426
270. 250. 14.796001933
270. 252.5 14.739949393
270. 255. 14.685011572
270. 257.5 14.631157497
270. 260. 14.578357391
270. 262.5 14.526582604
270. 265. 14.475805547
270. 267.5 14.425999642
270. 270. 14.377139265
270. 272.5 14.329199695
270. 275. 14.282157072
270. 277.5 14.235988355
270. 280. 14.190671276
270. 282.5 14.14618431
270. 285. 14.102506637
270. 287.5 14.05961811
270. 290. 14.017499224
270. 292.5 13.97613109
270. 295. 13.935495404
270. 297.5 13.895574429
272.5 2.5 93.910812595
272.5 5. 93.869190078
272.5 7.5 93.812105609
272.5 10. 93.712105461
272.5 12.5 93.547733854
272.5 15. 93.311899824
272.5 17.5 93.001749213
272.5 20. 92.617480652
272.5 22.5 92.145389699
272.5 25. 91.581466025
272.5 27.5 90.944042016
272.5 30. 90.186799288
272.5 32.5 89.347262862
272.5 35. 88.388165607
272.5 37.5 87.309119571
272.5 40. 86.108143281
272.5 42.5 84.768159705
272.5 45. 83.271217576
272.5 47.5 81.59932804
272.5 50. 79.735736801
272.5 52.5 77.667075654
272.5 55. 75.382919397
272.5 57.5 72.824809335
272.5 60. 70.06589646
272.5 62.5 67.064821764
272.5 65. 63.941375462
272.5 67.5 60.747537692
272.5 70. 57.592283366
272.5 72.5 54.544481092
272.5 75. 51.674729792
272.5 77.5 49.009996052
272.5 80. 46.562337703
272.5 82.5 44.328012878
272.5 85. 42.285723795
272.5 87.5 40.43981583
272.5 90. 38.751113181
272.5 92.5 37.218601211
272.5 95. 35.794133102
272.5 97.5 34.532122639
272.5 100. 33.344313763
272.5 102.5 32.2231757
272.5 105. 31.251457153
272.5 107.5 30.336462177
272.5 110. 29.467970737
272.5 112.5 28.641754843
272.5 115. 27.854024464
272.5 117.5 27.197892407
272.5 120. 26.571647469
272.5 122.5 25.972663884
272.5 125. 25.398748405
272.5 127.5 24.847911572
272.5 130. 24.318345824
272.5 132.5 23.808406299
272.5 135. 23.316593949
272.5 137.5 22.841540637
272.5 140. 22.45577725
272.5 142.5 22.103251974
272.5 145. 21.762702029
272.5 147.5 21.433336835
272.5 150. 21.114431254
272.5 152.5 20.805319573
272.5 155. 20.505390084
272.5 157.5 20.214080202
272.5 160. 19.93087206
272.5 162.5 19.655288532
272.5 165. 19.386889628
272.5 167.5 19.125269239
272.5 170. 18.870052185
272.5 172.5 18.620891529
272.5 175. 18.377466152
272.5 177.5 18.139478536
272.5 180. 17.90665276
272.5 182.5 17.678732669
272.5 185. 17.455480213
272.5 187.5 17.236673925
272.5 190. 17.022107546
272.5 192.5 16.811588761
272.5 195. 16.604938054
272.5 197.5 16.401987655
272.5 200. 16.202580586
272.5 202.5 16.048770034
272.5 205. 15.966310423
272.5 207.5 15.885794582
272.5 210. 15.807151347
272.5 212.5 15.73031357
272.5 215. 15.655217818
272.5 217.5 15.581804088
272.5 220. 15.510015558
272.5 222.5 15.439798348
272.5 225. 15.371101312
272.5 227.5 15.303875836
272.5 230. 15.238075668
272.5 232.5 15.173656747
272.5 235. 15.110577058
272.5 237.5 15.048796492
272.5 240. 14.98827672
272.5 242.5 14.928981081
272.5 245. 14.870874469
272.5 247.5 14.813923241
272.5 250. 14.758095125
272.5 252.5 14.703359137
272.5 255. 14.649685506
272.5 257.5 14.597045599
272.5 260. 14.545411863
272.5 262.5 14.494757761
272.5 265. 14.445057715
272.5 267.5 14.396287056
272.5 270. 14.348421981
272.5 272.5 14.301439499
272.5 275. 14.255317398
272.5 277.5 14.210034204
272.5 280. 14.165569147
272.5 282.5 14.121902122
272.5 285. 14.079013667
272.5 287.5 14.036884928
272.5 290. 13.995497633
272.5 292.5 13.954834068
272.5 295. 13.914877052
272.5 297.5 13.875609917
275. 2.5 93.910810645
275. 5. 93.868326846
275. 7.5 93.804967749
275. 10. 93.689497881
275. 12.5 93.502309465
275. 15. 93.238163525
275. 17.5 92.895974018
275. 20. 92.477189449
275. 22.5 91.955620656
275. 25. 91.351081789
275. 27.5 90.651388756
275. 30. 89.849318356
275. 32.5 88.934415361
275. 35. 87.915088858
275. 37.5 86.760012422
275. 40. 85.459415911
275. 42.5 84.007802607
275. 45. 82.386415598
275. 47.5 80.576780124
275. 50. 78.541557789
275. 52.5 76.255982828
275. 55. 73.736606329
275. 57.5 70.913720536
275. 60. 67.873282949
275. 62.5 64.642489375
275. 65. 61.316649568
275. 67.5 58.028869552
275. 70. 54.841632357
275. 72.5 51.851340619
275. 75. 49.087675937
275. 77.5 46.561870345
275. 80. 44.268106197
275. 82.5 42.182158274
275. 85. 40.302351047
275. 87.5 38.594695447
275. 90. 37.043300963
275. 92.5 35.616007736
275. 95. 34.345582742
275. 97.5 33.150745225
275. 100. 32.036499456
275. 102.5 31.069672061
275. 105. 30.154714534
275. 107.5 29.286874175
275. 110. 28.461893227
275. 112.5 27.698896131
275. 115. 27.047096556
275. 117.5 26.425163801
275. 120. 25.830665304
275. 122.5 25.261394261
275. 125. 24.715345636
275. 127.5 24.190695088
275. 130. 23.685780394
275. 132.5 23.199085045
275. 135. 22.731727647
275. 137.5 22.371464412
275. 140. 22.023964803
275. 142.5 21.688361536
275. 145. 21.36385948
275. 147.5 21.0497291
275. 150. 20.74530054
275. 152.5 20.449958284
275. 155. 20.163136324
275. 157.5 19.88431379
275. 160. 19.613010986
275. 162.5 19.348785793
275. 165. 19.091230412
275. 167.5 18.839968392
275. 170. 18.594651941
275. 172.5 18.354959466
275. 175. 18.120593348
275. 177.5 17.891277899
275. 180. 17.666757515
275. 182.5 17.446794981
275. 185. 17.231169931
275. 187.5 17.019677443
275. 190. 16.812126747
275. 192.5 16.608340063
275. 195. 16.40815152
275. 197.5 16.211406181
275. 200. 16.053670549
275. 202.5 15.972251602
275. 205. 15.892717284
275. 207.5 15.814998822
275. 210. 15.739031406
275. 212.5 15.664753878
275. 215. 15.592108458
275. 217.5 15.521040479
275. 220. 15.451498157
275. 222.5 15.383432376
275. 225. 15.316796495
275. 227.5 15.251546164
275. 230. 15.187639165
275. 232.5 15.125035261
275. 235. 15.063696059
275. 237.5 15.003584883
275. 240. 14.944666664
275. 242.5 14.886907829
275. 245. 14.830276206
275. 247.5 14.774740939
275. 250. 14.7202724
275. 252.5 14.666842121
275. 255. 14.614422717
275. 257.5 14.562987832
275. 260. 14.512512071
275. 262.5 14.462970953
275. 265. 14.414340858
275. 267.5 14.366598979
275. 270. 14.319723285
275. 272.5 14.273692475
275. 275. 14.228485947
275. 277.5 14.18408376
275. 280. 14.140466602
275. 282.5 14.097615766
275. 285. 14.055513116
275. 287.5 14.014141065
275. 290. 13.97348255
275. 292.5 13.933521011
275. 295. 13.894240368
275. 297.5 13.855625002
277.5 2.5 93.910805323
277.5 5. 93.866904322
277.5 7.5 93.795013811
277.5 10. 93.660301293
277.5 12.5 93.446415463
277.5 15. 93.150299466
277.5 17.5 92.77278001
277.5 20. 92.311989419
277.5 22.5 91.740280381
277.5 25. 91.092571346
277.5 27.5 90.324904487
277.5 30. 89.470906745
277.5 32.5 88.479280863
277.5 35. 87.367221744
277.5 37.5 86.121295427
277.5 40. 84.721111696
277.5 42.5 83.144865055
277.5 45. 81.370230632
277.5 47.5 79.376100388
277.5 50. 77.145895765
277.5 52.5 74.595706437
277.5 55. 71.782174969
277.5 57.5 68.658699719
277.5 60. 65.315017225
277.5 62.5 61.862848285
277.5 65. 58.411482017
277.5 67.5 55.085770906
277.5 70. 51.968228962
277.5 72.5 49.102801381
277.5 75. 46.499090569
277.5 77.5 44.148426178
277.5 80. 42.022945222
277.5 82.5 40.110696618
277.5 85. 38.389449046
277.5 87.5 36.820444011
277.5 90. 35.396105276
277.5 92.5 34.118342169
277.5 95. 32.917317986
277.5 97.5 31.821242738
277.5 100. 30.854566711
277.5 102.5 29.940278593
277.5 105. 29.073631196
277.5 107.5 28.25035924
277.5 110. 27.517917484
277.5 112.5 26.870731986
277.5 115. 26.253565509
277.5 117.5 25.663983529
277.5 120. 25.099772363
277.5 122.5 24.558916574
277.5 125. 24.039578988
277.5 127.5 23.540082975
277.5 130. 23.058896711
277.5 132.5 22.625064787
277.5 135. 22.270290833
277.5 137.5 21.928203588
277.5 140. 21.597931583
277.5 142.5 21.278675289
277.5 145. 20.969700753
277.5 147.5 20.670333836
277.5 150. 20.379954974
277.5 152.5 20.097994432
277.5 155. 19.823927984
277.5 157.5 19.557272987
277.5 160. 19.297584809
277.5 162.5 19.044453566
277.5 165. 18.797501163
277.5 167.5 18.556378584
277.5 170. 18.320763425
277.5 172.5 18.090357642
277.5 175. 17.864885494
277.5 177.5 17.644091664
277.5 180. 17.427739544
277.5 182.5 17.215609669
277.5 185. 17.007498278
277.5 187.5 16.803216009
277.5 190. 16.602586701
277.5 192.5 16.405446295
277.5 195. 16.211641835
277.5 197.5 16.054999047
277.5 200. 15.974762643
277.5 202.5 15.896346979
277.5 205. 15.819685755
277.5 207.5 15.744716583
277.5 210. 15.671380678
277.5 212.5 15.599622573
277.5 215. 15.52938986
277.5 217.5 15.460632954
277.5 220. 15.393304879
277.5 222.5 15.32736107
277.5 225. 15.262759192
277.5 227.5 15.19945898
277.5 230. 15.137422085
277.5 232.5 15.076611941
277.5 235. 15.016993636
277.5 237.5 14.958533803
277.5 240. 14.901200507
277.5 242.5 14.844963159
277.5 245. 14.789792421
277.5 247.5 14.735660127
277.5 250. 14.682539211
277.5 252.5 14.63040364
277.5 255. 14.579228347
277.5 257.5 14.52898918
277.5 260. 14.479662844
277.5 262.5 14.431226856
277.5 265. 14.3836595
277.5 267.5 14.336939784
277.5 270. 14.291047404
277.5 272.5 14.245962708
277.5 275. 14.201666663
277.5 277.5 14.158140826
277.5 280. 14.115367316
277.5 282.5 14.073328785
277.5 285. 14.0320084
277.5 287.5 13.991389815
277.5 290. 13.95145715
277.5 292.5 13.912194978
277.5 295. 13.873588299
277.5 297.5 13.835622525
280. 2.5 93.910790376
280. 5. 93.864560885
280. 7.5 93.78113707
280. 10. 93.622550507
280. 12.5 93.37756658
280. 15. 93.045503237
280. 17.5 92.62917519
280. 20. 92.113013641
280. 22.5 91.49568426
280. 25. 90.788310358
280. 27.5 89.960268783
280. 30. 89.021053914
280. 32.5 87.967767834
280. 35. 86.764387311
280. 37.5 85.40482252
280. 40. 83.876414167
280. 42.5 82.156031721
280. 45. 80.201309859
280. 47.5 77.971790563
280. 50. 75.471356191
280. 52.5 72.600474203
280. 55. 69.419924162
280. 57.5 65.972395906
280. 60. 62.365655558
280. 62.5 58.738111824
280. 65. 55.259805267
280. 67.5 52.009965678
280. 70. 49.042096698
280. 72.5 46.363071156
280. 75. 43.960376113
280. 77.5 41.801654767
280. 80. 39.859150781
280. 82.5 38.13139494
280. 85. 36.546464619
280. 87.5 35.13217703
280. 90. 33.848366882
280. 92.5 32.642157425
280. 95. 31.570937282
280. 97.5 30.605224935
280. 100. 29.692277823
280. 102.5 28.827386905
280. 105. 28.006305503
280. 107.5 27.310572144
280. 110. 26.668465797
280. 112.5 26.056495652
280. 115. 25.472235056
280. 117.5 24.913471201
280. 120. 24.378184297
280. 122.5 23.864528992
280. 125. 23.370817764
280. 127.5 22.895506059
280. 130. 22.500926499
280. 132.5 22.152004265
280. 135. 21.81569143
280. 137.5 21.491112747
280. 140. 21.177464446
280. 142.5 20.874008121
280. 145. 20.580065157
280. 147.5 20.295011645
280. 150. 20.018273742
280. 152.5 19.749323434
280. 155. 19.487674664
280. 157.5 19.232879795
280. 160. 18.984526377
280. 162.5 18.742234187
280. 165. 18.505652519
280. 167.5 18.274457714
280. 170. 18.048350889
280. 172.5 17.827055861
280. 175. 17.610317247
280. 177.5 17.397898726
280. 180. 17.189581443
280. 182.5 16.985162552
280. 185. 16.784453877
280. 187.5 16.58728069
280. 190. 16.39348059
280. 192.5 16.202902474
280. 195. 16.052595785
280. 197.5 15.973686471
280. 200. 15.896529457
280. 202.5 15.821060962
280. 205. 15.747221084
280. 207.5 15.674953474
280. 210. 15.604205053
280. 212.5 15.534925752
280. 215. 15.467068272
280. 217.5 15.400587863
280. 220. 15.335442131
280. 222.5 15.271590852
280. 225. 15.208995812
280. 227.5 15.147620651
280. 230. 15.087430731
280. 232.5 15.028393007
280. 235. 14.970475914
280. 237.5 14.913649261
280. 240. 14.857884139
280. 242.5 14.803152831
280. 245. 14.749428734
280. 247.5 14.696686285
280. 250. 14.644900893
280. 252.5 14.594048883
280. 255. 14.544107434
280. 257.5 14.495054532
280. 260. 14.446868922
280. 262.5 14.399530062
280. 265. 14.353018088
280. 267.5 14.307313774
280. 270. 14.2623985
280. 272.5 14.218254219
280. 275. 14.174863432
280. 277.5 14.132209158
280. 280. 14.090274911
280. 282.5 14.049044677
280. 285. 14.008502894
280. 287.5 13.968634432
280. 290. 13.929424573
280. 292.5 13.890858997
280. 295. 13.852923764
280. 297.5 13.815605301
282.5 2.5 93.910658745
282.5 5. 93.86070231
282.5 7.5 93.761606235
282.5 10. 93.573675993
282.5 12.5 93.292668956
282.5 15. 92.920394418
282.5 17.5 92.461631621
282.5 20. 91.883488976
282.5 22.5 91.217579259
282.5 25. 90.432884877
282.5 27.5 89.552544859
282.5 30. 88.520359163
282.5 32.5 87.360911092
282.5 35. 86.052392337
282.5 37.5 84.570169733
282.5 40. 82.887304088
282.5 42.5 80.975549994
282.5 45. 78.808095459
282.5 47.5 76.278370246
282.5 50. 73.414971915
282.5 52.5 70.167913856
282.5 55. 66.575575505
282.5 57.5 62.788142335
282.5 60. 58.985560679
282.5 62.5 55.341333991
282.5 65. 51.956936755
282.5 67.5 48.889122152
282.5 70. 46.1405987
282.5 72.5 43.693793566
282.5 75. 41.510855728
282.5 77.5 39.541135392
282.5 80. 37.816049324
282.5 82.5 36.217353343
282.5 85. 34.821767357
282.5 87.5 33.533444061
282.5 90. 32.323232154
282.5 92.5 31.284579667
282.5 95. 30.320714244
282.5 97.5 29.409825483
282.5 100. 28.547280097
282.5 102.5 27.746035824
282.5 105. 27.076605827
282.5 107.5 26.440022314
282.5 110. 25.833652609
282.5 112.5 25.255089196
282.5 115. 24.702129086
282.5 117.5 24.172755164
282.5 120. 23.665119355
282.5 122.5 23.17752741
282.5 125. 22.71537491
282.5 127.5 22.359146754
282.5 130. 22.016408016
282.5 132.5 21.686203093
282.5 135. 21.36765343
282.5 137.5 21.059951203
282.5 140. 20.762353511
282.5 142.5 20.474177052
282.5 145. 20.194793225
282.5 147.5 19.923623637
282.5 150. 19.660135973
282.5 152.5 19.403840209
282.5 155. 19.154285128
282.5 157.5 18.911055123
282.5 160. 18.673767259
282.5 162.5 18.442068576
282.5 165. 18.215633611
282.5 167.5 17.994162121
282.5 170. 17.777376995
282.5 172.5 17.565022333
282.5 175. 17.356861684
282.5 177.5 17.152676427
282.5 180. 16.952264289
282.5 182.5 16.755437977
282.5 185. 16.562023933
282.5 187.5 16.371861182
282.5 190. 16.184800283
282.5 192.5 16.046304367
282.5 195. 15.968868707
282.5 197.5 15.893112605
282.5 200. 15.818974821
282.5 202.5 15.746397961
282.5 205. 15.675328151
282.5 207.5 15.60571475
282.5 210. 15.537510084
282.5 212.5 15.4706692
282.5 215. 15.405149646
282.5 217.5 15.340911274
282.5 220. 15.277916051
282.5 222.5 15.216127897
282.5 225. 15.15551253
282.5 227.5 15.096037328
282.5 230. 15.037671204
282.5 232.5 14.980384491
282.5 235. 14.924148834
282.5 237.5 14.868937101
282.5 240. 14.814723291
282.5 242.5 14.761482457
282.5 245. 14.709190632
282.5 247.5 14.657824766
282.5 250. 14.607362663
282.5 252.5 14.557782928
282.5 255. 14.509064915
282.5 257.5 14.461188686
282.5 260. 14.41413496
282.5 262.5 14.367885085
282.5 265. 14.322420996
282.5 267.5 14.277725184
282.5 270. 14.23378067
282.5 272.5 14.190570972
282.5 275. 14.148080086
282.5 277.5 14.106292457
282.5 280. 14.065192963
282.5 282.5 14.024766894
282.5 285. 13.984999931
282.5 287.5 13.945878134
282.5 290. 13.907387922
282.5 292.5 13.869516062
282.5 295. 13.832249652
282.5 297.5 13.795576113
285. 2.5 93.909301203
285. 5. 93.854352752
285. 7.5 93.732968686
285. 10. 93.510315306
285. 12.5 93.187871117
285. 15. 92.770897998
285. 17.5 92.256062427
285. 20. 91.618452497
285. 22.5 90.894908618
285. 25. 90.031074778
285. 27.5 89.054347782
285. 30. 87.950770527
285. 32.5 86.68683979
285. 35. 85.246213492
285. 37.5 83.613602955
285. 40. 81.732905224
285. 42.5 79.567587638
285. 45. 77.093369171
285. 47.5 74.172944961
285. 50. 70.830608145
285. 52.5 67.099284521
285. 55. 63.123745518
285. 57.5 59.121993518
285. 60. 55.301217452
285. 62.5 51.784375979
285. 65. 48.623644481
285. 67.5 45.815785841
285. 70. 43.336728939
285. 72.5 41.142002035
285. 75. 39.165270728
285. 77.5 37.438370971
285. 80. 35.839525442
285. 82.5 34.462191544
285. 85. 33.171159233
285. 87.5 31.980141426
285. 90. 30.961132614
285. 92.5 30.000077097
285. 95. 29.092016167
285. 97.5 28.232435081
285. 100. 27.479291343
285. 102.5 26.815820265
285. 105. 26.185181237
285. 107.5 25.584788694
285. 110. 25.01226708
285. 112.5 24.465433475
285. 115. 23.942281561
285. 117.5 23.440966898
285. 120. 22.959793404
285. 122.5 22.549297945
285. 125. 22.199621282
285. 127.5 21.863363453
285. 130. 21.539567669
285. 132.5 21.227352641
285. 135. 20.925906733
285. 137.5 20.634482538
285. 140. 20.352391847
285. 142.5 20.07900099
285. 145. 19.813726533
285. 147.5 19.556031287
285. 150. 19.305420629
285. 152.5 19.061439094
285. 155. 18.823667239
285. 157.5 18.591718735
285. 160. 18.365237696
285. 162.5 18.143896204
285. 165. 17.927392035
285. 167.5 17.715446556
285. 170. 17.507802796
285. 172.5 17.304223659
285. 175. 17.104490285
285. 177.5 16.90840054
285. 180. 16.715767625
285. 182.5 16.526418801
285. 185. 16.34019421
285. 187.5 16.156945799
285. 190. 16.035972876
285. 192.5 15.960158719
285. 195. 15.885947393
285. 197.5 15.813280177
285. 200. 15.742102178
285. 202.5 15.672362006
285. 205. 15.604011473
285. 207.5 15.537005327
285. 210. 15.471301001
285. 212.5 15.406858389
285. 215. 15.343639641
285. 217.5 15.281608978
285. 220. 15.220732521
285. 222.5 15.160978135
285. 225. 15.102315293
285. 227.5 15.044714944
285. 230. 14.988149401
285. 232.5 14.932592231
285. 235. 14.878018164
285. 237.5 14.824403003
285. 240. 14.771723544
285. 242.5 14.719957507
285. 245. 14.669083467
285. 247.5 14.6190808
285. 250. 14.569929622
285. 252.5 14.521610744
285. 255. 14.474105627
285. 257.5 14.42739634
285. 260. 14.381465523
285. 262.5 14.336296354
285. 265. 14.291872518
285. 267.5 14.248178176
285. 270. 14.205197945
285. 272.5 14.162916868
285. 275. 14.121320397
285. 277.5 14.080394372
285. 280. 14.040125
285. 282.5 14.000498845
285. 285. 13.961502804
285. 287.5 13.9231241
285. 290. 13.885350266
285. 292.5 13.848169133
285. 295. 13.81156882
285. 297.5 13.775537719
287.5 2.5 78.605423427
287.5 5. 93.843799247
287.5 7.5 93.692573244
287.5 10. 93.428069693
287.5 12.5 93.058382158
287.5 15. 92.592102988
287.5 17.5 92.005192323
287.5 20. 91.312095421
287.5 22.5 90.498562623
287.5 25. 89.576249044
287.5 27.5 88.491382588
287.5 30. 87.263686468
287.5 32.5 85.866692448
287.5 35. 84.26988785
287.5 37.5 82.438842744
287.5 40. 80.327969292
287.5 42.5 77.817306518
287.5 45. 74.883562877
287.5 47.5 71.445481205
287.5 50. 67.532709731
287.5 52.5 63.329329471
287.5 55. 59.103950461
287.5 57.5 55.101856006
287.5 60. 51.4612354
287.5 62.5 48.221574214
287.5 65. 45.374697061
287.5 67.5 42.875214377
287.5 70. 40.685322141
287.5 72.5 38.726558752
287.5 75. 36.99271007
287.5 77.5 35.427652934
287.5 80. 34.05051449
287.5 82.5 32.758872569
287.5 85. 31.614235891
287.5 87.5 30.59951549
287.5 90. 29.642321172
287.5 92.5 28.737916046
287.5 95. 27.881951958
287.5 97.5 27.185113366
287.5 100. 26.5280697
287.5 102.5 25.903774663
287.5 105. 25.309707653
287.5 107.5 24.743539568
287.5 110. 24.203119227
287.5 112.5 23.686460434
287.5 115. 23.191729746
287.5 117.5 22.722438309
287.5 120. 22.365179312
287.5 122.5 22.02230912
287.5 125. 21.692791832
287.5 127.5 21.375670643
287.5 130. 21.070062245
287.5 132.5 20.775151528
287.5 135. 20.490186617
287.5 137.5 20.214474196
287.5 140. 19.94737515
287.5 142.5 19.688300478
287.5 145. 19.436707494
287.5 147.5 19.192096278
287.5 150. 18.954006377
287.5 152.5 18.72201374
287.5 155. 18.495727872
287.5 157.5 18.274789186
287.5 160. 18.058866557
287.5 162.5 17.84765505
287.5 165. 17.640873818
287.5 167.5 17.438264157
287.5 170. 17.239587711
287.5 172.5 17.044624804
287.5 175. 16.853172913
287.5 177.5 16.665045248
287.5 180. 16.480069448
287.5 182.5 16.298086379
287.5 185. 16.118949022
287.5 187.5 16.021455056
287.5 190. 15.947410731
287.5 192.5 15.874888908
287.5 195. 15.803833317
287.5 197.5 15.734191524
287.5 200. 15.665914589
287.5 202.5 15.598956766
287.5 205. 15.533275221
287.5 207.5 15.468829783
287.5 210. 15.405582713
287.5 212.5 15.343498492
287.5 215. 15.282543631
287.5 217.5 15.222686499
287.5 220. 15.163897166
287.5 222.5 15.106147255
287.5 225. 15.04940982
287.5 227.5 14.993659221
287.5 230. 14.938871019
287.5 232.5 14.885021883
287.5 235. 14.832089497
287.5 237.5 14.780052481
287.5 240. 14.728890322
287.5 242.5 14.678583305
287.5 245. 14.629112457
287.5 247.5 14.58045949
287.5 250. 14.532606753
287.5 252.5 14.485537192
287.5 255. 14.439234303
287.5 257.5 14.393682102
287.5 260. 14.348865089
287.5 262.5 14.304768218
287.5 265. 14.261376874
287.5 267.5 14.218676841
287.5 270. 14.176654289
287.5 272.5 14.135295746
287.5 275. 14.094588084
287.5 277.5 14.054518499
287.5 280. 14.0150745
287.5 282.5 13.976243891
287.5 285. 13.93801476
287.5 287.5 13.900375468
287.5 290. 13.863314637
287.5 292.5 13.826821139
287.5 295. 13.790884092
287.5 297.5 13.755492846
290. 2.5 73.913850603
290. 5. 93.824564199
290. 7.5 93.635003371
290. 10. 93.32118718
290. 12.5 92.898252076
290. 15. 92.378094299
290. 17.5 91.709317576
290. 20. 90.956737148
290. 22.5 90.043764469
290. 25. 89.009996669
290. 27.5 87.831770461
290. 30. 86.479546544
290. 32.5 84.91865535
290. 35. 83.108351296
290. 37.5 81.002403609
290. 40. 78.522591305
290. 42.5 75.541051197
290. 45. 71.968092567
290. 47.5 67.820324566
290. 50. 63.342247422
290. 52.5 58.872474461
290. 55. 54.695159636
290. 57.5 50.948887152
290. 60. 47.673271774
290. 62.5 44.815701807
290. 65. 42.309463838
290. 67.5 40.129714893
290. 70. 38.208458584
290. 72.5 36.472759672
290. 75. 34.957359283
290. 77.5 33.583530694
290. 80. 32.293694376
290. 82.5 31.207559778
290. 85. 30.198594339
290. 87.5 29.246408619
290. 90. 28.346551683
290. 92.5 27.548778023
290. 95. 26.863416647
290. 97.5 26.213256245
290. 100. 25.595682955
290. 102.5 25.008261006
290. 105. 24.448723999
290. 107.5 23.914965702
290. 110. 23.405030674
290. 112.5 22.917104939
290. 115. 22.51326025
290. 117.5 22.163084593
290. 120. 21.82723337
290. 122.5 21.504675408
290. 125. 21.194455301
290. 127.5 20.895688613
290. 130. 20.607557237
290. 132.5 20.329304953
290. 135. 20.060233198
290. 137.5 19.799697044
290. 140. 19.547101398
290. 142.5 19.301897418
290. 145. 19.063579142
290. 147.5 18.83168032
290. 150. 18.60577145
290. 152.5 18.385457003
290. 155. 18.17037283
290. 157.5 17.960183745
290. 160. 17.75458127
290. 162.5 17.553281545
290. 165. 17.356023371
290. 167.5 17.162566406
290. 170. 16.972689485
290. 172.5 16.786189065
290. 175. 16.602877782
290. 177.5 16.42258312
290. 180. 16.24514618
290. 182.5 16.076235261
290. 185. 16.00261155
290. 187.5 15.930484997
290. 190. 15.859797454
290. 192.5 15.790495001
290. 195. 15.72252757
290. 197.5 15.655848607
290. 200. 15.590414751
290. 202.5 15.526185556
290. 205. 15.463123224
290. 207.5 15.401192375
290. 210. 15.340359823
290. 212.5 15.280594387
290. 215. 15.221866709
290. 217.5 15.164149094
290. 220. 15.107415361
290. 222.5 15.051640712
290. 225. 14.99680161
290. 227.5 14.94287567
290. 230. 14.889841561
290. 232.5 14.837678916
290. 235. 14.786368249
290. 237.5 14.735890887
290. 240. 14.686228898
290. 242.5 14.637365037
290. 245. 14.589282687
290. 247.5 14.541965815
290. 250. 14.495398926
290. 252.5 14.449567025
290. 255. 14.404455578
290. 257.5 14.360050485
290. 260. 14.316338047
290. 262.5 14.273304944
290. 265. 14.230938208
290. 267.5 14.189225201
290. 270. 14.148153603
290. 272.5 14.107711387
290. 275. 14.067886806
290. 277.5 14.028668383
290. 280. 13.990044891
290. 282.5 13.952005349
290. 285. 13.914539007
290. 287.5 13.877635338
290. 290. 13.841284028
290. 292.5 13.805474972
290. 295. 13.770198264
290. 297.5 13.735444191
292.5 2.5 70.75764767
292.5 5. 78.635099741
292.5 7.5 93.508005459
292.5 10. 93.182024661
292.5 12.5 92.700107153
292.5 15. 92.093265944
292.5 17.5 91.360059099
292.5 20. 90.499594167
292.5 22.5 89.519792713
292.5 25. 88.358321103
292.5 27.5 87.030896883
292.5 30. 85.505579735
292.5 32.5 83.742404192
292.5 35. 81.648354632
292.5 37.5 79.140147962
292.5 40. 76.057609123
292.5 42.5 72.299118232
292.5 45. 67.873937463
292.5 47.5 63.071883073
292.5 50. 58.348207676
292.5 52.5 54.020202568
292.5 55. 50.220483452
292.5 57.5 46.939202035
292.5 60. 44.104927997
292.5 62.5 41.641799978
292.5 65. 39.4626537
292.5 67.5 37.603137842
292.5 70. 35.880337693
292.5 72.5 34.424735526
292.5 75. 33.057745705
292.5 77.5 31.820394275
292.5 80. 30.758774906
292.5 82.5 29.757171445
292.5 85. 28.811244204
292.5 87.5 27.916897242
292.5 90. 27.191800942
292.5 92.5 26.514156215
292.5 95. 25.87132411
292.5 97.5 25.260829438
292.5 100. 24.680343173
292.5 102.5 24.127679719
292.5 105. 23.600792622
292.5 107.5 23.097769247
292.5 110. 22.644370688
292.5 112.5 22.286075746
292.5 115. 21.943145763
292.5 117.5 21.614481115
292.5 120. 21.29905776
292.5 122.5 20.995923401
292.5 125. 20.7041936
292.5 127.5 20.423047898
292.5 130. 20.151725992
292.5 132.5 19.889524005
292.5 135. 19.635790885
292.5 137.5 19.389924936
292.5 140. 19.151370495
292.5 142.5 18.919614782
292.5 145. 18.694184892
292.5 147.5 18.474644962
292.5 150. 18.260593488
292.5 152.5 18.051660807
292.5 155. 17.847506727
292.5 157.5 17.6478183
292.5 160. 17.452307746
292.5 162.5 17.260710507
292.5 165. 17.07278343
292.5 167.5 16.888303078
292.5 170. 16.707064154
292.5 172.5 16.528878039
292.5 175. 16.353571429
292.5 177.5 16.180985081
292.5 180. 16.050782234
292.5 182.5 15.979311179
292.5 185. 15.909249005
292.5 187.5 15.8405397
292.5 190. 15.773131537
292.5 192.5 15.706976689
292.5 195. 15.642030871
292.5 197.5 15.578253022
292.5 200. 15.515605008
292.5 202.5 15.454051351
292.5 205. 15.393558987
292.5 207.5 15.334097043
292.5 210. 15.27563663
292.5 212.5 15.218150665
292.5 215. 15.161613698
292.5 217.5 15.106001762
292.5 220. 15.051292238
292.5 222.5 14.997463728
292.5 225. 14.944495942
292.5 227.5 14.8923696
292.5 230. 14.841066335
292.5 232.5 14.790568617
292.5 235. 14.740859671
292.5 237.5 14.691923415
292.5 240. 14.643744397
292.5 242.5 14.596307745
292.5 245. 14.54959911
292.5 247.5 14.503604632
292.5 250. 14.458310893
292.5 252.5 14.413704887
292.5 255. 14.369773984
292.5 257.5 14.326505907
292.5 260. 14.283888702
292.5 262.5 14.241910718
292.5 265. 14.200560587
292.5 267.5 14.159827206
292.5 270. 14.11969972
292.5 272.5 14.080167506
292.5 275. 14.041220167
292.5 277.5 14.002847513
292.5 280. 13.965039553
292.5 282.5 13.92778649
292.5 285. 13.891078709
292.5 287.5 13.854906768
292.5 290. 13.819261398
292.5 292.5 13.784133491
292.5 295. 13.749514098
292.5 297.5 13.715394423
295. 2.5 68.141587022
295. 5. 73.256649573
295. 7.5 92.823564933
295. 10. 92.997202418
295. 12.5 92.454800719
295. 15. 91.747579012
295. 17.5 90.945101616
295. 20. 89.965240079
295. 22.5 88.844126516
295. 25. 87.553005133
295. 27.5 86.053696231
295. 30. 84.298481009
295. 32.5 82.227623682
295. 35. 79.655880625
295. 37.5 76.438394635
295. 40. 72.386333389
295. 42.5 67.553800827
295. 45. 62.38825982
295. 47.5 57.423353795
295. 50. 53.009577975
295. 52.5 49.223797853
295. 55. 45.984693159
295. 57.5 43.218574788
295. 60. 40.837322081
295. 62.5 38.737888011
295. 65. 36.902028644
295. 67.5 35.266193624
295. 70. 33.825568658
295. 72.5 32.469358634
295. 75. 31.316937452
295. 77.5 30.26646451
295. 80. 29.273974309
295. 82.5 28.335662084
295. 85. 27.512755167
295. 87.5 26.806684115
295. 90. 26.137320085
295. 92.5 25.502252674
295. 95. 24.899173866
295. 97.5 24.325885343
295. 100. 23.780302298
295. 102.5 23.260454597
295. 105. 22.764485979
295. 107.5 22.391994331
295. 110. 22.041129128
295. 112.5 21.705559706
295. 115. 21.384202456
295. 117.5 21.076043294
295. 120. 20.780135086
295. 122.5 20.495594805
295. 125. 20.221600508
295. 127.5 19.957388233
295. 130. 19.702248857
295. 132.5 19.455524972
295. 135. 19.21660781
295. 137.5 18.984934247
295. 140. 18.759983893
295. 142.5 18.541276302
295. 145. 18.328368289
295. 147.5 18.120851375
295. 150. 17.918349356
295. 152.5 17.720515998
295. 155. 17.527032864
295. 157.5 17.337607256
295. 160. 17.151970286
295. 162.5 16.969875061
295. 165. 16.791094989
295. 167.5 16.615422183
295. 170. 16.442665982
295. 172.5 16.272651564
295. 175. 16.105218662
295. 177.5 16.020604531
295. 180. 15.951432248
295. 182.5 15.883578725
295. 185. 15.816989858
295. 187.5 15.75161591
295. 190. 15.687411114
295. 192.5 15.624333303
295. 195. 15.562343583
295. 197.5 15.501406019
295. 200. 15.441487363
295. 202.5 15.382556795
295. 205. 15.324585693
295. 207.5 15.267547423
295. 210. 15.211417145
295. 212.5 15.15617164
295. 215. 15.101789153
295. 217.5 15.04824925
295. 220. 14.995532688
295. 222.5 14.943621298
295. 225. 14.892497882
295. 227.5 14.842146114
295. 230. 14.792550459
295. 232.5 14.743696095
295. 235. 14.69556884
295. 237.5 14.648155098
295. 240. 14.601441794
295. 242.5 14.555416333
295. 245. 14.510066551
295. 247.5 14.465380676
295. 250. 14.421347294
295. 252.5 14.377955317
295. 255. 14.335193956
295. 257.5 14.293052694
295. 260. 14.251521267
295. 262.5 14.210589643
295. 265. 14.170248005
295. 267.5 14.130486736
295. 270. 14.091296406
295. 272.5 14.052667761
295. 275. 14.014591712
295. 277.5 13.977059325
295. 280. 13.940061814
295. 282.5 13.903590537
295. 285. 13.867636985
295. 287.5 13.832192779
295. 290. 13.797249668
295. 292.5 13.76279952
295. 295. 13.728834322
295. 297.5 13.695346179
297.5 2.5 65.8466308
297.5 5. 69.691299803
297.5 7.5 75.336977884
297.5 10. 92.693422997
297.5 12.5 92.106780042
297.5 15. 91.327745983
297.5 17.5 90.390871038
297.5 20. 89.312196689
297.5 22.5 88.056163862
297.5 25. 86.578040586
297.5 27.5 84.817155921
297.5 30. 82.691796116
297.5 32.5 80.044536189
297.5 35. 76.547876891
297.5 37.5 72.035484209
297.5 40. 66.641713064
297.5 42.5 61.075221164
297.5 45. 55.977165869
297.5 47.5 51.607654748
297.5 50. 47.92192507
297.5 52.5 44.825406301
297.5 55. 42.167505173
297.5 57.5 39.879001516
297.5 60. 37.905041581
297.5 62.5 36.095827141
297.5 65. 34.575562523
297.5 67.5 33.155342395
297.5 70. 31.861541499
297.5 72.5 30.766041526
297.5 75. 29.72912563
297.5 77.5 28.747643652
297.5 80. 27.824058793
297.5 82.5 27.089746876
297.5 85. 26.393432553
297.5 87.5 25.732920867
297.5 90. 25.106048346
297.5 92.5 24.510704611
297.5 95. 23.944847992
297.5 97.5 23.406516361
297.5 100. 22.893834212
297.5 102.5 22.481824463
297.5 105. 22.122098927
297.5 107.5 21.778728126
297.5 110. 21.4505858
297.5 112.5 21.136608659
297.5 115. 20.83579589
297.5 117.5 20.547207984
297.5 120. 20.269965068
297.5 122.5 20.003244862
297.5 125. 19.746280385
297.5 127.5 19.498357496
297.5 130. 19.258812319
297.5 132.5 19.027028633
297.5 135. 18.802435246
297.5 137.5 18.584503393
297.5 140. 18.372744188
297.5 142.5 18.166706134
297.5 145. 17.965972723
297.5 147.5 17.770160121
297.5 150. 17.57891495
297.5 152.5 17.391912173
297.5 155. 17.208853086
297.5 157.5 17.029463405
297.5 160. 16.853491472
297.5 162.5 16.680706547
297.5 165. 16.510897217
297.5 167.5 16.343869892
297.5 170. 16.179447399
297.5 172.5 16.053611701
297.5 175. 15.985595342
297.5 177.5 15.918863869
297.5 180. 15.853359881
297.5 182.5 15.789030901
297.5 185. 15.725828932
297.5 187.5 15.663710039
297.5 190. 15.602633975
297.5 192.5 15.542563834
297.5 195. 15.48346573
297.5 197.5 15.425308512
297.5 200. 15.368063494
297.5 202.5 15.311704216
297.5 205. 15.25620622
297.5 207.5 15.201546855
297.5 210. 15.147705089
297.5 212.5 15.09466135
297.5 215. 15.042397371
297.5 217.5 14.990896058
297.5 220. 14.940141368
297.5 222.5 14.890118197
297.5 225. 14.840812284
297.5 227.5 14.792210118
297.5 230. 14.744298863
297.5 232.5 14.697066281
297.5 235. 14.650500672
297.5 237.5 14.604590814
297.5 240. 14.559325916
297.5 242.5 14.514695568
297.5 245. 14.470689702
297.5 247.5 14.427298559
297.5 250. 14.384512653
297.5 252.5 14.342322747
297.5 255. 14.300719827
297.5 257.5 14.259695079
297.5 260. 14.219239873
297.5 262.5 14.179345742
297.5 265. 14.140004376
297.5 267.5 14.101207598
297.5 270. 14.062947363
297.5 272.5 14.025215745
297.5 275. 13.988004928
297.5 277.5 13.951307202
297.5 280. 13.915114955
297.5 282.5 13.879420668
297.5 285. 13.844216913
297.5 287.5 13.80949635
297.5 290. 13.775251719
297.5 292.5 13.741475846
297.5 295. 13.708161635
297.5 297.5 13.675302067
300. 2.5 63.748171375
300. 5. 66.760421151
300. 7.5 70.542650369
300. 10. 76.515594668
300. 12.5 91.376560928
300. 15. 90.753091685
300. 17.5 89.722633184
300. 20. 88.462234955
300. 22.5 86.987762574
300. 25. 85.239327278
300. 27.5 83.006747279
300. 30. 80.108898654
300. 32.5 76.05442448
300. 35. 70.752207921
300. 37.5 64.727537499
300. 40. 58.928482696
300. 42.5 53.924029687
300. 45. 49.781905697
300. 47.5 46.337956723
300. 50. 43.445408792
300. 52.5 40.982258436
300. 55. 38.820498808
300. 57.5 36.947019835
300. 60. 35.272896331
300. 62.5 33.803245632
300. 65. 32.409238735
300. 67.5 31.241364846
300. 70. 30.165941587
300. 72.5 29.145160906
300. 75. 28.17671968
300. 77.5 27.360182337
300. 80. 26.637846101
300. 82.5 25.952063267
300. 85. 25.300986218
300. 87.5 24.682735147
300. 90. 24.095429465
300. 92.5 23.537211935
300. 95. 23.006266867
300. 97.5 22.556719444
300. 100. 22.18721207
300. 102.5 21.835099375
300. 105. 21.499239893
300. 107.5 21.178542587
300. 110. 20.871969418
300. 112.5 20.578536701
300. 115. 20.297315482
300. 117.5 20.027431181
300. 120. 19.768062649
300. 122.5 19.518440796
300. 125. 19.277846895
300. 127.5 19.045610653
300. 130. 18.821108126
300. 132.5 18.60375953
300. 135. 18.393027
300. 137.5 18.188412323
300. 140. 17.989454696
300. 142.5 17.795728497
300. 145. 17.606841125
300. 147.5 17.422430889
300. 150. 17.242164974
300. 152.5 17.065737493
300. 155. 16.892867616
300. 157.5 16.72329779
300. 160. 16.556792048
300. 162.5 16.393134407
300. 165. 16.232127361
300. 167.5 16.077606935
300. 170. 16.011007088
300. 172.5 15.945661148
300. 175. 15.881507279
300. 177.5 15.81848922
300. 180. 15.756555791
300. 182.5 15.695660425
300. 185. 15.635760747
300. 187.5 15.576818182
300. 190. 15.51879759
300. 192.5 15.461666942
300. 195. 15.40539701
300. 197.5 15.349961093
300. 200. 15.295334763
300. 202.5 15.241495633
300. 205. 15.188423147
300. 207.5 15.13609839
300. 210. 15.084503912
300. 212.5 15.033623572
300. 215. 14.983442395
300. 217.5 14.933946444
300. 220. 14.885122705
300. 222.5 14.836958981
300. 225. 14.789443798
300. 227.5 14.742566325
300. 230. 14.696316293
300. 232.5 14.650683934
300. 235. 14.605659914
300. 237.5 14.561235288
300. 240. 14.517401448
300. 242.5 14.47415008
300. 245. 14.431473131
300. 247.5 14.389362775
300. 250. 14.347811384
300. 252.5 14.306811503
300. 255. 14.266355832
300. 257.5 14.226437202
300. 260. 14.187048559
300. 262.5 14.148182958
300. 265. 14.10983354
300. 267.5 14.07199353
300. 270. 14.034656226
300. 272.5 13.99781499
300. 275. 13.961463247
300. 277.5 13.925594475
300. 280. 13.890202203
300. 282.5 13.855280012
300. 285. 13.820821527
300. 287.5 13.786820417
300. 290. 13.753270397
300. 292.5 13.720165225
300. 295. 13.687498699
300. 297.5 13.655264665
302.5 2.5 61.789949395
302.5 5. 64.16760034
302.5 7.5 66.90502132
302.5 10. 70.267704853
302.5 12.5 75.548488296
302.5 15. 87.855072049
302.5 17.5 88.455289175
302.5 20. 87.086455181
302.5 22.5 85.278947277
302.5 25. 82.694942672
302.5 27.5 79.08856678
302.5 30. 73.985999176
302.5 32.5 67.71776334
302.5 35. 61.365179768
302.5 37.5 55.803264967
302.5 40. 51.255043526
302.5 42.5 47.550937152
302.5 45. 44.478089573
302.5 47.5 41.862987619
302.5 50. 39.587332778
302.5 52.5 37.664172904
302.5 55. 35.866846305
302.5 57.5 34.371934332
302.5 60. 32.943844893
302.5 62.5 31.669756659
302.5 65. 30.566769912
302.5 67.5 29.514789778
302.5 70. 28.512868464
302.5 72.5 27.611829617
302.5 75. 26.866351123
302.5 77.5 26.157042596
302.5 80. 25.482594629
302.5 82.5 24.84154795
302.5 85. 24.232343825
302.5 87.5 23.653364881
302.5 90. 23.102967733
302.5 92.5 22.617836463
302.5 95. 22.237738677
302.5 97.5 21.875986413
302.5 100. 21.531464109
302.5 102.5 21.203086107
302.5 105. 20.889803535
302.5 107.5 20.590609227
302.5 110. 20.304541085
302.5 112.5 20.03068417
302.5 115. 19.768171787
302.5 117.5 19.516185769
302.5 120. 19.273956137
302.5 122.5 19.040760274
302.5 125. 18.815921717
302.5 127.5 18.598808686
302.5 130. 18.388832391
302.5 132.5 18.185445212
302.5 135. 17.988138774
302.5 137.5 17.796441976
302.5 140. 17.609918994
302.5 142.5 17.428167288
302.5 145. 17.250815637
302.5 147.5 17.077522211
302.5 150. 16.907972692
302.5 152.5 16.741878466
302.5 155. 16.578974872
302.5 157.5 16.419019537
302.5 160. 16.261790773
302.5 162.5 16.107086065
302.5 165. 16.026976383
302.5 167.5 15.963269019
302.5 170. 15.900723043
302.5 172.5 15.839277145
302.5 175. 15.778875789
302.5 177.5 15.719468704
302.5 180. 15.661010403
302.5 182.5 15.603459746
302.5 185. 15.546779535
302.5 187.5 15.490936131
302.5 190. 15.435899118
302.5 192.5 15.38164098
302.5 195. 15.32813681
302.5 197.5 15.275364047
302.5 200. 15.223302227
302.5 202.5 15.171932769
302.5 205. 15.121238765
302.5 207.5 15.071204802
302.5 210. 15.021816792
302.5 212.5 14.973061822
302.5 215. 14.924928021
302.5 217.5 14.877404431
302.5 220. 14.830480903
302.5 222.5 14.784147991
302.5 225. 14.738396871
302.5 227.5 14.693219253
302.5 230. 14.648607315
302.5 232.5 14.604553639
302.5 235. 14.561051155
302.5 237.5 14.518093091
302.5 240. 14.475672927
302.5 242.5 14.433784362
302.5 245. 14.392421275
302.5 247.5 14.351577697
302.5 250. 14.311247786
302.5 252.5 14.271425807
302.5 255. 14.232106109
302.5 257.5 14.193283109
302.5 260. 14.154951284
302.5 262.5 14.11710515
302.5 265. 14.079739262
302.5 267.5 14.0428482
302.5 270. 14.006426563
302.5 272.5 13.970468968
302.5 275. 13.93497004
302.5 277.5 13.899924417
302.5 280. 13.865326739
302.5 282.5 13.831171654
302.5 285. 13.797453815
302.5 287.5 13.764167879
302.5 290. 13.731308508
302.5 292.5 13.698870372
302.5 295. 13.666848147
302.5 297.5 13.635236518
305. 2.5 59.952673563
305. 5. 61.794101249
305. 7.5 63.780472361
305. 10. 65.909629746
305. 12.5 68.459204122
305. 15. 71.799114609
305. 17.5 76.08782973
305. 20. 78.677718813
305. 22.5 77.431853797
305. 25. 73.631316721
305. 27.5 68.188495779
305. 30. 62.142334673
305. 32.5 56.5779427
305. 35. 51.936689551
305. 37.5 48.127318013
305. 40. 45.021654304
305. 42.5 42.370173865
305. 45. 40.122888266
305. 47.5 38.152833722
305. 50. 36.347653266
305. 52.5 34.804694441
305. 55. 33.370982595
305. 57.5 32.018957169
305. 60. 30.905444058
305. 62.5 29.835715311
305. 65. 28.810651026
305. 67.5 27.834506472
305. 70. 27.071395403
305. 72.5 26.342499759
305. 75. 25.647313847
305. 77.5 24.985034274
305. 80. 24.354629551
305. 82.5 23.754899241
305. 85. 23.18452338
305. 87.5 22.666097078
305. 90. 22.274867374
305. 92.5 21.902747253
305. 95. 21.548705122
305. 97.5 21.211708623
305. 100. 20.890737218
305. 102.5 20.584791953
305. 105. 20.292902904
305. 107.5 20.014134695
305. 110. 19.74759045
305. 112.5 19.492414464
305. 115. 19.247793844
305. 117.5 19.012959313
305. 120. 18.78718536
305. 122.5 18.569789851
305. 125. 18.360133247
305. 127.5 18.157617489
305. 130. 17.961684657
305. 132.5 17.771815441
305. 135. 17.587527495
305. 137.5 17.40837371
305. 140. 17.233940429
305. 142.5 17.063845653
305. 145. 16.897737244
305. 147.5 16.735291148
305. 150. 16.576209657
305. 152.5 16.420219709
305. 155. 16.267071256
305. 157.5 16.116535674
305. 160. 16.032874124
305. 162.5 15.971039105
305. 165. 15.910343019
305. 167.5 15.850718019
305. 170. 15.792102828
305. 172.5 15.734442171
305. 175. 15.677686251
305. 177.5 15.621790261
305. 180. 15.566713923
305. 182.5 15.512421072
305. 185. 15.458879261
305. 187.5 15.406059401
305. 190. 15.353935429
305. 192.5 15.302484003
305. 195. 15.251684221
305. 197.5 15.201517362
305. 200. 15.151966655
305. 202.5 15.103017063
305. 205. 15.054655089
305. 207.5 15.006868595
305. 210. 14.959646648
305. 212.5 14.912979369
305. 215. 14.866857806
305. 217.5 14.821273812
305. 220. 14.776219944
305. 222.5 14.731689363
305. 225. 14.68767575
305. 227.5 14.644173232
305. 230. 14.601176313
305. 232.5 14.558679815
305. 235. 14.516678824
305. 237.5 14.475168643
305. 240. 14.434144754
305. 242.5 14.393602778
305. 245. 14.353538449
305. 247.5 14.313947581
305. 250. 14.274826051
305. 252.5 14.236169776
305. 255. 14.197974695
305. 257.5 14.160236759
305. 260. 14.122951915
305. 262.5 14.0861161
305. 265. 14.049725232
305. 267.5 14.013775204
305. 270. 13.978261878
305. 272.5 13.943181086
305. 275. 13.908528623
305. 277.5 13.874300249
305. 280. 13.840491689
305. 282.5 13.807098629
305. 285. 13.774116724
305. 287.5 13.741541591
305. 290. 13.709368821
305. 292.5 13.677593971
305. 295. 13.646212575
305. 297.5 13.615220142
307.5 2.5 58.192096925
307.5 5. 59.574776698
307.5 7.5 60.951390581
307.5 10. 62.214124465
307.5 12.5 63.455382049
307.5 15. 64.588299533
307.5 17.5 65.408821814
307.5 20. 65.2727277
307.5 22.5 63.427737791
307.5 25. 59.8192473
307.5 27.5 55.424648517
307.5 30. 51.291664018
307.5 32.5 47.786058965
307.5 35. 44.859522341
307.5 37.5 42.340625881
307.5 40. 40.201379011
307.5 42.5 38.30135661
307.5 45. 36.559386164
307.5 47.5 35.030715332
307.5 50. 33.629102623
307.5 52.5 32.264480155
307.5 55. 31.146398424
307.5 57.5 30.078463029
307.5 60. 29.046122625
307.5 62.5 28.051491481
307.5 65. 27.241109975
307.5 67.5 26.499411255
307.5 70. 25.788539869
307.5 72.5 25.108612099
307.5 75. 24.459365126
307.5 77.5 23.840231664
307.5 80. 23.250405633
307.5 82.5 22.701864126
307.5 85. 22.299433257
307.5 87.5 21.916559716
307.5 90. 21.552373881
307.5 92.5 21.205962455
307.5 95. 20.876388191
307.5 97.5 20.562705868
307.5 100. 20.263975076
307.5 102.5 19.979270302
307.5 105. 19.707688758
307.5 107.5 19.448356336
307.5 110. 19.200432006
307.5 112.5 18.963110937
307.5 115. 18.735626575
307.5 117.5 18.517251867
307.5 120. 18.307299803
307.5 122.5 18.1051234
307.5 125. 17.910115253
307.5 127.5 17.721706734
307.5 130. 17.539366928
307.5 132.5 17.362601365
307.5 135. 17.190950598
307.5 137.5 17.023988685
307.5 140. 16.861321584
307.5 142.5 16.70258553
307.5 145. 16.547445372
307.5 147.5 16.395592938
307.5 150. 16.2467454
307.5 152.5 16.100643683
307.5 155. 16.028157101
307.5 157.5 15.96839907
307.5 160. 15.909769707
307.5 162.5 15.852192946
307.5 165. 15.795600168
307.5 167.5 15.739929588
307.5 170. 15.685125685
307.5 172.5 15.63113866
307.5 175. 15.577923934
307.5 177.5 15.525441674
307.5 180. 15.473656362
307.5 182.5 15.422536381
307.5 185. 15.372053644
307.5 187.5 15.322183239
307.5 190. 15.272903116
307.5 192.5 15.224193785
307.5 195. 15.176038047
307.5 197.5 15.128420744
307.5 200. 15.081328533
307.5 202.5 15.034749678
307.5 205. 14.988673862
307.5 207.5 14.943092011
307.5 210. 14.897996146
307.5 212.5 14.853379235
307.5 215. 14.809235072
307.5 217.5 14.765558157
307.5 220. 14.722343601
307.5 222.5 14.679587026
307.5 225. 14.63728449
307.5 227.5 14.595432411
307.5 230. 14.554027501
307.5 232.5 14.513066715
307.5 235. 14.472547192
307.5 237.5 14.432466218
307.5 240. 14.392821185
307.5 242.5 14.353609556
307.5 245. 14.314828841
307.5 247.5 14.276476567
307.5 250. 14.238550259
307.5 252.5 14.201047424
307.5 255. 14.163965534
307.5 257.5 14.127302015
307.5 260. 14.091054237
307.5 262.5 14.055219508
307.5 265. 14.019795063
307.5 267.5 13.984778067
307.5 270. 13.950165607
307.5 272.5 13.915954692
307.5 275. 13.882142252
307.5 277.5 13.84872514
307.5 280. 13.815700132
307.5 282.5 13.783063927
307.5 285. 13.750813153
307.5 287.5 13.718944369
307.5 290. 13.687454064
307.5 292.5 13.656338668
307.5 295. 13.625594548
307.5 297.5 13.595218018
310. 2.5 56.493712802
310. 5. 57.461435112
310. 7.5 58.306363388
310. 10. 58.881058513
310. 12.5 59.165373744
310. 15. 59.009863765
310. 17.5 58.144273608
310. 20. 56.239491172
310. 22.5 53.188768515
310. 25. 49.706506902
310. 27.5 46.535639423
310. 30. 43.899135315
310. 32.5 41.663288242
310. 35. 39.68381775
310. 37.5 38.001381067
310. 40. 36.379502533
310. 42.5 34.972168639
310. 45. 33.645951662
310. 47.5 32.335343006
310. 50. 31.245441597
310. 52.5 30.204718084
310. 55. 29.186804247
310. 57.5 28.195863203
310. 60. 27.358522446
310. 62.5 26.614204258
310. 65. 25.895716879
310. 67.5 25.20434647
310. 70. 24.540848922
310. 72.5 23.905528841
310. 75. 23.298314924
310. 77.5 22.724532518
310. 80. 22.311561735
310. 82.5 21.918116599
310. 85. 21.543588953
310. 87.5 21.187270447
310. 90. 20.848380521
310. 92.5 20.526089815
310. 95. 20.219539547
310. 97.5 19.927857371
310. 100. 19.650170216
310. 102.5 19.385614546
310. 105. 19.133344449
310. 107.5 18.892537893
310. 110. 18.662401465
310. 112.5 18.442173835
310. 115. 18.231128182
310. 117.5 18.028573754
310. 120. 17.833856728
310. 122.5 17.646360497
310. 125. 17.465505499
310. 127.5 17.290748676
310. 130. 17.121582641
310. 132.5 16.957534627
310. 135. 16.798165257
310. 137.5 16.643067194
310. 140. 16.491863699
310. 142.5 16.344207138
310. 145. 16.19977745
310. 147.5 16.07113948
310. 150. 16.012393211
310. 152.5 15.954877066
310. 155. 15.898495848
310. 157.5 15.843163428
310. 160. 15.788802072
310. 162.5 15.735341788
310. 165. 15.682719711
310. 167.5 15.630879526
310. 170. 15.57977091
310. 172.5 15.529349023
310. 175. 15.479574018
310. 177.5 15.43041059
310. 180. 15.381827552
310. 182.5 15.333797445
310. 185. 15.286296168
310. 187.5 15.239302646
310. 190. 15.192798515
310. 192.5 15.146767835
310. 195. 15.101196826
310. 197.5 15.056073628
310. 200. 15.01138808
310. 202.5 14.967131512
310. 205. 14.92329657
310. 207.5 14.879877041
310. 210. 14.836867708
310. 212.5 14.794264209
310. 215. 14.752062914
310. 217.5 14.710260817
310. 220. 14.668855432
310. 222.5 14.62784471
310. 225. 14.587226954
310. 227.5 14.547000754
310. 230. 14.507164918
310. 232.5 14.467718427
310. 235. 14.428660377
310. 237.5 14.389989943
310. 240. 14.351706341
310. 242.5 14.313808797
310. 245. 14.27629652
310. 247.5 14.239168678
310. 250. 14.202424381
310. 252.5 14.166062663
310. 255. 14.130082471
310. 257.5 14.094482653
310. 260. 14.059261951
310. 262.5 14.024418994
310. 265. 13.989952295
310. 267.5 13.955860247
310. 270. 13.922141122
310. 272.5 13.888793071
310. 275. 13.855814127
310. 277.5 13.823202202
310. 280. 13.790955094
310. 282.5 13.759070489
310. 285. 13.727545962
310. 287.5 13.696378985
310. 290. 13.665566929
310. 292.5 13.635107071
310. 295. 13.604996595
310. 297.5 13.575232601
312.5 2.5 54.847271554
312.5 5. 55.425344841
312.5 7.5 55.787481873
312.5 10. 55.737870185
312.5 12.5 55.220537453
312.5 15. 54.028297585
312.5 17.5 51.923545482
312.5 20. 48.849110803
312.5 22.5 45.436335889
312.5 25. 42.581407146
312.5 27.5 40.457093307
312.5 30. 38.693937509
312.5 32.5 37.194319738
312.5 35. 35.76390393
312.5 37.5 34.559920566
312.5 40. 33.348753877
312.5 42.5 32.138528667
312.5 45. 31.153342182
312.5 47.5 30.169207966
312.5 50. 29.192331155
312.5 52.5 28.228478964
312.5 55. 27.401309541
312.5 57.5 26.668191258
312.5 60. 25.953586324
312.5 62.5 25.260110407
312.5 65. 24.589740806
312.5 67.5 23.943876282
312.5 70. 23.323405754
312.5 72.5 22.732045259
312.5 75. 22.31023078
312.5 77.5 21.907237851
312.5 80. 21.522839096
312.5 82.5 21.156637303
312.5 85. 20.808101769
312.5 87.5 20.476599775
312.5 90. 20.16142346
312.5 92.5 19.861812512
312.5 95. 19.576973107
312.5 97.5 19.306093558
312.5 100. 19.048357102
312.5 102.5 18.80295224
312.5 105. 18.569080979
312.5 107.5 18.345965306
312.5 110. 18.132852173
312.5 112.5 17.92901723
312.5 115. 17.733767522
312.5 117.5 17.546443317
312.5 120. 17.366419228
312.5 122.5 17.193104744
312.5 125. 17.02594429
312.5 127.5 16.864416898
312.5 130. 16.708035573
312.5 132.5 16.556346415
312.5 135. 16.408927554
312.5 137.5 16.265387939
312.5 140. 16.125366033
312.5 142.5 16.041717617
312.5 145. 15.985287046
312.5 147.5 15.930126931
312.5 150. 15.876129077
312.5 152.5 15.823195358
312.5 155. 15.771237023
312.5 157.5 15.720174025
312.5 160. 15.669934379
312.5 162.5 15.620453538
312.5 165. 15.57167381
312.5 167.5 15.523543797
312.5 170. 15.476017869
312.5 172.5 15.429055663
312.5 175. 15.382621617
312.5 177.5 15.336684533
312.5 180. 15.291217166
312.5 182.5 15.246195842
312.5 185. 15.201600105
312.5 187.5 15.157412389
312.5 190. 15.113617714
312.5 192.5 15.070203405
312.5 195. 15.027158835
312.5 197.5 14.984475191
312.5 200. 14.942145255
312.5 202.5 14.900163208
312.5 205. 14.858524448
312.5 207.5 14.817225432
312.5 210. 14.77626352
312.5 212.5 14.735636848
312.5 215. 14.695344207
312.5 217.5 14.655384929
312.5 220. 14.615758796
312.5 222.5 14.576465951
312.5 225. 14.537506821
312.5 227.5 14.498882049
312.5 230. 14.460592436
312.5 232.5 14.422638881
312.5 235. 14.385022345
312.5 237.5 14.347743801
312.5 240. 14.310804207
312.5 242.5 14.274204472
312.5 245. 14.23794543
312.5 247.5 14.202027823
312.5 250. 14.16645228
312.5 252.5 14.131219303
312.5 255. 14.096329256
312.5 257.5 14.061782357
312.5 260. 14.02757867
312.5 262.5 13.9937181
312.5 265. 13.960200392
312.5 267.5 13.927025128
312.5 270. 13.894191727
312.5 272.5 13.861699448
312.5 275. 13.829547389
312.5 277.5 13.797734494
312.5 280. 13.766259553
312.5 282.5 13.735121209
312.5 285. 13.704317961
312.5 287.5 13.673848171
312.5 290. 13.643710068
312.5 292.5 13.613901754
312.5 295. 13.584421211
312.5 297.5 13.555266309
315. 2.5 53.247839421
315. 5. 53.453268111
315. 7.5 53.356059005
315. 10. 52.727256328
315. 12.5 51.459628516
315. 15. 49.325685618
315. 17.5 46.200495399
315. 20. 42.57477277
315. 22.5 39.583835836
315. 25. 37.5751926
315. 27.5 35.987689599
315. 30. 34.848505423
315. 32.5 33.763617065
315. 35. 32.683966687
315. 37.5 31.708382573
315. 40. 30.823373453
315. 42.5 29.924708739
315. 45. 29.017501121
315. 47.5 28.107729078
315. 50. 27.342571868
315. 52.5 26.637718438
315. 55. 25.941899708
315. 57.5 25.259015265
315. 60. 24.592328312
315. 62.5 23.944468109
315. 65. 23.31746271
315. 67.5 22.720370321
315. 70. 22.292771509
315. 72.5 21.882408394
315. 75. 21.489565881
315. 77.5 21.114280265
315. 80. 20.756382042
315. 82.5 20.415534648
315. 85. 20.091268819
315. 87.5 19.783012569
315. 90. 19.49011699
315. 92.5 19.211878196
315. 95. 18.947555782
315. 97.5 18.696388204
315. 100. 18.457605453
315. 102.5 18.230439398
315. 105. 18.014132118
315. 107.5 17.807942521
315. 110. 17.611151507
315. 112.5 17.423065913
315. 115. 17.243021416
315. 117.5 17.070384584
315. 120. 16.904554202
315. 122.5 16.744962005
315. 125. 16.591072932
315. 127.5 16.442384965
315. 130. 16.298428665
315. 132.5 16.158766431
315. 135. 16.056357736
315. 137.5 16.000794615
315. 140. 15.94670467
315. 142.5 15.893953065
315. 145. 15.842416697
315. 147.5 15.791983499
315. 150. 15.74255176
315. 152.5 15.694029452
315. 155. 15.646333569
315. 157.5 15.59938949
315. 160. 15.553130367
315. 162.5 15.507496527
315. 165. 15.462434913
315. 167.5 15.417898546
315. 170. 15.373846015
315. 172.5 15.330240993
315. 175. 15.287051792
315. 177.5 15.244250929
315. 180. 15.201814734
315. 182.5 15.159722978
315. 185. 15.117958526
315. 187.5 15.076507018
315. 190. 15.035356572
315. 192.5 14.994497511
315. 195. 14.953922109
315. 197.5 14.913624362
315. 200. 14.873599774
315. 202.5 14.833845165
315. 205. 14.794358492
315. 207.5 14.755138692
315. 210. 14.716185534
315. 212.5 14.677499488
315. 215. 14.639081608
315. 217.5 14.600933424
315. 220. 14.563056849
315. 222.5 14.525454092
315. 225. 14.488127585
315. 227.5 14.451079913
315. 230. 14.414313759
315. 232.5 14.377831849
315. 235. 14.341636912
315. 237.5 14.305731635
315. 240. 14.270118634
315. 242.5 14.234800424
315. 245. 14.199779397
315. 247.5 14.165057798
315. 250. 14.130637713
315. 252.5 14.096521053
315. 255. 14.062709545
315. 257.5 14.029204724
315. 260. 13.996007926
315. 262.5 13.963120289
315. 265. 13.930542746
315. 267.5 13.898276028
315. 270. 13.866320664
315. 272.5 13.834676985
315. 275. 13.803345123
315. 277.5 13.772325021
315. 280. 13.741616434
315. 282.5 13.711218934
315. 285. 13.68113192
315. 287.5 13.651354617
315. 290. 13.621886092
315. 292.5 13.592725254
315. 295. 13.56387086
315. 297.5 13.53532153
317.5 2.5 51.690973138
317.5 5. 51.532911441
317.5 7.5 50.985052657
317.5 10. 49.786663985
317.5 12.5 47.787301406
317.5 15. 44.775726842
317.5 17.5 40.978817668
317.5 20. 37.543187129
317.5 22.5 35.221734111
317.5 25. 33.78761473
317.5 27.5 32.661403374
317.5 30. 31.765271117
317.5 32.5 30.99887707
317.5 35. 30.224165831
317.5 37.5 29.431140365
317.5 40. 28.618610508
317.5 42.5 27.803926696
317.5 45. 27.153163721
317.5 47.5 26.495516218
317.5 50. 25.836016489
317.5 52.5 25.179455267
317.5 55. 24.530186061
317.5 57.5 23.892017654
317.5 60. 23.26816829
317.5 62.5 22.683012089
317.5 65. 22.254356171
317.5 67.5 21.840271782
317.5 70. 21.441682493
317.5 72.5 21.059185201
317.5 75. 20.693094051
317.5 77.5 20.343483083
317.5 80. 20.010226174
317.5 82.5 19.693033458
317.5 85. 19.391483857
317.5 87.5 19.105053667
317.5 90. 18.833141321
317.5 92.5 18.575088598
317.5 95. 18.3301986
317.5 97.5 18.097750826
317.5 100. 17.877013695
317.5 102.5 17.66725485
317.5 105. 17.467749523
317.5 107.5 17.277787256
317.5 110. 17.096677194
317.5 112.5 16.923752184
317.5 115. 16.758371852
317.5 117.5 16.599924821
317.5 120. 16.447830209
317.5 122.5 16.301538529
317.5 125. 16.160532087
317.5 127.5 16.057033459
317.5 130. 16.00188722
317.5 132.5 15.948496615
317.5 135. 15.896696212
317.5 137.5 15.846333724
317.5 140. 15.797269403
317.5 142.5 15.749375418
317.5 145. 15.702535212
317.5 147.5 15.656642851
317.5 150. 15.611602385
317.5 152.5 15.567327203
317.5 155. 15.52373941
317.5 157.5 15.480769219
317.5 160. 15.43835436
317.5 162.5 15.396439515
317.5 165. 15.354975772
317.5 167.5 15.31392011
317.5 170. 15.273234903
317.5 172.5 15.232887457
317.5 175. 15.192849569
317.5 177.5 15.153097115
317.5 180. 15.113609661
317.5 182.5 15.0743701
317.5 185. 15.035364319
317.5 187.5 14.996580879
317.5 190. 14.95801073
317.5 192.5 14.91964694
317.5 195. 14.881484447
317.5 197.5 14.843519833
317.5 200. 14.805751112
317.5 202.5 14.768177546
317.5 205. 14.730799464
317.5 207.5 14.693618106
317.5 210. 14.656635485
317.5 212.5 14.619854248
317.5 215. 14.583277567
317.5 217.5 14.546909033
317.5 220. 14.510752557
317.5 222.5 14.474812294
317.5 225. 14.439092564
317.5 227.5 14.403597789
317.5 230. 14.368332431
317.5 232.5 14.333300949
317.5 235. 14.298507748
317.5 237.5 14.263957146
317.5 240. 14.229653339
317.5 242.5 14.195600374
317.5 245. 14.161802128
317.5 247.5 14.128262288
317.5 250. 14.094984332
317.5 252.5 14.061971525
317.5 255. 14.0292269
317.5 257.5 13.996753259
317.5 260. 13.964553167
317.5 262.5 13.932628944
317.5 265. 13.900982673
317.5 267.5 13.869616193
317.5 270. 13.838531107
317.5 272.5 13.807728783
317.5 275. 13.777210355
317.5 277.5 13.746976734
317.5 280. 13.717028612
317.5 282.5 13.687366464
317.5 285. 13.657990561
317.5 287.5 13.628900972
317.5 290. 13.600097578
317.5 292.5 13.57158007
317.5 295. 13.543347968
317.5 297.5 13.51540062
320. 2.5 50.161823924
320. 5. 49.648810176
320. 7.5 48.653749542
320. 10. 46.885044274
320. 12.5 44.16218407
320. 15. 40.392208409
320. 17.5 36.371809913
320. 20. 33.540938052
320. 22.5 31.801012598
320. 25. 30.832871082
320. 27.5 30.06454286
320. 30. 29.363056947
320. 32.5 28.670623697
320. 35. 27.963959868
320. 37.5 27.381537635
320. 40. 26.806033707
320. 42.5 26.213726013
320. 45. 25.608853984
320. 47.5 24.996195403
320. 50. 24.380599089
320. 52.5 23.766691847
320. 55. 23.158697989
320. 57.5 22.610683371
320. 60. 22.18756586
320. 62.5 21.775144022
320. 65. 21.375070853
320. 67.5 20.988613225
320. 70. 20.616686733
320. 72.5 20.259894909
320. 75. 19.918569721
320. 77.5 19.592811222
320. 80. 19.282524963
320. 82.5 18.987456328
320. 85. 18.70722141
320. 87.5 18.441334309
320. 90. 18.189230928
320. 92.5 17.950289492
320. 95. 17.723848031
320. 97.5 17.50921916
320. 100. 17.305702425
320. 102.5 17.112594539
320. 105. 16.929197753
320. 107.5 16.754826639
320. 110. 16.58881348
320. 112.5 16.43051249
320. 115. 16.279303023
320. 117.5 16.134591924
320. 120. 16.045311726
320. 122.5 15.989867804
320. 125. 15.936550296
320. 127.5 15.885160759
320. 130. 15.83551471
320. 132.5 15.787441247
320. 135. 15.740782594
320. 137.5 15.695393588
320. 140. 15.651141128
320. 142.5 15.607903583
320. 145. 15.565570196
320. 147.5 15.524040472
320. 150. 15.483223564
320. 152.5 15.443037671
320. 155. 15.403409437
320. 157.5 15.364273368
320. 160. 15.325571271
320. 162.5 15.287251703
320. 165. 15.249269452
320. 167.5 15.211585031
320. 170. 15.174164206
320. 172.5 15.136977537
320. 175. 15.099999955
320. 177.5 15.063210361
320. 180. 15.026591239
320. 182.5 14.990128312
320. 185. 14.953810202
320. 187.5 14.91762813
320. 190. 14.881575627
320. 192.5 14.845648267
320. 195. 14.80984343
320. 197.5 14.774160071
320. 200. 14.73859852
320. 202.5 14.703160289
320. 205. 14.667847901
320. 207.5 14.632664737
320. 210. 14.597614889
320. 212.5 14.562703038
320. 215. 14.527934332
320. 217.5 14.493314287
320. 220. 14.458848694
320. 222.5 14.424543533
320. 225. 14.390404902
320. 227.5 14.356438955
320. 230. 14.322651838
320. 232.5 14.289049647
320. 235. 14.25563838
320. 237.5 14.222423901
320. 240. 14.189411911
320. 242.5 14.156607918
320. 245. 14.124017216
320. 247.5 14.091644866
320. 250. 14.059495685
320. 252.5 14.027574229
320. 255. 13.995884789
320. 257.5 13.964431384
320. 260. 13.933217757
320. 262.5 13.902247372
320. 265. 13.871523416
320. 267.5 13.841048801
320. 270. 13.810826167
320. 272.5 13.780857882
320. 275. 13.751146054
320. 277.5 13.721692531
320. 280. 13.692498912
320. 282.5 13.66356655
320. 285. 13.634896563
320. 287.5 13.606489843
320. 290. 13.578347058
320. 292.5 13.550468668
320. 295. 13.522854929
320. 297.5 13.495505903
322.5 2.5 48.658469813
322.5 5. 47.79304481
322.5 7.5 46.347044992
322.5 10. 44.001818668
322.5 12.5 40.571904543
322.5 15. 36.267364042
322.5 17.5 32.549015892
322.5 20. 30.425449522
322.5 22.5 29.184328914
322.5 25. 28.351832875
322.5 27.5 27.722961657
322.5 30. 27.251783475
322.5 32.5 26.776119898
322.5 35. 26.283089908
322.5 37.5 25.768990083
322.5 40. 25.234587421
322.5 42.5 24.682922633
322.5 45. 24.118165019
322.5 47.5 23.544950739
322.5 50. 22.96797129
322.5 52.5 22.491323911
322.5 55. 22.082185858
322.5 57.5 21.678660021
322.5 60. 21.283138623
322.5 62.5 20.897613925
322.5 65. 20.523688314
322.5 67.5 20.162597661
322.5 70. 19.815242975
322.5 72.5 19.482226447
322.5 75. 19.163889019
322.5 77.5 18.860347436
322.5 80. 18.571529416
322.5 82.5 18.297206154
322.5 85. 18.037021695
322.5 87.5 17.790519069
322.5 90. 17.557163206
322.5 92.5 17.336360795
322.5 95. 17.127477327
322.5 97.5 16.929851568
322.5 100. 16.742807733
322.5 102.5 16.565665642
322.5 105. 16.397749082
322.5 107.5 16.238392622
322.5 110. 16.086947082
322.5 112.5 16.023663923
322.5 115. 15.966932058
322.5 117.5 15.912786874
322.5 120. 15.860997347
322.5 122.5 15.811346128
322.5 125. 15.763629583
322.5 127.5 15.717657689
322.5 130. 15.673253792
322.5 132.5 15.630254271
322.5 135. 15.588508126
322.5 137.5 15.547876504
322.5 140. 15.50823218
322.5 142.5 15.469459016
322.5 145. 15.431451389
322.5 147.5 15.394113616
322.5 150. 15.357359371
322.5 152.5 15.321111111
322.5 155. 15.285299501
322.5 157.5 15.249862857
322.5 160. 15.2147466
322.5 162.5 15.179902735
322.5 165. 15.145289337
322.5 167.5 15.11087007
322.5 170. 15.076613725
322.5 172.5 15.042493772
322.5 175. 15.008487953
322.5 177.5 14.97457788
322.5 180. 14.940748668
322.5 182.5 14.906988588
322.5 185. 14.87328874
322.5 187.5 14.839642755
322.5 190. 14.806046508
322.5 192.5 14.772497862
322.5 195. 14.738996426
322.5 197.5 14.705543332
322.5 200. 14.672141032
322.5 202.5 14.638793114
322.5 205. 14.605504129
322.5 207.5 14.572279434
322.5 210. 14.539125057
322.5 212.5 14.506047564
322.5 215. 14.47305395
322.5 217.5 14.44015153
322.5 220. 14.407347851
322.5 222.5 14.374650608
322.5 225. 14.342067572
322.5 227.5 14.309606526
322.5 230. 14.277275208
322.5 232.5 14.24508126
322.5 235. 14.21303219
322.5 237.5 14.181135331
322.5 240. 14.149397812
322.5 242.5 14.117826531
322.5 245. 14.086428134
322.5 247.5 14.055208997
322.5 250. 14.024175213
322.5 252.5 13.993332579
322.5 255. 13.962686589
322.5 257.5 13.932242431
322.5 260. 13.90200498
322.5 262.5 13.871978801
322.5 265. 13.842168147
322.5 267.5 13.812576963
322.5 270. 13.783208888
322.5 272.5 13.754067263
322.5 275. 13.725155132
322.5 277.5 13.696475254
322.5 280. 13.668030107
322.5 282.5 13.639821896
322.5 285. 13.611852562
322.5 287.5 13.584123793
322.5 290. 13.556637028
322.5 292.5 13.529393471
322.5 295. 13.502394099
322.5 297.5 13.47563967
325. 2.5 47.176722144
325. 5. 45.960748249
325. 7.5 44.054795401
325. 10. 41.127088934
325. 12.5 37.055299571
325. 15. 32.596959202
325. 17.5 29.548947441
325. 20. 27.757776968
325. 22.5 26.987948484
325. 25. 26.458932054
325. 27.5 26.014100934
325. 30. 25.586911666
325. 32.5 25.150423896
325. 35. 24.694491343
325. 37.5 24.21658614
325. 40. 23.717928364
325. 42.5 23.201669912
325. 45. 22.692253632
325. 47.5 22.3107012
325. 50. 21.925434087
325. 52.5 21.539722493
325. 55. 21.156569957
325. 57.5 20.778645911
325. 60. 20.408250924
325. 62.5 20.047306843
325. 65. 19.697365193
325. 67.5 19.359628172
325. 70. 19.034977661
325. 72.5 18.724008612
325. 75. 18.427064098
325. 77.5 18.144270117
325. 80. 17.875568815
325. 82.5 17.620749348
325. 85. 17.379475944
325. 87.5 17.151312985
325. 90. 16.935747125
325. 92.5 16.732206565
325. 95. 16.540077673
325. 97.5 16.358719189
325. 100. 16.187474234
325. 102.5 16.058095358
325. 105. 15.995435386
325. 107.5 15.936169901
325. 110. 15.880029956
325. 112.5 15.826757048
325. 115. 15.776104227
325. 117.5 15.72783686
325. 120. 15.681733123
325. 122.5 15.637584256
325. 125. 15.595194634
325. 127.5 15.55438169
325. 130. 15.514975705
325. 132.5 15.476819508
325. 135. 15.439768099
325. 137.5 15.403688209
325. 140. 15.368457817
325. 142.5 15.333965642
325. 145. 15.3001106
325. 147.5 15.266801264
325. 150. 15.233955305
325. 152.5 15.201498943
325. 155. 15.169366399
325. 157.5 15.137499357
325. 160. 15.10584644
325. 162.5 15.074362704
325. 165. 15.043009141
325. 167.5 15.011752214
325. 170. 14.980563403
325. 172.5 14.949418774
325. 175. 14.918298574
325. 177.5 14.887186846
325. 180. 14.856071062
325. 182.5 14.824941787
325. 185. 14.793792354
325. 187.5 14.762618572
325. 190. 14.731418442
325. 192.5 14.700191907
325. 195. 14.668940607
325. 197.5 14.637667663
325. 200. 14.606377475
325. 202.5 14.575075536
325. 205. 14.543768263
325. 207.5 14.512462845
325. 210. 14.481167096
325. 212.5 14.449889339
325. 215. 14.418638281
325. 217.5 14.387422918
325. 220. 14.356252439
325. 222.5 14.325136147
325. 225. 14.294083381
325. 227.5 14.263103459
325. 230. 14.232205617
325. 232.5 14.20139896
325. 235. 14.170692424
325. 237.5 14.140094733
325. 240. 14.109614374
325. 242.5 14.079259567
325. 245. 14.049038245
325. 247.5 14.018958039
325. 250. 13.989026261
325. 252.5 13.959249893
325. 255. 13.929635586
325. 257.5 13.900189645
325. 260. 13.870918037
325. 262.5 13.841826383
325. 265. 13.812919963
325. 267.5 13.784203718
325. 270. 13.755682252
325. 272.5 13.727359843
325. 275. 13.699240445
325. 277.5 13.671327694
325. 280. 13.643624922
325. 282.5 13.616135159
325. 285. 13.588861147
325. 287.5 13.561805345
325. 290. 13.534969944
325. 292.5 13.508356871
325. 295. 13.481967804
325. 297.5 13.455804179
327.5 2.5 45.714804858
327.5 5. 44.145455938
327.5 7.5 41.770790687
327.5 10. 38.263624902
327.5 12.5 33.705838732
327.5 15. 29.536475814
327.5 17.5 27.029812072
327.5 20. 25.886818858
327.5 22.5 25.23118047
327.5 25. 24.772142702
327.5 27.5 24.375394798
327.5 30. 23.986516495
327.5 32.5 23.584068714
327.5 35. 23.160329273
327.5 37.5 22.722117587
327.5 40. 22.394619257
327.5 42.5 22.053844695
327.5 45. 21.702866692
327.5 47.5 21.344975682
327.5 50. 20.983461267
327.5 52.5 20.621461024
327.5 55. 20.261858645
327.5 57.5 19.90722049
327.5 60. 19.559762331
327.5 62.5 19.221339321
327.5 65. 18.893453144
327.5 67.5 18.577271123
327.5 70. 18.273653051
327.5 72.5 17.983182332
327.5 75. 17.706198896
327.5 77.5 17.442832047
327.5 80. 17.193031996
327.5 82.5 16.956599297
327.5 85. 16.733211741
327.5 87.5 16.522448516
327.5 90. 16.323811621
327.5 92.5 16.136744622
327.5 95. 16.031911831
327.5 97.5 15.964687639
327.5 100. 15.901455091
327.5 102.5 15.841936412
327.5 105. 15.785857913
327.5 107.5 15.732952457
327.5 110. 15.682961384
327.5 112.5 15.63563597
327.5 115. 15.590738505
327.5 117.5 15.548043055
327.5 120. 15.507335944
327.5 122.5 15.468416031
327.5 125. 15.431094798
327.5 127.5 15.39519629
327.5 130. 15.36055694
327.5 132.5 15.327025296
327.5 135. 15.294461675
327.5 137.5 15.262737751
327.5 140. 15.231736111
327.5 142.5 15.201349766
327.5 145. 15.171481645
327.5 147.5 15.142044076
327.5 150. 15.11295826
327.5 152.5 15.084153735
327.5 155. 15.05556786
327.5 157.5 15.027145289
327.5 160. 14.998837472
327.5 162.5 14.970602156
327.5 165. 14.942402915
327.5 167.5 14.914208687
327.5 170. 14.885993336
327.5 172.5 14.857735231
327.5 175. 14.829416851
327.5 177.5 14.801024404
327.5 180. 14.77254747
327.5 182.5 14.743978668
327.5 185. 14.715313338
327.5 187.5 14.686549252
327.5 190. 14.657686332
327.5 192.5 14.628726404
327.5 195. 14.599672955
327.5 197.5 14.57053092
327.5 200. 14.541306477
327.5 202.5 14.512006867
327.5 205. 14.482640224
327.5 207.5 14.453215419
327.5 210. 14.423741923
327.5 212.5 14.394229682
327.5 215. 14.364688998
327.5 217.5 14.335130429
327.5 220. 14.305564697
327.5 222.5 14.276002608
327.5 225. 14.246454974
327.5 227.5 14.216932553
327.5 230. 14.187445992
327.5 232.5 14.158005777
327.5 235. 14.128622191
327.5 237.5 14.099305278
327.5 240. 14.07006481
327.5 242.5 14.040910264
327.5 245. 14.0118508
327.5 247.5 13.982895243
327.5 250. 13.954052068
327.5 252.5 13.925329394
327.5 255. 13.896734974
327.5 257.5 13.868276189
327.5 260. 13.83996005
327.5 262.5 13.811793196
327.5 265. 13.783781892
327.5 267.5 13.75593204
327.5 270. 13.728249177
327.5 272.5 13.700738483
327.5 275. 13.67340479
327.5 277.5 13.646252587
327.5 280. 13.61928603
327.5 282.5 13.592508949
327.5 285. 13.565924862
327.5 287.5 13.539536981
327.5 290. 13.513348222
327.5 292.5 13.487361219
327.5 295. 13.461578332
327.5 297.5 13.436001656
330. 2.5 44.268328419
330. 5. 42.344951383
330. 7.5 39.490639966
330. 10. 35.424805186
330. 12.5 30.633223174
330. 15. 26.927241165
330. 17.5 25.071193549
330. 20. 24.09780096
330. 22.5 23.54609366
330. 25. 23.149048329
330. 27.5 22.794413744
330. 30. 22.532961373
330. 32.5 22.27467246
330. 35. 21.999568092
330. 37.5 21.707547777
330. 40. 21.400204235
330. 42.5 21.080050893
330. 45. 20.750077635
330. 47.5 20.41346356
330. 50. 20.073378357
330. 52.5 19.732842847
330. 55. 19.394634009
330. 57.5 19.061225228
330. 60. 18.734754588
330. 62.5 18.417014903
330. 65. 18.109459944
330. 67.5 17.81322206
330. 70. 17.529137191
330. 72.5 17.257774124
330. 75. 16.999465584
330. 77.5 16.754339406
330. 80. 16.522348601
330. 82.5 16.303299557
330. 85. 16.096877916
330. 87.5 16.009106422
330. 90. 15.93586546
330. 92.5 15.867179379
330. 95. 15.80278944
330. 97.5 15.74242966
330. 100. 15.685831307
330. 102.5 15.632726574
330. 105. 15.582851539
330. 107.5 15.535948533
330. 110. 15.49176798
330. 112.5 15.450069814
330. 115. 15.410624525
330. 117.5 15.373213896
330. 120. 15.337631499
330. 122.5 15.303682964
330. 125. 15.271186089
330. 127.5 15.239970798
330. 130. 15.20987899
330. 132.5 15.180764289
330. 135. 15.152491727
330. 137.5 15.12493736
330. 140. 15.097987849
330. 142.5 15.071540001
330. 145. 15.045500288
330. 147.5 15.01978435
330. 150. 14.994316494
330. 152.5 14.969029183
330. 155. 14.943862535
330. 157.5 14.918763817
330. 160. 14.893686964
330. 162.5 14.868592095
330. 165. 14.843445053
330. 167.5 14.818216959
330. 170. 14.792883782
330. 172.5 14.767425928
330. 175. 14.741827852
330. 177.5 14.716077685
330. 180. 14.690166883
330. 182.5 14.664089898
330. 185. 14.637843869
330. 187.5 14.611428326
330. 190. 14.584844923
330. 192.5 14.558097187
330. 195. 14.531190276
330. 197.5 14.504130774
330. 200. 14.47692648
330. 202.5 14.449586232
330. 205. 14.422119737
330. 207.5 14.394537416
330. 210. 14.366850265
330. 212.5 14.339069731
330. 215. 14.311207593
330. 217.5 14.283275863
330. 220. 14.255286692
330. 222.5 14.227252286
330. 225. 14.199184837
330. 227.5 14.171096456
330. 230. 14.142999114
330. 232.5 14.114904598
330. 235. 14.086824465
330. 237.5 14.058770004
330. 240. 14.030752207
330. 242.5 14.002781743
330. 245. 13.974868938
330. 247.5 13.947023754
330. 250. 13.919255777
330. 252.5 13.891574209
330. 255. 13.863987859
330. 257.5 13.836505138
330. 260. 13.80913406
330. 262.5 13.781882237
330. 265. 13.754756888
330. 267.5 13.727764836
330. 270. 13.700912515
330. 272.5 13.67420598
330. 275. 13.64765091
330. 277.5 13.621252616
330. 280. 13.595016053
330. 282.5 13.568945828
330. 285. 13.54304621
330. 287.5 13.517321139
330. 290. 13.491774241
330. 292.5 13.466408832
330. 295. 13.441227937
330. 297.5 13.416234295
332.5 2.5 42.838856558
332.5 5. 40.556554271
332.5 7.5 37.221689933
332.5 10. 32.64782559
332.5 12.5 27.776772396
332.5 15. 24.833224699
332.5 17.5 23.187457643
332.5 20. 22.501731733
332.5 22.5 22.191179667
332.5 25. 21.953774669
332.5 27.5 21.732565944
332.5 30. 21.505526394
332.5 32.5 21.264298915
332.5 35. 21.00632365
332.5 37.5 20.731819041
332.5 40. 20.442474262
332.5 42.5 20.140788571
332.5 45. 19.829682333
332.5 47.5 19.512239455
332.5 50. 19.191525848
332.5 52.5 18.870460214
332.5 55. 18.551725182
332.5 57.5 18.237710957
332.5 60. 17.930485141
332.5 62.5 17.63178298
332.5 65. 17.343012936
332.5 67.5 17.0652731
332.5 70. 16.799374715
332.5 72.5 16.545869843
332.5 75. 16.305080892
332.5 77.5 16.079222027
332.5 80. 15.993658053
332.5 82.5 15.913230351
332.5 85. 15.83777777
332.5 87.5 15.767105254
332.5 90. 15.700992338
332.5 92.5 15.639200415
332.5 95. 15.581478897
332.5 97.5 15.527570358
332.5 100. 15.477214806
332.5 102.5 15.430153174
332.5 105. 15.386130152
332.5 107.5 15.34489644
332.5 110. 15.306210521
332.5 112.5 15.269840024
332.5 115. 15.235562731
332.5 117.5 15.203167306
332.5 120. 15.172453777
332.5 122.5 15.143233813
332.5 125. 15.115330841
332.5 127.5 15.088580021
332.5 130. 15.062828117
332.5 132.5 15.037933267
332.5 135. 15.013764687
332.5 137.5 14.990202321
332.5 140. 14.967136436
332.5 142.5 14.944467191
332.5 145. 14.922104183
332.5 147.5 14.899965972
332.5 150. 14.877979596
332.5 152.5 14.856080086
332.5 155. 14.83420998
332.5 157.5 14.812318839
332.5 160. 14.790362773
332.5 162.5 14.76830398
332.5 165. 14.746110295
332.5 167.5 14.723754753
332.5 170. 14.701215172
332.5 172.5 14.678473752
332.5 175. 14.655516689
332.5 177.5 14.632333815
332.5 180. 14.608918247
332.5 182.5 14.585266069
332.5 185. 14.561376018
332.5 187.5 14.537249199
332.5 190. 14.512888818
332.5 192.5 14.488299931
332.5 195. 14.463489208
332.5 197.5 14.438464721
332.5 200. 14.413235745
332.5 202.5 14.387812572
332.5 205. 14.362206348
332.5 207.5 14.336428914
332.5 210. 14.31049267
332.5 212.5 14.284410445
332.5 215. 14.258195387
332.5 217.5 14.231860854
332.5 220. 14.205420325
332.5 222.5 14.178887315
332.5 225. 14.152275304
332.5 227.5 14.125597666
332.5 230. 14.098867621
332.5 232.5 14.072098177
332.5 235. 14.04530209
332.5 237.5 14.018491827
332.5 240. 13.991679534
332.5 242.5 13.964877012
332.5 245. 13.938095691
332.5 247.5 13.911346615
332.5 250. 13.884640431
332.5 252.5 13.857987372
332.5 255. 13.831397258
332.5 257.5 13.804879485
332.5 260. 13.778443027
332.5 262.5 13.752096434
332.5 265. 13.725847835
332.5 267.5 13.699704943
332.5 270. 13.673675058
332.5 272.5 13.647765074
332.5 275. 13.62198149
332.5 277.5 13.596330411
332.5 280. 13.570817566
332.5 282.5 13.545448312
332.5 285. 13.520227646
332.5 287.5 13.495160218
332.5 290. 13.470250337
332.5 292.5 13.445501987
332.5 295. 13.420918838
332.5 297.5 13.396504255
335. 2.5 41.421662478
335. 5. 38.779523576
335. 7.5 34.965906893
335. 10. 30.044411563
335. 12.5 25.588495759
335. 15. 22.795141173
335. 17.5 21.871502197
335. 20. 21.418344851
335. 22.5 21.146400299
335. 25. 20.932768179
335. 27.5 20.729405479
335. 30. 20.518058867
335. 32.5 20.291956573
335. 35. 20.049216817
335. 37.5 19.790335348
335. 40. 19.517088092
335. 42.5 19.231965513
335. 45. 18.937830639
335. 47.5 18.637686856
335. 50. 18.334511083
335. 52.5 18.031133486
335. 55. 17.73015403
335. 57.5 17.433889236
335. 60. 17.144343451
335. 62.5 16.863199424
335. 65. 16.591823403
335. 67.5 16.331280579
335. 70. 16.082357368
335. 72.5 15.988097792
335. 75. 15.899993793
335. 77.5 15.816981203
335. 80. 15.738994033
335. 82.5 15.66591446
335. 85. 15.597583351
335. 87.5 15.533809535
335. 90. 15.474377834
335. 92.5 15.419055952
335. 95. 15.367600304
335. 97.5 15.319760902
335. 100. 15.275285411
335. 102.5 15.233922469
335. 105. 15.195424385
335. 107.5 15.159549295
335. 110. 15.126062858
335. 112.5 15.094739565
335. 115. 15.065363716
335. 117.5 15.037730126
335. 120. 15.011644596
335. 122.5 14.986924195
335. 125. 14.96339738
335. 127.5 14.940903992
335. 130. 14.919295129
335. 132.5 14.898432952
335. 135. 14.878190399
335. 137.5 14.85845086
335. 140. 14.839107797
335. 142.5 14.820064333
335. 145. 14.801232818
335. 147.5 14.78253438
335. 150. 14.763898456
335. 152.5 14.745262327
335. 155. 14.726570647
335. 157.5 14.70777498
335. 160. 14.688833338
335. 162.5 14.669709731
335. 165. 14.650373733
335. 167.5 14.630800049
335. 170. 14.610968116
335. 172.5 14.590861701
335. 175. 14.57046853
335. 177.5 14.549779928
335. 180. 14.52879048
335. 182.5 14.507497706
335. 185. 14.485901764
335. 187.5 14.46400516
335. 190. 14.441812486
335. 192.5 14.419330166
335. 195. 14.396566229
335. 197.5 14.373530091
335. 200. 14.350232362
335. 202.5 14.326684656
335. 205. 14.302899427
335. 207.5 14.278889816
335. 210. 14.254669509
335. 212.5 14.230252612
335. 215. 14.20565353
335. 217.5 14.180886869
335. 220. 14.15596734
335. 222.5 14.130909676
335. 225. 14.105728555
335. 227.5 14.080438539
335. 230. 14.055054012
335. 232.5 14.02958913
335. 235. 14.00405778
335. 237.5 13.978473539
335. 240. 13.952849644
335. 242.5 13.927198965
335. 245. 13.901533982
335. 247.5 13.875866768
335. 250. 13.850208977
335. 252.5 13.824571827
335. 255. 13.798966103
335. 257.5 13.773402141
335. 260. 13.747889836
335. 262.5 13.722438637
335. 265. 13.697057548
335. 267.5 13.671755135
335. 270. 13.646539533
335. 272.5 13.621418445
335. 275. 13.596399158
335. 277.5 13.571488549
335. 280. 13.54669309
335. 282.5 13.522018867
335. 285. 13.497471583
335. 287.5 13.473056571
335. 290. 13.448778808
335. 292.5 13.424642926
335. 295. 13.40065322
335. 297.5 13.376813665
337.5 2.5 40.019013159
337.5 5. 37.014826673
337.5 7.5 32.726908639
337.5 10. 27.531290869
337.5 12.5 23.428866214
337.5 15. 21.559736055
337.5 17.5 20.771770042
337.5 20. 20.381999259
337.5 22.5 20.143749551
337.5 25. 19.950858258
337.5 27.5 19.763171016
337.5 30. 19.565693719
337.5 32.5 19.353015689
337.5 35. 19.123839902
337.5 37.5 18.878904647
337.5 40. 18.62006505
337.5 42.5 18.349808153
337.5 45. 18.070950939
337.5 47.5 17.78642979
337.5 50. 17.499146336
337.5 52.5 17.211854942
337.5 55. 16.927084048
337.5 57.5 16.647085724
337.5 60. 16.373808312
337.5 62.5 16.108887366
337.5 65. 15.992148998
337.5 67.5 15.897096722
337.5 70. 15.8067344
337.5 72.5 15.721210198
337.5 75. 15.640586855
337.5 77.5 15.564854713
337.5 80. 15.493943942
337.5 82.5 15.427735685
337.5 85. 15.366072041
337.5 87.5 15.308764846
337.5 90. 15.255603283
337.5 92.5 15.206360413
337.5 95. 15.160798701
337.5 97.5 15.118674657
337.5 100. 15.079742686
337.5 102.5 15.043758249
337.5 105. 15.010480432
337.5 107.5 14.979674006
337.5 110. 14.951111048
337.5 112.5 14.924572198
337.5 115. 14.899847603
337.5 117.5 14.876737596
337.5 120. 14.855053162
337.5 122.5 14.834616214
337.5 125. 14.815259722
337.5 127.5 14.796827715
337.5 130. 14.779175171
337.5 132.5 14.762167839
337.5 135. 14.745681974
337.5 137.5 14.729604027
337.5 140. 14.713830291
337.5 142.5 14.698266508
337.5 145. 14.682827457
337.5 147.5 14.667436519
337.5 150. 14.652025233
337.5 152.5 14.636532847
337.5 155. 14.620905863
337.5 157.5 14.605097585
337.5 160. 14.589067678
337.5 162.5 14.572781728
337.5 165. 14.556210814
337.5 167.5 14.539331096
337.5 170. 14.522123413
337.5 172.5 14.504572899
337.5 175. 14.486668611
337.5 177.5 14.468403179
337.5 180. 14.449772472
337.5 182.5 14.430775276
337.5 185. 14.411413001
337.5 187.5 14.391689393
337.5 190. 14.371610271
337.5 192.5 14.351183282
337.5 195. 14.330417669
337.5 197.5 14.309324059
337.5 200. 14.287914259
337.5 202.5 14.266201083
337.5 205. 14.244198173
337.5 207.5 14.221919855
337.5 210. 14.19938099
337.5 212.5 14.176596853
337.5 215. 14.153583009
337.5 217.5 14.130355215
337.5 220. 14.106929323
337.5 222.5 14.083321195
337.5 225. 14.059546628
337.5 227.5 14.035621287
337.5 230. 14.011560648
337.5 232.5 13.987379944
337.5 235. 13.963094125
337.5 237.5 13.938717812
337.5 240. 13.914265271
337.5 242.5 13.889750386
337.5 245. 13.86518663
337.5 247.5 13.840587054
337.5 250. 13.815964266
337.5 252.5 13.791330426
337.5 255. 13.766697236
337.5 257.5 13.742075933
337.5 260. 13.717477293
337.5 262.5 13.692911623
337.5 265. 13.668388769
337.5 267.5 13.643918119
337.5 270. 13.619508604
337.5 272.5 13.595168712
337.5 275. 13.57090649
337.5 277.5 13.546729554
337.5 280. 13.522645101
337.5 282.5 13.498659916
337.5 285. 13.474780388
337.5 287.5 13.451012513
337.5 290. 13.427361915
337.5 292.5 13.403833853
337.5 295. 13.380433232
337.5 297.5 13.357164619
340. 2.5 38.628152297
340. 5. 35.263752316
340. 7.5 30.565608463
340. 10. 25.419201307
340. 12.5 21.852278573
340. 15. 20.401842546
340. 17.5 19.720250875
340. 20. 19.386743377
340. 22.5 19.177890499
340. 25. 19.00311238
340. 27.5 18.829209323
340. 30. 18.643998334
340. 32.5 18.443238454
340. 35. 18.226138633
340. 37.5 17.993650867
340. 40. 17.747703893
340. 42.5 17.490786855
340. 45. 17.225681357
340. 47.5 16.955269436
340. 50. 16.682390322
340. 52.5 16.409734676
340. 55. 16.139770155
340. 57.5 16.001099072
340. 60. 15.901665133
340. 62.5 15.805765738
340. 65. 15.713852148
340. 67.5 15.626257368
340. 70. 15.543207853
340. 72.5 15.464836194
340. 75. 15.391193964
340. 77.5 15.32226414
340. 80. 15.25797272
340. 82.5 15.198199325
340. 85. 15.142786664
340. 87.5 15.091548876
340. 90. 15.044278746
340. 92.5 15.000753904
340. 95. 14.960742071
340. 97.5 14.924005461
340. 100. 14.890304447
340. 102.5 14.859400563
340. 105. 14.831058954
340. 107.5 14.805050339
340. 110. 14.781152562
340. 112.5 14.759151801
340. 115. 14.738843466
340. 117.5 14.720032867
340. 120. 14.702535659
340. 122.5 14.686178119
340. 125. 14.670797278
340. 127.5 14.656240926
340. 130. 14.642367524
340. 132.5 14.629046031
340. 135. 14.61615566
340. 137.5 14.603585589
340. 140. 14.591234622
340. 142.5 14.579010815
340. 145. 14.566831087
340. 147.5 14.554620798
340. 150. 14.542313326
340. 152.5 14.529849631
340. 155. 14.51717782
340. 157.5 14.504252709
340. 160. 14.491035391
340. 162.5 14.47749281
340. 165. 14.463597346
340. 167.5 14.449326412
340. 170. 14.434662058
340. 172.5 14.419590596
340. 175. 14.404102238
340. 177.5 14.388190746
340. 180. 14.371853104
340. 182.5 14.355089206
340. 185. 14.337901554
340. 187.5 14.320294985
340. 190. 14.302276404
340. 192.5 14.283854542
340. 195. 14.265039721
340. 197.5 14.245843648
340. 200. 14.22627921
340. 202.5 14.206360296
340. 205. 14.186101628
340. 207.5 14.165518603
340. 210. 14.144627156
340. 212.5 14.123443629
340. 215. 14.101984654
340. 217.5 14.080267046
340. 220. 14.058307709
340. 222.5 14.036123553
340. 225. 14.013731413
340. 227.5 13.991147982
340. 230. 13.968389756
340. 232.5 13.945472977
340. 235. 13.922413588
340. 237.5 13.899227197
340. 240. 13.875929039
340. 242.5 13.852533952
340. 245. 13.829056352
340. 247.5 13.805510213
340. 250. 13.781909055
340. 252.5 13.75826593
340. 255. 13.734593416
340. 257.5 13.71090361
340. 260. 13.687208126
340. 262.5 13.663518098
340. 265. 13.639844176
340. 267.5 13.616196534
340. 270. 13.592584876
340. 272.5 13.569018439
340. 275. 13.545506003
340. 277.5 13.522055899
340. 280. 13.498676021
340. 282.5 13.475373833
340. 285. 13.452156384
340. 287.5 13.429030316
340. 290. 13.406001878
340. 292.5 13.383076936
340. 295. 13.360260989
340. 297.5 13.337559178
342.5 2.5 37.250534051
342.5 5. 33.53132965
342.5 7.5 28.423234955
342.5 10. 23.307194489
342.5 12.5 20.590817679
342.5 15. 19.294490726
342.5 17.5 18.710851252
342.5 20. 18.427177882
342.5 22.5 18.243964889
342.5 25. 18.085016296
342.5 27.5 17.923239875
342.5 30. 17.748875173
342.5 32.5 17.558688005
342.5 35. 17.352327001
342.5 37.5 17.130934212
342.5 40. 16.896508216
342.5 42.5 16.651546063
342.5 45. 16.398804273
342.5 47.5 16.141122624
342.5 50. 16.004340784
342.5 52.5 15.905422746
342.5 55. 15.807971824
342.5 57.5 15.712788728
342.5 60. 15.620544774
342.5 62.5 15.531783066
342.5 65. 15.446924593
342.5 67.5 15.366277604
342.5 70. 15.290048922
342.5 72.5 15.218356143
342.5 75. 15.151239937
342.5 77.5 15.088675911
342.5 80. 15.03058569
342.5 82.5 14.976847004
342.5 85. 14.927302694
342.5 87.5 14.881768634
342.5 90. 14.840040594
342.5 92.5 14.801900122
342.5 95. 14.767119527
342.5 97.5 14.735466065
342.5 100. 14.70670542
342.5 102.5 14.680604563
342.5 105. 14.656934083
342.5 107.5 14.635470062
342.5 110. 14.615995554
342.5 112.5 14.598301741
342.5 115. 14.582188801
342.5 117.5 14.567466549
342.5 120. 14.553954867
342.5 122.5 14.54148398
342.5 125. 14.529894585
342.5 127.5 14.519037867
342.5 130. 14.508775418
342.5 132.5 14.498979079
342.5 135. 14.489530711
342.5 137.5 14.480321924
342.5 140. 14.471253751
342.5 142.5 14.462236299
342.5 145. 14.453188367
342.5 147.5 14.444037053
342.5 150. 14.434717339
342.5 152.5 14.425171676
342.5 155. 14.41534956
342.5 157.5 14.405207109
342.5 160. 14.394706643
342.5 162.5 14.383816273
342.5 165. 14.372509494
342.5 167.5 14.360764788
342.5 170. 14.348565244
342.5 172.5 14.335898183
342.5 175. 14.322754805
342.5 177.5 14.309129847
342.5 180. 14.295021256
342.5 182.5 14.280429882
342.5 185. 14.26535918
342.5 187.5 14.249814938
342.5 190. 14.233805013
342.5 192.5 14.217339088
342.5 195. 14.200428444
342.5 197.5 14.183085744
342.5 200. 14.16532484
342.5 202.5 14.147160588
342.5 205. 14.128608677
342.5 207.5 14.109685477
342.5 210. 14.090407896
342.5 212.5 14.07079325
342.5 215. 14.050859143
342.5 217.5 14.030623364
342.5 220. 14.010103787
342.5 222.5 13.989318288
342.5 225. 13.968284664
342.5 227.5 13.947020565
342.5 230. 13.925543436
342.5 232.5 13.903870461
342.5 235. 13.882018516
342.5 237.5 13.860004132
342.5 240. 13.837843457
342.5 242.5 13.815552231
342.5 245. 13.793145759
342.5 247.5 13.770638891
342.5 250. 13.748046009
342.5 252.5 13.725381014
342.5 255. 13.702657318
342.5 257.5 13.679887837
342.5 260. 13.657084988
342.5 262.5 13.634260693
342.5 265. 13.611426373
342.5 267.5 13.588592958
342.5 270. 13.565770891
342.5 272.5 13.542970129
342.5 275. 13.52020016
342.5 277.5 13.497470004
342.5 280. 13.474788225
342.5 282.5 13.452162946
342.5 285. 13.429601853
342.5 287.5 13.407112211
342.5 290. 13.384700875
342.5 292.5 13.362374304
342.5 295. 13.340138569
342.5 297.5 13.317999372
345. 2.5 35.884637833
345. 5. 31.811792786
345. 7.5 26.475054713
345. 10. 21.745117339
345. 12.5 19.378461475
345. 15. 18.231673105
345. 17.5 17.73795353
345. 20. 17.498338053
345. 22.5 17.337483507
345. 25. 17.192373142
345. 27.5 17.041260902
345. 30. 16.876473352
345. 32.5 16.695644731
345. 35. 16.498807828
345. 37.5 16.28727564
345. 40. 16.073965806
345. 42.5 15.985172188
345. 45. 15.893879792
345. 47.5 15.801203481
345. 50. 15.708209748
345. 52.5 15.615881773
345. 55. 15.525096181
345. 57.5 15.436609905
345. 60. 15.351055334
345. 62.5 15.268941834
345. 65. 15.190661901
345. 67.5 15.116500357
345. 70. 15.046645328
345. 72.5 14.981200007
345. 75. 14.920194468
345. 77.5 14.863597023
345. 80. 14.811324807
345. 82.5 14.763253396
345. 85. 14.719225393
345. 87.5 14.679057958
345. 90. 14.642549338
345. 92.5 14.609484462
345. 95. 14.579639671
345. 97.5 14.552786704
345. 100. 14.528696002
345. 102.5 14.507139431
345. 105. 14.487892502
345. 107.5 14.470736155
345. 110. 14.455458174
345. 112.5 14.441854294
345. 115. 14.429729028
345. 117.5 14.418896288
345. 120. 14.409179803
345. 122.5 14.400413382
345. 125. 14.392441051
345. 127.5 14.385117066
345. 130. 14.37830585
345. 132.5 14.371881837
345. 135. 14.365729268
345. 137.5 14.359741924
345. 140. 14.353822823
345. 142.5 14.347883887
345. 145. 14.341845574
345. 147.5 14.335636505
345. 150. 14.329193059
345. 152.5 14.322458979
345. 155. 14.315384958
345. 157.5 14.307928231
345. 160. 14.300052168
345. 162.5 14.291725874
345. 165. 14.282923786
345. 167.5 14.273625297
345. 170. 14.263814373
345. 172.5 14.253479192
345. 175. 14.242611794
345. 177.5 14.231207744
345. 180. 14.219265812
345. 182.5 14.206787667
345. 185. 14.193777586
345. 187.5 14.180242179
345. 190. 14.166190129
345. 192.5 14.151631954
345. 195. 14.136579773
345. 197.5 14.121047099
345. 200. 14.105048637
345. 202.5 14.088600104
345. 205. 14.071718058
345. 207.5 14.054419744
345. 210. 14.036722949
345. 212.5 14.018645871
345. 215. 14.000207005
345. 217.5 13.981425027
345. 220. 13.962318703
345. 222.5 13.942906798
345. 225. 13.923207999
345. 227.5 13.903240843
345. 230. 13.883023657
345. 232.5 13.862574504
345. 235. 13.841911133
345. 237.5 13.821050939
345. 240. 13.800010928
345. 242.5 13.778807689
345. 245. 13.757457365
345. 247.5 13.735975635
345. 250. 13.7143777
345. 252.5 13.692678264
345. 255. 13.670891533
345. 257.5 13.649031203
345. 260. 13.627110457
345. 262.5 13.60514197
345. 265. 13.5831379
345. 267.5 13.561109903
345. 270. 13.539069128
345. 272.5 13.517026229
345. 275. 13.49499137
345. 277.5 13.472974236
345. 280. 13.45098404
345. 282.5 13.429029536
345. 285. 13.407119029
345. 287.5 13.385260386
345. 290. 13.363461051
345. 292.5 13.341728051
345. 295. 13.320068019
345. 297.5 13.298487196
347.5 2.5 34.538463849
347.5 5. 30.143005139
347.5 7.5 24.600692361
347.5 10. 20.420589791
347.5 12.5 18.209760932
347.5 15. 17.207701921
347.5 17.5 16.796307995
347.5 20. 16.595585849
347.5 22.5 16.454225339
347.5 25. 16.321209725
347.5 27.5 16.179461013
347.5 30. 16.059039644
347.5 32.5 15.994305261
347.5 35. 15.923706326
347.5 37.5 15.8478971
347.5 40. 15.767764051
347.5 42.5 15.684324151
347.5 45. 15.598649262
347.5 47.5 15.511807139
347.5 50. 15.424816137
347.5 52.5 15.338612337
347.5 55. 15.254027859
347.5 57.5 15.171778829
347.5 60. 15.092461218
347.5 62.5 15.016552721
347.5 65. 14.944418976
347.5 67.5 14.876322622
347.5 70. 14.812433983
347.5 72.5 14.752842443
347.5 75. 14.697567815
347.5 77.5 14.646571242
347.5 80. 14.599765321
347.5 82.5 14.557023298
347.5 85. 14.51818725
347.5 87.5 14.483075268
347.5 90. 14.451487667
347.5 92.5 14.423212308
347.5 95. 14.398029105
347.5 97.5 14.375713806
347.5 100. 14.356041141
347.5 102.5 14.338787411
347.5 105. 14.323732601
347.5 107.5 14.310662078
347.5 110. 14.299367948
347.5 112.5 14.289650103
347.5 115. 14.281317024
347.5 117.5 14.274186369
347.5 120. 14.26808538
347.5 122.5 14.262851142
347.5 125. 14.25833071
347.5 127.5 14.254381139
347.5 130. 14.250869415
347.5 132.5 14.247672322
347.5 135. 14.244676239
347.5 137.5 14.241776895
347.5 140. 14.238879082
347.5 142.5 14.235896328
347.5 145. 14.232750558
347.5 147.5 14.229371722
347.5 150. 14.225697419
347.5 152.5 14.221672507
347.5 155. 14.217248706
347.5 157.5 14.212384205
347.5 160. 14.207043263
347.5 162.5 14.201195821
347.5 165. 14.194817114
347.5 167.5 14.187887292
347.5 170. 14.180391059
347.5 172.5 14.172317309
347.5 175. 14.163658786
347.5 177.5 14.154411752
347.5 180. 14.144575671
347.5 182.5 14.134152906
347.5 185. 14.123148432
347.5 187.5 14.111569563
347.5 190. 14.099425695
347.5 192.5 14.086728068
347.5 195. 14.073489533
347.5 197.5 14.059724343
347.5 200. 14.045447957
347.5 202.5 14.030676856
347.5 205. 14.015428371
347.5 207.5 13.999720529
347.5 210. 13.983571909
347.5 212.5 13.967001509
347.5 215. 13.950028628
347.5 217.5 13.932672752
347.5 220. 13.914953464
347.5 222.5 13.896890346
347.5 225. 13.878502904
347.5 227.5 13.859810496
347.5 230. 13.840832267
347.5 232.5 13.821587097
347.5 235. 13.802093549
347.5 237.5 13.782369829
347.5 240. 13.762433746
347.5 242.5 13.742302687
347.5 245. 13.721993585
347.5 247.5 13.701522902
347.5 250. 13.680906611
347.5 252.5 13.660160182
347.5 255. 13.639298572
347.5 257.5 13.618336218
347.5 260. 13.597287037
347.5 262.5 13.576164419
347.5 265. 13.55498123
347.5 267.5 13.533749816
347.5 270. 13.512482009
347.5 272.5 13.491189127
347.5 275. 13.469881987
347.5 277.5 13.448570913
347.5 280. 13.427265742
347.5 282.5 13.405975839
347.5 285. 13.384710105
347.5 287.5 13.363476991
347.5 290. 13.342284506
347.5 292.5 13.321140235
347.5 295. 13.300051347
347.5 297.5 13.279024614
350. 2.5 33.204255788
350. 5. 28.471643256
350. 7.5 22.720097973
350. 10. 19.130534132
350. 12.5 17.079398339
350. 15. 16.217106812
350. 17.5 16.009355885
350. 20. 15.947410507
350. 22.5 15.900590286
350. 25. 15.854700785
350. 27.5 15.804927505
350. 30. 15.749665309
350. 32.5 15.68858787
350. 35. 15.621992912
350. 37.5 15.550532777
350. 40. 15.475072541
350. 42.5 15.396596222
350. 45. 15.316135867
350. 47.5 15.234715812
350. 50. 15.153309865
350. 52.5 15.072810361
350. 55. 14.994007947
350. 57.5 14.917580601
350. 60. 14.844090143
350. 62.5 14.773984473
350. 65. 14.707603874
350. 67.5 14.645189962
350. 70. 14.586896112
350. 72.5 14.532798481
350. 75. 14.482906975
350. 77.5 14.437175726
350. 80. 14.395512805
350. 82.5 14.357789007
350. 85. 14.323845676
350. 87.5 14.293501548
350. 90. 14.266558673
350. 92.5 14.242807482
350. 95. 14.222031071
350. 97.5 14.204008804
350. 100. 14.188519301
350. 102.5 14.175342906
350. 105. 14.164263696
350. 107.5 14.155071101
350. 110. 14.147561191
350. 112.5 14.141537681
350. 115. 14.136812699
350. 117.5 14.133207348
350. 120. 14.130552097
350. 122.5 14.128687036
350. 125. 14.127461999
350. 127.5 14.126736595
350. 130. 14.126380148
350. 132.5 14.126271574
350. 135. 14.126299186
350. 137.5 14.126360469
350. 140. 14.126361797
350. 142.5 14.126218131
350. 145. 14.125852687
350. 147.5 14.125196583
350. 150. 14.124188476
350. 152.5 14.122774183
350. 155. 14.120906303
350. 157.5 14.118543833
350. 160. 14.115651778
350. 162.5 14.112200779
350. 165. 14.10816673
350. 167.5 14.103530411
350. 170. 14.098277131
350. 172.5 14.092396374
350. 175. 14.085881467
350. 177.5 14.078729247
350. 180. 14.070939755
350. 182.5 14.062515932
350. 185. 14.05346334
350. 187.5 14.043789888
350. 190. 14.033505578
350. 192.5 14.022622267
350. 195. 14.011153437
350. 197.5 13.999113986
350. 200. 13.986520031
350. 202.5 13.973388724
350. 205. 13.959738079
350. 207.5 13.945586821
350. 210. 13.930954236
350. 212.5 13.915860041
350. 215. 13.900324261
350. 217.5 13.884367121
350. 220. 13.868008945
350. 222.5 13.851270064
350. 225. 13.834170737
350. 227.5 13.816731078
350. 230. 13.79897099
350. 232.5 13.780910111
350. 235. 13.762567762
350. 237.5 13.743962904
350. 240. 13.7251141
350. 242.5 13.706039485
350. 245. 13.686756735
350. 247.5 13.667283052
350. 250. 13.647635136
350. 252.5 13.627829182
350. 255. 13.607880861
350. 257.5 13.587805316
350. 260. 13.567617157
350. 262.5 13.54733046
350. 265. 13.526958766
350. 267.5 13.506515083
350. 270. 13.486011894
350. 272.5 13.465461155
350. 275. 13.444874311
350. 277.5 13.4242623
350. 280. 13.40363556
350. 282.5 13.383004044
350. 285. 13.36237723
350. 287.5 13.34176413
350. 290. 13.321173304
350. 292.5 13.300612873
350. 295. 13.28009053
350. 297.5 13.259613556
352.5 2.5 31.885337645
352.5 5. 26.891645124
352.5 7.5 21.402105445
352.5 10. 17.869577912
352.5 12.5 16.049408427
352.5 15. 15.801128992
352.5 17.5 15.695462785
352.5 20. 15.639432258
352.5 22.5 15.596170539
352.5 25. 15.553181823
352.5 27.5 15.50627971
352.5 30. 15.454096594
352.5 32.5 15.396397319
352.5 35. 15.333508294
352.5 37.5 15.266079612
352.5 40. 15.194956699
352.5 42.5 15.121093352
352.5 45. 15.045484956
352.5 47.5 14.969115693
352.5 50. 14.892918007
352.5 52.5 14.817743468
352.5 55. 14.744343958
352.5 57.5 14.673361689
352.5 60. 14.605326379
352.5 62.5 14.54065784
352.5 65. 14.479672382
352.5 67.5 14.422591675
352.5 70. 14.36955295
352.5 72.5 14.320619701
352.5 75. 14.275792287
352.5 77.5 14.235018022
352.5 80. 14.198200491
352.5 82.5 14.165207976
352.5 85. 14.135880931
352.5 87.5 14.110038518
352.5 90. 14.087484254
352.5 92.5 14.068010836
352.5 95. 14.051404223
352.5 97.5 14.037447058
352.5 100. 14.025921518
352.5 102.5 14.016611658
352.5 105. 14.009305319
352.5 107.5 14.003795679
352.5 110. 13.999882468
352.5 112.5 13.997372938
352.5 115. 13.996082588
352.5 117.5 13.995835703
352.5 120. 13.996465738
352.5 122.5 13.997815553
352.5 125. 13.99973754
352.5 127.5 14.002093655
352.5 130. 14.004755366
352.5 132.5 14.007603531
352.5 135. 14.010528224
352.5 137.5 14.013428513
352.5 140. 14.016212195
352.5 142.5 14.018795507
352.5 145. 14.021102808
352.5 147.5 14.023066239
352.5 150. 14.024625375
352.5 152.5 14.025726858
352.5 155. 14.026324034
352.5 157.5 14.026376576
352.5 160. 14.025850114
352.5 162.5 14.024715861
352.5 165. 14.022950252
352.5 167.5 14.020534577
352.5 170. 14.017454636
352.5 172.5 14.013700391
352.5 175. 14.009265635
352.5 177.5 14.004147674
352.5 180. 13.998347016
352.5 182.5 13.991867079
352.5 185. 13.984713905
352.5 187.5 13.976895899
352.5 190. 13.968423571
352.5 192.5 13.959309299
352.5 195. 13.949567102
352.5 197.5 13.939212431
352.5 200. 13.928261973
352.5 202.5 13.916733463
352.5 205. 13.904645517
352.5 207.5 13.892017476
352.5 210. 13.878869253
352.5 212.5 13.865221209
352.5 215. 13.851094022
352.5 217.5 13.836508584
352.5 220. 13.821485891
352.5 222.5 13.806046957
352.5 225. 13.790212731
352.5 227.5 13.774004022
352.5 230. 13.757441433
352.5 232.5 13.740545303
352.5 235. 13.723335657
352.5 237.5 13.705832159
352.5 240. 13.688054077
352.5 242.5 13.670020245
352.5 245. 13.65174904
352.5 247.5 13.633258355
352.5 250. 13.614565582
352.5 252.5 13.595687598
352.5 255. 13.576640751
352.5 257.5 13.557440853
352.5 260. 13.538103175
352.5 262.5 13.518642446
352.5 265. 13.499072849
352.5 267.5 13.479408027
352.5 270. 13.459661083
352.5 272.5 13.439844589
352.5 275. 13.419970589
352.5 277.5 13.400050611
352.5 280. 13.380095674
352.5 282.5 13.360116296
352.5 285. 13.34012251
352.5 287.5 13.320123871
352.5 290. 13.300129471
352.5 292.5 13.28014795
352.5 295. 13.260187508
352.5 297.5 13.240255919
355. 2.5 30.602748348
355. 5. 25.371414614
355. 7.5 20.103453575
355. 10. 16.632117698
355. 12.5 15.716087406
355. 15. 15.490941311
355. 17.5 15.396219665
355. 20. 15.345403783
355. 22.5 15.305320325
355. 25. 15.26496724
355. 27.5 15.22070192
355. 30. 15.171361879
355. 32.5 15.116790899
355. 35. 15.05734016
355. 37.5 14.993657326
355. 40. 14.926569763
355. 42.5 14.857003477
355. 45. 14.785919991
355. 47.5 14.714266225
355. 50. 14.642936084
355. 52.5 14.572743031
355. 55. 14.504402601
355. 57.5 14.438523386
355. 60. 14.375604852
355. 62.5 14.316040274
355. 65. 14.260123258
355. 67.5 14.208056528
355. 70. 14.159961927
355. 72.5 14.115890832
355. 75. 14.075834417
355. 77.5 14.039733376
355. 80. 14.007486889
355. 82.5 13.978960697
355. 85. 13.953994256
355. 87.5 13.932406985
355. 90. 13.914003651
355. 92.5 13.89857897
355. 95. 13.885921493
355. 97.5 13.875816866
355. 100. 13.868050538
355. 102.5 13.86240999
355. 105. 13.858686552
355. 107.5 13.856676876
355. 110. 13.856184098
355. 112.5 13.857018754
355. 115. 13.858999478
355. 117.5 13.861953519
355. 120. 13.865717099
355. 122.5 13.870135651
355. 125. 13.875063936
355. 127.5 13.880366081
355. 130. 13.885915523
355. 132.5 13.891594907
355. 135. 13.897295913
355. 137.5 13.902919044
355. 140. 13.908373384
355. 142.5 13.913576311
355. 145. 13.918453195
355. 147.5 13.922937077
355. 150. 13.926968327
355. 152.5 13.930494295
355. 155. 13.933468955
355. 157.5 13.935852548
355. 160. 13.937611211
355. 162.5 13.938716626
355. 165. 13.939145658
355. 167.5 13.938880004
355. 170. 13.937905848
355. 172.5 13.936213528
355. 175. 13.933797204
355. 177.5 13.930654549
355. 180. 13.926786444
355. 182.5 13.922196683
355. 185. 13.9168917
355. 187.5 13.910880298
355. 190. 13.904173406
355. 192.5 13.896783833
355. 195. 13.888726051
355. 197.5 13.880015977
355. 200. 13.870670784
355. 202.5 13.860708712
355. 205. 13.8501489
355. 207.5 13.839011225
355. 210. 13.827316158
355. 212.5 13.815084629
355. 215. 13.802337901
355. 217.5 13.789097462
355. 220. 13.775384918
355. 222.5 13.761221905
355. 225. 13.746629999
355. 227.5 13.731630645
355. 230. 13.716245089
355. 232.5 13.700494319
355. 235. 13.684399011
355. 237.5 13.667979485
355. 240. 13.651255661
355. 242.5 13.634247032
355. 245. 13.616972627
355. 247.5 13.599450993
355. 250. 13.58170017
355. 252.5 13.56373768
355. 255. 13.545580511
355. 257.5 13.52724511
355. 260. 13.508747376
355. 262.5 13.490102658
355. 265. 13.471325753
355. 267.5 13.452430907
355. 270. 13.433431819
355. 272.5 13.414341647
355. 275. 13.395173014
355. 277.5 13.375938012
355. 280. 13.356648216
355. 282.5 13.337314692
355. 285. 13.317948006
355. 287.5 13.298558239
355. 290. 13.279154993
355. 292.5 13.259747412
355. 295. 13.240344185
355. 297.5 13.220953568
357.5 2.5 29.331109461
357.5 5. 23.847315889
357.5 7.5 18.817518897
357.5 10. 15.888012003
357.5 12.5 15.399688788
357.5 15. 15.195530225
357.5 17.5 15.110524396
357.5 20. 15.064314437
357.5 22.5 15.027078738
357.5 25. 14.989127966
357.5 27.5 14.947290822
357.5 30. 14.900582402
357.5 32.5 14.8489151
357.5 35. 14.792661635
357.5 37.5 14.732467174
357.5 40. 14.669142472
357.5 42.5 14.603587913
357.5 45. 14.536733639
357.5 47.5 14.469491879
357.5 50. 14.402720513
357.5 52.5 14.337197268
357.5 55. 14.273603498
357.5 57.5 14.212516105
357.5 60. 14.154405977
357.5 62.5 14.099641267
357.5 65. 14.048494037
357.5 67.5 14.001148991
357.5 70. 13.957713299
357.5 72.5 13.918226739
357.5 75. 13.882671652
357.5 77.5 13.850982332
357.5 80. 13.82305365
357.5 82.5 13.798748808
357.5 85. 13.777906193
357.5 87.5 13.760345352
357.5 90. 13.745872131
357.5 92.5 13.734283062
357.5 95. 13.725369068
357.5 97.5 13.718918559
357.5 100. 13.714720018
357.5 102.5 13.712564109
357.5 105. 13.712245417
357.5 107.5 13.713563836
357.5 110. 13.716325684
357.5 112.5 13.720344571
357.5 115. 13.725442063
357.5 117.5 13.731448176
357.5 120. 13.738201724
357.5 122.5 13.745550537
357.5 125. 13.753351586
357.5 127.5 13.76147101
357.5 130. 13.769784077
357.5 132.5 13.778175076
357.5 135. 13.786537162
357.5 137.5 13.794772153
357.5 140. 13.802790293
357.5 142.5 13.810509988
357.5 145. 13.817857509
357.5 147.5 13.824766687
357.5 150. 13.83117858
357.5 152.5 13.837041145
357.5 155. 13.842308884
357.5 157.5 13.846942501
357.5 160. 13.850908549
357.5 162.5 13.854179078
357.5 165. 13.85673129
357.5 167.5 13.858547193
357.5 170. 13.859613264
357.5 172.5 13.859920123
357.5 175. 13.859462208
357.5 177.5 13.858237471
357.5 180. 13.856247071
357.5 182.5 13.853495097
357.5 185. 13.849988281
357.5 187.5 13.845735748
357.5 190. 13.840748756
357.5 192.5 13.835040467
357.5 195. 13.828625721
357.5 197.5 13.821520826
357.5 200. 13.813743363
357.5 202.5 13.805312
357.5 205. 13.796246325
357.5 207.5 13.786566683
357.5 210. 13.776294028
357.5 212.5 13.765449794
357.5 215. 13.754055762
357.5 217.5 13.742133955
357.5 220. 13.729706526
357.5 222.5 13.71679567
357.5 225. 13.703423534
357.5 227.5 13.689612145
357.5 230. 13.675383337
357.5 232.5 13.660758696
357.5 235. 13.645759498
357.5 237.5 13.630406669
357.5 240. 13.614720741
357.5 242.5 13.598721815
357.5 245. 13.582429535
357.5 247.5 13.565863058
357.5 250. 13.549041036
357.5 252.5 13.531981597
357.5 255. 13.514702335
357.5 257.5 13.497220296
357.5 260. 13.479551977
357.5 262.5 13.461713314
357.5 265. 13.443719688
357.5 267.5 13.425585923
357.5 270. 13.407326286
357.5 272.5 13.388954496
357.5 275. 13.370483726
357.5 277.5 13.351926616
357.5 280. 13.333295272
357.5 282.5 13.314601286
357.5 285. 13.295855739
357.5 287.5 13.277069217
357.5 290. 13.258251818
357.5 292.5 13.239413169
357.5 295. 13.220562435
357.5 297.5 13.201708335
360. 2.5 28.066714861
360. 5. 22.413246433
360. 7.5 17.537352721
360. 10. 15.551366602
360. 12.5 15.098888325
360. 15. 14.913765968
360. 17.5 14.837387383
360. 20. 14.795253671
360. 22.5 14.760577704
360. 25. 14.724823234
360. 27.5 14.685227962
360. 30. 14.640961133
360. 32.5 14.591995045
360. 35. 14.538721266
360. 37.5 14.4817825
360. 40. 14.421974203
360. 42.5 14.360173072
360. 45. 14.297280078
360. 47.5 14.234175041
360. 50. 14.171682057
360. 52.5 14.110545236
360. 55. 14.051413693
360. 57.5 13.994834381
360. 60. 13.941251124
360. 62.5 13.891008241
360. 65. 13.844357319
360. 67.5 13.801465899
360. 70. 13.762427141
360. 72.5 13.727269722
360. 75. 13.695967497
360. 77.5 13.668448577
360. 80. 13.644603637
360. 82.5 13.62429337
360. 85. 13.607355053
360. 87.5 13.593608262
360. 90. 13.582859787
360. 92.5 13.574907812
360. 95. 13.569545445
360. 97.5 13.566563669
360. 100. 13.565753791
360. 102.5 13.56690946
360. 105. 13.56982831
360. 107.5 13.574313281
360. 110. 13.580173683
360. 112.5 13.587226016
360. 115. 13.595294606
360. 117.5 13.604212072
360. 120. 13.61381966
360. 122.5 13.623967455
360. 125. 13.634514495
360. 127.5 13.645328804
360. 130. 13.656287353
360. 132.5 13.667275959
360. 135. 13.67818914
360. 137.5 13.688929919
360. 140. 13.699409602
360. 142.5 13.709547521
360. 145. 13.719270753
360. 147.5 13.728513824
360. 150. 13.737218392
360. 152.5 13.745332928
360. 155. 13.752812375
360. 157.5 13.759617817
360. 160. 13.765716133
360. 162.5 13.771079659
360. 165. 13.775685848
360. 167.5 13.779516935
360. 170. 13.78255961
360. 172.5 13.78480469
360. 175. 13.786246812
360. 177.5 13.78688412
360. 180. 13.78671798
360. 182.5 13.785752687
360. 185. 13.783995201
360. 187.5 13.781454882
360. 190. 13.778143247
360. 192.5 13.774073733
360. 195. 13.769261472
360. 197.5 13.763723092
360. 200. 13.757476508
360. 202.5 13.750540749
360. 205. 13.74293578
360. 207.5 13.734682345
360. 210. 13.725801821
360. 212.5 13.716316078
360. 215. 13.706247354
360. 217.5 13.695618145
360. 220. 13.684451094
360. 222.5 13.672768896
360. 225. 13.660594217
360. 227.5 13.64794961
360. 230. 13.634857449
360. 232.5 13.621339862
360. 235. 13.607418684
360. 237.5 13.593115399
360. 240. 13.578451104
360. 242.5 13.56344647
360. 245. 13.548121711
360. 247.5 13.532496557
360. 250. 13.516590232
360. 252.5 13.500421438
360. 255. 13.484008338
360. 257.5 13.467368546
360. 260. 13.450519121
360. 262.5 13.433476561
360. 265. 13.416256801
360. 267.5 13.398875213
360. 270. 13.381346609
360. 272.5 13.363685242
360. 275. 13.345904815
360. 277.5 13.328018487
360. 280. 13.310038879
360. 282.5 13.291978086
360. 285. 13.273847686
360. 287.5 13.255658749
360. 290. 13.237421854
360. 292.5 13.219147094
360. 295. 13.200844093
360. 297.5 13.182522019
362.5 2.5 26.88018002
362.5 5. 21.247658569
362.5 7.5 16.255434326
362.5 10. 15.231527915
362.5 12.5 14.812493402
362.5 15. 14.644632762
362.5 17.5 14.575917454
362.5 20. 14.537398634
362.5 22.5 14.505030715
362.5 25. 14.471290041
362.5 27.5 14.433769736
362.5 30. 14.391773248
362.5 32.5 14.345325406
362.5 35. 14.294834412
362.5 37.5 14.240940597
362.5 40. 14.184425316
362.5 42.5 14.126143305
362.5 45. 14.066968327
362.5 47.5 14.007749825
362.5 50. 13.949280114
362.5 52.5 13.892271576
362.5 55. 13.837342841
362.5 57.5 13.785012477
362.5 60. 13.735698618
362.5 62.5 13.689722926
362.5 65. 13.647317489
362.5 67.5 13.608633482
362.5 70. 13.573750676
362.5 72.5 13.542687117
362.5 75. 13.515408509
362.5 77.5 13.491837001
362.5 80. 13.471859199
362.5 82.5 13.455333327
362.5 85. 13.442095535
362.5 87.5 13.431965363
362.5 90. 13.424750437
362.5 92.5 13.420250461
362.5 95. 13.418260574
362.5 97.5 13.418574166
362.5 100. 13.420985201
362.5 102.5 13.425290136
362.5 105. 13.431289482
362.5 107.5 13.43878906
362.5 110. 13.447601006
362.5 112.5 13.457544556
362.5 115. 13.468446644
362.5 117.5 13.480142354
362.5 120. 13.492475232
362.5 122.5 13.505297488
362.5 125. 13.518470112
362.5 127.5 13.5318629
362.5 130. 13.54535442
362.5 132.5 13.558831919
362.5 135. 13.57219118
362.5 137.5 13.585336342
362.5 140. 13.598179685
362.5 142.5 13.610641381
362.5 145. 13.622649232
362.5 147.5 13.634138379
362.5 150. 13.645051004
362.5 152.5 13.655336012
362.5 155. 13.664948714
362.5 157.5 13.673850496
362.5 160. 13.682008491
362.5 162.5 13.689395244
362.5 165. 13.695988388
362.5 167.5 13.701770312
362.5 170. 13.706727841
362.5 172.5 13.71085192
362.5 175. 13.714137307
362.5 177.5 13.716582271
362.5 180. 13.718188306
362.5 182.5 13.718959847
362.5 185. 13.718904005
362.5 187.5 13.718030309
362.5 190. 13.716350461
362.5 192.5 13.713878101
362.5 195. 13.710628591
362.5 197.5 13.706618804
362.5 200. 13.701866927
362.5 202.5 13.69639228
362.5 205. 13.690215145
362.5 207.5 13.683356602
362.5 210. 13.675838385
362.5 212.5 13.667682741
362.5 215. 13.658912309
362.5 217.5 13.649549999
362.5 220. 13.639618886
362.5 222.5 13.629142116
362.5 225. 13.618142817
362.5 227.5 13.60664402
362.5 230. 13.594668587
362.5 232.5 13.582239146
362.5 235. 13.569378038
362.5 237.5 13.556107265
362.5 240. 13.542448446
362.5 242.5 13.528422781
362.5 245. 13.514051014
362.5 247.5 13.499353411
362.5 250. 13.484349732
362.5 252.5 13.469059216
362.5 255. 13.453500562
362.5 257.5 13.437691921
362.5 260. 13.421650886
362.5 262.5 13.405394483
362.5 265. 13.388939176
362.5 267.5 13.372300858
362.5 270. 13.355494857
362.5 272.5 13.338535941
362.5 275. 13.321438316
362.5 277.5 13.304215641
362.5 280. 13.286881028
362.5 282.5 13.269447057
362.5 285. 13.251925781
362.5 287.5 13.234328741
362.5 290. 13.216666974
362.5 292.5 13.198951025
362.5 295. 13.181190963
362.5 297.5 13.163396388
365. 2.5 25.720731989
365. 5. 20.094586716
365. 7.5 15.775944905
365. 10. 14.927281739
365. 12.5 14.539428133
365. 15. 14.387215138
365. 17.5 14.325309811
365. 20. 14.290003593
365. 22.5 14.259723197
365. 25. 14.227834109
365. 27.5 14.192238803
365. 30. 14.152357919
365. 32.5 14.108262586
365. 35. 14.060375804
365. 37.5 14.009335671
365. 40. 13.955910523
365. 42.5 13.900934676
365. 45. 13.845256436
365. 47.5 13.789696679
365. 50. 13.735017719
365. 52.5 13.681901917
365. 55. 13.63093898
365. 57.5 13.582620513
365. 60. 13.537340207
365. 62.5 13.495398139
365. 65. 13.457007797
365. 67.5 13.422304724
365. 70. 13.391355885
365. 72.5 13.364169138
365. 75. 13.340702361
365. 77.5 13.320871959
365. 80. 13.304560599
365. 82.5 13.291624098
365. 85. 13.281897478
365. 87.5 13.275200195
365. 90. 13.271340633
365. 92.5 13.270119906
365. 95. 13.271335063
365. 97.5 13.27478176
365. 100. 13.280256474
365. 102.5 13.287558325
365. 105. 13.296490554
365. 107.5 13.306861718
365. 110. 13.318486641
365. 112.5 13.331187161
365. 115. 13.344792695
365. 117.5 13.35914067
365. 120. 13.374076818
365. 122.5 13.389455369
365. 125. 13.405139163
365. 127.5 13.420999673
365. 130. 13.436916975
365. 132.5 13.452779661
365. 135. 13.468484699
365. 137.5 13.483937268
365. 140. 13.499050544
365. 142.5 13.513745473
365. 145. 13.52795051
365. 147.5 13.541601345
365. 150. 13.554640613
365. 152.5 13.567017594
365. 155. 13.578687896
365. 157.5 13.589613146
365. 160. 13.599760664
365. 162.5 13.609103143
365. 165. 13.617618327
365. 167.5 13.625288695
365. 170. 13.632101145
365. 172.5 13.638046682
365. 175. 13.643120121
365. 177.5 13.647319791
365. 180. 13.650647248
365. 182.5 13.653107001
365. 185. 13.654706249
365. 187.5 13.655454621
365. 190. 13.655363941
365. 192.5 13.654447992
365. 195. 13.652722297
365. 197.5 13.650203914
365. 200. 13.646911239
365. 202.5 13.642863825
365. 205. 13.638082205
365. 207.5 13.632587739
365. 210. 13.626402459
365. 212.5 13.619548937
365. 215. 13.612050151
365. 217.5 13.603929372
365. 220. 13.595210058
365. 222.5 13.585915753
365. 225. 13.576069997
365. 227.5 13.565696248
365. 230. 13.554817812
365. 232.5 13.54345777
365. 235. 13.531638928
365. 237.5 13.519383761
365. 240. 13.50671437
365. 242.5 13.493652442
365. 245. 13.480219217
365. 247.5 13.466435457
365. 250. 13.452321426
365. 252.5 13.437896863
365. 255. 13.423180975
365. 257.5 13.408192415
365. 260. 13.392949279
365. 262.5 13.377469098
365. 265. 13.361768833
365. 267.5 13.345864875
365. 270. 13.329773044
365. 272.5 13.313508594
365. 275. 13.297086215
365. 277.5 13.280520044
365. 280. 13.263823663
365. 282.5 13.247010117
365. 285. 13.230091917
365. 287.5 13.213081055
365. 290. 13.19598901
365. 292.5 13.178826765
365. 295. 13.161604813
365. 297.5 13.144333176
367.5 2.5 24.570742196
367.5 5. 18.949270839
367.5 7.5 15.439621385
367.5 10. 14.637538501
367.5 12.5 14.278720083
367.5 15. 14.14068613
367.5 17.5 14.084835679
367.5 20. 14.052390855
367.5 22.5 14.02400423
367.5 25. 13.993822105
367.5 27.5 13.960016665
367.5 30. 13.922111231
367.5 32.5 13.880217949
367.5 35. 13.8347731
367.5 37.5 13.786412722
367.5 40. 13.735893113
367.5 42.5 13.684029545
367.5 45. 13.631646417
367.5 47.5 13.579537657
367.5 50. 13.528437172
367.5 52.5 13.478998819
367.5 55. 13.431784806
367.5 57.5 13.38726105
367.5 60. 13.345797936
367.5 62.5 13.307674933
367.5 65. 13.27308776
367.5 67.5 13.242157005
367.5 70. 13.214937371
367.5 72.5 13.191426947
367.5 75. 13.171576095
367.5 77.5 13.155295694
367.5 80. 13.142464604
367.5 82.5 13.132936308
367.5 85. 13.126544712
367.5 87.5 13.123109164
367.5 90. 13.122438743
367.5 92.5 13.124335888
367.5 95. 13.128599455
367.5 97.5 13.135027252
367.5 100. 13.14341815
367.5 102.5 13.153573805
367.5 105. 13.165300065
367.5 107.5 13.178408101
367.5 110. 13.192715306
367.5 112.5 13.208046006
367.5 115. 13.224231994
367.5 117.5 13.241112935
367.5 120. 13.258536652
367.5 122.5 13.276359306
367.5 125. 13.2944455
367.5 127.5 13.312668304
367.5 130. 13.330909228
367.5 132.5 13.349058135
367.5 135. 13.367013115
367.5 137.5 13.384680318
367.5 140. 13.401973759
367.5 142.5 13.418815094
367.5 145. 13.435133374
367.5 147.5 13.450864782
367.5 150. 13.465952352
367.5 152.5 13.480345677
367.5 155. 13.494000613
367.5 157.5 13.50687897
367.5 160. 13.5189482
367.5 162.5 13.530181086
367.5 165. 13.540555431
367.5 167.5 13.550053745
367.5 170. 13.558662941
367.5 172.5 13.566374029
367.5 175. 13.573181822
367.5 177.5 13.579084648
367.5 180. 13.584084069
367.5 182.5 13.588184609
367.5 185. 13.591393493
367.5 187.5 13.593720396
367.5 190. 13.595177202
367.5 192.5 13.595777777
367.5 195. 13.595537749
367.5 197.5 13.594474303
367.5 200. 13.592605985
367.5 202.5 13.589952521
367.5 205. 13.586534646
367.5 207.5 13.58237394
367.5 210. 13.577492682
367.5 212.5 13.571913711
367.5 215. 13.565660294
367.5 217.5 13.558756015
367.5 220. 13.551224661
367.5 222.5 13.543090124
367.5 225. 13.534376312
367.5 227.5 13.525107065
367.5 230. 13.515306084
367.5 232.5 13.504996863
367.5 235. 13.494202628
367.5 237.5 13.482946288
367.5 240. 13.471250386
367.5 242.5 13.459137061
367.5 245. 13.446628007
367.5 247.5 13.433744452
367.5 250. 13.420507125
367.5 252.5 13.406936239
367.5 255. 13.39305147
367.5 257.5 13.378871948
367.5 260. 13.364416243
367.5 262.5 13.349702361
367.5 265. 13.334747734
367.5 267.5 13.319569226
367.5 270. 13.304183124
367.5 272.5 13.288605147
367.5 275. 13.272850447
367.5 277.5 13.256933613
367.5 280. 13.240868682
367.5 282.5 13.224669143
367.5 285. 13.208347946
367.5 287.5 13.191917516
367.5 290. 13.175389759
367.5 292.5 13.158776077
367.5 295. 13.142087377
367.5 297.5 13.125334084
370. 2.5 23.426562867
370. 5. 17.806435248
370. 7.5 15.11967438
370. 10. 14.361314485
370. 12.5 14.029488432
370. 15. 13.904297043
370. 17.5 13.853833402
370. 20. 13.823942959
370. 22.5 13.797279409
370. 25. 13.768674913
370. 27.5 13.736537251
370. 30. 13.700480029
370. 32.5 13.660651933
370. 35. 13.617501275
370. 37.5 13.571662222
370. 40. 13.523879921
370. 42.5 13.474951822
370. 45. 13.425679803
370. 47.5 13.376832278
370. 50. 13.329116174
370. 52.5 13.283158215
370. 55. 13.239494379
370. 57.5 13.19856606
370. 60. 13.160721366
370. 62.5 13.126220058
370. 65. 13.095240844
370. 67.5 13.067889988
370. 70. 13.044210438
370. 72.5 13.024190911
370. 75. 13.007774549
370. 77.5 12.994866914
370. 80. 12.985343203
370. 82.5 12.979054634
370. 85. 12.97583403
370. 87.5 12.975500614
370. 90. 12.977864118
370. 92.5 12.982728241
370. 95. 12.98989356
370. 97.5 12.999159944
370. 100. 13.010328552
370. 102.5 13.023203475
370. 105. 13.03759306
370. 107.5 13.053310989
370. 110. 13.070177124
370. 112.5 13.088018181
370. 115. 13.106668237
370. 117.5 13.125969111
370. 120. 13.145770632
370. 122.5 13.165930815
370. 125. 13.186315955
370. 127.5 13.206800655
370. 130. 13.227267794
370. 132.5 13.247608448
370. 135. 13.267721769
370. 137.5 13.287514829
370. 140. 13.306902428
370. 142.5 13.325806884
370. 145. 13.344157797
370. 147.5 13.361891793
370. 150. 13.378952257
370. 152.5 13.395289055
370. 155. 13.410858239
370. 157.5 13.425621756
370. 160. 13.439547143
370. 162.5 13.452607226
370. 165. 13.464779818
370. 167.5 13.476047412
370. 170. 13.486396883
370. 172.5 13.495819197
370. 175. 13.504309115
370. 177.5 13.511864911
370. 180. 13.518488101
370. 182.5 13.524183169
370. 185. 13.528957316
370. 187.5 13.532820206
370. 190. 13.535783732
370. 192.5 13.537861788
370. 195. 13.539070052
370. 197.5 13.539425784
370. 200. 13.538947626
370. 202.5 13.537655428
370. 205. 13.535570068
370. 207.5 13.5327133
370. 210. 13.529107595
370. 212.5 13.52477601
370. 215. 13.519742056
370. 217.5 13.514029576
370. 220. 13.50766264
370. 222.5 13.500665445
370. 225. 13.493062219
370. 227.5 13.48487714
370. 230. 13.476134264
370. 232.5 13.466857453
370. 235. 13.457070316
370. 237.5 13.446796155
370. 240. 13.436057918
370. 242.5 13.424878157
370. 245. 13.41327899
370. 247.5 13.401282072
370. 250. 13.388908567
370. 252.5 13.376179126
370. 255. 13.36311387
370. 257.5 13.349732373
370. 260. 13.336053653
370. 262.5 13.322096161
370. 265. 13.307877778
370. 267.5 13.293415813
370. 270. 13.278726999
370. 272.5 13.263827495
370. 275. 13.248732894
370. 277.5 13.233458219
370. 280. 13.218017938
370. 282.5 13.202425966
370. 285. 13.186695676
370. 287.5 13.170839908
370. 290. 13.154870979
370. 292.5 13.138800693
370. 295. 13.122640355
370. 297.5 13.106400783
372.5 2.5 22.366941352
372.5 5. 16.66005553
372.5 7.5 14.815050138
372.5 10. 14.097714298
372.5 12.5 13.790933472
372.5 15. 13.677368554
372.5 17.5 13.631700748
372.5 20. 13.604095935
372.5 22.5 13.57900466
372.5 25. 13.551861792
372.5 27.5 13.521281329
372.5 30. 13.486956563
372.5 32.5 13.449068927
372.5 35. 13.408077724
372.5 37.5 13.364615457
372.5 40. 13.319416912
372.5 42.5 13.273262811
372.5 45. 13.226933737
372.5 47.5 13.181173872
372.5 50. 13.136664436
372.5 52.5 13.094006247
372.5 55. 13.053710204
372.5 57.5 13.016194232
372.5 60. 12.981785103
372.5 62.5 12.95072369
372.5 65. 12.923172391
372.5 67.5 12.899223728
372.5 70. 12.878909372
372.5 72.5 12.862209039
372.5 75. 12.849058936
372.5 77.5 12.839359513
372.5 80. 12.83298244
372.5 82.5 12.829776756
372.5 85. 12.829574233
372.5 87.5 12.832193973
372.5 90. 12.837446329
372.5 92.5 12.845136209
372.5 95. 12.855065844
372.5 97.5 12.867037085
372.5 100. 12.880853298
372.5 102.5 12.896320916
372.5 105. 12.913250701
372.5 107.5 12.931458753
372.5 110. 12.95076732
372.5 112.5 12.971005425
372.5 115. 12.992009352
372.5 117.5 13.013622998
372.5 120. 13.035698133
372.5 122.5 13.058094561
372.5 125. 13.080680208
372.5 127.5 13.103331154
372.5 130. 13.125931593
372.5 132.5 13.148373769
372.5 135. 13.17055785
372.5 137.5 13.192391783
372.5 140. 13.213791114
372.5 142.5 13.234678783
372.5 145. 13.254984896
372.5 147.5 13.274646486
372.5 150. 13.293607252
372.5 152.5 13.311817291
372.5 155. 13.329232814
372.5 157.5 13.345815866
372.5 160. 13.361534029
372.5 162.5 13.376360132
372.5 165. 13.390271955
372.5 167.5 13.403251931
372.5 170. 13.415286859
372.5 172.5 13.426367611
372.5 175. 13.436488852
372.5 177.5 13.445648758
372.5 180. 13.45384875
372.5 182.5 13.461093228
372.5 185. 13.467389316
372.5 187.5 13.472746623
372.5 190. 13.477176999
372.5 192.5 13.480694319
372.5 195. 13.483314261
372.5 197.5 13.485054109
372.5 200. 13.485932556
372.5 202.5 13.485969522
372.5 205. 13.485185985
372.5 207.5 13.483603819
372.5 210. 13.481245643
372.5 212.5 13.478134686
372.5 215. 13.474294652
372.5 217.5 13.469749601
372.5 220. 13.464523843
372.5 222.5 13.458641832
372.5 225. 13.452128075
372.5 227.5 13.445007048
372.5 230. 13.437303119
372.5 232.5 13.429040479
372.5 235. 13.420243081
372.5 237.5 13.410934583
372.5 240. 13.401138302
372.5 242.5 13.390877168
372.5 245. 13.380173688
372.5 247.5 13.369049912
372.5 250. 13.357527408
372.5 252.5 13.345627235
372.5 255. 13.333369928
372.5 257.5 13.320775477
372.5 260. 13.307863319
372.5 262.5 13.294652327
372.5 265. 13.281160805
372.5 267.5 13.267406483
372.5 270. 13.253406515
372.5 272.5 13.239177481
372.5 275. 13.22473539
372.5 277.5 13.210095683
372.5 280. 13.195273237
372.5 282.5 13.180282376
372.5 285. 13.165136876
372.5 287.5 13.149849977
372.5 290. 13.134434389
372.5 292.5 13.118902306
372.5 295. 13.103265415
372.5 297.5 13.087534911
375. 2.5 21.442100903
375. 5. 15.909912301
375. 7.5 14.524744855
375. 10. 13.845915375
375. 12.5 13.562327391
375. 15. 13.459282971
375. 17.5 13.417888247
375. 20. 13.392333452
375. 22.5 13.368680865
375. 25. 13.342895291
375. 27.5 13.313771639
375. 30. 13.281073815
375. 32.5 13.245012779
375. 35. 13.206057973
375. 37.5 13.164840436
375. 40. 13.12208531
375. 42.5 13.078557549
375. 45. 13.035017536
375. 47.5 12.992186355
375. 50. 12.950720662
375. 52.5 12.91119647
375. 55. 12.874100641
375. 57.5 12.839828583
375. 60. 12.808686591
375. 62.5 12.780897404
375. 65. 12.756607757
375. 67.5 12.735896974
375. 70. 12.718785888
375. 72.5 12.70524557
375. 75. 12.69520556
375. 77.5 12.688561398
375. 80. 12.685181361
375. 82.5 12.684912399
375. 85. 12.687585275
375. 87.5 12.693018977
375. 90. 12.701024464
375. 92.5 12.711407814
375. 95. 12.72397286
375. 97.5 12.73852337
375. 100. 12.754864846
375. 102.5 12.772805992
375. 105. 12.792159905
375. 107.5 12.812745033
375. 110. 12.834385936
375. 112.5 12.856913875
375. 115. 12.880167273
375. 117.5 12.903992046
375. 120. 12.928241845
375. 122.5 12.95277821
375. 125. 12.977470651
375. 127.5 13.002196675
375. 130. 13.026841753
375. 132.5 13.051299253
375. 135. 13.075470324
375. 137.5 13.099263753
375. 140. 13.122595797
375. 142.5 13.145389985
375. 145. 13.167576901
375. 147.5 13.189093952
375. 150. 13.209885119
375. 152.5 13.229900698
375. 155. 13.249097031
375. 157.5 13.267436225
375. 160. 13.284885876
375. 162.5 13.301418781
375. 165. 13.317012652
375. 167.5 13.331649827
375. 170. 13.345316989
375. 172.5 13.358004881
375. 175. 13.36970803
375. 177.5 13.380424475
375. 180. 13.390155501
375. 182.5 13.398905378
375. 185. 13.406681117
375. 187.5 13.41349222
375. 190. 13.419350456
375. 192.5 13.424269633
375. 195. 13.428265386
375. 197.5 13.431354977
375. 200. 13.433557102
375. 202.5 13.43489171
375. 205. 13.43537983
375. 207.5 13.435043414
375. 210. 13.433905186
375. 212.5 13.431988498
375. 215. 13.429317206
375. 217.5 13.425915546
375. 220. 13.421808022
375. 222.5 13.417019307
375. 225. 13.411574145
375. 227.5 13.405497269
375. 230. 13.398813321
375. 232.5 13.391546785
375. 235. 13.383721919
375. 237.5 13.375362704
375. 240. 13.366492788
375. 242.5 13.357135447
375. 245. 13.347313544
375. 247.5 13.337049493
375. 250. 13.326365233
375. 252.5 13.315282205
375. 255. 13.303821325
375. 257.5 13.292002976
375. 260. 13.279846987
375. 262.5 13.267372626
375. 265. 13.254598596
375. 267.5 13.241543024
375. 270. 13.228223464
375. 272.5 13.214656895
375. 275. 13.200859721
375. 277.5 13.186847779
375. 280. 13.17263634
375. 282.5 13.158240117
375. 285. 13.143673274
375. 287.5 13.12894943
375. 290. 13.114081675
375. 292.5 13.099082576
375. 295. 13.08396419
375. 297.5 13.068738073
377.5 2.5 20.53093468
377.5 5. 15.578580541
377.5 7.5 14.24779869
377.5 10. 13.605155391
377.5 12.5 13.343006267
377.5 15. 13.24947746
377.5 17.5 13.211893401
377.5 20. 13.188181743
377.5 22.5 13.165849178
377.5 25. 13.141326807
377.5 27.5 13.113568629
377.5 30. 13.082401399
377.5 32.5 13.048062867
377.5 35. 13.011031909
377.5 37.5 12.971938305
377.5 40. 12.93149818
377.5 42.5 12.890461578
377.5 45. 12.849569641
377.5 47.5 12.809521374
377.5 50. 12.770949883
377.5 52.5 12.734407368
377.5 55. 12.700357591
377.5 57.5 12.669174313
377.5 60. 12.641144137
377.5 62.5 12.616472359
377.5 65. 12.595290648
377.5 67.5 12.577665636
377.5 70. 12.563607732
377.5 72.5 12.553079693
377.5 75. 12.546004653
377.5 77.5 12.542273431
377.5 80. 12.541751053
377.5 82.5 12.544282462
377.5 85. 12.549697466
377.5 87.5 12.557814956
377.5 90. 12.568446486
377.5 92.5 12.58139928
377.5 95. 12.59647873
377.5 97.5 12.61349047
377.5 100. 12.632242079
377.5 102.5 12.65254447
377.5 105. 12.674213015
377.5 107.5 12.697068445
377.5 110. 12.720937569
377.5 112.5 12.745653831
377.5 115. 12.771057735
377.5 117.5 12.796997166
377.5 120. 12.823327608
377.5 122.5 12.849912291
377.5 125. 12.876622269
377.5 127.5 12.903336439
377.5 130. 12.929941516
377.5 132.5 12.956331958
377.5 135. 12.982409865
377.5 137.5 13.008084839
377.5 140. 13.033273821
377.5 142.5 13.057900902
377.5 145. 13.08189712
377.5 147.5 13.105200232
377.5 150. 13.127754476
377.5 152.5 13.149510324
377.5 155. 13.170424219
377.5 157.5 13.190458309
377.5 160. 13.209580176
377.5 162.5 13.227762555
377.5 165. 13.244983061
377.5 167.5 13.261223907
377.5 170. 13.276471628
377.5 172.5 13.290716806
377.5 175. 13.303953795
377.5 177.5 13.316180462
377.5 180. 13.327397918
377.5 182.5 13.337610269
377.5 185. 13.346824369
377.5 187.5 13.355049581
377.5 190. 13.362297546
377.5 192.5 13.368581967
377.5 195. 13.373918396
377.5 197.5 13.378324031
377.5 200. 13.38181753
377.5 202.5 13.384418827
377.5 205. 13.386148962
377.5 207.5 13.387029924
377.5 210. 13.387084495
377.5 212.5 13.386336116
377.5 215. 13.384808752
377.5 217.5 13.382526771
377.5 220. 13.379514836
377.5 222.5 13.375797797
377.5 225. 13.371400597
377.5 227.5 13.36634819
377.5 230. 13.360665454
377.5 232.5 13.354377129
377.5 235. 13.347507744
377.5 237.5 13.340081566
377.5 240. 13.332122545
377.5 242.5 13.323654269
377.5 245. 13.314699923
377.5 247.5 13.305282257
377.5 250. 13.295423554
377.5 252.5 13.285145602
377.5 255. 13.274469678
377.5 257.5 13.263416525
377.5 260. 13.25200634
377.5 262.5 13.240258765
377.5 265. 13.228192873
377.5 267.5 13.21582717
377.5 270. 13.203179586
377.5 272.5 13.190267476
377.5 275. 13.177107622
377.5 277.5 13.163716238
377.5 280. 13.150108966
377.5 282.5 13.136300895
377.5 285. 13.122306555
377.5 287.5 13.108139933
377.5 290. 13.093814482
377.5 292.5 13.079343127
377.5 295. 13.06473828
377.5 297.5 13.050011845
380. 2.5 19.630900226
380. 5. 15.26200117
380. 7.5 13.983299812
380. 10. 13.374723145
380. 12.5 13.132363187
380. 15. 13.047438123
380. 17.5 13.013255641
380. 20. 12.99120516
380. 22.5 12.970086921
380. 25. 12.946742682
380. 27.5 12.920266709
380. 30. 12.890541952
380. 32.5 12.857830627
380. 35. 12.822620462
380. 37.5 12.785540165
380. 40. 12.747297411
380. 42.5 12.708628081
380. 45. 12.670254929
380. 47.5 12.632855774
380. 50. 12.597041084
380. 52.5 12.563340133
380. 55. 12.532194437
380. 57.5 12.503956897
380. 60. 12.478895142
380. 62.5 12.457197662
380. 65. 12.438981614
380. 67.5 12.424301405
380. 70. 12.413157411
380. 72.5 12.405504389
380. 75. 12.401259313
380. 77.5 12.400308468
380. 80. 12.402513761
380. 82.5 12.407718222
380. 85. 12.415750754
380. 87.5 12.426430176
380. 90. 12.43956864
380. 92.5 12.454974494
380. 95. 12.47245466
380. 97.5 12.491816596
380. 100. 12.512869912
380. 102.5 12.535427677
380. 105. 12.559307484
380. 107.5 12.584332297
380. 110. 12.610331122
380. 112.5 12.637139536
380. 115. 12.66460008
380. 117.5 12.692562561
380. 120. 12.720884259
380. 122.5 12.749430058
380. 125. 12.778072522
380. 127.5 12.80669191
380. 130. 12.83517615
380. 132.5 12.863420769
380. 135. 12.891328793
380. 137.5 12.918810618
380. 140. 12.945783848
380. 142.5 12.97217312
380. 145. 12.997909905
380. 147.5 13.022932291
380. 150. 13.047184756
380. 152.5 13.070617928
380. 155. 13.093188333
380. 157.5 13.114858138
380. 160. 13.135594886
380. 162.5 13.155371232
380. 165. 13.17416467
380. 167.5 13.191957261
380. 170. 13.208735365
380. 172.5 13.224489375
380. 175. 13.239213444
380. 177.5 13.252905234
380. 180. 13.265565652
380. 182.5 13.277198606
380. 185. 13.28781076
380. 187.5 13.297411299
380. 190. 13.306011705
380. 192.5 13.313625538
380. 195. 13.320268227
380. 197.5 13.325956871
380. 200. 13.33071005
380. 202.5 13.334547645
380. 205. 13.337490669
380. 207.5 13.339561107
380. 210. 13.340781764
380. 212.5 13.341176128
380. 215. 13.340768235
380. 217.5 13.339582551
380. 220. 13.337643856
380. 222.5 13.334977142
380. 225. 13.331607515
380. 227.5 13.327560111
380. 230. 13.322860013
380. 232.5 13.317532181
380. 235. 13.311601382
380. 237.5 13.305092136
380. 240. 13.298028661
380. 242.5 13.290434828
380. 245. 13.282334114
380. 247.5 13.273749576
380. 250. 13.264703808
380. 252.5 13.255218925
380. 255. 13.245316532
380. 257.5 13.23501771
380. 260. 13.224343
380. 262.5 13.213312389
380. 265. 13.201945303
380. 267.5 13.190260599
380. 270. 13.178276565
380. 272.5 13.166010912
380. 275. 13.153480781
380. 277.5 13.140702739
380. 280. 13.127692788
380. 282.5 13.114466369
380. 285. 13.101038366
380. 287.5 13.087423117
380. 290. 13.073634421
380. 292.5 13.059685549
380. 295. 13.04558925
380. 297.5 13.031357768
382.5 2.5 18.739416606
382.5 5. 14.95921538
382.5 7.5 13.730391741
382.5 10. 13.153952849
382.5 12.5 12.929842365
382.5 15. 12.852694802
382.5 17.5 12.821551916
382.5 20. 12.801002296
382.5 22.5 12.78100399
382.5 25. 12.758760781
382.5 27.5 12.733490958
382.5 30. 12.705127959
382.5 32.5 12.673956494
382.5 35. 12.640472662
382.5 37.5 12.605304274
382.5 40. 12.569151046
382.5 42.5 12.532735353
382.5 45. 12.496762307
382.5 47.5 12.461889339
382.5 50. 12.428705083
382.5 52.5 12.397716693
382.5 55. 12.369344201
382.5 57.5 12.343920371
382.5 60. 12.321694514
382.5 62.5 12.302838903
382.5 65. 12.287456694
382.5 67.5 12.275590509
382.5 70. 12.267231055
382.5 72.5 12.262325386
382.5 75. 12.26078455
382.5 77.5 12.26249048
382.5 80. 12.267302096
382.5 82.5 12.275060604
382.5 85. 12.285594062
382.5 87.5 12.298721244
382.5 90. 12.314254909
382.5 92.5 12.332004518
382.5 95. 12.351778499
382.5 97.5 12.373386104
382.5 100. 12.396638932
382.5 102.5 12.421352171
382.5 105. 12.447345587
382.5 107.5 12.474444334
382.5 110. 12.502479574
382.5 112.5 12.531288972
382.5 115. 12.56071707
382.5 117.5 12.590615564
382.5 120. 12.620843493
382.5 122.5 12.651267369
382.5 125. 12.681761238
382.5 127.5 12.712206698
382.5 130. 12.742492868
382.5 132.5 12.772516325
382.5 135. 12.802181007
382.5 137.5 12.831398085
382.5 140. 12.860085814
382.5 142.5 12.888169362
382.5 145. 12.915580619
382.5 147.5 12.942257992
382.5 150. 12.968146185
382.5 152.5 12.993195968
382.5 155. 13.017363936
382.5 157.5 13.040612257
382.5 160. 13.062908423
382.5 162.5 13.084224987
382.5 165. 13.104539303
382.5 167.5 13.123833259
382.5 170. 13.142093022
382.5 172.5 13.159308767
382.5 175. 13.175474425
382.5 177.5 13.190587424
382.5 180. 13.204648441
382.5 182.5 13.217661155
382.5 185. 13.22963201
382.5 187.5 13.240569986
382.5 190. 13.250486369
382.5 192.5 13.259394544
382.5 195. 13.267309784
382.5 197.5 13.274249053
382.5 200. 13.280230819
382.5 202.5 13.285274875
382.5 205. 13.28940217
382.5 207.5 13.29263465
382.5 210. 13.294995108
382.5 212.5 13.29650704
382.5 215. 13.297194521
382.5 217.5 13.297082075
382.5 220. 13.296194567
382.5 222.5 13.294557094
382.5 225. 13.292194892
382.5 227.5 13.289133247
382.5 230. 13.28539741
382.5 232.5 13.281012528
382.5 235. 13.276003576
382.5 237.5 13.270395297
382.5 240. 13.264212144
382.5 242.5 13.257478241
382.5 245. 13.250217331
382.5 247.5 13.242452744
382.5 250. 13.234207365
382.5 252.5 13.225503603
382.5 255. 13.216363369
382.5 257.5 13.206808057
382.5 260. 13.196858525
382.5 262.5 13.186535085
382.5 265. 13.175857492
382.5 267.5 13.164844935
382.5 270. 13.153516036
382.5 272.5 13.141888844
382.5 275. 13.129980835
382.5 277.5 13.117808919
382.5 280. 13.105389434
382.5 282.5 13.092738158
382.5 285. 13.079870314
382.5 287.5 13.066800573
382.5 290. 13.053543066
382.5 292.5 13.040111395
382.5 295. 13.026518635
382.5 297.5 13.012777354
385. 2.5 17.853807839
385. 5. 14.669343456
385. 7.5 13.488279092
385. 10. 12.942221172
385. 12.5 12.734934092
385. 15. 12.664816521
385. 17.5 12.636392838
385. 20. 12.617202575
385. 22.5 12.598239681
385. 25. 12.577027462
385. 27.5 12.552894206
385. 30. 12.525818944
385. 32.5 12.496107199
385. 35. 12.464263043
385. 37.5 12.430913549
385. 40. 12.396750901
385. 42.5 12.362484539
385. 45. 12.328802586
385. 47.5 12.296342781
385. 50. 12.265672647
385. 52.5 12.237277934
385. 55. 12.211557887
385. 57.5 12.18882579
385. 60. 12.169313238
385. 62.5 12.153176828
385. 65. 12.140506196
385. 67.5 12.131332583
385. 70. 12.125637373
385. 72.5 12.123360199
385. 75. 12.124406407
385. 77.5 12.128653752
385. 80. 12.135958295
385. 82.5 12.146159514
385. 85. 12.159084677
385. 87.5 12.174552551
385. 90. 12.192376511
385. 92.5 12.21236713
385. 95. 12.234334325
385. 97.5 12.258089118
385. 100. 12.283445068
385. 102.5 12.310219442
385. 105. 12.33823415
385. 107.5 12.367316495
385. 110. 12.397299759
385. 112.5 12.428023665
385. 115. 12.459334722
385. 117.5 12.491086484
385. 120. 12.523139727
385. 122.5 12.555362564
385. 125. 12.587630505
385. 127.5 12.619826466
385. 130. 12.651840744
385. 132.5 12.683570953
385. 135. 12.714921928
385. 137.5 12.745805606
385. 140. 12.776140883
385. 142.5 12.805853448
385. 145. 12.834875604
385. 147.5 12.863146067
385. 150. 12.890609759
385. 152.5 12.917217581
385. 155. 12.942926185
385. 157.5 12.967697733
385. 160. 12.991499652
385. 162.5 13.014304378
385. 165. 13.036089111
385. 167.5 13.056835552
385. 170. 13.076529652
385. 172.5 13.095161352
385. 175. 13.112724338
385. 177.5 13.129215784
385. 180. 13.144636111
385. 182.5 13.158988745
385. 185. 13.172279885
385. 187.5 13.184518273
385. 190. 13.195714976
385. 192.5 13.205883171
385. 195. 13.215037946
385. 197.5 13.223196097
385. 200. 13.230375949
385. 202.5 13.236597174
385. 205. 13.241880625
385. 207.5 13.246248175
385. 210. 13.249722569
385. 212.5 13.252327283
385. 215. 13.254086393
385. 217.5 13.255024451
385. 220. 13.25516637
385. 222.5 13.254537323
385. 225. 13.253162642
385. 227.5 13.251067728
385. 230. 13.248277971
385. 232.5 13.244818676
385. 235. 13.240714992
385. 237.5 13.235991854
385. 240. 13.230673926
385. 242.5 13.224785551
385. 245. 13.218350712
385. 247.5 13.211392988
385. 250. 13.203935524
385. 252.5 13.196001
385. 255. 13.187611607
385. 257.5 13.178789028
385. 260. 13.169554416
385. 262.5 13.159928384
385. 265. 13.149930995
385. 267.5 13.139581749
385. 270. 13.128899581
385. 272.5 13.117902859
385. 275. 13.106609379
385. 277.5 13.095036369
385. 280. 13.08320049
385. 282.5 13.071117841
385. 285. 13.058803965
385. 287.5 13.046273854
385. 290. 13.033541955
385. 292.5 13.020622185
385. 295. 13.007527935
385. 297.5 12.994272082
387.5 2.5 16.971233784
387.5 5. 14.39157731
387.5 7.5 13.256229817
387.5 10. 12.738946026
387.5 12.5 12.547170379
387.5 15. 12.483407458
387.5 17.5 12.457419287
387.5 20. 12.439463252
387.5 22.5 12.421459891
387.5 25. 12.401214906
387.5 27.5 12.378154458
387.5 30. 12.352298971
387.5 32.5 12.323973358
387.5 35. 12.293689327
387.5 37.5 12.262073355
387.5 40. 12.229810457
387.5 42.5 12.197597628
387.5 45. 12.166106568
387.5 47.5 12.135955937
387.5 50. 12.107692791
387.5 52.5 12.081782114
387.5 55. 12.058602998
387.5 57.5 12.038449842
387.5 60. 12.021537084
387.5 62.5 12.008006146
387.5 65. 11.997933583
387.5 67.5 11.991339644
387.5 70. 11.988196712
387.5 72.5 11.988437265
387.5 75. 11.991961163
387.5 77.5 11.998642151
387.5 80. 12.00833356
387.5 82.5 12.020873227
387.5 85. 12.036087697
387.5 87.5 12.053795763
387.5 90. 12.073811436
387.5 92.5 12.095946404
387.5 95. 12.120012065
387.5 97.5 12.145821187
387.5 100. 12.173189269
387.5 102.5 12.201935631
387.5 105. 12.231884294
387.5 107.5 12.262864682
387.5 110. 12.294712167
387.5 112.5 12.327268502
387.5 115. 12.360382138
387.5 117.5 12.393908464
387.5 120. 12.42770997
387.5 122.5 12.461656353
387.5 125. 12.495624571
387.5 127.5 12.529498846
387.5 130. 12.563170642
387.5 132.5 12.596538598
387.5 135. 12.62950844
387.5 137.5 12.661992865
387.5 140. 12.693911405
387.5 142.5 12.725190265
387.5 145. 12.755762155
387.5 147.5 12.785566097
387.5 150. 12.814547223
387.5 152.5 12.842656563
387.5 155. 12.869850821
387.5 157.5 12.896092142
387.5 160. 12.921347879
387.5 162.5 12.945590346
387.5 165. 12.968796574
387.5 167.5 12.990948064
387.5 170. 13.012030538
387.5 172.5 13.032033689
387.5 175. 13.050950938
387.5 177.5 13.068779188
387.5 180. 13.085518582
387.5 182.5 13.101172274
387.5 185. 13.115746191
387.5 187.5 13.129248817
387.5 190. 13.141690969
387.5 192.5 13.153085596
387.5 195. 13.163447567
387.5 197.5 13.172793486
387.5 200. 13.181141505
387.5 202.5 13.188511144
387.5 205. 13.19492313
387.5 207.5 13.200399233
387.5 210. 13.204962121
387.5 212.5 13.208635214
387.5 215. 13.211442561
387.5 217.5 13.213408708
387.5 220. 13.214558589
387.5 222.5 13.214917419
387.5 225. 13.214510594
387.5 227.5 13.213363604
387.5 230. 13.211501946
387.5 232.5 13.208951051
387.5 235. 13.205736215
387.5 237.5 13.201882537
387.5 240. 13.197414861
387.5 242.5 13.192357727
387.5 245. 13.186735327
387.5 247.5 13.180571463
387.5 250. 13.173889516
387.5 252.5 13.166712412
387.5 255. 13.159062598
387.5 257.5 13.150962022
387.5 260. 13.142432111
387.5 262.5 13.133493757
387.5 265. 13.124167308
387.5 267.5 13.114472556
387.5 270. 13.104428731
387.5 272.5 13.094054498
387.5 275. 13.083367956
387.5 277.5 13.072386634
387.5 280. 13.061127499
387.5 282.5 13.049606955
387.5 285. 13.037840848
387.5 287.5 13.025844475
387.5 290. 13.013632589
387.5 292.5 13.001219407
387.5 295. 12.988618619
387.5 297.5 12.975843401
390. 2.5 16.088601025
390. 5. 14.125173704
390. 7.5 13.033574135
390. 10. 12.543586089
390. 12.5 12.366121131
390. 15. 12.308103402
390. 17.5 12.284299431
390. 20. 12.267466758
390. 22.5 12.250354645
390. 25. 12.23101874
390. 27.5 12.208972598
390. 30. 12.184274434
390. 32.5 12.157267336
390. 35. 12.128470369
390. 37.5 12.098509527
390. 40. 12.068062965
390. 42.5 12.03781565
390. 45. 12.008423341
390. 47.5 11.980486162
390. 50. 11.95453126
390. 52.5 11.931003437
390. 55. 11.910262197
390. 57.5 11.892583605
390. 60. 11.878165448
390. 62.5 11.867134442
390. 65. 11.859554477
390. 67.5 11.855435167
390. 70. 11.854740199
390. 72.5 11.857395152
390. 75. 11.863294606
390. 77.5 11.872308459
390. 80. 11.884287435
390. 82.5 11.899067824
390. 85. 11.916475509
390. 87.5 11.936329353
390. 90. 11.958444022
390. 92.5 11.982632326
390. 95. 12.008707138
390. 97.5 12.036482966
390. 100. 12.065777226
390. 102.5 12.096411269
390. 105. 12.128211205
390. 107.5 12.161008553
390. 110. 12.194640753
390. 112.5 12.228951565
390. 115. 12.26379136
390. 117.5 12.299017343
390. 120. 12.334493704
390. 122.5 12.37009171
390. 125. 12.405689754
390. 127.5 12.441173356
390. 130. 12.476435138
390. 132.5 12.51137476
390. 135. 12.545898836
390. 137.5 12.57992082
390. 140. 12.613360876
390. 142.5 12.646145726
390. 145. 12.678208486
390. 147.5 12.70948848
390. 150. 12.739931053
390. 152.5 12.76948736
390. 155. 12.798114152
390. 157.5 12.825773556
390. 160. 12.852432846
390. 162.5 12.878064205
390. 165. 12.90264449
390. 167.5 12.926154992
390. 170. 12.948581194
390. 172.5 12.969912528
390. 175. 12.990142136
390. 177.5 13.009266633
390. 180. 13.02728587
390. 182.5 13.044202707
390. 185. 13.060022783
390. 187.5 13.074754299
390. 190. 13.088407804
390. 192.5 13.100995989
390. 195. 13.112533485
390. 197.5 13.123036677
390. 200. 13.132523515
390. 202.5 13.141013343
390. 205. 13.148526731
390. 207.5 13.15508532
390. 210. 13.16071167
390. 212.5 13.165429121
390. 215. 13.16926166
390. 217.5 13.172233801
390. 220. 13.17437047
390. 222.5 13.175696893
390. 225. 13.176238503
390. 227.5 13.176020848
390. 230. 13.175069504
390. 232.5 13.173410001
390. 235. 13.171067755
390. 237.5 13.168068
390. 240. 13.164435734
390. 242.5 13.160195666
390. 245. 13.155372173
390. 247.5 13.149989256
390. 250. 13.144070506
390. 252.5 13.137639072
390. 255. 13.130717634
390. 257.5 13.123328381
390. 260. 13.115492993
390. 262.5 13.107232621
390. 265. 13.098567877
390. 267.5 13.089518823
390. 270. 13.080104968
390. 272.5 13.070345255
390. 275. 13.060258066
390. 277.5 13.049861217
390. 280. 13.039171963
390. 282.5 13.028206995
390. 285. 13.016982451
390. 287.5 13.005513917
390. 290. 12.993816435
390. 292.5 12.98190451
390. 295. 12.969792122
390. 297.5 12.95749273
392.5 2.5 15.777336171
392.5 5. 13.869448144
392.5 7.5 12.819701178
392.5 10. 12.355640323
392.5 12.5 12.191390735
392.5 15. 12.138568615
392.5 17.5 12.11672609
392.5 20. 12.10091836
392.5 22.5 12.084635894
392.5 25. 12.066155927
392.5 27.5 12.045070351
392.5 30. 12.021472077
392.5 32.5 11.995721339
392.5 35. 11.968344313
392.5 37.5 11.939966605
392.5 40. 11.911259762
392.5 42.5 11.882897066
392.5 45. 11.855518756
392.5 47.5 11.829706875
392.5 50. 11.805969166
392.5 52.5 11.784730763
392.5 55. 11.7663321
392.5 57.5 11.751031407
392.5 60. 11.739010295
392.5 62.5 11.730381203
392.5 65. 11.725195744
392.5 67.5 11.723453235
392.5 70. 11.725108959
392.5 72.5 11.730081837
392.5 75. 11.738261368
392.5 77.5 11.749513759
392.5 80. 11.763687252
392.5 82.5 11.780616678
392.5 85. 11.800127326
392.5 87.5 11.822038168
392.5 90. 11.846164555
392.5 92.5 11.872320427
392.5 95. 11.900320135
392.5 97.5 11.929979917
392.5 100. 11.961119093
392.5 102.5 11.99356103
392.5 105. 12.027133907
392.5 107.5 12.061671319
392.5 110. 12.097012756
392.5 112.5 12.133003964
392.5 115. 12.169497219
392.5 117.5 12.20635153
392.5 120. 12.243432771
392.5 122.5 12.280613771
392.5 125. 12.317774349
392.5 127.5 12.354801317
392.5 130. 12.391588453
392.5 132.5 12.428036437
392.5 135. 12.464052767
392.5 137.5 12.499551655
392.5 140. 12.5344539
392.5 142.5 12.568686741
392.5 145. 12.602183702
392.5 147.5 12.634884415
392.5 150. 12.666734435
392.5 152.5 12.697685043
392.5 155. 12.727693041
392.5 157.5 12.756720535
392.5 160. 12.784734717
392.5 162.5 12.811707638
392.5 165. 12.837615976
392.5 167.5 12.862440806
392.5 170. 12.886167363
392.5 172.5 12.908784808
392.5 175. 12.930285996
392.5 177.5 12.950667241
392.5 180. 12.969928087
392.5 182.5 12.988071084
392.5 185. 13.005101566
392.5 187.5 13.021027435
392.5 190. 13.035858948
392.5 192.5 13.049608521
392.5 195. 13.062290524
392.5 197.5 13.073921098
392.5 200. 13.084517969
392.5 202.5 13.09410028
392.5 205. 13.10268842
392.5 207.5 13.110303872
392.5 210. 13.116969063
392.5 212.5 13.122707223
392.5 215. 13.127542256
392.5 217.5 13.131498615
392.5 220. 13.134601185
392.5 222.5 13.136875182
392.5 225. 13.138346046
392.5 227.5 13.139039356
392.5 230. 13.13898074
392.5 232.5 13.138195802
392.5 235. 13.136710048
392.5 237.5 13.134548823
392.5 240. 13.131737254
392.5 242.5 13.128300195
392.5 245. 13.124262181
392.5 247.5 13.119647388
392.5 250. 13.114479594
392.5 252.5 13.108782149
392.5 255. 13.102577942
392.5 257.5 13.095889385
392.5 260. 13.088738386
392.5 262.5 13.081146335
392.5 265. 13.073134089
392.5 267.5 13.064721964
392.5 270. 13.055929723
392.5 272.5 13.046776573
392.5 275. 13.037281162
392.5 277.5 13.027461575
392.5 280. 13.017335338
392.5 282.5 13.006919418
392.5 285. 12.996230224
392.5 287.5 12.985283621
392.5 290. 12.974094924
392.5 292.5 12.962678915
392.5 295. 12.951049848
392.5 297.5 12.939221454
395. 2.5 15.483875727
395. 5. 13.623769386
395. 7.5 12.614054448
395. 10. 12.174647066
395. 12.5 12.022614975
395. 15. 11.974493056
395. 17.5 11.954414403
395. 20. 11.939544073
395. 22.5 11.924035554
395. 25. 11.906362885
395. 27.5 11.88618846
395. 30. 11.863637234
395. 32.5 11.839085704
395. 35. 11.81306695
395. 37.5 11.786206254
395. 40. 11.759168754
395. 42.5 11.732616329
395. 45. 11.707174042
395. 47.5 11.683406258
395. 50. 11.661801752
395. 52.5 11.642766451
395. 55. 11.626622189
395. 57.5 11.613609816
395. 60. 11.603895204
395. 62.5 11.597576921
395. 65. 11.594694663
395. 67.5 11.595237772
395. 70. 11.5991534
395. 72.5 11.606354044
395. 75. 11.616724312
395. 77.5 11.630126873
395. 80. 11.646407605
395. 82.5 11.665399976
395. 85. 11.68692874
395. 87.5 11.71081303
395. 90. 11.736868904
395. 92.5 11.764911452
395. 95. 11.794756506
395. 97.5 11.826222028
395. 100. 11.859129238
395. 102.5 11.893303505
395. 105. 11.928575059
395. 107.5 11.964779561
395. 110. 12.001758532
395. 112.5 12.039359692
395. 115. 12.077437208
395. 117.5 12.115851882
395. 120. 12.154471265
395. 122.5 12.193169738
395. 125. 12.231828544
395. 127.5 12.270335785
395. 130. 12.308586391
395. 132.5 12.346482062
395. 135. 12.383931187
395. 137.5 12.420848736
395. 140. 12.457156146
395. 142.5 12.492781181
395. 145. 12.527657775
395. 147.5 12.561725872
395. 150. 12.594931242
395. 152.5 12.627225298
395. 155. 12.658564892
395. 157.5 12.688912114
395. 160. 12.718234075
395. 162.5 12.746502692
395. 165. 12.773694463
395. 167.5 12.799790241
395. 170. 12.824775012
395. 172.5 12.848637659
395. 175. 12.87137074
395. 177.5 12.892970259
395. 180. 12.913435442
395. 182.5 12.932768517
395. 185. 12.950974497
395. 187.5 12.96806097
395. 190. 12.984037886
395. 192.5 12.998917364
395. 195. 13.012713495
395. 197.5 13.025442155
395. 200. 13.037120827
395. 202.5 13.047768426
395. 205. 13.057405139
395. 207.5 13.066052269
395. 210. 13.073732084
395. 212.5 13.08046768
395. 215. 13.086282851
395. 217.5 13.091201962
395. 220. 13.095249838
395. 222.5 13.098451652
395. 225. 13.100832829
395. 227.5 13.102418952
395. 230. 13.103235677
395. 232.5 13.103308654
395. 235. 13.102663457
395. 237.5 13.101325517
395. 240. 13.099320063
395. 242.5 13.096672071
395. 245. 13.093406212
395. 247.5 13.089546813
395. 250. 13.085117817
395. 252.5 13.08014275
395. 255. 13.074644694
395. 257.5 13.068646257
395. 260. 13.062169558
395. 262.5 13.055236206
395. 265. 13.047867284
395. 267.5 13.040083341
395. 270. 13.031904379
395. 272.5 13.023349851
395. 275. 13.014438653
395. 277.5 13.005189123
395. 280. 12.995619043
395. 282.5 12.985745638
395. 285. 12.97558558
395. 287.5 12.965154991
395. 290. 12.954469452
395. 292.5 12.943544006
395. 295. 12.932393167
395. 297.5 12.921030932
397.5 2.5 15.202268172
397.5 5. 13.387554502
397.5 7.5 12.416126918
397.5 10. 12.000182574
397.5 12.5 11.859458198
397.5 15. 11.815589913
397.5 17.5 11.797099766
397.5 20. 11.783088809
397.5 22.5 11.768303761
397.5 25. 11.751393807
397.5 27.5 11.732085059
397.5 30. 11.710532246
397.5 32.5 11.687127374
397.5 35. 11.662410241
397.5 37.5 11.637005843
397.5 40. 11.611573055
397.5 42.5 11.586762576
397.5 45. 11.563184576
397.5 47.5 11.541386083
397.5 50. 11.521837283
397.5 52.5 11.50492531
397.5 55. 11.490953819
397.5 57.5 11.480146706
397.5 60. 11.472654505
397.5 62.5 11.468562287
397.5 65. 11.467898176
397.5 67.5 11.47064184
397.5 70. 11.476732565
397.5 72.5 11.486076643
397.5 75. 11.498553975
397.5 77.5 11.514023845
397.5 80. 11.532329882
397.5 82.5 11.553304278
397.5 85. 11.576771327
397.5 87.5 11.602550362
397.5 90. 11.630458186
397.5 92.5 11.660311052
397.5 95. 11.691926281
397.5 97.5 11.725123564
397.5 100. 11.759726012
397.5 102.5 11.795560986
397.5 105. 11.832460764
397.5 107.5 11.870263053
397.5 110. 11.908811397
397.5 112.5 11.947955478
397.5 115. 11.987551348
397.5 117.5 12.027461589
397.5 120. 12.067555426
397.5 122.5 12.107708788
397.5 125. 12.14780434
397.5 127.5 12.187731471
397.5 130. 12.227386268
397.5 132.5 12.266671454
397.5 135. 12.305496309
397.5 137.5 12.343776571
397.5 140. 12.381434321
397.5 142.5 12.41839785
397.5 145. 12.454601514
397.5 147.5 12.489985573
397.5 150. 12.524496022
397.5 152.5 12.558084408
397.5 155. 12.590707641
397.5 157.5 12.622327798
397.5 160. 12.652911912
397.5 162.5 12.682431769
397.5 165. 12.710863686
397.5 167.5 12.738188298
397.5 170. 12.764390335
397.5 172.5 12.789458398
397.5 175. 12.813384745
397.5 177.5 12.83616506
397.5 180. 12.857798245
397.5 182.5 12.878286194
397.5 185. 12.89763359
397.5 187.5 12.915847688
397.5 190. 12.93293812
397.5 192.5 12.948916694
397.5 195. 12.963797201
397.5 197.5 12.977595236
397.5 200. 12.990328017
397.5 202.5 13.002014214
397.5 205. 13.01267379
397.5 207.5 13.022327844
397.5 210. 13.030998464
397.5 212.5 13.03870859
397.5 215. 13.045481881
397.5 217.5 13.051342592
397.5 220. 13.056315461
397.5 222.5 13.060425598
397.5 225. 13.063698386
397.5 227.5 13.066159389
397.5 230. 13.067834265
397.5 232.5 13.068748689
397.5 235. 13.068928277
397.5 237.5 13.068398522
397.5 240. 13.067184734
397.5 242.5 13.065311986
397.5 245. 13.062805064
397.5 247.5 13.059688422
397.5 250. 13.055986148
397.5 252.5 13.051721923
397.5 255. 13.046918998
397.5 257.5 13.041600161
397.5 260. 13.035787722
397.5 262.5 13.029503486
397.5 265. 13.022768747
397.5 267.5 13.015604268
397.5 270. 13.008030272
397.5 272.5 13.00006644
397.5 275. 12.991731902
397.5 277.5 12.983045232
397.5 280. 12.974024453
397.5 282.5 12.964687034
397.5 285. 12.955049892
397.5 287.5 12.945129398
397.5 290. 12.93494138
397.5 292.5 12.924501133
397.5 295. 12.913823421
397.5 297.5 12.902922488
280. 2.5 93.910790376
280. 3. 93.90262411
280. 3.5 93.894201076
280. 4. 93.885267018
280. 4.5 93.875502852
280. 5. 93.864560885
280. 5.5 93.852096018
280. 6. 93.837786987
280. 6.5 93.821348027
280. 7. 93.802533362
280. 7.5 93.78113707
280. 8. 93.75654923
280. 8.5 93.728009949
280. 9. 93.696221203
280. 9.5 93.661090736
280. 10. 93.622550507
280. 10.5 93.580552822
280. 11. 93.53506691
280. 11.5 93.486075956
280. 12. 93.433574561
280. 12.5 93.37756658
280. 13. 93.318063292
280. 13.5 93.255081868
280. 14. 93.188644078
280. 14.5 93.118775223
280. 15. 93.045503237
280. 15.5 92.968857947
280. 16. 92.888870461
280. 16.5 92.805572665
280. 17. 92.718996813
280. 17.5 92.62917519
280. 18. 92.536139849
280. 18.5 92.439922391
280. 19. 92.337689313
280. 19.5 92.226979543
280. 20. 92.113013641
280. 20.5 91.995831791
280. 21. 91.875472315
280. 21.5 91.75197171
280. 22. 91.625364693
280. 22.5 91.49568426
280. 23. 91.36296174
280. 23.5 91.227226872
280. 24. 91.088507865
280. 24.5 90.945215941
280. 25. 90.788310358
280. 25.5 90.628469039
280. 26. 90.465719268
280. 26.5 90.300086728
280. 27. 90.131595622
280. 27.5 89.960268783
280. 28. 89.786127786
280. 28.5 89.609193054
280. 29. 89.420344219
280. 29.5 89.222027709
280. 30. 89.021053914
280. 30.5 88.817438561
280. 31. 88.61119667
280. 31.5 88.40234265
280. 32. 88.19089039
280. 32.5 87.967767834
280. 33. 87.731833807
280. 33.5 87.493521018
280. 34. 87.252837093
280. 34.5 87.009789841
280. 35. 86.764387311
280. 35.5 86.509186276
280. 36. 86.236160945
280. 36.5 85.961090845
280. 37. 85.683977254
280. 37.5 85.40482252
280. 38. 85.123630086
280. 38.5 84.816639704
280. 39. 84.504854654
280. 39.5 84.191447103
280.5 2.5 93.910784958
280.5 3. 93.902599323
280.5 3.5 93.894123804
280.5 4. 93.885083564
280.5 4.5 93.875141043
280.5 5. 93.863934906
280.5 5.5 93.851111892
280.5 6. 93.836347442
280.5 6.5 93.819356285
280.5 7. 93.799895803
280.5 7.5 93.777764929
280.5 8. 93.752124512
280.5 8.5 93.722608588
280.5 9. 93.689762063
280.5 9.5 93.653499716
280.5 10. 93.613760318
280.5 10.5 93.570502639
280.5 11. 93.523701952
280.5 11.5 93.473347036
280.5 12. 93.419437622
280.5 12.5 93.361982244
280.5 13. 93.300996423
280.5 13.5 93.236501166
280.5 14. 93.168521698
280.5 14.5 93.097086423
280.5 15. 93.022226055
280.5 15.5 92.943972909
280.5 16. 92.862360315
280.5 16.5 92.777422141
280.5 17. 92.689192401
280.5 17.5 92.597704951
280.5 18. 92.502993231
280.5 18.5 92.405090078
280.5 19. 92.298163955
280.5 19.5 92.185561062
280.5 20. 92.069700346
280.5 20.5 91.950622648
280.5 21. 91.828366843
280.5 21.5 91.702969885
280.5 22. 91.574466866
280.5 22.5 91.442891081
280.5 23. 91.308274103
280.5 23.5 91.170645852
280.5 24. 91.030034676
280.5 24.5 90.879627589
280.5 25. 90.720648978
280.5 25.5 90.558741606
280.5 26. 90.393932464
280.5 26.5 90.226246938
280.5 27. 90.055708927
280.5 27.5 89.882340963
280.5 28. 89.706164323
280.5 28.5 89.52667775
280.5 29. 89.328837299
280.5 29.5 89.128332755
280.5 30. 88.925180086
280.5 30.5 88.719394487
280.5 31. 88.510990471
280.5 31.5 88.299981972
280.5 32. 88.086382432
280.5 32.5 87.851387426
280.5 33. 87.613163642
280.5 33.5 87.37257138
280.5 34. 87.129617734
280.5 34.5 86.884310017
280.5 35. 86.63665583
280.5 35.5 86.367052802
280.5 36. 86.091645725
280.5 36.5 85.814205759
280.5 37. 85.534733756
280.5 37.5 85.253231685
280.5 38. 84.958053571
280.5 38.5 84.645420967
280.5 39. 84.331185969
280.5 39.5 84.015343425
281. 2.5 93.910777662
281. 3. 93.902569967
281. 3.5 93.894034629
281. 4. 93.884875691
281. 4.5 93.874736796
281. 5. 93.863243288
281. 5.5 93.850034464
281. 6. 93.834783356
281. 6.5 93.817206072
281. 7. 93.797063953
281. 7.5 93.774161467
281. 8. 93.747407775
281. 8.5 93.716871412
281. 9. 93.682923219
281. 9.5 93.645485375
281. 10. 93.604503749
281. 10.5 93.559943788
281. 11. 93.511786968
281. 11.5 93.46002777
281. 12. 93.40467113
281. 12.5 93.3457303
281. 13. 93.283225069
281. 13.5 93.217180276
281. 14. 93.147624591
281. 14.5 93.074589495
281. 15. 92.998108456
281. 15.5 92.918216239
281. 16. 92.834948356
281. 16.5 92.748340611
281. 17. 92.658428741
281. 17.5 92.565248122
281. 18. 92.468833543
281. 18.5 92.368655719
281. 19. 92.257434837
281. 19.5 92.142911812
281. 20. 92.025130207
281. 20.5 91.90413146
281. 21. 91.779954939
281. 21.5 91.652637999
281. 22. 91.522216054
281. 22.5 91.388722655
281. 23. 91.252189567
281. 23.5 91.112646853
281. 24. 90.970122961
281. 24.5 90.812393361
281. 25. 90.651320857
281. 25.5 90.487327088
281. 26. 90.320438716
281. 26.5 90.150680791
281. 27. 89.978076878
281. 27.5 89.802649179
281. 28. 89.624418641
281. 28.5 89.435342506
281. 29. 89.235285753
281. 29.5 89.032574969
281. 30. 88.827225537
281. 30.5 88.619252093
281. 31. 88.40866863
281. 31.5 88.195488588
281. 32. 87.970738883
281. 32.5 87.732572295
281. 33. 87.492041449
281. 33.5 87.249152682
281. 34. 87.003912538
281. 34.5 86.756327827
281. 35. 86.497851876
281. 35.5 86.222066167
281. 36. 85.944260529
281. 36.5 85.664434225
281. 37. 85.382587669
281. 37.5 85.098722443
281. 38. 84.785985843
281. 38.5 84.47087216
281. 39. 84.154171878
281. 39.5 83.835879518
281.5 2.5 93.9107601
281.5 3. 93.902535167
281.5 3.5 93.893931702
281.5 4. 93.88464014
281.5 4.5 93.874285135
281.5 5. 93.862479168
281.5 5.5 93.848854925
281.5 6. 93.833084006
281.5 6.5 93.814884846
281.5 7. 93.794023578
281.5 7.5 93.770310899
281.5 8. 93.742379414
281.5 8.5 93.710777159
281.5 9. 93.675681915
281.5 9.5 93.637023625
281.5 10. 93.594755529
281.5 10.5 93.548849956
281.5 11. 93.49929473
281.5 11.5 93.446090131
281.5 12. 93.389246361
281.5 12.5 93.328781425
281.5 13. 93.264719383
281.5 13.5 93.197088906
281.5 14. 93.125922081
281.5 14.5 93.051253442
281.5 15. 92.973119166
281.5 15.5 92.89155643
281.5 16. 92.806602881
281.5 16.5 92.718296214
281.5 17. 92.626673837
281.5 17.5 92.5317726
281.5 18. 92.433628592
281.5 18.5 92.328631084
281.5 19. 92.215463539
281.5 19.5 92.098993397
281.5 20. 91.979264864
281.5 20.5 91.856319911
281.5 21. 91.730198335
281.5 21.5 91.600937837
281.5 22. 91.468574102
281.5 22.5 91.333140883
281.5 23. 91.194670096
281.5 23.5 91.053191904
281.5 24. 90.903714521
281.5 24.5 90.743468665
281.5 25. 90.580281528
281.5 25.5 90.414181142
281.5 26. 90.245193797
281.5 26.5 90.073344173
281.5 27. 89.898655469
281.5 27.5 89.721149525
281.5 28. 89.540846933
281.5 28.5 89.341929622
281.5 29. 89.139638177
281.5 29.5 88.934703094
281.5 30. 88.727139147
281.5 30.5 88.516960397
281.5 31. 88.304180293
281.5 31.5 88.088811766
281.5 32. 87.851764744
281.5 32.5 87.611262554
281.5 33. 87.368407535
281.5 33.5 87.123205414
281.5 34. 86.875662175
281.5 34.5 86.625784118
281.5 35. 86.35236981
281.5 35.5 86.074155964
281.5 36. 85.793935249
281.5 36.5 85.511706428
281.5 37. 85.227469469
281.5 37.5 84.926568235
281.5 38. 84.610520443
281.5 38.5 84.292910339
281.5 39. 83.973729958
281.5 39.5 83.652973476
282. 2.5 93.910723134
282. 3. 93.902493769
282. 3.5 93.893812884
282. 4. 93.884373218
282. 4.5 93.873780502
282. 5. 93.861634966
282. 5.5 93.847563639
282. 6. 93.831237756
282. 6.5 93.812379083
282. 7. 93.790759412
282. 7.5 93.76619638
282. 8. 93.737018476
282. 8.5 93.704303188
282. 9. 93.668014003
282. 9.5 93.628088979
282. 10. 93.584488992
282. 10.5 93.537193443
282. 11. 93.486196635
282. 11.5 93.431504735
282. 12. 93.373133257
282. 12.5 93.311104979
282. 13. 93.245448234
282. 13.5 93.1761955
282. 14. 93.103382258
282. 14.5 93.027046049
282. 15. 92.947225721
282. 15.5 92.863960809
282. 16. 92.777291046
282. 16.5 92.687255965
282. 17. 92.593894592
282. 17.5 92.4972452
282. 18. 92.397345126
282. 18.5 92.287352549
282. 19. 92.172210376
282. 19.5 92.053766178
282. 20. 91.932064735
282. 20.5 91.807148481
282. 21. 91.679057582
282. 21.5 91.547830025
282. 22. 91.41350171
282. 22.5 91.276106545
282. 23. 91.135676547
282. 23.5 90.992241936
282. 24. 90.835197622
282. 24.5 90.672807598
282. 25. 90.507485232
282. 25.5 90.339258146
282. 26. 90.168152217
282. 26.5 89.994191722
282. 27. 89.81739946
282. 27.5 89.637796878
282. 28. 89.448282581
282. 28.5 89.246386062
282. 29. 89.041841703
282. 29.5 88.834664424
282. 30. 88.624868366
282. 30.5 88.412466996
282. 31. 88.197473201
282. 31.5 87.97076055
282. 32. 87.730251578
282. 32.5 87.487396609
282. 33. 87.24220051
282. 33.5 86.994668388
282. 34. 86.744805659
282. 34.5 86.482576319
282. 35. 86.203908271
282. 35.5 85.923249745
282. 36. 85.640597754
282. 36.5 85.355950555
282. 37. 85.067189516
282. 37.5 84.750147686
282. 38. 84.431571429
282. 38.5 84.111450121
282. 39. 83.789775383
282. 39.5 83.457223001
282.5 2.5 93.910658745
282.5 3. 93.902438636
282.5 3.5 93.893675677
282.5 4. 93.884070734
282.5 4.5 93.873216686
282.5 5. 93.86070231
282.5 5.5 93.846150072
282.5 6. 93.829231979
282.5 6.5 93.809674203
282.5 7. 93.787255088
282.5 7.5 93.761606235
282.5 8. 93.731302567
282.5 8.5 93.697425393
282.5 9. 93.659893853
282.5 9.5 93.618654466
282.5 10. 93.573675993
282.5 10.5 93.524945085
282.5 11. 93.472462638
282.5 11.5 93.416240777
282.5 12. 93.356300364
282.5 12.5 93.292668956
282.5 13. 93.225379143
282.5 13.5 93.154467187
282.5 14. 93.079971917
282.5 14.5 93.00193384
282.5 15. 92.920394418
282.5 15.5 92.835395492
282.5 16. 92.74697882
282.5 16.5 92.655185718
282.5 17. 92.560056771
282.5 17.5 92.461631621
282.5 18. 92.358575529
282.5 18.5 92.244779055
282.5 19. 92.12763435
282.5 19.5 92.00718923
282.5 20. 91.883488976
282.5 20.5 91.756576414
282.5 21. 91.626492015
282.5 21.5 91.493273991
282.5 22. 91.356958401
282.5 22.5 91.217579259
282.5 23. 91.075168633
282.5 23.5 90.926521355
282.5 24. 90.76491808
282.5 24.5 90.600362905
282.5 25. 90.432884877
282.5 25.5 90.262511161
282.5 26. 90.089267189
282.5 26.5 89.913176792
282.5 27. 89.734262341
282.5 27.5 89.552544859
282.5 28. 89.352836462
282.5 28.5 89.148657263
282.5 29. 88.941841952
282.5 29.5 88.732404757
282.5 30. 88.520359163
282.5 30.5 88.305718022
282.5 31. 88.088493643
282.5 31.5 87.849027136
282.5 32. 87.606135787
282.5 32.5 87.360911092
282.5 33. 87.113357232
282.5 33.5 86.863478684
282.5 34. 86.611280281
282.5 34.5 86.333535582
282.5 35. 86.052392337
282.5 35.5 85.769272938
282.5 36. 85.48417382
282.5 36.5 85.197092721
282.5 37. 84.889773046
282.5 37.5 84.570169733
282.5 38. 84.249050287
282.5 38.5 83.926403593
282.5 39. 83.602220833
282.5 39.5 83.247551194
283. 2.5 93.910556782
283. 3. 93.902356207
283. 3.5 93.893517099
283. 4. 93.883727926
283. 4.5 93.872586747
283. 5. 93.859671955
283. 5.5 93.844602693
283. 6. 93.827052977
283. 6.5 93.806754488
283. 7. 93.783493055
283. 7.5 93.756634731
283. 8. 93.725207751
283. 8.5 93.690118104
283. 9. 93.651294266
283. 9.5 93.60869155
283. 10. 93.562286836
283. 10.5 93.512074182
283. 11. 93.458061179
283. 11.5 93.400265964
283. 12. 93.338714765
283. 12.5 93.273439913
283. 13. 93.204478232
283. 13.5 93.131869722
283. 14. 93.055656517
283. 14.5 92.975882029
283. 15. 92.892590276
283. 15.5 92.80582534
283. 16. 92.715630945
283. 16.5 92.622050123
283. 17. 92.525124962
283. 17.5 92.424896406
283. 18. 92.316697096
283. 18.5 92.200868155
283. 19. 92.081693105
283. 19.5 91.959220301
283. 20. 91.833495441
283. 20.5 91.704561675
283. 21. 91.572459711
283. 21.5 91.437227926
283. 22. 91.298902483
283. 22.5 91.157517445
283. 23. 91.013104887
283. 23.5 90.856626811
283. 24. 90.692827055
283. 24.5 90.526085933
283. 25. 90.356431989
283. 25.5 90.183891889
283. 26. 90.008490578
283. 26.5 89.83025141
283. 27. 89.649196289
283. 27.5 89.459008809
283. 28. 89.255167124
283. 28.5 89.048687078
283. 29. 88.839582982
283. 29.5 88.627868344
283. 30. 88.413555976
283. 30.5 88.196658093
283. 31. 87.9676097
283. 31.5 87.724642614
283. 32. 87.479351919
283. 32.5 87.231740802
283. 33. 86.981812746
283. 33.5 86.729571584
283. 34. 86.463058102
283. 34.5 86.18137947
283. 35. 85.897744862
283. 35.5 85.61214877
283. 36. 85.324587044
283. 36.5 85.029418168
283. 37. 84.708721965
283. 37.5 84.386542537
283. 38. 84.062865829
283. 38.5 83.737680206
283. 39. 83.39564709
283. 39.5 83.033639807
283.5 2.5 93.910403141
283.5 3. 93.90223599
283.5 3.5 93.893329609
283.5 4. 93.883339371
283.5 4.5 93.871882929
283.5 5. 93.858533694
283.5 5.5 93.842908894
283.5 6. 93.824685883
283.5 6.5 93.803602997
283.5 7. 93.779454499
283.5 7.5 93.751311512
283.5 8. 93.71870844
283.5 8.5 93.682353983
283.5 9. 93.642186376
283.5 9.5 93.598170036
283.5 10. 93.55029018
283.5 10.5 93.498548414
283.5 11. 93.442959108
283.5 11.5 93.383546442
283.5 12. 93.320342018
283.5 12.5 93.25338292
283.5 13. 93.182710162
283.5 13.5 93.108367438
283.5 14. 93.030400122
283.5 14.5 92.948854467
283.5 15. 92.863776979
283.5 15.5 92.775213913
283.5 16. 92.683210889
283.5 16.5 92.587812589
283.5 17. 92.489062531
283.5 17.5 92.387002904
283.5 18. 92.27346621
283.5 18.5 92.155575972
283.5 19. 92.034342888
283.5 19.5 91.909815762
283.5 20. 91.782040636
283.5 20.5 91.651060906
283.5 21. 91.516917449
283.5 21.5 91.379648747
283.5 22. 91.239291007
283.5 22.5 91.095878288
283.5 23. 90.947948785
283.5 23.5 90.784891643
283.5 24. 90.618874238
283.5 24.5 90.449926584
283.5 25. 90.278076671
283.5 25.5 90.103350625
283.5 26. 89.925772863
283.5 26.5 89.745366228
283.5 27. 89.562152128
283.5 27.5 89.361390197
283.5 28. 89.155216556
283.5 28.5 88.946417726
283.5 29. 88.73500723
283.5 29.5 88.520997836
283.5 30. 88.304401658
283.5 30.5 88.085230258
283.5 31. 87.842936413
283.5 31.5 87.597539329
283.5 32. 87.349832597
283.5 32.5 87.099818634
283.5 33. 86.84750021
283.5 33.5 86.592498263
283.5 34. 86.310229541
283.5 34.5 86.026028109
283.5 35. 85.739886378
283.5 35.5 85.451798179
283.5 36. 85.161758763
283.5 36.5 84.847247164
283.5 37. 84.523940906
283.5 37.5 84.199171431
283.5 38. 83.872924076
283.5 38.5 83.543898725
283.5 39. 83.180038858
283.5 39.5 82.815375255
284. 2.5 93.910175101
284. 3. 93.902065301
284. 3.5 93.893094678
284. 4. 93.882898811
284. 4.5 93.871096554
284. 5. 93.857276255
284. 5.5 93.841054884
284. 6. 93.822114566
284. 6.5 93.800201472
284. 7. 93.775119253
284. 7.5 93.745611239
284. 8. 93.711777281
284. 8.5 93.674103916
284. 9. 93.632539546
284. 9.5 93.587057973
284. 10. 93.537652956
284. 10.5 93.484333764
284. 11. 93.427121605
284. 11.5 93.366046727
284. 12. 93.301146086
284. 12.5 93.232461483
284. 13. 93.160038075
284. 13.5 93.083923181
284. 14. 93.004165345
284. 14.5 92.920813591
284. 15. 92.833916833
284. 15.5 92.743523424
284. 16. 92.649680803
284. 16.5 92.55243523
284. 17. 92.451831585
284. 17.5 92.345427002
284. 18. 92.228837369
284. 18.5 92.108857148
284. 19. 91.985538493
284. 19.5 91.858930568
284. 20. 91.729079674
284. 20.5 91.596029381
284. 21. 91.459820667
284. 21.5 91.32049205
284. 22. 91.178079726
284. 22.5 91.032617698
284. 23. 90.876571804
284. 23.5 90.711263789
284. 24. 90.543007811
284. 24.5 90.371833269
284. 25. 90.197767553
284. 25.5 90.02083621
284. 26. 89.841063089
284. 26.5 89.658470486
284. 27. 89.467347074
284. 27.5 89.261448654
284. 28. 89.052925032
284. 28.5 88.84178973
284. 29. 88.62805546
284. 29.5 88.411734226
284. 30. 88.192837426
284. 30.5 87.961038412
284. 31. 87.715491353
284. 31.5 87.467647609
284. 32. 87.217508451
284. 32.5 86.965075511
284. 33. 86.710350836
284. 33.5 86.438963047
284. 34. 86.154139085
284. 34.5 85.867399183
284. 35. 85.57873501
284. 35.5 85.288139724
284. 36. 84.985766918
284. 36.5 84.661261566
284. 37. 84.335331503
284. 37.5 84.007958797
284. 38. 83.679128155
284. 38.5 83.326522401
284. 39. 82.959968457
284. 39.5 82.592640359
284.5 2.5 93.909834178
284.5 3. 93.901827451
284.5 3.5 93.892797185
284.5 4. 93.882395803
284.5 4.5 93.870217898
284.5 5. 93.855887193
284.5 5.5 93.839025586
284.5 6. 93.81932152
284.5 6.5 93.796530235
284.5 7. 93.770465703
284.5 7.5 93.739506704
284.5 8. 93.704385029
284.5 8.5 93.665336895
284.5 9. 93.622321261
284.5 9.5 93.575321561
284.5 10. 93.52434027
284.5 10.5 93.469394423
284.5 11. 93.410512104
284.5 11.5 93.347729622
284.5 12. 93.281089262
284.5 12.5 93.210637487
284.5 13. 93.136423526
284.5 13.5 93.058498252
284.5 14. 92.976913298
284.5 14.5 92.89172037
284.5 15. 92.80297071
284.5 15.5 92.710714685
284.5 16. 92.615001473
284.5 16.5 92.515878829
284.5 17. 92.413392923
284.5 17.5 92.301476803
284.5 18. 92.182763501
284.5 18.5 92.060664793
284.5 19. 91.935233216
284.5 19.5 91.806518204
284.5 20. 91.674566232
284.5 20.5 91.539420966
284.5 21. 91.401123415
284.5 21.5 91.259712071
284.5 22. 91.115223057
284.5 22.5 90.967690263
284.5 23. 90.803269757
284.5 23.5 90.635689597
284.5 24. 90.465174384
284.5 24.5 90.291752851
284.5 25. 90.115451745
284.5 25.5 89.936295984
284.5 26. 89.754308816
284.5 26.5 89.569511956
284.5 27. 89.367403271
284.5 27.5 89.159122398
284.5 28. 88.948231049
284.5 28.5 88.73474186
284.5 29. 88.518666703
284.5 29.5 88.300016796
284.5 30. 88.078802799
284.5 30.5 87.833227828
284.5 31. 87.585202421
284.5 31.5 87.334895691
284.5 32. 87.082308043
284.5 32.5 86.827440312
284.5 33. 86.567602751
284.5 33.5 86.282096152
284.5 34. 85.9947014
284.5 34.5 85.705407838
284.5 35. 85.414206378
284.5 35.5 85.121089492
284.5 36. 84.798523026
284.5 36.5 84.471359062
284.5 37. 84.142792254
284.5 37.5 83.812803938
284.5 38. 83.473115093
284.5 38.5 83.10456909
284.5 39. 82.735313503
284.5 39.5 82.365314197
285. 2.5 93.909301203
285. 3. 93.901497401
285. 3.5 93.892420203
285. 4. 93.881805633
285. 4.5 93.869235964
285. 5. 93.854352752
285. 5.5 93.836804512
285. 6. 93.816287755
285. 6.5 93.792568072
285. 7. 93.765470687
285. 7.5 93.732968686
285. 8. 93.696500417
285. 8.5 93.656019896
285. 9. 93.611497005
285. 9.5 93.562925035
285. 10. 93.510315306
285. 10.5 93.453692703
285. 11. 93.393092201
285. 11.5 93.328556147
285. 12. 93.260132099
285. 12.5 93.187871117
285. 13. 93.111826422
285. 13.5 93.032052347
285. 14. 92.948603524
285. 14.5 92.861534249
285. 15. 92.770897998
285. 15.5 92.676747062
285. 16. 92.579132267
285. 16.5 92.478102787
285. 17. 92.373493795
285. 17.5 92.256062427
285. 18. 92.135195912
285. 18.5 92.010950433
285. 19. 91.883378806
285. 19.5 91.752530638
285. 20. 91.618452497
285. 20.5 91.481188067
285. 21. 91.340778314
285. 21.5 91.197261639
285. 22. 91.050674031
285. 22.5 90.894908618
285. 23. 90.727987046
285. 23.5 90.558113772
285. 24. 90.385318951
285. 24.5 90.209630602
285. 25. 90.031074778
285. 25.5 89.849675734
285. 26. 89.665456075
285. 26.5 89.473102068
285. 27. 89.26502889
285. 27.5 89.054347782
285. 28. 88.84107127
285. 28.5 88.625211069
285. 29. 88.406778193
285. 29.5 88.185783049
285. 30. 87.950770527
285. 30.5 87.70251531
285. 31. 87.45199532
285. 31.5 87.199209636
285. 32. 86.944157784
285. 32.5 86.68683979
285. 33. 86.40991978
285. 33.5 86.12180904
285. 34. 85.831828473
285. 34.5 85.539966576
285. 35. 85.246213492
285. 35.5 84.935746381
285. 36. 84.607269232
285. 36.5 84.27743401
285. 37. 83.946218392
285. 37.5 83.613602955
285. 38. 83.249196828
285. 38.5 82.877910805
285. 39. 82.505947604
285. 39.5 82.13327194
285.5 2.5 93.908349542
285.5 3. 93.90103392
285.5 3.5 93.891941843
285.5 4. 93.881106348
285.5 4.5 93.868135294
285.5 5. 93.852657704
285.5 5.5 93.83437363
285.5 6. 93.812992671
285.5 6.5 93.788292117
285.5 7. 93.759792866
285.5 7.5 93.725965783
285.5 8. 93.688090006
285.5 8.5 93.646117744
285.5 9. 93.600030146
285.5 9.5 93.549830557
285.5 10. 93.495539225
285.5 10.5 93.437188942
285.5 11. 93.374821569
285.5 11.5 93.308485445
285.5 12. 93.238233331
285.5 12.5 93.164120793
285.5 13. 93.086204948
285.5 13.5 93.004543489
285.5 14. 92.919193942
285.5 14.5 92.83021309
285.5 15. 92.737656543
285.5 15.5 92.641578414
285.5 16. 92.542031093
285.5 16.5 92.439065074
285.5 17. 92.328754532
285.5 17.5 92.209133248
285.5 18. 92.086084233
285.5 18.5 91.959663955
285.5 19. 91.829925404
285.5 19.5 91.69691827
285.5 20. 91.560689121
285.5 20.5 91.421281582
285.5 21. 91.278736504
285.5 21.5 91.133092128
285.5 22. 90.984384251
285.5 22.5 90.819916555
285.5 23. 90.650666344
285.5 23.5 90.478479315
285.5 24. 90.303384828
285.5 24.5 90.125410137
285.5 25. 89.944580559
285.5 25.5 89.760919641
285.5 26. 89.574449308
285.5 26.5 89.370665266
285.5 27. 89.160158012
285.5 27.5 88.947059233
285.5 28. 88.731380448
285.5 28.5 88.513132429
285.5 29. 88.292325303
285.5 29.5 88.068143304
285.5 30. 87.819606366
285.5 30.5 87.568823877
285.5 31. 87.315793467
285.5 31.5 87.060513248
285.5 32. 86.802981857
285.5 32.5 86.537632718
285.5 33. 86.248740042
285.5 33.5 85.95801034
285.5 34. 85.665429495
285.5 34.5 85.370985144
285.5 35. 85.072955602
285.5 35.5 84.743079461
285.5 36. 84.411895463
285.5 36.5 84.079377291
285.5 37. 83.74550174
285.5 37.5 83.393874944
285.5 38. 83.020446407
285.5 38.5 82.646415256
285.5 39. 82.271740185
285.5 39.5 81.884836726
286. 2.5 93.904226001
286. 3. 93.900360623
286. 3.5 93.891331615
286. 4. 93.880274483
286. 4.5 93.866883061
286. 5. 93.850785066
286. 5.5 93.831713206
286. 6. 93.809413927
286. 6.5 93.783677729
286. 7. 93.75366577
286. 7.5 93.71846418
286. 8. 93.679118025
286. 8.5 93.635592971
286. 9. 93.587881798
286. 9.5 93.535998089
286. 10. 93.479971053
286. 10.5 93.419841402
286. 11. 93.355657866
286. 11.5 93.287474707
286. 12. 93.215349792
286. 12.5 93.139343091
286. 13. 93.059515502
286. 13.5 92.975927965
286. 14. 92.888640783
286. 14.5 92.797713113
286. 15. 92.70320259
286. 15.5 92.605165049
286. 16. 92.503654336
286. 16.5 92.398722178
286. 17. 92.282478425
286. 17.5 92.16063686
286. 18. 92.035376355
286. 18.5 91.906753548
286. 19. 91.774821497
286. 19.5 91.639629875
286. 20. 91.501225165
286. 20.5 91.359650851
286. 21. 91.214947593
286. 21.5 91.06715341
286. 22. 90.911495959
286. 22.5 90.742848287
286. 23. 90.571248531
286. 23.5 90.396727464
286. 24. 90.219313596
286. 24.5 90.039033366
286. 25. 89.855911309
286. 25.5 89.669970224
286. 26. 89.476054116
286. 26.5 89.26568143
286. 27. 89.052722692
286. 27.5 88.837189175
286. 28. 88.619091363
286. 28.5 88.398439058
286. 29. 88.175241481
286. 29.5 87.936497626
286. 30. 87.685399573
286. 30.5 87.432074143
286. 31. 87.176517903
286. 31.5 86.918727987
286. 32. 86.658702124
286. 32.5 86.375514433
286. 33. 86.083968595
286. 33.5 85.790605725
286. 34. 85.495410745
286. 34.5 85.198370418
286. 35. 84.87880979
286. 35.5 84.54619004
286. 36. 84.212287938
286. 36.5 83.877076149
286. 37. 83.538630923
286. 37.5 83.162937556
286. 38. 82.78672516
286. 38.5 82.409945661
286. 39. 82.032556306
286. 39.5 81.614530595
286.5 2.5 82.884279482
286.5 3. 93.899290216
286.5 3.5 93.890541673
286.5 4. 93.879280442
286.5 4.5 93.865448493
286.5 5. 93.848712778
286.5 5.5 93.828801609
286.5 6. 93.805527281
286.5 6.5 93.778698364
286.5 7. 93.747068363
286.5 7.5 93.710426724
286.5 8. 93.669546173
286.5 8.5 93.624405655
286.5 9. 93.57501069
286.5 9.5 93.52138526
286.5 10. 93.463567564
286.5 10.5 93.401606166
286.5 11. 93.335556638
286.5 11.5 93.265479073
286.5 12. 93.191436334
286.5 12.5 93.113492664
286.5 13. 93.031712618
286.5 13.5 92.946160252
286.5 14. 92.856898521
286.5 14.5 92.763988834
286.5 15. 92.667490731
286.5 15.5 92.567461657
286.5 16. 92.463956812
286.5 16.5 92.355233394
286.5 17. 92.234610879
286.5 17.5 92.110519012
286.5 18. 91.983018372
286.5 18.5 91.852165647
286.5 19. 91.718013854
286.5 19.5 91.58061255
286.5 20. 91.440008046
286.5 20.5 91.296243599
286.5 21. 91.149359611
286.5 21.5 90.999393805
286.5 22. 90.834677206
286.5 22.5 90.663642434
286.5 23. 90.489672634
286.5 23.5 90.312797634
286.5 24. 90.133045041
286.5 24.5 89.950440427
286.5 25. 89.765007504
286.5 25.5 89.576768281
286.5 26. 89.370939465
286.5 26.5 89.158080099
286.5 27. 88.942652884
286.5 27.5 88.724667958
286.5 28. 88.504134744
286.5 28.5 88.281062051
286.5 29. 88.053213226
286.5 29.5 87.801742415
286.5 30. 87.548067787
286.5 30.5 87.292184217
286.5 31. 87.034087199
286.5 31.5 86.773772868
286.5 32. 86.502154508
286.5 32.5 86.209720261
286.5 33. 85.915507361
286.5 33.5 85.619497779
286.5 34. 85.32167546
286.5 34.5 85.014483185
286.5 35. 84.680333431
286.5 35.5 84.344959326
286.5 36. 84.008328987
286.5 36.5 83.670414025
286.5 37. 83.305405156
286.5 37.5 82.926887854
286.5 38. 82.547889581
286.5 38.5 82.168360544
286.5 39. 81.763451617
286.5 39.5 81.338198362
287. 2.5 80.132872948
287. 3. 93.896947888
287. 3.5 93.889488455
287. 4. 93.878084773
287. 4.5 93.863799353
287. 5. 93.846397973
287. 5.5 93.825614959
287. 6. 93.801306417
287. 6.5 93.773325415
287. 7. 93.739961771
287. 7.5 93.701811553
287. 8. 93.659333298
287. 8.5 93.612513244
287. 9. 93.561373005
287. 9.5 93.50594724
287. 10. 93.446283154
287. 10.5 93.38243703
287. 11. 93.314471219
287. 11.5 93.242451548
287. 12. 93.166445738
287. 12.5 93.086522164
287. 13. 93.002748892
287. 13.5 92.915192952
287. 14. 92.823919811
287. 14.5 92.728992998
287. 15. 92.630473834
287. 15.5 92.528421257
287. 16. 92.422891707
287. 16.5 92.308009294
287. 17. 92.185095339
287. 17.5 92.058723545
287. 18. 91.928954517
287. 18.5 91.795844869
287. 19. 91.659447468
287. 19.5 91.519811657
287. 20. 91.376983479
287. 20.5 91.231005889
287. 21. 91.081918949
287. 21.5 90.92617229
287. 22. 90.75567824
287. 22.5 90.582235665
287. 23. 90.405875761
287. 23.5 90.226627352
287. 24. 90.044517088
287. 24.5 89.859569628
287. 25. 89.671807816
287. 25.5 89.475955434
287. 26. 89.263151529
287. 26.5 89.047788598
287. 27. 88.829876356
287. 27.5 88.609423776
287. 28. 88.386439195
287. 28.5 88.160930404
287. 29. 87.917874335
287. 29.5 87.663792145
287. 30. 87.407526004
287. 30.5 87.149069606
287. 31. 86.888417352
287. 31.5 86.625564371
287. 32. 86.335284391
287. 32.5 86.040148122
287. 33. 85.743254984
287. 33.5 85.44458586
287. 34. 85.1441237
287. 34.5 84.814343892
287. 35. 84.477402338
287. 35.5 84.139264366
287. 36. 83.799896875
287. 36.5 83.44787447
287. 37. 83.066916875
287. 37.5 82.685575017
287. 38. 82.303791097
287. 38.5 81.912479916
287. 39. 81.483684347
287. 39.5 81.055658868
287.5 2.5 78.605423427
287.5 3. 93.817662493
287.5 3.5 93.887987903
287.5 4. 93.876628809
287.5 4.5 93.861895997
287.5 5. 93.843799247
287.5 5.5 93.822123581
287.5 6. 93.796722712
287.5 6.5 93.767528056
287.5 7. 93.732302778
287.5 7.5 93.692573244
287.5 8. 93.648434008
287.5 8.5 93.599870315
287.5 9. 93.546922218
287.5 9.5 93.489636593
287.5 10. 93.428069693
287.5 10.5 93.362285381
287.5 11. 93.292352624
287.5 11.5 93.218342897
287.5 12. 93.140328628
287.5 12.5 93.058382158
287.5 13. 92.972574903
287.5 13.5 92.88297671
287.5 14. 92.789655413
287.5 14.5 92.692676516
287.5 15. 92.592102988
287.5 15.5 92.487995135
287.5 16. 92.380410522
287.5 16.5 92.259109284
287.5 17. 92.133873217
287.5 17.5 92.005192323
287.5 18. 91.873127095
287.5 18.5 91.737733952
287.5 19. 91.599065497
287.5 19.5 91.457170757
287.5 20. 91.312095421
287.5 20.5 91.163882054
287.5 21. 91.012570309
287.5 21.5 90.847374704
287.5 22. 90.674433208
287.5 22.5 90.498562623
287.5 23. 90.319793029
287.5 23.5 90.138152186
287.5 24. 89.953665735
287.5 24.5 89.766357378
287.5 25. 89.576249044
287.5 25.5 89.367958822
287.5 26. 89.152614838
287.5 26.5 88.934731955
287.5 27. 88.71431861
287.5 27.5 88.491382588
287.5 28. 88.265931111
287.5 28.5 88.033819349
287.5 29. 87.779266696
287.5 29.5 87.522558499
287.5 30. 87.263686468
287.5 30.5 87.002643098
287.5 31. 86.739421682
287.5 31.5 86.46068226
287.5 32. 86.164543483
287.5 32.5 85.866692448
287.5 33. 85.567106681
287.5 33.5 85.265765953
287.5 34. 84.948242622
287.5 34.5 84.609629996
287.5 35. 84.26988785
287.5 35.5 83.92897784
287.5 36. 83.586865601
287.5 36.5 83.20682937
287.5 37. 82.823007273
287.5 37.5 82.438842744
287.5 38. 82.05427584
287.5 38.5 81.629102516
287.5 39. 81.197498883
287.5 39.5 80.76672469
288. 2.5 77.411113779
288. 3. 80.668459052
288. 3.5 93.885367858
288. 4. 93.874814409
288. 4.5 93.859686823
288. 5. 93.840873724
288. 5.5 93.818273021
288. 6. 93.791744812
288. 6.5 93.760991105
288. 7. 93.72404256
288. 7.5 93.682661769
288. 8. 93.63679538
288. 8.5 93.58642817
288. 9. 93.531608887
288. 9.5 93.472403113
288. 10. 93.408876397
288. 10.5 93.34110007
288. 11. 93.269149444
288. 11.5 93.193101553
288. 12. 93.113033374
288. 12.5 93.029021038
288. 13. 92.941139129
288. 13.5 92.849460145
288. 14. 92.754054122
288. 14.5 92.654988392
288. 15. 92.552327432
288. 15.5 92.44613278
288. 16. 92.332565496
288. 16.5 92.208472156
288. 17. 92.080883823
288. 17.5 91.949865163
288. 18. 91.815476418
288. 18.5 91.677773685
288. 19. 91.536809194
288. 19.5 91.392631554
288. 20. 91.245286007
288. 20.5 91.094814647
288. 21. 90.938752313
288. 21.5 90.766283394
288. 22. 90.590874121
288. 22.5 90.412555853
288. 23. 90.23135749
288. 23.5 90.047305674
288. 24. 89.860424985
288. 24.5 89.670738119
288. 25. 89.472525736
288. 25.5 89.25715174
288. 26. 89.039251499
288. 26.5 88.818832806
288. 27. 88.595902794
288. 27.5 88.370468028
288. 28. 88.142534595
288. 28.5 87.894512789
288. 29. 87.637298461
288. 29.5 87.377950253
288. 30. 87.116458557
288. 30.5 86.852814654
288. 31. 86.58593761
288. 31.5 86.288710839
288. 32. 85.9898217
288. 32.5 85.689244017
288. 33. 85.386954073
288. 33.5 85.08205427
288. 34. 84.741657796
288. 34.5 84.400206656
288. 35. 84.057656611
288. 35.5 83.713967849
288. 36. 83.346646915
288. 36.5 82.960194372
288. 37. 82.573511592
288. 37.5 82.186528992
288. 38. 81.774477468
288. 38.5 81.339080475
288. 39. 80.9046967
288. 39.5 80.471201891
288.5 2.5 76.390561506
288.5 3. 78.931574876
288.5 3.5 93.832410829
288.5 4. 93.872440005
288.5 4.5 93.857098197
288.5 5. 93.837569647
288.5 5.5 93.814009454
288.5 6. 93.786334967
288.5 6.5 93.753717132
288.5 7. 93.715124272
288.5 7.5 93.672020993
288.5 8. 93.624360115
288.5 8.5 93.572133243
288.5 9. 93.515380379
288.5 9.5 93.454193643
288.5 10. 93.388649675
288.5 10.5 93.31882725
288.5 11. 93.244807723
288.5 11.5 93.166673503
288.5 12. 93.084506
288.5 12.5 92.998384935
288.5 13. 92.908387867
288.5 13.5 92.814589764
288.5 14. 92.717062694
288.5 14.5 92.615875657
288.5 15. 92.511094488
288.5 15.5 92.402781823
288.5 16. 92.282525927
288.5 16.5 92.156034456
288.5 17. 92.026064284
288.5 17.5 91.892679759
288.5 18. 91.755940727
288.5 18.5 91.615902843
288.5 19. 91.472617844
288.5 19.5 91.326133825
288.5 20. 91.176495486
288.5 20.5 91.023744371
288.5 21. 90.857806016
288.5 21.5 90.682827553
288.5 22. 90.504930773
288.5 22.5 90.324145724
288.5 23. 90.140500061
288.5 23.5 89.954019252
288.5 24. 89.764726769
288.5 24.5 89.572644256
288.5 25. 89.361421195
288.5 25.5 89.143453182
288.5 26. 88.922981098
288.5 26.5 88.700011306
288.5 27. 88.474549604
288.5 27.5 88.246601315
288.5 28. 88.0095538
288.5 28.5 87.751764276
288.5 29. 87.491874704
288.5 29.5 87.229873142
288.5 30. 86.96574865
288.5 30.5 86.699491279
288.5 31. 86.412669719
288.5 31.5 86.112655852
288.5 32. 85.81100506
288.5 32.5 85.507689776
288.5 33. 85.202685022
288.5 33.5 84.873504149
288.5 34. 84.530229916
288.5 34.5 84.185933958
288.5 35. 83.840570322
288.5 35.5 83.486396619
288.5 36. 83.097147725
288.5 36.5 82.707795421
288.5 37. 82.31825883
288.5 37.5 81.919841777
288.5 38. 81.480411095
288.5 38.5 81.042203011
288.5 39. 80.605072188
288.5 39.5 80.137187753
289. 2.5 75.449795366
289. 3. 77.645827847
289. 3.5 81.048262777
289. 4. 93.868856018
289. 4.5 93.854011018
289. 5. 93.833820581
289. 5.5 93.809277878
289. 6. 93.780426215
289. 6.5 93.745766282
289. 7. 93.705477553
289. 7.5 93.660586389
289. 8. 93.611065606
289. 8.5 93.556921284
289. 9. 93.498180369
289. 9.5 93.434951848
289. 10. 93.367332965
289. 10.5 93.295410234
289. 11. 93.219270826
289. 11.5 93.139002186
289. 12. 93.054690076
289. 12.5 92.96641762
289. 13. 92.874265143
289. 13.5 92.778309884
289. 14. 92.678625767
289. 14.5 92.57528329
289. 15. 92.46834949
289. 15.5 92.356041126
289. 16. 92.230650538
289. 16.5 92.101730404
289. 17. 91.969349472
289. 17.5 91.833571607
289. 18. 91.694456126
289. 18.5 91.552058109
289. 19. 91.406428692
289. 19.5 91.257615352
289. 20. 91.105662157
289. 20.5 90.949022735
289. 21. 90.774441783
289. 21.5 90.596934027
289. 22. 90.41653066
289. 22.5 90.233260345
289. 23. 90.047149436
289. 23.5 89.858222174
289. 24. 89.666500871
289. 24.5 89.465447007
289. 25. 89.247356759
289. 25.5 89.026779477
289. 26. 88.803720599
289. 26.5 88.578185024
289. 27. 88.350177191
289. 27.5 88.119701156
289. 28. 87.865976086
289. 28.5 87.605474921
289. 29. 87.342897271
289. 29.5 87.078229727
289. 30. 86.81146
289. 30.5 86.536442066
289. 31. 86.235209761
289. 31.5 85.932398187
289. 32. 85.627975477
289. 32.5 85.321912648
289. 33. 85.005191007
289. 33.5 84.659969042
289. 34. 84.313811914
289. 34.5 83.966666639
289. 35. 83.618485489
289. 35.5 83.233883056
289. 36. 82.841694163
289. 36.5 82.449451647
289. 37. 82.05707144
289. 37.5 81.621503738
289. 38. 81.1792318
289. 38.5 80.738251608
289. 39. 80.283859994
289. 39.5 79.785534619
289.5 2.5 74.679021298
289.5 3. 76.550092874
289.5 3.5 79.124736125
289.5 4. 93.830937968
289.5 4.5 93.850190669
289.5 5. 93.829534114
289.5 5.5 93.804012651
289.5 6. 93.773950231
289.5 6.5 93.736376249
289.5 7. 93.695002439
289.5 7.5 93.648280614
289.5 8. 93.596840991
289.5 8.5 93.540720495
289.5 9. 93.4799472
289.5 9.5 93.414617889
289.5 10. 93.344866524
289.5 10.5 93.270789342
289.5 11. 93.192479277
289.5 11.5 93.110028371
289.5 12. 93.023526622
289.5 12.5 92.933060413
289.5 13. 92.838712621
289.5 13.5 92.740562546
289.5 14. 92.638685779
289.5 14.5 92.533154142
289.5 15. 92.424035715
289.5 15.5 92.304739504
289.5 16. 92.176870393
289.5 16.5 92.045491809
289.5 17. 91.910671912
289.5 17.5 91.772473927
289.5 18. 91.630956498
289.5 18.5 91.486174005
289.5 19. 91.338176871
289.5 19.5 91.187011853
289.5 20. 91.032722298
289.5 20.5 90.865737438
289.5 21. 90.6885833
289.5 21.5 90.508527233
289.5 22. 90.325598888
289.5 22.5 90.139825482
289.5 23. 89.951232009
289.5 23.5 89.759841428
289.5 24. 89.565674847
289.5 24.5 89.350983691
289.5 25. 89.13024528
289.5 25.5 88.907044183
289.5 26. 88.681384234
289.5 26.5 88.45326884
289.5 27. 88.222701055
289.5 27.5 87.979955959
289.5 28. 87.718767461
289.5 28.5 87.455542412
289.5 29. 87.190264638
289.5 29.5 86.922919248
289.5 30. 86.653492589
289.5 30.5 86.357500269
289.5 31. 86.05343308
289.5 31.5 85.74781433
289.5 32. 85.440610554
289.5 32.5 85.131791329
289.5 33. 84.789438257
289.5 33.5 84.441294039
289.5 34. 84.092250913
289.5 34.5 83.742253804
289.5 35. 83.370421687
289.5 35.5 82.97521059
289.5 36. 82.580094428
289.5 36.5 82.184975023
289.5 37. 81.762378674
289.5 37.5 81.31577396
289.5 38. 80.87070674
289.5 38.5 80.426999702
289.5 39. 79.925888661
289.5 39.5 79.425143919
290. 2.5 73.913850603
290. 3. 75.564510139
290. 3.5 77.747079436
290. 4. 81.152400312
290. 4.5 93.844933599
290. 5. 93.824564199
290. 5.5 93.798130227
290. 6. 93.766838618
290. 6.5 93.723138591
290. 7. 93.683495633
290. 7.5 93.635003371
290. 8. 93.581603491
290. 8.5 93.523453957
290. 9. 93.460606624
290. 9.5 93.393127831
290. 10. 93.32118718
290. 10.5 93.244901724
290. 11. 93.164370582
290. 11.5 93.079690021
290. 12. 92.990953988
290. 12.5 92.898252076
290. 13. 92.801669507
290. 13.5 92.701287425
290. 14. 92.597182887
290. 14.5 92.48942886
290. 15. 92.378094299
290. 15.5 92.251492302
290. 16. 92.121113976
290. 16.5 91.987247979
290. 17. 91.849961703
290. 17.5 91.709317576
290. 18. 91.565373427
290. 18.5 91.418182809
290. 19. 91.267795324
290. 19.5 91.114256905
290. 20. 90.956737148
290. 20.5 90.779897896
290. 21. 90.600151673
290. 21.5 90.417529057
290. 22. 90.232058087
290. 22.5 90.043764469
290. 23. 89.85267178
290. 23.5 89.658801653
290. 24. 89.454357301
290. 24.5 89.233397301
290. 25. 89.009996669
290. 25.5 88.784157966
290. 26. 88.555883389
290. 26.5 88.32517483
290. 27. 88.092033931
290. 27.5 87.831770461
290. 28. 87.567821145
290. 28.5 87.301860844
290. 29. 87.03387175
290. 29.5 86.763837472
290. 30. 86.479546544
290. 30.5 86.1741209
290. 31. 85.867210277
290. 31.5 85.558776124
290. 32. 85.248783351
290. 32.5 84.91865535
290. 33. 84.568385816
290. 33.5 84.217317888
290. 34. 83.865387899
290. 34.5 83.506792367
290. 35. 83.108351296
290. 35.5 82.71017524
290. 36. 82.312148858
290. 36.5 81.903065797
290. 37. 81.451824201
290. 37.5 81.002403609
290. 38. 80.554594255
290. 38.5 80.065724525
290. 39. 79.558788192
290. 39.5 79.055734437
290.5 2.5 73.220102916
290.5 3. 74.74686135
290.5 3.5 76.597646552
290.5 4. 79.136357823
290.5 4.5 93.814829555
290.5 5. 93.818630045
290.5 5.5 93.791515905
290.5 6. 93.754053286
290.5 6.5 93.70574718
290.5 7. 93.669451875
290.5 7.5 93.620602446
290.5 8. 93.565251446
290.5 8.5 93.505034217
290.5 9. 93.440069546
290.5 9.5 93.370411982
290.5 10. 93.296227949
290.5 10.5 93.21768114
290.5 11. 93.13487906
290.5 11.5 93.047922131
290.5 12. 92.956907739
290.5 12.5 92.861928709
290.5 13. 92.763072454
290.5 13.5 92.660421738
290.5 14. 92.554054877
290.5 14.5 92.4440458
290.5 15. 92.3256057
290.5 15.5 92.19622437
290.5 16. 92.063307087
290.5 16.5 91.926925624
290.5 17. 91.787146424
290.5 17.5 91.644030963
290.5 18. 91.497636111
290.5 18.5 91.348014477
290.5 19. 91.195214724
290.5 19.5 91.039281868
290.5 20. 90.870898967
290.5 20.5 90.691421657
290.5 21. 90.50906533
290.5 21.5 90.323858761
290.5 22. 90.135828308
290.5 22.5 89.944998109
290.5 23. 89.751390269
290.5 23.5 89.555025044
290.5 24. 89.336255922
290.5 24.5 89.112593843
290.5 25. 88.886517774
290.5 25.5 88.658028476
290.5 26. 88.427126484
290.5 26.5 88.193812148
290.5 27. 87.944503822
290.5 27.5 87.679747242
290.5 28. 87.413026525
290.5 28.5 87.144320548
290.5 29. 86.873609848
290.5 29.5 86.600876521
290.5 30. 86.294474561
290.5 30.5 85.986168153
290.5 31. 85.676406942
290.5 31.5 85.365150521
290.5 32. 85.047642829
290.5 32.5 84.69509525
290.5 33. 84.341863162
290.5 33.5 83.987872617
290.5 34. 83.63305737
290.5 34.5 83.241128132
290.5 35. 82.839683832
290.5 35.5 82.438564347
290.5 36. 82.037649517
290.5 36.5 81.587382597
290.5 37. 81.133308053
290.5 37.5 80.681134166
290.5 38. 80.205036253
290.5 38.5 79.691461179
290.5 39. 79.18225769
290.5 39.5 78.661182597
291. 2.5 72.567833385
291. 3. 73.956317425
291. 3.5 75.574399919
291. 4. 77.70872643
291. 4.5 80.979856525
291. 5. 93.810926059
291. 5.5 93.783991007
291. 6. 93.733374723
291. 6.5 93.682371266
291. 7. 93.646431025
291. 7.5 93.604753358
291. 8. 93.547648742
291. 8.5 93.48535768
291. 9. 93.418241805
291. 9.5 93.346387952
291. 10. 93.269917359
291. 10.5 93.189057664
291. 11. 93.10393567
291. 11.5 93.014656518
291. 12. 92.921320522
291. 12.5 92.824023639
291. 13. 92.722855454
291. 13.5 92.617900147
291. 14. 92.509237077
291. 14.5 92.396940946
291. 15. 92.270832921
291. 15.5 92.138857674
291. 16. 92.003372747
291. 16.5 91.864448762
291. 17. 91.722151043
291. 17.5 91.576539956
291. 18. 91.427671279
291. 18.5 91.275596552
291. 19. 91.120363394
291. 19.5 90.961609785
291. 20. 90.782356506
291. 20.5 90.60022342
291. 21. 90.415239909
291. 21.5 90.227432873
291. 22. 90.036826926
291. 22.5 89.843444576
291. 23. 89.64730641
291. 23.5 89.438843282
291. 24. 89.214852758
291. 24.5 88.988476064
291. 25. 88.759712239
291. 25.5 88.528560216
291. 26. 88.295018842
291. 26.5 88.056989475
291. 27. 87.791335796
291. 27.5 87.523770607
291. 28. 87.254268959
291. 28.5 86.982807895
291. 29. 86.709366286
291. 29.5 86.414509161
291. 30. 86.104693858
291. 30.5 85.793500784
291. 31. 85.48088336
291. 31.5 85.166799295
291. 32. 84.821433803
291. 32.5 84.465883575
291. 33. 84.109692374
291. 33.5 83.752783136
291. 34. 83.373560294
291. 34.5 82.96861257
291. 35. 82.564192019
291. 35.5 82.160156109
291. 36. 81.722456723
291. 36.5 81.263386315
291. 37. 80.806552781
291. 37.5 80.343824392
291. 38. 79.823102118
291. 38.5 79.307317911
291. 39. 78.795986347
291. 39.5 78.211914454
291.5 2.5 71.928997344
291.5 3. 73.233311309
291.5 3.5 74.724717347
291.5 4. 76.530596216
291.5 4.5 78.961915262
291.5 5. 86.348821424
291.5 5.5 93.775217044
291.5 6. 93.699996183
291.5 6.5 93.649895284
291.5 7. 93.616220901
291.5 7.5 93.58574839
291.5 8. 93.528582332
291.5 8.5 93.464294708
291.5 9. 93.395017323
291.5 9.5 93.320949669
291.5 10. 93.242177755
291.5 10.5 93.158957253
291.5 11. 93.07146776
291.5 11.5 92.979821619
291.5 12. 92.884121893
291.5 12.5 92.784467294
291.5 13. 92.680949734
291.5 13.5 92.57365466
291.5 14. 92.462662262
291.5 14.5 92.344951748
291.5 15. 92.213909641
291.5 15.5 92.079311176
291.5 16. 91.941231076
291.5 16.5 91.79973861
291.5 17. 91.65489781
291.5 17.5 91.506767787
291.5 18. 91.355403093
291.5 18.5 91.200854078
291.5 19. 91.043167214
291.5 19.5 90.872977427
291.5 20. 90.691020434
291.5 20.5 90.506214916
291.5 21. 90.318588147
291.5 21.5 90.128165082
291.5 22. 89.934968527
291.5 22.5 89.739019311
291.5 23. 89.540336453
291.5 23.5 89.31679186
291.5 24. 89.090046143
291.5 24.5 88.860943303
291.5 25. 88.629480362
291.5 25.5 88.3956544
291.5 26. 88.159462549
291.5 26.5 87.902603427
291.5 27. 87.634102822
291.5 27.5 87.363720534
291.5 28. 87.091429562
291.5 28.5 86.8172051
291.5 29. 86.534242705
291.5 29.5 86.222794665
291.5 30. 85.910055671
291.5 30.5 85.595971771
291.5 31. 85.280494203
291.5 31.5 84.947417862
291.5 32. 84.589377852
291.5 32.5 84.230831263
291.5 33. 83.871687671
291.5 33.5 83.505677401
291.5 34. 83.096957857
291.5 34.5 82.689001834
291.5 35. 82.281638417
291.5 35.5 81.857064612
291.5 36. 81.392605953
291.5 36.5 80.930778136
291.5 37. 80.471269824
291.5 37.5 79.953646791
291.5 38. 79.430793952
291.5 38.5 78.912961244
291.5 39. 78.338334479
291.5 39.5 77.750563937
292. 2.5 71.337200604
292. 3. 72.555958393
292. 3.5 73.907705072
292. 4. 75.474540651
292. 4.5 77.527682701
292. 5. 80.53814129
292. 5.5 93.753746877
292. 6. 93.640206282
292. 6.5 93.602665568
292. 7. 93.576257862
292. 7.5 93.552842453
292. 8. 93.507604714
292. 8.5 93.441668282
292. 9. 93.370269235
292. 9.5 93.293980412
292. 10. 93.212919437
292. 10.5 93.127300977
292. 11. 93.03739874
292. 11.5 92.943342287
292. 12. 92.845238104
292. 12.5 92.743187068
292. 13. 92.637283639
292. 13.5 92.527614525
292. 14. 92.41426055
292. 14.5 92.288474991
292. 15. 92.154750313
292. 15.5 92.017500703
292. 16. 91.876799183
292. 16.5 91.732713474
292. 17. 91.585306159
292. 17.5 91.434634951
292. 18. 91.28075305
292. 18.5 91.123709505
292. 19. 90.963307894
292. 19.5 90.781475073
292. 20. 90.596798255
292. 20.5 90.409304786
292. 21. 90.219019757
292. 21.5 90.025966113
292. 22. 89.830164797
292. 22.5 89.631634908
292. 23. 89.418431185
292. 23.5 89.191242281
292. 24. 88.961730769
292. 24.5 88.729891331
292. 25. 88.495718941
292. 25.5 88.259208801
292. 26. 88.013568666
292. 26.5 87.744033833
292. 27. 87.472679027
292. 27.5 87.199472432
292. 28. 86.924384978
292. 28.5 86.647389993
292. 29. 86.340479792
292. 29.5 86.026070011
292. 30. 85.71040491
292. 30.5 85.393427962
292. 31. 85.073071072
292. 31.5 84.712347681
292. 32. 84.351273313
292. 32.5 83.989740509
292. 33. 83.627654914
292. 33.5 83.224722307
292. 34. 82.812963775
292. 34.5 82.402040716
292. 35. 81.991238801
292. 35.5 81.520937155
292. 36. 81.053732427
292. 36.5 80.589246954
292. 37. 80.083026855
292. 37.5 79.552550227
292. 38. 79.027753081
292. 38.5 78.462781105
292. 39. 77.86514547
292. 39.5 77.27675634
292.5 2.5 70.75764767
292.5 3. 71.893642137
292.5 3.5 73.166765392
292.5 4. 74.611509242
292.5 4.5 76.34799587
292.5 5. 78.635099741
292.5 5.5 83.13187549
292.5 6. 93.511127591
292.5 6.5 93.529329911
292.5 7. 93.521687467
292.5 7.5 93.508005459
292.5 8. 93.482948407
292.5 8.5 93.417199125
292.5 9. 93.34383672
292.5 9.5 93.265352604
292.5 10. 93.182024661
292.5 10.5 93.094003296
292.5 11. 93.001647578
292.5 11.5 92.905139536
292.5 12. 92.804591829
292.5 12.5 92.700107153
292.5 13. 92.591782503
292.5 13.5 92.479706112
292.5 14. 92.362569416
292.5 14.5 92.229701316
292.5 15. 92.093265944
292.5 15.5 91.953338801
292.5 16. 91.809991031
292.5 16.5 91.663288632
292.5 17. 91.513292592
292.5 17.5 91.360059099
292.5 18. 91.203639885
292.5 18.5 91.044082587
292.5 19. 90.871607953
292.5 19.5 90.687005624
292.5 20. 90.499594167
292.5 20.5 90.309398447
292.5 21. 90.116441302
292.5 21.5 89.920743609
292.5 22. 89.7223244
292.5 22.5 89.519792713
292.5 23. 89.29207984
292.5 23.5 89.062084202
292.5 24. 88.829797513
292.5 24.5 88.595212178
292.5 25. 88.358321103
292.5 25.5 88.119117592
292.5 26. 87.853575508
292.5 26.5 87.581148404
292.5 27. 87.306933587
292.5 27.5 87.030896883
292.5 28. 86.75300713
292.5 28.5 86.457761416
292.5 29. 86.141542933
292.5 29.5 85.824171106
292.5 30. 85.505579735
292.5 30.5 85.18570967
292.5 31. 84.834799522
292.5 31.5 84.471003048
292.5 32. 84.10690873
292.5 32.5 83.742404192
292.5 33. 83.351918055
292.5 33.5 82.936048879
292.5 34. 82.521302473
292.5 34.5 82.10746201
292.5 35. 81.648354632
292.5 35.5 81.175331443
292.5 36. 80.705499445
292.5 36.5 80.211168651
292.5 37. 79.67243347
292.5 37.5 79.140147962
292.5 38. 78.58502932
292.5 38.5 77.976785853
292.5 39. 77.378825796
292.5 39.5 76.733396813
293. 2.5 70.189867782
293. 3. 71.282240133
293. 3.5 72.465430103
293. 4. 73.76689724
293. 4.5 75.289102708
293. 5. 77.20274863
293. 5.5 79.98387964
293. 6. 93.08529519
293. 6.5 93.403329361
293. 7. 93.443805856
293. 7.5 93.449272892
293. 8. 93.441950068
293. 8.5 93.39032426
293. 9. 93.31549809
293. 9.5 93.234913785
293. 10. 93.149349313
293. 10.5 93.058967113
293. 11. 92.964127949
293. 11.5 92.865130167
293. 12. 92.762101914
293. 12.5 92.655148313
293. 13. 92.544368512
293. 13.5 92.429852804
293. 14. 92.304178114
293. 14.5 92.168536009
293. 15. 92.029363879
293. 15.5 91.886734569
293. 16. 91.740717291
293. 16.5 91.591376201
293. 17. 91.438770559
293. 17.5 91.282954925
293. 18. 91.123979456
293. 18.5 90.961442255
293. 19. 90.776854175
293. 19.5 90.589468422
293. 20. 90.399308909
293. 20.5 90.206397942
293. 21. 90.010756051
293. 21.5 89.812401995
293. 22. 89.61135285
293. 22.5 89.392575538
293. 23. 89.162013653
293. 23.5 88.929203172
293. 24. 88.694133235
293. 24.5 88.456793946
293. 25. 88.217176125
293. 25.5 87.962741508
293. 26. 87.689132969
293. 26.5 87.413809454
293. 27. 87.136730433
293. 27.5 86.85785935
293. 28. 86.574656547
293. 28.5 86.256475
293. 29. 85.937257877
293. 29.5 85.616926367
293. 30. 85.295411091
293. 30.5 84.956747604
293. 31. 84.590006552
293. 31.5 84.223156812
293. 32. 83.85606216
293. 32.5 83.47857178
293. 33. 83.058230987
293. 33.5 82.639357976
293. 34. 82.221684856
293. 34.5 81.774840206
293. 35. 81.295483941
293. 35.5 80.819881546
293. 36. 80.337991082
293. 36.5 79.790268302
293. 37. 79.2498995
293. 37.5 78.704809043
293. 38. 78.085131399
293. 38.5 77.476921608
293. 39. 76.83626604
293. 39.5 76.147404605
293.5 2.5 69.66575057
293.5 3. 70.681654494
293.5 3.5 71.786951409
293.5 4. 73.018864884
293.5 4.5 74.404853843
293.5 5. 76.049062561
293.5 5.5 78.194386037
293.5 6. 81.744716217
293.5 6.5 93.145506089
293.5 7. 93.325475032
293.5 7.5 93.370084457
293.5 8. 93.381350378
293.5 8.5 93.359261509
293.5 9. 93.284905957
293.5 9.5 93.202469432
293.5 10. 93.114738518
293.5 10.5 93.022068585
293.5 11. 92.924746473
293.5 11.5 92.823226203
293.5 12. 92.717683088
293.5 12.5 92.608227577
293.5 13. 92.494960528
293.5 13.5 92.377974855
293.5 14. 92.243320692
293.5 14.5 92.104879939
293.5 15. 91.962947527
293.5 15.5 91.817593465
293.5 16. 91.668885187
293.5 16.5 91.516884991
293.5 17. 91.361650329
293.5 17.5 91.203234042
293.5 18. 91.041684633
293.5 18.5 90.866363049
293.5 19. 90.67894053
293.5 19.5 90.488759073
293.5 20. 90.295839594
293.5 20.5 90.100201791
293.5 21. 89.901863837
293.5 21.5 89.700842334
293.5 22. 89.49274809
293.5 22.5 89.261529794
293.5 23. 89.028112328
293.5 23.5 88.792480406
293.5 24. 88.554620569
293.5 24.5 88.314520606
293.5 25. 88.071548546
293.5 25.5 87.796637732
293.5 26. 87.52009571
293.5 26.5 87.241873542
293.5 27. 86.961927907
293.5 27.5 86.680219866
293.5 28. 86.370869629
293.5 28.5 86.049652188
293.5 29. 85.727441968
293.5 29.5 85.404156168
293.5 30. 85.078218943
293.5 30.5 84.70827343
293.5 31. 84.338446732
293.5 31.5 83.968569918
293.5 32. 83.598500444
293.5 32.5 83.179489575
293.5 33. 82.756136145
293.5 33.5 82.334335116
293.5 34. 81.900386271
293.5 34.5 81.414090901
293.5 35. 80.932227252
293.5 35.5 80.4542058
293.5 36. 79.90585101
293.5 36.5 79.356720915
293.5 37. 78.81499296
293.5 37.5 78.189761402
293.5 38. 77.570553599
293.5 38.5 76.934038377
293.5 39. 76.231285718
293.5 39.5 75.545297289
294. 2.5 69.152551716
294. 3. 70.092978954
294. 3.5 71.155903413
294. 4. 72.294429455
294. 4.5 73.549996815
294. 5. 75.014897178
294. 5.5 76.80117005
294. 6. 79.272023549
294. 6.5 86.598379978
294. 7. 93.127831643
294. 7.5 93.258796322
294. 8. 93.30235723
294. 8.5 93.312871396
294. 9. 93.25139522
294. 9.5 93.167751053
294. 10. 93.07801144
294. 10.5 92.983140567
294. 11. 92.883398383
294. 11.5 92.779333937
294. 12. 92.671245562
294. 12.5 92.559257885
294. 13. 92.443473862
294. 13.5 92.317640567
294. 14. 92.179889066
294. 14.5 92.038629
294. 15. 91.893915991
294. 15.5 91.745817057
294. 16. 91.594398301
294. 16.5 91.439720355
294. 17. 91.281838847
294. 17.5 91.120804856
294. 18. 90.955554958
294. 18.5 90.768024602
294. 19. 90.577756885
294. 19.5 90.384769238
294. 20. 90.18907953
294. 20.5 89.990704816
294. 21. 89.78966089
294. 21.5 89.585962176
294. 22. 89.360644363
294. 22.5 89.126528676
294. 23. 88.89025084
294. 23.5 88.651792533
294. 24. 88.411137685
294. 24.5 88.168271774
294. 25. 87.903669378
294. 25.5 87.625787328
294. 26. 87.346312007
294. 26.5 87.065191068
294. 27. 86.782378399
294. 27.5 86.484735875
294. 28. 86.161341204
294. 28.5 85.837097531
294. 29. 85.511903478
294. 29.5 85.185672231
294. 30. 84.825800295
294. 30.5 84.452738505
294. 31. 84.079860961
294. 31.5 83.706990526
294. 32. 83.299814252
294. 32.5 82.871560662
294. 33. 82.445289312
294. 33.5 82.0206496
294. 34. 81.531044481
294. 34.5 81.042345747
294. 35. 80.558167571
294. 35.5 80.018940625
294. 36. 79.460274458
294. 36.5 78.910058546
294. 37. 78.29016958
294. 37.5 77.659141799
294. 38. 77.025933181
294. 38.5 76.308428329
294. 39. 75.609287519
294. 39.5 74.839933805
294.5 2.5 68.642989319
294.5 3. 69.55794247
294.5 3.5 70.535380633
294.5 4. 71.607054146
294.5 4.5 72.788124595
294.5 5. 74.101910305
294.5 5.5 75.632603385
294.5 6. 77.604777186
294.5 6.5 80.524120172
294.5 7. 92.740892016
294.5 7.5 93.09298264
294.5 8. 93.197049999
294.5 8.5 93.237030106
294.5 9. 93.213195938
294.5 9.5 93.130344473
294.5 10. 93.038938019
294.5 10.5 92.941991759
294.5 11. 92.839955242
294.5 11.5 92.733352138
294.5 12. 92.622694395
294.5 12.5 92.508147732
294.5 13. 92.389819951
294.5 13.5 92.254398286
294.5 14. 92.113768041
294.5 14.5 91.969673373
294.5 15. 91.822163557
294.5 15.5 91.671302712
294.5 16. 91.517156353
294.5 16.5 91.359783996
294.5 17. 91.199239577
294.5 17.5 91.035572422
294.5 18. 90.856737116
294.5 18.5 90.666310153
294.5 19. 90.473188729
294.5 19.5 90.277386408
294.5 20. 90.078918009
294.5 20.5 89.877797956
294.5 21. 89.67403967
294.5 21.5 89.459371486
294.5 22. 89.224455703
294.5 22.5 88.98744014
294.5 23. 88.748299132
294.5 23.5 88.507011317
294.5 24. 88.263558034
294.5 24.5 88.010238513
294.5 25. 87.730879044
294.5 25.5 87.450029073
294.5 26. 87.167623251
294.5 26.5 86.883605826
294.5 27. 86.597927925
294.5 27.5 86.272314068
294.5 28. 85.945860733
294.5 28.5 85.618605199
294.5 29. 85.290440863
294.5 29.5 84.942596869
294.5 30. 84.565991604
294.5 30.5 84.189859872
294.5 31. 83.813975403
294.5 31.5 83.419211732
294.5 32. 82.985550641
294.5 32.5 82.554405622
294.5 33. 82.125327728
294.5 33.5 81.646226306
294.5 34. 81.150015282
294.5 34.5 80.65914704
294.5 35. 80.129245926
294.5 35.5 79.560157061
294.5 36. 79.000753497
294.5 36.5 78.385739549
294.5 37. 77.741993949
294.5 37.5 77.111006224
294.5 38. 76.377853728
294.5 38.5 75.664823642
294.5 39. 74.888918829
294.5 39.5 74.094404317
295. 2.5 68.141587022
295. 3. 69.027109481
295. 3.5 69.939465765
295. 4. 70.956832487
295. 4.5 72.041188299
295. 5. 73.256649573
295. 5.5 74.640834335
295. 6. 76.293904967
295. 6.5 78.452572433
295. 7. 82.277934898
295. 7.5 92.823564933
295. 8. 93.051236305
295. 8.5 93.137184565
295. 9. 93.16225265
295. 9.5 93.089498315
295. 10. 92.997202418
295. 10.5 92.898407442
295. 11. 92.794239869
295. 11.5 92.685168106
295. 12. 92.571928458
295. 12.5 92.454800719
295. 13. 92.328435929
295. 13.5 92.188341094
295. 14. 92.044833295
295. 14.5 91.897896496
295. 15. 91.747579012
295. 15.5 91.593943163
295. 16. 91.437054925
295. 16.5 91.276973764
295. 17. 91.113752325
295. 17.5 90.945101616
295. 18. 90.754426982
295. 18.5 90.561097891
295. 19. 90.365116857
295. 19.5 90.166493635
295. 20. 89.965240079
295. 20.5 89.761368057
295. 21. 89.554888667
295. 21.5 89.321897483
295. 22. 89.084041944
295. 22.5 88.844126516
295. 23. 88.602121767
295. 23.5 88.358003345
295. 24. 88.111750059
295. 24.5 87.835366839
295. 25. 87.553005133
295. 25.5 87.26919391
295. 26. 86.983863398
295. 26.5 86.696954502
295. 27. 86.382565713
295. 27.5 86.053696231
295. 28. 85.72420558
295. 28.5 85.393958049
295. 29. 85.058696527
295. 29.5 84.678167958
295. 30. 84.298481009
295. 30.5 83.919337374
295. 31. 83.537716416
295. 31.5 83.098022128
295. 32. 82.661519908
295. 32.5 82.227623682
295. 33. 81.75950434
295. 33.5 81.254974654
295. 34. 80.756793874
295. 34.5 80.236406294
295. 35. 79.655880625
295. 35.5 79.086498903
295. 36. 78.47571246
295. 36.5 77.818276581
295. 37. 77.176727239
295. 37.5 76.438394635
295. 38. 75.710723295
295. 38.5 74.926163817
295. 39. 74.115481105
295. 39.5 73.270724327
295.5 2.5 67.666321558
295.5 3. 68.500223892
295.5 3.5 69.385693521
295.5 4. 70.317124841
295.5 4.5 71.352704079
295.5 5. 72.472795568
295.5 5.5 73.69974834
295.5 6. 75.149243305
295.5 6.5 76.912907836
295.5 7. 79.398367956
295.5 7.5 86.419640963
295.5 8. 92.838244197
295.5 8.5 93.005400752
295.5 9. 93.075729486
295.5 9.5 93.043471841
295.5 10. 92.952327437
295.5 10.5 92.852120089
295.5 11. 92.746023053
295.5 11.5 92.634647848
295.5 12. 92.518838578
295.5 12.5 92.399114869
295.5 13. 92.262251628
295.5 13.5 92.119304698
295.5 14. 91.972947944
295.5 14.5 91.823173546
295.5 15. 91.670044733
295.5 15.5 91.513625922
295.5 16. 91.353985095
295.5 16.5 91.191183397
295.5 17. 91.025273031
295.5 17.5 90.842118801
295.5 18. 90.648493358
295.5 18.5 90.452260435
295.5 19. 90.253416977
295.5 19.5 90.051969217
295.5 20. 89.847926276
295.5 20.5 89.64129764
295.5 21. 89.418861523
295.5 21.5 89.180047768
295.5 22. 88.93925643
295.5 22.5 88.696444045
295.5 23. 88.451577528
295.5 23.5 88.204629673
295.5 24. 87.939251824
295.5 24.5 87.655217946
295.5 25. 87.36986608
295.5 25.5 87.083104225
295.5 26. 86.794858322
295.5 26.5 86.492104662
295.5 27. 86.160567153
295.5 27.5 85.828639165
295.5 28. 85.496139834
295.5 28.5 85.1629266
295.5 29. 84.789237777
295.5 29.5 84.405627394
295.5 30. 84.022936285
295.5 30.5 83.640852247
295.5 31. 83.208890754
295.5 31.5 82.766440603
295.5 32. 82.327275745
295.5 32.5 81.870726856
295.5 33. 81.356910944
295.5 33.5 80.85068577
295.5 34. 80.339963314
295.5 34.5 79.74684464
295.5 35. 79.166593885
295.5 35.5 78.559144469
295.5 36. 77.886977845
295.5 36.5 77.232602338
295.5 37. 76.488654065
295.5 37.5 75.745590608
295.5 38. 74.949920884
295.5 38.5 74.122535956
295.5 39. 73.260992919
295.5 39.5 72.359770416
296. 2.5 67.197419057
296. 3. 67.990029385
296. 3.5 68.836916886
296. 4. 69.720072377
296. 4.5 70.683613747
296. 5. 71.720226475
296. 5.5 72.876316547
296. 6. 74.163916062
296. 6.5 75.663207866
296. 7. 77.580399006
296. 7.5 80.391312981
296. 8. 92.50193892
296. 8.5 92.825607527
296. 9. 92.955764816
296. 9.5 92.986395866
296. 10. 92.903491216
296. 10.5 92.802767102
296. 11. 92.695045418
296. 11.5 92.581612784
296. 12. 92.463303851
296. 12.5 92.335719082
296. 13. 92.192735487
296. 13.5 92.047083994
296. 14. 91.897956424
296. 14.5 91.745369065
296. 15. 91.589435446
296. 15.5 91.430232469
296. 16. 91.267832959
296. 16.5 91.102302204
296. 17. 90.929415393
296. 17.5 90.735367807
296. 18. 90.53879777
296. 18.5 90.339664177
296. 19. 90.137959226
296. 19.5 89.933686321
296. 20. 89.72685232
296. 20.5 89.515367564
296. 21. 89.275448119
296. 21.5 89.033664482
296. 22. 88.789945361
296. 22.5 88.544242339
296. 23. 88.296518963
296. 23.5 88.042549693
296. 24. 87.756644382
296. 24.5 87.469594664
296. 25. 87.18127019
296. 25.5 86.89157301
296. 26. 86.600425099
296. 26.5 86.266439145
296. 27. 85.931828947
296. 27.5 85.59688373
296. 28. 85.261412983
296. 28.5 84.899190267
296. 29. 84.511190275
296. 29.5 84.124603122
296. 30. 83.739003112
296. 30.5 83.318075803
296. 31. 82.868941853
296. 31.5 82.423965745
296. 32. 81.979710701
296. 32.5 81.455441237
296. 33. 80.940306171
296. 33.5 80.432775358
296. 34. 79.832297905
296. 34.5 79.24017989
296. 35. 78.634851299
296. 35.5 77.946859962
296. 36. 77.278798402
296. 36.5 76.526956027
296. 37. 75.767773177
296. 37.5 74.958147179
296. 38. 74.113598766
296. 38.5 73.232267604
296. 39. 72.314034971
296. 39.5 71.358535693
296.5 2.5 66.734718079
296.5 3. 67.499386094
296.5 3.5 68.292565806
296.5 4. 69.147557338
296.5 4.5 70.03056466
296.5 5. 71.022228721
296.5 5.5 72.070564091
296.5 6. 73.250207483
296.5 6.5 74.593278096
296.5 7. 76.185197336
296.5 7.5 78.24948448
296.5 8. 81.675032035
296.5 8.5 92.568275427
296.5 9. 92.798342649
296.5 9.5 92.896340691
296.5 10. 92.848991515
296.5 10.5 92.749813446
296.5 11. 92.640997278
296.5 11.5 92.525812428
296.5 12. 92.405183463
296.5 12.5 92.264950373
296.5 13. 92.119518686
296.5 13.5 91.971414732
296.5 14. 91.819673728
296.5 14.5 91.664333109
296.5 15. 91.505616451
296.5 15.5 91.34363717
296.5 16. 91.178478966
296.5 16.5 91.010214664
296.5 17. 90.821717405
296.5 17.5 90.624692511
296.5 18. 90.425193138
296.5 18.5 90.223168406
296.5 19. 90.018607564
296.5 19.5 89.81151253
296.5 20. 89.601888745
296.5 20.5 89.370238041
296.5 21. 89.127318209
296.5 21.5 88.882580907
296.5 22. 88.635947003
296.5 22.5 88.387363742
296.5 23. 88.13679184
296.5 23.5 87.857266141
296.5 24. 87.568324786
296.5 24.5 87.278287368
296.5 25. 86.987014498
296.5 25.5 86.694402905
296.5 26. 86.371289794
296.5 26.5 86.033684997
296.5 27. 85.69606228
296.5 27.5 85.358153111
296.5 28. 85.008052638
296.5 28.5 84.615050141
296.5 29. 84.224131478
296.5 29.5 83.83469645
296.5 30. 83.425505453
296.5 30.5 82.968753791
296.5 31. 82.517300962
296.5 31.5 82.070065683
296.5 32. 81.550084568
296.5 32.5 81.02501276
296.5 33. 80.509039696
296.5 33.5 79.911284855
296.5 34. 79.30619258
296.5 34.5 78.701336787
296.5 35. 77.996398817
296.5 35.5 77.313773075
296.5 36. 76.551287134
296.5 36.5 75.775311224
296.5 37. 74.94845763
296.5 37.5 74.086386838
296.5 38. 73.181962742
296.5 38.5 72.246663066
296.5 39. 71.264238272
296.5 39.5 70.271574766
297. 2.5 66.278931399
297. 3. 67.015011569
297. 3.5 67.777377626
297. 4. 68.580615787
297. 4.5 69.432655712
297. 5. 70.33443121
297. 5.5 71.330504256
297. 6. 72.406184377
297. 6.5 73.592359991
297. 7. 74.98539821
297. 7.5 76.658413118
297. 8. 78.876840209
297. 8.5 83.289095795
297. 9. 92.58663261
297. 9.5 92.759762204
297. 10. 92.784239723
297. 10.5 92.692380931
297. 11. 92.583469624
297. 11.5 92.466935843
297. 12. 92.336519274
297. 12.5 92.189184191
297. 13. 92.042095929
297. 13.5 91.891954551
297. 14. 91.737868028
297. 14.5 91.579894763
297. 15. 91.418440966
297. 15.5 91.253705805
297. 16. 91.085796999
297. 16.5 90.907591995
297. 17. 90.709883494
297. 17.5 90.509922883
297. 18. 90.307522001
297. 18.5 90.102624164
297. 19. 89.895218995
297. 19.5 89.685309278
297. 20. 89.464436745
297. 20.5 89.220176503
297. 21. 88.974286932
297. 21.5 88.726620209
297. 22. 88.477090725
297. 22.5 88.225642562
297. 23. 87.957085334
297. 23.5 87.665991434
297. 24. 87.3740593
297. 24.5 87.081072358
297. 25. 86.78688344
297. 25.5 86.475128936
297. 26. 86.134104842
297. 26.5 85.793514139
297. 27. 85.452956363
297. 27.5 85.112150875
297. 28. 84.717080459
297. 28.5 84.321266067
297. 29. 83.927606221
297. 29.5 83.531121621
297. 30. 83.065547702
297. 30.5 82.606788278
297. 31. 82.153363705
297. 31.5 81.640217852
297. 32. 81.103992069
297. 32.5 80.578714877
297. 33. 79.982570489
297. 33.5 79.363296946
297. 34. 78.756702224
297. 34.5 78.033708038
297. 35. 77.33565202
297. 35.5 76.559228397
297. 36. 75.765878188
297. 36.5 74.918072592
297. 37. 74.038257802
297. 37.5 73.107139402
297. 38. 72.1548642
297. 38.5 71.142436476
297. 39. 70.134257407
297. 39.5 69.054954557
297.5 2.5 65.8466308
297.5 3. 66.536854445
297.5 3.5 67.271503245
297.5 4. 68.029549965
297.5 4.5 68.841550745
297.5 5. 69.691299803
297.5 5.5 70.613393601
297.5 6. 71.606555678
297.5 6.5 72.708438154
297.5 7. 73.925409447
297.5 7.5 75.336977884
297.5 8. 77.079515836
297.5 8.5 79.580933531
297.5 9. 85.890481872
297.5 9.5 92.578893502
297.5 10. 92.693422997
297.5 10.5 92.628809325
297.5 11. 92.52187496
297.5 11.5 92.40462025
297.5 12. 92.250048741
297.5 12.5 92.106780042
297.5 13. 91.959734031
297.5 13.5 91.808255405
297.5 14. 91.652237645
297.5 14.5 91.4918512
297.5 15. 91.327745983
297.5 15.5 91.16029354
297.5 16. 90.989653128
297.5 16.5 90.794295286
297.5 17. 90.593697583
297.5 17.5 90.390871038
297.5 18. 90.185614108
297.5 18.5 89.977872719
297.5 19. 89.767642563
297.5 19.5 89.554931143
297.5 20. 89.312196689
297.5 20.5 89.064969764
297.5 21. 88.816155368
297.5 21.5 88.565593869
297.5 22. 88.313195819
297.5 22.5 88.056163862
297.5 23. 87.762523833
297.5 23.5 87.468457333
297.5 24. 87.173595709
297.5 24.5 86.877709932
297.5 25. 86.578040586
297.5 25.5 86.232978392
297.5 26. 85.889031803
297.5 26.5 85.545570347
297.5 27. 85.202175816
297.5 27.5 84.817155921
297.5 28. 84.415686886
297.5 28.5 84.017309589
297.5 29. 83.621123823
297.5 29.5 83.15891151
297.5 30. 82.691796116
297.5 30.5 82.23148579
297.5 31. 81.72500565
297.5 31.5 81.176193055
297.5 32. 80.640619154
297.5 32.5 80.044536189
297.5 33. 79.409800018
297.5 33.5 78.794558743
297.5 34. 78.056444959
297.5 34.5 77.342149047
297.5 35. 76.547876891
297.5 35.5 75.736712239
297.5 36. 74.863760698
297.5 36.5 73.966157835
297.5 37. 73.004465683
297.5 37.5 72.035484209
297.5 38. 70.98986744
297.5 38.5 69.952321633
297.5 39. 68.85442419
297.5 39.5 67.756679163
298. 2.5 65.417577202
298. 3. 66.075366346
298. 3.5 66.771790226
298. 4. 67.502633892
298. 4.5 68.256384268
298. 5. 69.074847641
298. 5.5 69.921478149
298. 6. 70.859573543
298. 6.5 71.848568041
298. 7. 72.974378951
298. 7.5 74.226889358
298. 8. 75.683247519
298. 8.5 77.527392724
298. 9. 80.180848426
298. 9.5 90.134126238
298. 10. 92.549031777
298. 10.5 92.555303207
298. 11. 92.455290451
298. 11.5 92.303677243
298. 12. 92.143658002
298. 12.5 92.014523052
298. 13. 91.871293491
298. 13.5 91.719712762
298. 14. 91.562386515
298. 14.5 91.399949912
298. 15. 91.233345623
298. 15.5 91.063242006
298. 16. 90.877943908
298. 16.5 90.676210531
298. 17. 90.472906362
298. 17.5 90.26732572
298. 18. 90.059283159
298. 18.5 89.848743535
298. 19. 89.635718039
298. 19.5 89.403371433
298. 20. 89.154490838
298. 20.5 88.904383009
298. 21. 88.652707795
298. 21.5 88.399299728
298. 22. 88.144070058
298. 22.5 87.857863683
298. 23. 87.561307593
298. 23.5 87.264369935
298. 24. 86.966660423
298. 24.5 86.667942119
298. 25. 86.330203176
298. 25.5 85.982344975
298. 26. 85.635651491
298. 26.5 85.289465661
298. 27. 84.91516691
298. 27.5 84.506986471
298. 28. 84.103246554
298. 28.5 83.702608071
298. 29. 83.248306369
298. 29.5 82.771496552
298. 30. 82.303447243
298. 30.5 81.803287706
298. 31. 81.240228822
298. 31.5 80.693230884
298. 32. 80.095037386
298. 32.5 79.443534425
298. 33. 78.814498506
298. 33.5 78.061696343
298. 34. 77.330469277
298. 34.5 76.513757443
298. 35. 75.684538558
298. 35.5 74.781777473
298. 36. 73.866565477
298. 36.5 72.870175361
298. 37. 71.880873774
298. 37.5 70.802911063
298. 38. 69.728927017
298. 38.5 68.6179223
298. 39. 67.487241684
298. 39.5 66.361524481
298.5 2.5 64.991594364
298.5 3. 65.628438972
298.5 3.5 66.279389041
298.5 4. 66.981533989
298.5 4.5 67.706659129
298.5 5. 68.465247636
298.5 5.5 69.27892578
298.5 6. 70.123188398
298.5 6.5 71.070645794
298.5 7. 72.068049737
298.5 7.5 73.199726738
298.5 8. 74.480493681
298.5 8.5 75.986627093
298.5 9. 77.910079678
298.5 9.5 80.768194488
298.5 10. 91.201536237
298.5 10.5 92.461080124
298.5 11. 92.382097379
298.5 11.5 92.13247684
298.5 12. 92.007497537
298.5 12.5 91.906156187
298.5 13. 91.774866228
298.5 13.5 91.625472669
298.5 14. 91.467795614
298.5 14.5 91.303862959
298.5 15. 91.13502036
298.5 15.5 90.961756395
298.5 16. 90.756875415
298.5 16.5 90.552917347
298.5 17. 90.347204548
298.5 17.5 90.139044546
298.5 18. 89.928322401
298.5 18.5 89.715051563
298.5 19. 89.493864018
298.5 19.5 89.242655568
298.5 20. 88.991019855
298.5 20.5 88.738154672
298.5 21. 88.483708204
298.5 21.5 88.227519539
298.5 22. 87.952020085
298.5 22.5 87.652375849
298.5 23. 87.35307792
298.5 23.5 87.053405141
298.5 24. 86.752955035
298.5 24.5 86.425720859
298.5 25. 86.073098331
298.5 25.5 85.722719157
298.5 26. 85.373502495
298.5 26.5 85.011039467
298.5 27. 84.594634787
298.5 27.5 84.184658706
298.5 28. 83.779078438
298.5 28.5 83.332985766
298.5 29. 82.844774253
298.5 29.5 82.367937455
298.5 30. 81.873400053
298.5 30.5 81.294230513
298.5 31. 80.734562375
298.5 31.5 80.131213554
298.5 32. 79.461705282
298.5 32.5 78.817995551
298.5 33. 78.045842704
298.5 33.5 77.297193852
298.5 34. 76.452725213
298.5 34.5 75.605482707
298.5 35. 74.667800592
298.5 35.5 73.735431626
298.5 36. 72.700025462
298.5 36.5 71.670035891
298.5 37. 70.57756189
298.5 37.5 69.464855006
298.5 38. 68.341769252
298.5 38.5 67.177050487
298.5 39. 66.025678663
298.5 39.5 64.85913171
299. 2.5 64.568378116
299. 3. 65.184788941
299. 3.5 65.814235918
299. 4. 66.466504618
299. 4.5 67.164346824
299. 5. 67.882165046
299. 5.5 68.643890875
299. 6. 69.451564647
299. 6.5 70.303577946
299. 7. 71.243828741
299. 7.5 72.25142944
299. 8. 73.379975098
299. 8.5 74.682975834
299. 9. 76.228852087
299. 9.5 78.21466827
299. 10. 81.275297186
299. 10.5 90.377852639
299. 11. 91.92384751
299. 11.5 91.875763293
299. 12. 91.828040913
299. 12.5 91.771819481
299. 13. 91.667034229
299. 13.5 91.524261816
299. 14. 91.367775367
299. 14.5 91.203155675
299. 15. 91.032499793
299. 15.5 90.835199662
299. 16. 90.629270402
299. 16.5 90.423867539
299. 17. 90.216214142
299. 17.5 90.005743062
299. 18. 89.792498586
299. 18.5 89.576593629
299. 19. 89.329237362
299. 19.5 89.075576584
299. 20. 88.821437341
299. 20.5 88.565989887
299. 21. 88.308895901
299. 21.5 88.045216167
299. 22. 87.74135668
299. 22.5 87.439235105
299. 23. 87.137430939
299. 23.5 86.835203232
299. 24. 86.519594069
299. 24.5 86.160821749
299. 25. 85.806082721
299. 25.5 85.453533551
299. 26. 85.102075565
299. 26.5 84.677919283
299. 27. 84.260493304
299. 27.5 83.849346191
299. 28. 83.411840765
299. 28.5 82.910078663
299. 29. 82.423176792
299. 29.5 81.932895946
299. 30. 81.335631074
299. 30.5 80.76198176
299. 31. 80.149242899
299. 31.5 79.460693362
299. 32. 78.801585675
299. 32.5 78.004401724
299. 33. 77.238145707
299. 33.5 76.359860807
299. 34. 75.494976039
299. 34.5 74.516863007
299. 35. 73.547909491
299. 35.5 72.489253552
299. 36. 71.415145
299. 36.5 70.309401287
299. 37. 69.155910261
299. 37.5 68.005674243
299. 38. 66.822400569
299. 38.5 65.641900764
299. 39. 64.468840829
299. 39.5 63.293872553
299.5 2.5 64.153068581
299.5 3. 64.744250453
299.5 3.5 65.352592275
299.5 4. 65.974232301
299.5 4.5 66.627895299
299.5 5. 67.318378076
299.5 5.5 68.027748529
299.5 6. 68.790257767
299.5 6.5 69.590149231
299.5 7. 70.444769102
299.5 7.5 71.375417278
299.5 8. 72.387840544
299.5 8.5 73.511638329
299.5 9. 74.831237331
299.5 9.5 76.407159287
299.5 10. 78.441528225
299.5 10.5 81.637326851
299.5 11. 89.772414962
299.5 11.5 91.462053616
299.5 12. 91.583669191
299.5 12.5 91.599960059
299.5 13. 91.541524857
299.5 13.5 91.41406898
299.5 14. 91.261378722
299.5 14.5 91.097252512
299.5 15. 90.912253514
299.5 15.5 90.698776919
299.5 16. 90.493969387
299.5 16.5 90.28833725
299.5 17. 90.079456179
299.5 17.5 89.867079416
299.5 18. 89.651543708
299.5 18.5 89.414173242
299.5 19. 89.15718975
299.5 19.5 88.901617641
299.5 20. 88.645336801
299.5 20.5 88.387552119
299.5 21. 88.127979937
299.5 21.5 87.827886673
299.5 22. 87.522079899
299.5 22.5 87.217904862
299.5 23. 86.913908808
299.5 23.5 86.609362432
299.5 24. 86.244887447
299.5 24.5 85.884722556
299.5 25. 85.52843153
299.5 25.5 85.174154985
299.5 26. 84.755830101
299.5 26.5 84.32924704
299.5 27. 83.91171897
299.5 27.5 83.483103104
299.5 28. 82.965178233
299.5 28.5 82.466697991
299.5 29. 81.978125625
299.5 29.5 81.360850469
299.5 30. 80.771963477
299.5 30.5 80.144039322
299.5 31. 79.435809875
299.5 31.5 78.75589492
299.5 32. 77.931853402
299.5 32.5 77.148237393
299.5 33. 76.22936043
299.5 33.5 75.332296346
299.5 34. 74.323285514
299.5 34.5 73.305437624
299.5 35. 72.232535738
299.5 35.5 71.111072612
299.5 36. 69.983348983
299.5 36.5 68.797543228
299.5 37. 67.609922351
299.5 37.5 66.419313785
299.5 38. 65.210436435
299.5 38.5 64.022197457
299.5 39. 62.83878969
299.5 39.5 61.679276154
300. 2.5 63.748171375
300. 3. 64.307098247
300. 3.5 64.894292408
300. 4. 65.494082294
300. 4.5 66.107650775
300. 5. 66.760421151
300. 5.5 67.441871741
300. 6. 68.141596567
300. 6.5 68.901701244
300. 7. 69.691404062
300. 7.5 70.542650369
300. 8. 71.461670616
300. 8.5 72.473738193
300. 9. 73.591674981
300. 9.5 74.920974684
300. 10. 76.515594668
300. 10.5 78.582752377
300. 11. 81.858200888
300. 11.5 89.404016672
300. 12. 91.236862573
300. 12.5 91.376560928
300. 13. 91.387825145
300. 13.5 91.291539948
300. 14. 91.147247074
300. 14.5 90.985392056
300. 15. 90.753091685
300. 15.5 90.549388569
300. 16. 90.34934643
300. 16.5 90.145361363
300. 17. 89.936313378
300. 17.5 89.722633184
300. 18. 89.498369171
300. 18.5 89.234374955
300. 19. 88.976842131
300. 19.5 88.720144568
300. 20. 88.462234955
300. 20.5 88.202452527
300. 21. 87.911629884
300. 21.5 87.600386319
300. 22. 87.293422429
300. 22.5 86.987762574
300. 23. 86.681989261
300. 23.5 86.324432544
300. 24. 85.957087822
300. 24.5 85.596458943
300. 25. 85.239327278
300. 25.5 84.826817896
300. 26. 84.3886994
300. 26.5 83.963731239
300. 27. 83.543787096
300. 27.5 83.006747279
300. 28. 82.495008516
300. 28.5 82.001464189
300. 29. 81.364852044
300. 29.5 80.759745341
300. 30. 80.108898654
300. 30.5 79.381003485
300. 31. 78.664975592
300. 31.5 77.821452034
300. 32. 76.997602044
300. 32.5 76.05442448
300. 33. 75.104525156
300. 33.5 74.080610754
300. 34. 73.009176339
300. 34.5 71.9239466
300. 35. 70.752207921
300. 35.5 69.578451595
300. 36. 68.384836608
300. 36.5 67.159883651
300. 37. 65.946236624
300. 37.5 64.727537499
300. 38. 63.521051988
300. 38.5 62.335890604
300. 39. 61.1693692
300. 39.5 60.032437047
300.5 2.5 63.346355487
300.5 3. 63.886255481
300.5 3.5 64.439169198
300.5 4. 65.017564112
300.5 4.5 65.608344236
300.5 5. 66.213117124
300.5 5.5 66.861980883
300.5 6. 67.532870353
300.5 6.5 68.221340594
300.5 7. 68.974751395
300.5 7.5 69.751220359
300.5 8. 70.593294856
300.5 8.5 71.499850751
300.5 9. 72.506027724
300.5 9.5 73.616398895
300.5 10. 74.945692958
300.5 10.5 76.542734048
300.5 11. 78.611836836
300.5 11.5 81.847388579
300.5 12. 88.513380143
300.5 12.5 91.080250084
300.5 13. 91.192026861
300.5 13.5 91.150887022
300.5 14. 91.023337883
300.5 14.5 90.776334174
300.5 15. 90.564418286
300.5 15.5 90.382370037
300.5 16. 90.193083422
300.5 16.5 89.993639599
300.5 17. 89.785981318
300.5 17.5 89.571876781
300.5 18. 89.304710187
300.5 18.5 89.043387373
300.5 19. 88.78707526
300.5 19.5 88.530371979
300.5 20. 88.271550541
300.5 20.5 87.99250388
300.5 21. 87.67213202
300.5 21.5 87.361532735
300.5 22. 87.054474325
300.5 22.5 86.74808245
300.5 23. 86.398162098
300.5 23.5 86.020730524
300.5 24. 85.65486012
300.5 24.5 85.294933652
300.5 25. 84.888252783
300.5 25.5 84.435434925
300.5 26. 84.001704081
300.5 26.5 83.579959047
300.5 27. 83.029677556
300.5 27.5 82.503068369
300.5 28. 81.999712334
300.5 28.5 81.340549882
300.5 29. 80.718873055
300.5 29.5 80.035113067
300.5 30. 79.288528245
300.5 30.5 78.526075349
300.5 31. 77.665032651
300.5 31.5 76.785395549
300.5 32. 75.827148801
300.5 32.5 74.817877528
300.5 33. 73.781541033
300.5 33.5 72.652140994
300.5 34. 71.513110232
300.5 34.5 70.332439899
300.5 35. 69.111854285
300.5 35.5 67.890916322
300.5 36. 66.650859746
300.5 36.5 65.4097896
300.5 37. 64.185693641
300.5 37.5 62.967461895
300.5 38. 61.777627181
300.5 38.5 60.612051949
300.5 39. 59.481149403
300.5 39.5 58.379931601
301. 2.5 62.947905794
301. 3. 63.468452062
301. 3.5 63.998225164
301. 4. 64.544481207
301. 4.5 65.113016169
301. 5. 65.69406428
301. 5.5 66.288732287
301. 6. 66.930356679
301. 6.5 67.588900658
301. 7. 68.266365639
301. 7.5 69.005023744
301. 8. 69.765853388
301. 8.5 70.593946535
301. 9. 71.4875691
301. 9.5 72.480935499
301. 10. 73.580935689
301. 10.5 74.896590972
301. 11. 76.472445035
301. 11.5 78.49790228
301. 12. 81.543838405
301. 12.5 87.068650967
301. 13. 90.683366445
301. 13.5 90.982353283
301. 14. 90.694405413
301. 14.5 90.477970794
301. 15. 90.333676457
301. 15.5 90.190889395
301. 16. 90.021836879
301. 16.5 89.831398717
301. 17. 89.627403613
301. 17.5 89.363899159
301. 18. 89.093434897
301. 18.5 88.83901001
301. 19. 88.58645913
301. 19.5 88.331320678
301. 20. 88.070928576
301. 20.5 87.733813825
301. 21. 87.417810964
301. 21.5 87.10989952
301. 22. 86.804154126
301. 22.5 86.463722112
301. 23. 86.071581147
301. 23.5 85.699130072
301. 24. 85.336676942
301. 24.5 84.935203384
301. 25. 84.463952246
301. 25.5 84.020010081
301. 26. 83.593042315
301. 26.5 83.025973832
301. 27. 82.483495482
301. 27.5 81.959864947
301. 28. 81.278079051
301. 28.5 80.640627203
301. 29. 79.911582746
301. 29.5 79.148590313
301. 30. 78.328306584
301. 30.5 77.452821678
301. 31. 76.508471163
301. 31.5 75.538423566
301. 32. 74.463532929
301. 32.5 73.377029646
301. 33. 72.226654198
301. 33.5 71.030825942
301. 34. 69.823055113
301. 34.5 68.57765566
301. 35. 67.319233666
301. 35.5 66.068345295
301. 36. 64.812070285
301. 36.5 63.574300844
301. 37. 62.357921155
301. 37.5 61.167246934
301. 38. 60.006558903
301. 38.5 58.88453696
301. 39. 57.792545046
301. 39.5 56.748626344
301.5 2.5 62.553061658
301.5 3. 63.053844275
301.5 3.5 63.564225899
301.5 4. 64.083210163
301.5 4.5 64.621419772
301.5 5. 65.179300049
301.5 5.5 65.749384147
301.5 6. 66.333903614
301.5 6.5 66.962898268
301.5 7. 67.606545274
301.5 7.5 68.267422489
301.5 8. 68.988596856
301.5 8.5 69.732848949
301.5 9. 70.542198554
301.5 9.5 71.421758657
301.5 10. 72.393499301
301.5 10.5 73.479119655
301.5 11. 74.763631055
301.5 11.5 76.289349833
301.5 12. 78.222970529
301.5 12.5 80.936737025
301.5 13. 85.208455488
301.5 13.5 89.237951134
301.5 14. 89.983221766
301.5 14.5 90.066419951
301.5 15. 90.043748603
301.5 15.5 89.965400987
301.5 16. 89.830779752
301.5 16.5 89.656190194
301.5 17. 89.401165403
301.5 17.5 89.108820042
301.5 18. 88.859784793
301.5 18.5 88.618361923
301.5 19. 88.373163132
301.5 19.5 88.121764343
301.5 20. 87.778621671
301.5 20.5 87.453891697
301.5 21. 87.146291733
301.5 21.5 86.843768013
301.5 22. 86.515606887
301.5 22.5 86.102364136
301.5 23. 85.721645152
301.5 23.5 85.357441607
301.5 24. 84.957794321
301.5 24.5 84.464975942
301.5 25. 84.009827436
301.5 25.5 83.578240954
301.5 26. 82.983120859
301.5 26.5 82.425410021
301.5 27. 81.863130096
301.5 27.5 81.163996743
301.5 28. 80.513357784
301.5 28.5 79.724457407
301.5 29. 78.948998606
301.5 29.5 78.058815109
301.5 30. 77.173263319
301.5 30.5 76.155477634
301.5 31. 75.132876799
301.5 31.5 74.031688152
301.5 32. 72.87789142
301.5 32.5 71.703313184
301.5 33. 70.470797953
301.5 33.5 69.214767966
301.5 34. 67.954535394
301.5 34.5 66.676094964
301.5 35. 65.40207286
301.5 35.5 64.14547574
301.5 36. 62.901767676
301.5 36.5 61.688326177
301.5 37. 60.502444077
301.5 37.5 59.356682952
301.5 38. 58.240272694
301.5 38.5 57.173671427
301.5 39. 56.135875062
301.5 39.5 55.145569203
302. 2.5 62.165638634
302. 3. 62.642621709
302. 3.5 63.133403542
302. 4. 63.63272077
302. 4.5 64.140122538
302. 5. 64.668563239
302. 5.5 65.214578113
302. 6. 65.772001945
302. 6.5 66.343137844
302. 7. 66.955981207
302. 7.5 67.581439209
302. 8. 68.220520738
302. 8.5 68.922942237
302. 9. 69.650138278
302. 9.5 70.434897293
302. 10. 71.298244495
302. 10.5 72.237472708
302. 11. 73.303703063
302. 11.5 74.537166794
302. 12. 75.983354044
302. 12.5 77.784932841
302. 13. 80.14979517
302. 13.5 83.527582004
302. 14. 87.428400211
302. 14.5 89.32830259
302. 15. 89.670522799
302. 15.5 89.693152391
302. 16. 89.613045736
302. 16.5 89.355907812
302. 17. 89.0430581
302. 17.5 88.810419394
302. 18. 88.59752146
302. 18.5 88.377686503
302. 19. 88.144842596
302. 19.5 87.790341073
302. 20. 87.45287827
302. 20.5 87.148610636
302. 21. 86.854695718
302. 21.5 86.538605662
302. 22. 86.098852375
302. 22.5 85.708978189
302. 23. 85.345164073
302. 23.5 84.936089909
302. 24. 84.422357355
302. 24.5 83.957042696
302. 25. 83.50421277
302. 25.5 82.882008636
302. 26. 82.312901718
302. 26.5 81.690212737
302. 27. 80.98053821
302. 27.5 80.292617422
302. 28. 79.456837733
302. 28.5 78.645629337
302. 29. 77.702659819
302. 29.5 76.74481355
302. 30. 75.713630347
302. 30.5 74.612454782
302. 31. 73.48744592
302. 31.5 72.288593667
302. 32. 71.054367512
302. 32.5 69.804504787
302. 33. 68.522978333
302. 33.5 67.22937987
302. 34. 65.944600627
302. 34.5 64.66346366
302. 35. 63.401658202
302. 35.5 62.164806983
302. 36. 60.959659582
302. 36.5 59.78803594
302. 37. 58.655748503
302. 37.5 57.561404969
302. 38. 56.511182418
302. 38.5 55.491626216
302. 39. 54.529797356
302. 39.5 53.584293658
302.5 2.5 61.789949395
302.5 3. 62.236397668
302.5 3.5 62.705869425
302.5 4. 63.185432121
302.5 4.5 63.672771637
302.5 5. 64.16760034
302.5 5.5 64.684054358
302.5 6. 65.216508719
302.5 6.5 65.759096534
302.5 7. 66.311836928
302.5 7.5 66.90502132
302.5 8. 67.509875408
302.5 8.5 68.129084878
302.5 9. 68.805908171
302.5 9.5 69.514960528
302.5 10. 70.267704853
302.5 10.5 71.111639787
302.5 11. 72.005418034
302.5 11.5 73.046562995
302.5 12. 74.208340563
302.5 12.5 75.548488296
302.5 13. 77.190138048
302.5 13.5 79.31110029
302.5 14. 82.062465544
302.5 14.5 85.415365579
302.5 15. 87.855072049
302.5 15.5 88.680833181
302.5 16. 88.831228852
302.5 16.5 88.72536644
302.5 17. 88.591844166
302.5 17.5 88.455289175
302.5 18. 88.298607116
302.5 18.5 88.112122657
302.5 19. 87.720188314
302.5 19.5 87.377470941
302.5 20. 87.086455181
302.5 20.5 86.813001277
302.5 21. 86.490440548
302.5 21.5 86.030924659
302.5 22. 85.636458953
302.5 22.5 85.278947277
302.5 23. 84.832279877
302.5 23.5 84.308022693
302.5 24. 83.838914602
302.5 24.5 83.320794135
302.5 25. 82.694942672
302.5 25.5 82.123315146
302.5 26. 81.414686863
302.5 26.5 80.705050245
302.5 27. 79.921170925
302.5 27.5 79.08856678
302.5 28. 78.180406052
302.5 28.5 77.242747094
302.5 29. 76.19367384
302.5 29.5 75.127166384
302.5 30. 73.985999176
302.5 30.5 72.789330284
302.5 31. 71.568925355
302.5 31.5 70.307183391
302.5 32. 69.013345295
302.5 32.5 67.71776334
302.5 33. 66.418703968
302.5 33.5 65.120110872
302.5 34. 63.843611119
302.5 34.5 62.587431059
302.5 35. 61.365179768
302.5 35.5 60.169208751
302.5 36. 59.02485318
302.5 36.5 57.904491632
302.5 37. 56.844800969
302.5 37.5 55.803264967
302.5 38. 54.82931121
302.5 38.5 53.876121731
302.5 39. 52.964983721
302.5 39.5 52.103603844
303. 2.5 61.416986812
303. 3. 61.845134947
303. 3.5 62.281741477
303. 4. 62.741419957
303. 4.5 63.2086703
303. 5. 63.682898619
303. 5.5 64.163916327
303. 6. 64.66551395
303. 6.5 65.182148926
303. 7. 65.706837166
303. 7.5 66.238768149
303. 8. 66.806222392
303. 8.5 67.389602597
303. 9. 67.988487587
303. 9.5 68.634610851
303. 10. 69.323439738
303. 10.5 70.040190029
303. 11. 70.855290096
303. 11.5 71.7135583
303. 12. 72.698433307
303. 12.5 73.76724909
303. 13. 75.042502604
303. 13.5 76.538688635
303. 14. 78.343693395
303. 14.5 80.55977483
303. 15. 83.180037282
303. 15.5 85.544657403
303. 16. 86.966083639
303. 16.5 87.614639276
303. 17. 87.909588699
303. 17.5 87.92190519
303. 18. 87.711520438
303. 18.5 87.412754495
303. 19. 87.13534531
303. 19.5 86.895507561
303. 20. 86.670825359
303. 20.5 86.270440039
303. 21. 85.834173859
303. 21.5 85.457438602
303. 22. 85.122052486
303. 22.5 84.584010278
303. 23. 84.075871583
303. 23.5 83.619585072
303. 24. 82.99341976
303. 24.5 82.384620389
303. 25. 81.751246393
303. 25.5 81.004497691
303. 26. 80.278975064
303. 26.5 79.412661916
303. 27. 78.550462437
303. 27.5 77.581547874
303. 28. 76.570246929
303. 28.5 75.515306309
303. 29. 74.364345367
303. 29.5 73.188540277
303. 30. 71.974235687
303. 30.5 70.699338501
303. 31. 69.413142213
303. 31.5 68.116710464
303. 32. 66.802674493
303. 32.5 65.499706695
303. 33. 64.211333546
303. 33.5 62.943565487
303. 34. 61.706555689
303. 34.5 60.499483476
303. 35. 59.338016914
303. 35.5 58.204907344
303. 36. 57.129326331
303. 36.5 56.080203894
303. 37. 55.085633065
303. 37.5 54.127154234
303. 38. 53.193836955
303. 38.5 52.329428759
303. 39. 51.477089115
303. 39.5 50.654732754
303.5 2.5 61.046545694
303.5 3. 61.456819593
303.5 3.5 61.87461409
303.5 4. 62.300755005
303.5 4.5 62.747868072
303.5 5. 63.20153328
303.5 5.5 63.661260072
303.5 6. 64.126855637
303.5 6.5 64.609886363
303.5 7. 65.107454129
303.5 7.5 65.610545654
303.5 8. 66.119806062
303.5 8.5 66.657301147
303.5 9. 67.218660646
303.5 9.5 67.796142642
303.5 10. 68.405011598
303.5 10.5 69.070498827
303.5 11. 69.762431607
303.5 11.5 70.521247033
303.5 12. 71.347787656
303.5 12.5 72.248157796
303.5 13. 73.262693451
303.5 13.5 74.414274176
303.5 14. 75.71428245
303.5 14.5 77.227993688
303.5 15. 79.008318184
303.5 15.5 81.012079729
303.5 16. 83.016322249
303.5 16.5 84.66845539
303.5 17. 85.71422094
303.5 17.5 86.266178344
303.5 18. 86.460461888
303.5 18.5 86.422560683
303.5 19. 86.259166827
303.5 19.5 86.011783694
303.5 20. 85.708019851
303.5 20.5 85.388508386
303.5 21. 85.08393412
303.5 21.5 84.585394754
303.5 22. 84.107206753
303.5 22.5 83.658930627
303.5 23. 83.072284068
303.5 23.5 82.468110277
303.5 24. 81.868280371
303.5 24.5 81.125355391
303.5 25. 80.421975913
303.5 25.5 79.563681363
303.5 26. 78.728476491
303.5 26.5 77.759383286
303.5 27. 76.775400891
303.5 27.5 75.716337602
303.5 28. 74.592550275
303.5 28.5 73.436824956
303.5 29. 72.219637191
303.5 29.5 70.963292985
303.5 30. 69.688670213
303.5 30.5 68.392035047
303.5 31. 67.082176039
303.5 31.5 65.780296774
303.5 32. 64.486957224
303.5 32.5 63.216183566
303.5 33. 61.969952198
303.5 33.5 60.758489483
303.5 34. 59.584828306
303.5 34.5 58.446982242
303.5 35. 57.356862605
303.5 35.5 56.303775394
303.5 36. 55.292734533
303.5 36.5 54.331686296
303.5 37. 53.383885319
303.5 37.5 52.514761104
303.5 38. 51.660554498
303.5 38.5 50.820601977
303.5 39. 50.060516583
303.5 39.5 49.309602831
304. 2.5 60.678426843
304. 3. 61.071219516
304. 3.5 61.470628914
304. 4. 61.877028854
304. 4.5 62.290406676
304. 5. 62.723517606
304. 5.5 63.162060154
304. 6. 63.605546849
304. 6.5 64.053499423
304. 7. 64.512910539
304. 7.5 64.9875446
304. 8. 65.466631981
304. 8.5 65.952421444
304. 9. 66.456208856
304. 9.5 66.994332787
304. 10. 67.548379498
304. 10.5 68.120019899
304. 11. 68.749842034
304. 11.5 69.412083522
304. 12. 70.100257672
304. 12.5 70.88784083
304. 13. 71.70786292
304. 13.5 72.640427961
304. 14. 73.632323671
304. 14.5 74.791462575
304. 15. 76.061345245
304. 15.5 77.468854845
304. 16. 79.010645475
304. 16.5 80.597534473
304. 17. 82.042964187
304. 17.5 83.157465405
304. 18. 83.872567523
304. 18.5 84.255845429
304. 19. 84.410769832
304. 19.5 84.38048486
304. 20. 84.207084434
304. 20.5 83.94339348
304. 21. 83.634387572
304. 21.5 83.19760397
304. 22. 82.696826229
304. 22.5 82.185161684
304. 23. 81.577734982
304. 23.5 80.911297367
304. 24. 80.220849407
304. 24.5 79.41758049
304. 25. 78.600393981
304. 25.5 77.677952535
304. 26. 76.720227586
304. 26.5 75.694729404
304. 27. 74.601684919
304. 27.5 73.473846209
304. 28. 72.282093794
304. 28.5 71.053049576
304. 29. 69.800634002
304. 29.5 68.51973114
304. 30. 67.227771556
304. 30.5 65.937288997
304. 31. 64.651819368
304. 31.5 63.387073603
304. 32. 62.140473146
304. 32.5 60.932698117
304. 33. 59.75428198
304. 33.5 58.617476644
304. 34. 57.51921191
304. 34.5 56.466315267
304. 35. 55.444457856
304. 35.5 54.483870378
304. 36. 53.534946447
304. 36.5 52.6551213
304. 37. 51.801118347
304. 37.5 50.957484114
304. 38. 50.189369805
304. 38.5 49.439283737
304. 39. 48.697787842
304. 39.5 47.992906665
304.5 2.5 60.312414564
304.5 3. 60.688114048
304.5 3.5 61.069522477
304.5 4. 61.457126887
304.5 4.5 61.85080847
304.5 5. 62.249886625
304.5 5.5 62.666288237
304.5 6. 63.087825268
304.5 6.5 63.512718132
304.5 7. 63.939675502
304.5 7.5 64.369509601
304.5 8. 64.81878902
304.5 8.5 65.273067649
304.5 9. 65.734792117
304.5 9.5 66.206001932
304.5 10. 66.712787392
304.5 10.5 67.240366653
304.5 11. 67.783876703
304.5 11.5 68.353978337
304.5 12. 68.980793006
304.5 12.5 69.629578509
304.5 13. 70.322072974
304.5 13.5 71.089167176
304.5 14. 71.879916303
304.5 14.5 72.790891721
304.5 15. 73.727230008
304.5 15.5 74.800654957
304.5 16. 75.926037403
304.5 16.5 77.091339139
304.5 17. 78.297213289
304.5 17.5 79.399740355
304.5 18. 80.32987369
304.5 18.5 81.045888666
304.5 19. 81.518686969
304.5 19.5 81.762551856
304.5 20. 81.804800876
304.5 20.5 81.682827309
304.5 21. 81.42982688
304.5 21.5 81.071963844
304.5 22. 80.635013745
304.5 22.5 80.100939287
304.5 23. 79.47426203
304.5 23.5 78.809893021
304.5 24. 78.027362476
304.5 24.5 77.212356005
304.5 25. 76.298589875
304.5 25.5 75.349223102
304.5 26. 74.310613818
304.5 26.5 73.23150122
304.5 27. 72.099887792
304.5 27.5 70.916915999
304.5 28. 69.70615631
304.5 28.5 68.465089212
304.5 29. 67.207509939
304.5 29.5 65.944607444
304.5 30. 64.682651369
304.5 30.5 63.437125244
304.5 31. 62.202807665
304.5 31.5 61.008117623
304.5 32. 59.835223984
304.5 32.5 58.706076247
304.5 33. 57.608187322
304.5 33.5 56.560134222
304.5 34. 55.534736167
304.5 34.5 54.577911524
304.5 35. 53.630834844
304.5 35.5 52.746114996
304.5 36. 51.894511421
304.5 36.5 51.052138476
304.5 37. 50.277995751
304.5 37.5 49.530302126
304.5 38. 48.790471214
304.5 38.5 48.077739547
304.5 39. 47.428766281
304.5 39.5 46.786060746
305. 2.5 59.952673563
305. 3. 60.307293403
305. 3.5 60.671081256
305. 4. 61.040199623
305. 4.5 61.414723004
305. 5. 61.794101249
305. 5.5 62.177443954
305. 6. 62.573625616
305. 6.5 62.975644366
305. 7. 63.378391822
305. 7.5 63.780472361
305. 8. 64.18248886
305. 8.5 64.59914829
305. 9. 65.027942782
305. 9.5 65.464300822
305. 10. 65.909629746
305. 10.5 66.369000655
305. 11. 66.866111236
305. 11.5 67.376817455
305. 12. 67.90152046
305. 12.5 68.459204122
305. 13. 69.062112945
305. 13.5 69.682276451
305. 14. 70.342815018
305. 14.5 71.064614024
305. 15. 71.799114609
305. 15.5 72.619935317
305. 16. 73.451490494
305. 16.5 74.340026524
305. 17. 75.212560547
305. 17.5 76.08782973
305. 18. 76.879286822
305. 18.5 77.57625626
305. 19. 78.121492878
305. 19.5 78.487121148
305. 20. 78.677718813
305. 20.5 78.704132317
305. 21. 78.577725542
305. 21.5 78.311571405
305. 22. 77.922992618
305. 22.5 77.431853797
305. 23. 76.842482133
305. 23.5 76.153934846
305. 24. 75.39603311
305. 24.5 74.542205549
305. 25. 73.631316721
305. 25.5 72.64099536
305. 26. 71.600185467
305. 26.5 70.502261714
305. 27. 69.362953678
305. 27.5 68.188495779
305. 28. 66.989593327
305. 28.5 65.776886704
305. 29. 64.556002181
305. 29.5 63.347731967
305. 30. 62.142334673
305. 30.5 60.971217038
305. 31. 59.817074412
305. 31.5 58.702907416
305. 32. 57.616095409
305. 32.5 56.5779427
305. 33. 55.557917745
305. 33.5 54.608355707
305. 34. 53.666278167
305. 34.5 52.783626957
305. 35. 51.936689551
305. 35.5 51.097675381
305. 36. 50.323299769
305. 36.5 49.579579809
305. 37. 48.842917345
305. 37.5 48.127318013
305. 38. 47.482339344
305. 38.5 46.843084245
305. 39. 46.20965207
305. 39.5 45.582122481
305.5 2.5 59.597474318
305.5 3. 59.933526985
305.5 3.5 60.275092636
305.5 4. 60.626058877
305.5 4.5 60.981661627
305.5 5. 61.341490957
305.5 5.5 61.70469183
305.5 6. 62.070188191
305.5 6.5 62.442182625
305.5 7. 62.820909743
305.5 7.5 63.197492581
305.5 8. 63.572526406
305.5 8.5 63.948126211
305.5 9. 64.326623116
305.5 9.5 64.728493588
305.5 10. 65.137246314
305.5 10.5 65.553675029
305.5 11. 65.978219288
305.5 11.5 66.418525027
305.5 12. 66.891036576
305.5 12.5 67.374397481
305.5 13. 67.868480485
305.5 13.5 68.38627423
305.5 14. 68.947617913
305.5 14.5 69.518909643
305.5 15. 70.097861465
305.5 15.5 70.74348252
305.5 16. 71.385437758
305.5 16.5 72.02618938
305.5 17. 72.702525123
305.5 17.5 73.334989748
305.5 18. 73.933909596
305.5 18.5 74.483878166
305.5 19. 74.926468689
305.5 19.5 75.249321955
305.5 20. 75.445957965
305.5 20.5 75.511684188
305.5 21. 75.436619874
305.5 21.5 75.230824265
305.5 22. 74.89742001
305.5 22.5 74.444886321
305.5 23. 73.884207884
305.5 23.5 73.226997854
305.5 24. 72.476353138
305.5 24.5 71.644767877
305.5 25. 70.737685717
305.5 25.5 69.765587779
305.5 26. 68.736158537
305.5 26.5 67.661677775
305.5 27. 66.546824395
305.5 27.5 65.412998844
305.5 28. 64.253649825
305.5 28.5 63.103025988
305.5 29. 61.946820295
305.5 29.5 60.810363424
305.5 30. 59.690910467
305.5 30.5 58.59947878
305.5 31. 57.536439247
305.5 31.5 56.513473471
305.5 32. 55.509225199
305.5 32.5 54.570500309
305.5 33. 53.636646741
305.5 33.5 52.764089069
305.5 34. 51.924073669
305.5 34.5 51.090512671
305.5 35. 50.322524072
305.5 35.5 49.584320243
305.5 36. 48.852302918
305.5 36.5 48.13949648
305.5 37. 47.499648059
305.5 37.5 46.864956462
305.5 38. 46.235550686
305.5 38.5 45.611538352
305.5 39. 45.051828821
305.5 39.5 44.511680156
306. 2.5 59.243856465
306. 3. 59.564441318
306. 3.5 59.88756713
306. 4. 60.214507479
306. 4.5 60.551459458
306. 5. 60.891926743
306. 5.5 61.235112211
306. 6. 61.579897125
306. 6.5 61.924785359
306. 7. 62.26755302
306. 7.5 62.618386674
306. 8. 62.9666684
306. 8.5 63.31404678
306. 9. 63.662570858
306. 9.5 64.013727924
306. 10. 64.370837563
306. 10.5 64.748785545
306. 11. 65.132380283
306. 11.5 65.52163434
306. 12. 65.91647561
306. 12.5 66.317856986
306. 13. 66.753397879
306. 13.5 67.195588806
306. 14. 67.64338827
306. 14.5 68.095227413
306. 15. 68.579361882
306. 15.5 69.074571505
306. 16. 69.563500083
306. 16.5 70.039487505
306. 17. 70.538644171
306. 17.5 71.010038392
306. 18. 71.436330925
306. 18.5 71.80487179
306. 19. 72.121213821
306. 19.5 72.355559654
306. 20. 72.486795081
306. 20.5 72.506881139
306. 21. 72.410235346
306. 21.5 72.194672543
306. 22. 71.863790634
306. 22.5 71.43273339
306. 23. 70.890503335
306. 23.5 70.243617146
306. 24. 69.51735375
306. 24.5 68.703455041
306. 25. 67.819513312
306. 25.5 66.874278349
306. 26. 65.877254425
306. 26.5 64.840923323
306. 27. 63.777497666
306. 27.5 62.693027668
306. 28. 61.608768664
306. 28.5 60.517851933
306. 29. 59.450965368
306. 29.5 58.390002301
306. 30. 57.36488401
306. 30.5 56.362346194
306. 31. 55.385379342
306. 31.5 54.460956907
306. 32. 53.538460991
306. 32.5 52.684841911
306. 33. 51.853875595
306. 33.5 51.027752767
306. 34. 50.27345369
306. 34.5 49.542193258
306. 35. 48.816202352
306. 35.5 48.11245296
306. 36. 47.478781836
306. 36.5 46.849694961
306. 37. 46.225347401
306. 37.5 45.605871658
306. 38. 45.051909618
306. 38.5 44.516804599
306. 39. 43.985386034
306. 39.5 43.457716396
306.5 2.5 58.89177424
306.5 3. 59.197037695
306.5 3.5 59.504252434
306.5 4. 59.813551226
306.5 4.5 60.12498971
306.5 5. 60.445261072
306.5 5.5 60.768584876
306.5 6. 61.092773753
306.5 6.5 61.416198142
306.5 7. 61.736392034
306.5 7.5 62.051395166
306.5 8. 62.364745659
306.5 8.5 62.684136063
306.5 9. 63.003133965
306.5 9.5 63.323093409
306.5 10. 63.64480381
306.5 10.5 63.968597403
306.5 11. 64.294456005
306.5 11.5 64.638960711
306.5 12. 64.987751694
306.5 12.5 65.339038692
306.5 13. 65.692446782
306.5 13.5 66.047354413
306.5 14. 66.410523676
306.5 14.5 66.792984746
306.5 15. 67.173157405
306.5 15.5 67.547793249
306.5 16. 67.91269753
306.5 16.5 68.266651308
306.5 17. 68.628180394
306.5 17.5 68.959349283
306.5 18. 69.251123291
306.5 18.5 69.49360243
306.5 19. 69.676720697
306.5 19.5 69.790637143
306.5 20. 69.825729928
306.5 20.5 69.772989477
306.5 21. 69.624836169
306.5 21.5 69.375696131
306.5 22. 69.022204167
306.5 22.5 68.563387261
306.5 23. 68.012263577
306.5 23.5 67.3797272
306.5 24. 66.651715904
306.5 24.5 65.856584385
306.5 25. 64.996549825
306.5 25.5 64.075821839
306.5 26. 63.124381024
306.5 26.5 62.126208374
306.5 27. 61.128278332
306.5 27.5 60.097133915
306.5 28. 59.096506425
306.5 28.5 58.073089218
306.5 29. 57.100489337
306.5 29.5 56.123192295
306.5 30. 55.185404172
306.5 30.5 54.27838872
306.5 31. 53.370065198
306.5 31.5 52.544608511
306.5 32. 51.724529013
306.5 32.5 50.907573458
306.5 33. 50.174685915
306.5 33.5 49.451577935
306.5 34. 48.732806234
306.5 34.5 48.044838226
306.5 35. 47.418238674
306.5 35.5 46.795668446
306.5 36. 46.17730251
306.5 36.5 45.563292819
306.5 37. 45.020535363
306.5 37.5 44.491225629
306.5 38. 43.965228299
306.5 38.5 43.44260943
306.5 39. 42.923430451
306.5 39.5 42.426365522
307. 2.5 58.541196519
307. 3. 58.831245958
307. 3.5 59.122713096
307. 4. 59.415626872
307. 4.5 59.709949232
307. 5. 60.005433559
307. 5.5 60.304973588
307. 6. 60.608699443
307. 6.5 60.910767248
307. 7. 61.208485714
307. 7.5 61.499776649
307. 8. 61.785128279
307. 8.5 62.066412531
307. 9. 62.347911557
307. 9.5 62.636917601
307. 10. 62.925858485
307. 10.5 63.214890478
307. 11. 63.503813881
307. 11.5 63.792231609
307. 12. 64.079702781
307. 12.5 64.36836071
307. 13. 64.669958689
307. 13.5 64.969766048
307. 14. 65.266624068
307. 14.5 65.558896701
307. 15. 65.84437872
307. 15.5 66.120230911
307. 16. 66.389691831
307. 16.5 66.655877098
307. 17. 66.898391771
307. 17.5 67.110803322
307. 18. 67.285793115
307. 18.5 67.415397693
307. 19. 67.491331774
307. 19.5 67.505135828
307. 20. 67.448359065
307. 20.5 67.313025271
307. 21. 67.092191832
307. 21.5 66.780356443
307. 22. 66.373768596
307. 22.5 65.897007603
307. 23. 65.331400849
307. 23.5 64.674090992
307. 24. 63.951327179
307. 24.5 63.168747036
307. 25. 62.312191682
307. 25.5 61.44128181
307. 26. 60.515870193
307. 26.5 59.582717113
307. 27. 58.633863109
307. 27.5 57.677738938
307. 28. 56.747123749
307. 28.5 55.798990663
307. 29. 54.911592574
307. 29.5 54.024418788
307. 30. 53.151857613
307. 30.5 52.344091033
307. 31. 51.536240906
307. 31.5 50.742913153
307. 32. 50.025976276
307. 32.5 49.311876971
307. 33. 48.601205861
307. 33.5 47.935966755
307. 34. 47.317096694
307. 34.5 46.701750605
307. 35. 46.090113891
307. 35.5 45.482410423
307. 36. 44.956633145
307. 36.5 44.433759364
307. 37. 43.913853876
307. 37.5 43.396979461
307. 38. 42.883196429
307. 38.5 42.396442055
307. 39. 41.958718156
307. 39.5 41.523129723
307.5 2.5 58.192096925
307.5 3. 58.467015491
307.5 3.5 58.742871277
307.5 4. 59.019569749
307.5 4.5 59.296978656
307.5 5. 59.574776698
307.5 5.5 59.852330237
307.5 6. 60.128605293
307.5 6.5 60.408369868
307.5 7. 60.683708632
307.5 7.5 60.951390581
307.5 8. 61.211940603
307.5 8.5 61.46720297
307.5 9. 61.71877325
307.5 9.5 61.96761518
307.5 10. 62.214124465
307.5 10.5 62.465896017
307.5 11. 62.718134693
307.5 11.5 62.967526789
307.5 12. 63.213471516
307.5 12.5 63.455382049
307.5 13. 63.692597913
307.5 13.5 63.924242445
307.5 14. 64.149101077
307.5 14.5 64.368383952
307.5 15. 64.588299533
307.5 15.5 64.794863007
307.5 16. 64.984615004
307.5 16.5 65.153476987
307.5 17. 65.296702937
307.5 17.5 65.408821814
307.5 18. 65.483685698
307.5 18.5 65.514632669
307.5 19. 65.494634248
307.5 19.5 65.416420527
307.5 20. 65.2727277
307.5 20.5 65.0566881
307.5 21. 64.762230511
307.5 21.5 64.384431362
307.5 22. 63.946079085
307.5 22.5 63.427737791
307.5 23. 62.82504989
307.5 23.5 62.148581787
307.5 24. 61.431992591
307.5 24.5 60.645235971
307.5 25. 59.8192473
307.5 25.5 58.971890775
307.5 26. 58.0780773
307.5 26.5 57.207441155
307.5 27. 56.314817579
307.5 27.5 55.424648517
307.5 28. 54.570537881
307.5 28.5 53.704646611
307.5 29. 52.879606062
307.5 29.5 52.086679721
307.5 30. 51.291664018
307.5 30.5 50.53536824
307.5 31. 49.828671037
307.5 31.5 49.123914824
307.5 32. 48.421757354
307.5 32.5 47.786058965
307.5 33. 47.175232837
307.5 33.5 46.567516959
307.5 34. 45.963093783
307.5 34.5 45.378110199
307.5 35. 44.859522341
307.5 35.5 44.3435633
307.5 36. 43.830281345
307.5 36.5 43.31972651
307.5 37. 42.811949662
307.5 37.5 42.340625881
307.5 38. 41.908939254
307.5 38.5 41.479130201
307.5 39. 41.051238312
307.5 39.5 40.625306294
308. 2.5 57.846633852
308. 3. 58.104311836
308. 3.5 58.364663046
308. 4. 58.625292715
308. 4.5 58.885965625
308. 5. 59.146273855
308. 5.5 59.405528456
308. 6. 59.662648936
308. 6.5 59.915820217
308. 7. 60.162100721
308. 7.5 60.406100992
308. 8. 60.641965044
308. 8.5 60.87133926
308. 9. 61.095712288
308. 9.5 61.315908262
308. 10. 61.532167395
308. 10.5 61.744257148
308. 11. 61.951601923
308. 11.5 62.153463856
308. 12. 62.35235149
308. 12.5 62.550307846
308. 13. 62.740762903
308. 13.5 62.922680226
308. 14. 63.094684519
308. 14.5 63.2549944
308. 15. 63.401388227
308. 15.5 63.531183011
308. 16. 63.641213256
308. 16.5 63.727796711
308. 17. 63.786690439
308. 17.5 63.813079312
308. 18. 63.801632279
308. 18.5 63.746597396
308. 19. 63.641902542
308. 19.5 63.481303615
308. 20. 63.258630125
308. 20.5 62.968097491
308. 21. 62.60462888
308. 21.5 62.171708673
308. 22. 61.685469428
308. 22.5 61.123667337
308. 23. 60.486754843
308. 23.5 59.802996114
308. 24. 59.07677166
308. 24.5 58.291693873
308. 25. 57.492333487
308. 25.5 56.674295295
308. 26. 55.82059454
308. 26.5 55.00250042
308. 27. 54.174014448
308. 27.5 53.329969303
308. 28. 52.557715488
308. 28.5 51.779219135
308. 29. 50.99665766
308. 29.5 50.283217789
308. 30. 49.586226386
308. 30.5 48.890425955
308. 31. 48.202147275
308. 31.5 47.596544106
308. 32. 46.99359869
308. 32.5 46.393494722
308. 33. 45.796394252
308. 33.5 45.240289101
308. 34. 44.729045464
308. 34.5 44.22025319
308. 35. 43.713929627
308. 35.5 43.210099272
308. 36. 42.708792227
308. 36.5 42.258286243
308. 37. 41.833045658
308. 37.5 41.409464326
308. 38. 40.987567134
308. 38.5 40.56738522
308. 39. 40.1489546
308. 39.5 39.732314985
308.5 2.5 57.50611317
308.5 3. 57.747031982
308.5 3.5 57.988039771
308.5 4. 58.23272287
308.5 4.5 58.476813241
308.5 5. 58.719808129
308.5 5.5 58.960944951
308.5 6. 59.199079374
308.5 6.5 59.432275441
308.5 7. 59.657407171
308.5 7.5 59.872339374
308.5 8. 60.07774569
308.5 8.5 60.278663216
308.5 9. 60.475973072
308.5 9.5 60.667666732
308.5 10. 60.853826585
308.5 10.5 61.034050005
308.5 11. 61.207588031
308.5 11.5 61.373540689
308.5 12. 61.531020767
308.5 12.5 61.679180043
308.5 13. 61.817106364
308.5 13.5 61.943681298
308.5 14. 62.057473612
308.5 14.5 62.156687635
308.5 15. 62.239145937
308.5 15.5 62.303574951
308.5 16. 62.346868252
308.5 16.5 62.362991706
308.5 17. 62.347708042
308.5 17.5 62.296293502
308.5 18. 62.208267298
308.5 18.5 62.077554759
308.5 19. 61.897920356
308.5 19.5 61.664061841
308.5 20. 61.37085207
308.5 20.5 61.013602952
308.5 21. 60.588345389
308.5 21.5 60.096942723
308.5 22. 59.565030396
308.5 22.5 58.966452321
308.5 23. 58.302585028
308.5 23.5 57.604665656
308.5 24. 56.877493846
308.5 24.5 56.103577949
308.5 25. 55.322221739
308.5 25.5 54.543126165
308.5 26. 53.739335764
308.5 26.5 52.955459992
308.5 27. 52.198338001
308.5 27.5 51.432700056
308.5 28. 50.68210573
308.5 28.5 49.993598456
308.5 29. 49.304792157
308.5 29.5 48.616623975
308.5 30. 47.968937839
308.5 30.5 47.370430262
308.5 31. 46.774562339
308.5 31.5 46.181475868
308.5 32. 45.59129197
308.5 32.5 45.069829808
308.5 33. 44.5657331
308.5 33.5 44.064050496
308.5 34. 43.564749644
308.5 34.5 43.067812603
308.5 35. 42.573233621
308.5 35.5 42.14908659
308.5 36. 41.730562618
308.5 36.5 41.313537816
308.5 37. 40.898013231
308.5 37.5 40.484000418
308.5 38. 40.07151951
308.5 38.5 39.660597554
308.5 39. 39.272607154
308.5 39.5 38.9276015
309. 2.5 57.167125219
309. 3. 57.393389823
309. 3.5 57.619216588
309. 4. 57.844195305
309. 4.5 58.069439226
309. 5. 58.295275939
309. 5.5 58.518461311
309. 6. 58.737770188
309. 6.5 58.95112874
309. 7. 59.155221637
309. 7.5 59.347917504
309. 8. 59.529992268
309. 8.5 59.703196343
309. 9. 59.868775669
309. 9.5 60.0272529
309. 10. 60.178894591
309. 10.5 60.327384842
309. 11. 60.467248831
309. 11.5 60.597422885
309. 12. 60.716872393
309. 12.5 60.824608158
309. 13. 60.919571581
309. 13.5 61.000488014
309. 14. 61.06576366
309. 14.5 61.113441826
309. 15. 61.141194105
309. 15.5 61.14631703
309. 16. 61.125720592
309. 16.5 61.075912469
309. 17. 60.992993184
309. 17.5 60.872679205
309. 18. 60.710360855
309. 18.5 60.501192277
309. 19. 60.240218378
309. 19.5 59.936872366
309. 20. 59.581003632
309. 20.5 59.165012273
309. 21. 58.686172234
309. 21.5 58.142773559
309. 22. 57.563285473
309. 22.5 56.937079478
309. 23. 56.256304243
309. 23.5 55.538002761
309. 24. 54.820826457
309. 24.5 54.06948174
309. 25. 53.292741476
309. 25.5 52.562509895
309. 26. 51.818054007
309. 26.5 51.062635493
309. 27. 50.359567602
309. 27.5 49.67707395
309. 28. 48.993795544
309. 28.5 48.310810498
309. 29. 47.706074486
309. 29.5 47.11273929
309. 30. 46.522320085
309. 30.5 45.934901089
309. 31. 45.368942233
309. 31.5 44.868625218
309. 32. 44.371011325
309. 32.5 43.8759684
309. 33. 43.383390671
309. 33.5 42.893196034
309. 34. 42.426264197
309. 34.5 42.013068263
309. 35. 41.601347456
309. 35.5 41.191047808
309. 36. 40.782134605
309. 36.5 40.37458935
309. 37. 39.968407105
309. 37.5 39.563594182
309. 38. 39.196205768
309. 38.5 38.857037395
309. 39. 38.518586454
309. 39.5 38.180883891
309.5 2.5 56.829660218
309.5 3. 57.041319787
309.5 3.5 57.252163406
309.5 4. 57.461726202
309.5 4.5 57.669437354
309.5 5. 57.874555442
309.5 5.5 58.07797002
309.5 6. 58.278602398
309.5 6.5 58.472253629
309.5 7. 58.655412386
309.5 7.5 58.825970035
309.5 8. 58.984814081
309.5 8.5 59.133689279
309.5 9. 59.273751242
309.5 9.5 59.405397971
309.5 10. 59.528405275
309.5 10.5 59.642053404
309.5 11. 59.745286618
309.5 11.5 59.836934105
309.5 12. 59.91587758
309.5 12.5 59.981057504
309.5 13. 60.031351136
309.5 13.5 60.065428372
309.5 14. 60.081658375
309.5 14.5 60.078078042
309.5 15. 60.0523945
309.5 15.5 60.001991116
309.5 16. 59.923925308
309.5 16.5 59.81492543
309.5 17. 59.67140173
309.5 17.5 59.489483305
309.5 18. 59.265085979
309.5 18.5 58.994013085
309.5 19. 58.672093736
309.5 19.5 58.295361841
309.5 20. 57.866941016
309.5 20.5 57.399901611
309.5 21. 56.875980619
309.5 21.5 56.294863992
309.5 22. 55.660534399
309.5 22.5 55.017359624
309.5 23. 54.331327651
309.5 23.5 53.606425455
309.5 24. 52.888740557
309.5 24.5 52.171775718
309.5 25. 51.437200884
309.5 25.5 50.705657316
309.5 26. 50.028238711
309.5 26.5 49.347936004
309.5 27. 48.666390399
309.5 27.5 48.016737539
309.5 28. 47.422137546
309.5 28.5 46.830985405
309.5 29. 46.243369061
309.5 29.5 45.659314337
309.5 30. 45.135498112
309.5 30.5 44.639863397
309.5 31. 44.147460751
309.5 31.5 43.658045624
309.5 32. 43.171410329
309.5 32.5 42.687381692
309.5 33. 42.257397981
309.5 33.5 41.850755516
309.5 34. 41.445682522
309.5 34.5 41.042065215
309.5 35. 40.639817644
309.5 35.5 40.23887763
309.5 36. 39.839203186
309.5 36.5 39.440769372
309.5 37. 39.098859935
309.5 37.5 38.765786426
309.5 38. 38.43328709
309.5 38.5 38.101376087
309.5 39. 37.770076215
309.5 39.5 37.439417412
310. 2.5 56.493712802
310. 3. 56.690809035
310. 3.5 56.88671554
310. 4. 57.080916479
310. 4.5 57.272765555
310. 5. 57.461435112
310. 5.5 57.645850166
310. 6. 57.824567138
310. 6.5 57.995529304
310. 7. 58.157851228
310. 7.5 58.306363388
310. 8. 58.442071494
310. 8.5 58.566712104
310. 9. 58.681348759
310. 9.5 58.786253876
310. 10. 58.881058513
310. 10.5 58.964883768
310. 11. 59.03651278
310. 11.5 59.094627095
310. 12. 59.137976564
310. 12.5 59.165373744
310. 13. 59.175559517
310. 13.5 59.167054927
310. 14. 59.138071843
310. 14.5 59.086489271
310. 15. 59.009863765
310. 15.5 58.905442007
310. 16. 58.770165221
310. 16.5 58.600674544
310. 17. 58.393332764
310. 17.5 58.144273608
310. 18. 57.855630749
310. 18.5 57.528383897
310. 19. 57.151794097
310. 19.5 56.722947811
310. 20. 56.239491172
310. 20.5 55.700114505
310. 21. 55.13977005
310. 21.5 54.530898407
310. 22. 53.875638702
310. 22.5 53.188768515
310. 23. 52.509860171
310. 23.5 51.804850239
310. 24. 51.078051184
310. 24.5 50.384879673
310. 25. 49.706506902
310. 25.5 49.024007985
310. 26. 48.339541438
310. 26.5 47.726285438
310. 27. 47.128771681
310. 27.5 46.535639423
310. 28. 45.947004939
310. 28.5 45.379654405
310. 29. 44.881735424
310. 29.5 44.388372305
310. 30. 43.899135315
310. 30.5 43.4136377
310. 31. 42.931538374
310. 31.5 42.46683382
310. 32. 42.064021775
310. 32.5 41.663288242
310. 33. 41.264392435
310. 33.5 40.867138289
310. 34. 40.471368649
310. 34.5 40.076960002
310. 35. 39.68381775
310. 35.5 39.307755988
310. 36. 38.980424902
310. 36.5 38.653599275
310. 37. 38.327254598
310. 37.5 38.001381067
310. 38. 37.675981288
310. 38.5 37.351068304
310. 39. 37.026663871
310. 39.5 36.702796975
310.5 2.5 56.159281763
310.5 3. 56.341848179
310.5 3.5 56.522856401
310.5 4. 56.701740675
310.5 4.5 56.877783724
310.5 5. 57.05007291
310.5 5.5 57.217438844
310.5 6. 57.378322288
310.5 6.5 57.530143243
310.5 7. 57.669047855
310.5 7.5 57.793078666
310.5 8. 57.903359874
310.5 8.5 58.002118916
310.5 9. 58.091411731
310.5 9.5 58.16965113
310.5 10. 58.236321721
310.5 10.5 58.290383331
310.5 11. 58.330456596
310.5 11.5 58.355075069
310.5 12. 58.362856047
310.5 12.5 58.352481759
310.5 13. 58.322552044
310.5 13.5 58.271432395
310.5 14. 58.197169156
310.5 14.5 58.09747389
310.5 15. 57.970097712
310.5 15.5 57.817512939
310.5 16. 57.632684109
310.5 16.5 57.412517522
310.5 17. 57.153740448
310.5 17.5 56.852968664
310.5 18. 56.50680517
310.5 18.5 56.111970273
310.5 19. 55.667348746
310.5 19.5 55.192320187
310.5 20. 54.667606615
310.5 20.5 54.093078235
310.5 21. 53.469554906
310.5 21.5 52.834804744
310.5 22. 52.173531798
310.5 22.5 51.481101201
310.5 23. 50.769657916
310.5 23.5 50.096858169
310.5 24. 49.414396323
310.5 24.5 48.725621301
310.5 25. 48.057329512
310.5 25.5 47.446667125
310.5 26. 46.84085537
310.5 26.5 46.240458784
310.5 27. 45.645759775
310.5 27.5 45.116131201
310.5 28. 44.6155535
310.5 28.5 44.121020241
310.5 29. 43.631943881
310.5 29.5 43.147773144
310.5 30. 42.668004176
310.5 30.5 42.247157784
310.5 31. 41.84852333
310.5 31.5 41.452590586
310.5 32. 41.058993017
310.5 32.5 40.667423959
310.5 33. 40.277629603
310.5 33.5 39.889402407
310.5 34. 39.502575053
310.5 34.5 39.162086111
310.5 35. 38.841009438
310.5 35.5 38.520450602
310.5 36. 38.200346275
310.5 36.5 37.880653492
310.5 37. 37.561346621
310.5 37.5 37.242414752
310.5 38. 36.923859421
310.5 38.5 36.605692645
310.5 39. 36.287935215
310.5 39.5 35.970615214
311. 2.5 55.826369761
311. 3. 55.994430959
311. 3.5 56.160571805
311. 4. 56.324176543
311. 4.5 56.484459447
311. 5. 56.640424721
311. 5.5 56.79080831
311. 6. 56.933931133
311. 6.5 57.067001693
311. 7. 57.185950259
311. 7.5 57.288888004
311. 8. 57.377058872
311. 8.5 57.452155211
311. 9. 57.515052464
311. 9.5 57.565791126
311. 10. 57.603749231
311. 10.5 57.627783106
311. 11. 57.636426016
311. 11.5 57.628151861
311. 12. 57.601542399
311. 12.5 57.555255848
311. 13. 57.487872652
311. 13.5 57.397747557
311. 14. 57.282936266
311. 14.5 57.141193214
311. 15. 56.970001803
311. 15.5 56.766604268
311. 16. 56.528024494
311. 16.5 56.251096523
311. 17. 55.932514261
311. 17.5 55.574350636
311. 18. 55.180314285
311. 18.5 54.739503424
311. 19. 54.250039119
311. 19.5 53.71066412
311. 20. 53.132521705
311. 20.5 52.531595612
311. 21. 51.891169243
311. 21.5 51.214378761
311. 22. 50.532375904
311. 22.5 49.858738521
311. 23. 49.171084299
311. 23.5 48.473512439
311. 24. 47.821037172
311. 24.5 47.196089349
311. 25. 46.57619462
311. 25.5 45.962475072
311. 26. 45.372785615
311. 26.5 44.855794754
311. 27. 44.347477045
311. 27.5 43.847146869
311. 28. 43.354084194
311. 28.5 42.867574114
311. 29. 42.411681633
311. 29.5 42.010913826
311. 30. 41.614419746
311. 30.5 41.221585344
311. 31. 40.831881245
311. 31.5 40.444855497
311. 32. 40.060125817
311. 32.5 39.677371862
311. 33. 39.311970159
311. 33.5 38.996114173
311. 34. 38.681037982
311. 34.5 38.366593594
311. 35. 38.052665319
311. 35.5 37.739165206
311. 36. 37.426029059
311. 36.5 37.113212987
311. 37. 36.800690407
311. 37.5 36.488449442
311. 38. 36.176490673
311. 38.5 35.881045525
311. 39. 35.62405472
311. 39.5 35.366984296
311.5 2.5 55.497501922
311.5 3. 55.649250252
311.5 3.5 55.799849506
311.5 4. 55.948204021
311.5 4.5 56.092763395
311.5 5. 56.232450335
311.5 5.5 56.365905945
311.5 6. 56.491327345
311.5 6.5 56.605697675
311.5 7. 56.704731218
311.5 7.5 56.786625572
311.5 8. 56.852743083
311.5 8.5 56.904754249
311.5 9. 56.943440937
311.5 9.5 56.968723522
311.5 10. 56.979842046
311.5 10.5 56.975501398
311.5 11. 56.954085675
311.5 11.5 56.913937588
311.5 12. 56.853523333
311.5 12.5 56.771385355
311.5 13. 56.665975258
311.5 13.5 56.535503574
311.5 14. 56.377872459
311.5 14.5 56.190682306
311.5 15. 55.971269464
311.5 15.5 55.716741656
311.5 16. 55.433460682
311.5 16.5 55.111761805
311.5 17. 54.748479542
311.5 17.5 54.340917575
311.5 18. 53.8865991
311.5 18.5 53.383418204
311.5 19. 52.853509357
311.5 19.5 52.281639551
311.5 20. 51.666731859
311.5 20.5 51.010777163
311.5 21. 50.353712455
311.5 21.5 49.682592038
311.5 22. 48.991731579
311.5 22.5 48.285724241
311.5 23. 47.636845482
311.5 23.5 46.993603606
311.5 24. 46.35443356
311.5 24.5 45.721338315
311.5 25. 45.146438269
311.5 25.5 44.613241984
311.5 26. 44.090955904
311.5 26.5 43.578958108
311.5 27. 43.07648925
311.5 27.5 42.582721608
311.5 28. 42.16699261
311.5 28.5 41.763889221
311.5 29. 41.366657986
311.5 29.5 40.97446513
311.5 30. 40.586577443
311.5 30.5 40.202357261
311.5 31. 39.821255405
311.5 31.5 39.442803105
311.5 32. 39.121595606
311.5 32.5 38.810908844
311.5 33. 38.501329504
311.5 33.5 38.192628715
311.5 34. 37.884620917
311.5 34.5 37.577157895
311.5 35. 37.270123575
311.5 35.5 36.963429471
311.5 36. 36.657010744
311.5 36.5 36.35082277
311.5 37. 36.044838172
311.5 37.5 35.77785608
311.5 38. 35.526291796
311.5 38.5 35.274544538
311.5 39. 35.022632303
311.5 39.5 34.770580457
312. 2.5 55.171625985
312. 3. 55.309195772
312. 3.5 55.444064675
312. 4. 55.575532018
312. 4.5 55.702697844
312. 5. 55.826112439
312. 5.5 55.942682887
312. 6. 56.050448945
312. 6.5 56.146154579
312. 7. 56.225300652
312. 7.5 56.286189618
312. 8. 56.330299317
312. 8.5 56.359270137
312. 9. 56.373785378
312. 9.5 56.373641839
312. 10. 56.357938017
312. 10.5 56.325223931
312. 11. 56.273732574
312. 11.5 56.201674971
312. 12. 56.107400671
312. 12.5 55.989333033
312. 13. 55.845789016
312. 13.5 55.675605144
312. 14. 55.480469757
312. 14.5 55.254599528
312. 15. 54.995489678
312. 15.5 54.700484611
312. 16. 54.366823798
312. 16.5 53.991698197
312. 17. 53.572331886
312. 17.5 53.114479516
312. 18. 52.620501342
312. 18.5 52.081447244
312. 19. 51.49717236
312. 19.5 50.868356354
312. 20. 50.235496859
312. 20.5 49.573158648
312. 21. 48.884527756
312. 21.5 48.179948926
312. 22. 47.519511447
312. 22.5 46.856595244
312. 23. 46.194943841
312. 23.5 45.53769449
312. 24. 44.961946608
312. 24.5 44.40567765
312. 25. 43.862376107
312. 25.5 43.331746687
312. 26. 42.813190039
312. 26.5 42.342832186
312. 27. 41.923748388
312. 27.5 41.51385856
312. 28. 41.111980324
312. 28.5 40.717029949
312. 29. 40.328031596
312. 29.5 39.944119134
312. 30. 39.564532946
312. 30.5 39.223219205
312. 31. 38.91464408
312. 31.5 38.60810456
312. 32. 38.303198949
312. 32.5 37.999591664
312. 33. 37.69700462
312. 33.5 37.395209558
312. 34. 37.09402127
312. 34.5 36.793291656
312. 35. 36.492904538
312. 35.5 36.19277115
312. 36. 35.904487441
312. 36.5 35.65868743
312. 37. 35.412649237
312. 37.5 35.16636072
312. 38. 34.919821481
312. 38.5 34.673041159
312. 39. 34.426037932
312. 39.5 34.178837219
312.5 2.5 54.847271554
312.5 3. 54.970682123
312.5 3.5 55.091057226
312.5 4. 55.207642834
312.5 4.5 55.319475092
312.5 5. 55.425344841
312.5 5.5 55.523734913
312.5 6. 55.612620092
312.5 6.5 55.688550909
312.5 7. 55.747572254
312.5 7.5 55.787481873
312.5 8. 55.809617361
312.5 8.5 55.815580212
312.5 9. 55.805949832
312.5 9.5 55.780395541
312.5 10. 55.737870185
312.5 10.5 55.677324727
312.5 11. 55.597435985
312.5 11.5 55.495757818
312.5 12. 55.370644299
312.5 12.5 55.220537453
312.5 13. 55.043782093
312.5 13.5 54.838481999
312.5 14. 54.602455412
312.5 14.5 54.333268625
312.5 15. 54.028297585
312.5 15.5 53.684784557
312.5 16. 53.300861749
312.5 16.5 52.885345117
312.5 17. 52.426795203
312.5 17.5 51.923545482
312.5 18. 51.374410498
312.5 18.5 50.782097132
312.5 19. 50.17265405
312.5 19.5 49.527266282
312.5 20. 48.849110803
312.5 20.5 48.149523275
312.5 21. 47.477804791
312.5 21.5 46.797655929
312.5 22. 46.113774305
312.5 22.5 45.436335889
312.5 23. 44.837548467
312.5 23.5 44.251922016
312.5 24. 43.680501065
312.5 24.5 43.123699026
312.5 25. 42.581407146
312.5 25.5 42.127925574
312.5 26. 41.693394671
312.5 26.5 41.271001031
312.5 27. 40.859345625
312.5 27.5 40.457093307
312.5 28. 40.06300278
312.5 28.5 39.67594331
312.5 29. 39.311302682
312.5 29.5 39.000800687
312.5 30. 38.693937509
312.5 30.5 38.390054182
312.5 31. 38.088589259
312.5 31.5 37.789067424
312.5 32. 37.491088892
312.5 32.5 37.194319738
312.5 33. 36.89848323
312.5 33.5 36.603352141
312.5 34. 36.308741978
312.5 34.5 36.014505068
312.5 35. 35.76390393
312.5 35.5 35.523634733
312.5 36. 35.283134648
312.5 36.5 35.042363213
312.5 37. 34.801295634
312.5 37.5 34.559920566
312.5 38. 34.318238175
312.5 38.5 34.076258469
312.5 39. 33.833999843
312.5 39.5 33.591487805
313. 2.5 54.524415003
313. 3. 54.633682147
313. 3.5 54.739586055
313. 4. 54.841315887
313. 4.5 54.937842389
313. 5. 55.027881876
313. 5.5 55.109829592
313. 6. 55.181533288
313. 6.5 55.239287429
313. 7. 55.278278283
313. 7.5 55.297122109
313. 8. 55.297514473
313. 8.5 55.281012833
313. 9. 55.248111437
313. 9.5 55.198393241
313. 10. 55.13072737
313. 10.5 55.043430237
313. 11. 54.934534211
313. 11.5 54.802109873
313. 12. 54.644410958
313. 12.5 54.459775213
313. 13. 54.246426843
313. 13.5 54.002333083
313. 14. 53.725168256
313. 14.5 53.412357355
313. 15. 53.067980684
313. 15.5 52.686685587
313. 16. 52.264312277
313. 16.5 51.798686169
313. 17. 51.287888545
313. 17.5 50.734852159
313. 18. 50.155076827
313. 18.5 49.53519324
313. 19. 48.877098891
313. 19.5 48.187236406
313. 20. 47.512431856
313. 20.5 46.821737615
313. 21. 46.120310394
313. 21.5 45.420368814
313. 22. 44.789674078
313. 22.5 44.170442037
313. 23. 43.565017331
313. 23.5 42.974953099
313. 24. 42.421962284
313. 24.5 41.947628657
313. 25. 41.490196395
313. 25.5 41.048275173
313. 26. 40.620364355
313. 26.5 40.204938154
313. 27. 39.800508945
313. 27.5 39.40567073
313. 28. 39.083786971
313. 28.5 38.770972352
313. 29. 38.463349385
313. 29.5 38.160028977
313. 30. 37.86024459
313. 30.5 37.563339792
313. 31. 37.268755934
313. 31.5 36.976020458
313. 32. 36.684736102
313. 32.5 36.39457113
313. 33. 36.105250622
313. 33.5 35.842737216
313. 34. 35.607887541
313. 34.5 35.37298406
313. 35. 35.137925091
313. 35.5 34.902633064
313. 36. 34.667051151
313. 36.5 34.431140365
313. 37. 34.194877049
313. 37.5 33.958250702
313. 38. 33.721262103
313. 38.5 33.483921671
313. 39. 33.246248053
313. 39.5 33.008266877
313.5 2.5 54.203025563
313.5 3. 54.298164527
313.5 3.5 54.389617413
313.5 4. 54.476514036
313.5 4.5 54.557758441
313.5 5. 54.631991378
313.5 5.5 54.697519252
313.5 6. 54.752057618
313.5 6.5 54.791630847
313.5 7. 54.81124678
313.5 7.5 54.809688066
313.5 8. 54.788753992
313.5 8.5 54.749952407
313.5 9. 54.693671622
313.5 9.5 54.619368678
313.5 10. 54.525769438
313.5 10.5 54.411036343
313.5 11. 54.273058887
313.5 11.5 54.10979036
313.5 12. 53.919382005
313.5 12.5 53.7000625
313.5 13. 53.449928082
313.5 13.5 53.170207846
313.5 14. 52.858830171
313.5 14.5 52.511214257
313.5 15. 52.124934045
313.5 15.5 51.697568059
313.5 16. 51.226779797
313.5 16.5 50.714639523
313.5 17. 50.170250735
313.5 17.5 49.583360861
313.5 18. 48.954520783
313.5 18.5 48.285125465
313.5 19. 47.615737068
313.5 19.5 46.924736487
313.5 20. 46.214810034
313.5 20.5 45.491262454
313.5 21. 44.829866569
313.5 21.5 44.176427923
313.5 22. 43.53399485
313.5 22.5 42.905583244
313.5 23. 42.328269684
313.5 23.5 41.819711411
313.5 24. 41.331165887
313.5 24.5 40.861594344
313.5 25. 40.409640577
313.5 25.5 39.973757532
313.5 26. 39.552313693
313.5 26.5 39.186431559
313.5 27. 38.858827445
313.5 27.5 38.539826639
313.5 28. 38.228101446
313.5 28.5 37.922480013
313.5 29. 37.621938285
313.5 29.5 37.325588776
313.5 30. 37.032667821
313.5 30.5 36.742522447
313.5 31. 36.454597597
313.5 31.5 36.168424146
313.5 32. 35.897520113
313.5 32.5 35.667137019
313.5 33. 35.437113691
313.5 33.5 35.207255389
313.5 34. 34.977404283
313.5 34.5 34.747434322
313.5 35. 34.517246814
313.5 35.5 34.286766611
313.5 36. 34.055938833
313.5 36.5 33.824726026
313.5 37. 33.593105722
313.5 37.5 33.36106832
313.5 38. 33.128615249
313.5 38.5 32.895757384
313.5 39. 32.662513654
313.5 39.5 32.42890984
314. 2.5 53.883062972
314. 3. 53.964092437
314. 3.5 54.041113895
314. 4. 54.113197527
314. 4.5 54.179180006
314. 5. 54.237625624
314. 5.5 54.286750551
314. 6. 54.324132343
314. 6.5 54.345510736
314. 7. 54.345729887
314. 7.5 54.323758443
314. 8. 54.281492686
314. 8.5 54.220382578
314. 9. 54.140705478
314. 9.5 54.041788084
314. 10. 53.922207859
314. 10.5 53.779968492
314. 11. 53.612813919
314. 11.5 53.418578697
314. 12. 53.197666373
314. 12.5 52.948234426
314. 13. 52.667095527
314. 13.5 52.352199142
314. 14. 52.00125456
314. 14.5 51.611810118
314. 15. 51.181352786
314. 15.5 50.710908272
314. 16. 50.205662777
314. 16.5 49.657265663
314. 17. 49.065104316
314. 17.5 48.429229033
314. 18. 47.773429696
314. 18.5 47.094245134
314. 19. 46.387952529
314. 19.5 45.659295228
314. 20. 44.961865683
314. 20.5 44.278471305
314. 21. 43.600502209
314. 21.5 42.932461291
314. 22. 42.312887574
314. 22.5 41.763055686
314. 23. 41.235345024
314. 23.5 40.729532457
314. 24. 40.244808828
314. 24.5 39.779928063
314. 25. 39.342943634
314. 25.5 38.987558666
314. 26. 38.645646754
314. 26.5 38.315394705
314. 27. 37.995138073
314. 27.5 37.683375467
314. 28. 37.378771439
314. 28.5 37.080151552
314. 29. 36.786492535
314. 29.5 36.496909723
314. 30. 36.210643357
314. 30.5 35.932834669
314. 31. 35.705068442
314. 31.5 35.47843174
314. 32. 35.252588281
314. 32.5 35.027258202
314. 33. 34.802210252
314. 33.5 34.577255045
314. 34. 34.352239232
314. 34.5 34.127040482
314. 35. 33.901563163
314. 35.5 33.675734622
314. 36. 33.449501982
314. 36.5 33.222829383
314. 37. 32.995695597
314. 37.5 32.768091964
314. 38. 32.540020612
314. 38.5 32.311492903
314. 39. 32.098127622
314. 39.5 31.914069818
314.5 2.5 53.564475988
314.5 3. 53.631422416
314.5 3.5 53.694033654
314.5 4. 53.751323415
314.5 4.5 53.802061448
314.5 5. 53.844735089
314.5 5.5 53.877468866
314.5 6. 53.897695864
314.5 6.5 53.90085625
314.5 7. 53.881648113
314.5 7.5 53.839244845
314.5 8. 53.775631829
314.5 8.5 53.692192855
314.5 9. 53.589089297
314.5 9.5 53.465512824
314.5 10. 53.320073541
314.5 10.5 53.152726193
314.5 11. 52.959443982
314.5 11.5 52.738090233
314.5 12. 52.486778445
314.5 12.5 52.203714136
314.5 13. 51.886974308
314.5 13.5 51.53438478
314.5 14. 51.143529155
314.5 14.5 50.714624234
314.5 15. 50.250360637
314.5 15.5 49.743710972
314.5 16. 49.193215604
314.5 16.5 48.597850613
314.5 17. 47.967690101
314.5 17.5 47.31227353
314.5 18. 46.622761899
314.5 18.5 45.902724156
314.5 19. 45.179988113
314.5 19.5 44.475937437
314.5 20. 43.769252432
314.5 20.5 43.065539821
314.5 21. 42.390971786
314.5 21.5 41.795399073
314.5 22. 41.222105451
314.5 22.5 40.67219543
314.5 23. 40.145926836
314.5 23.5 39.642834454
314.5 24. 39.200284981
314.5 24.5 38.819426644
314.5 25. 38.456059383
314.5 25.5 38.108104815
314.5 26. 37.773575998
314.5 26.5 37.450622669
314.5 27. 37.137557046
314.5 27.5 36.83286459
314.5 28. 36.535203951
314.5 28.5 36.243399703
314.5 29. 35.956603845
314.5 29.5 35.728259283
314.5 30. 35.50235269
314.5 30.5 35.278332758
314.5 31. 35.055733886
314.5 31.5 34.834164629
314.5 32. 34.613297548
314.5 32.5 34.392860357
314.5 33. 34.172628257
314.5 33.5 33.952417304
314.5 34. 33.732078715
314.5 34.5 33.511493952
314.5 35. 33.290570512
314.5 35.5 33.069238296
314.5 36. 32.847446493
314.5 36.5 32.625160884
314.5 37. 32.40236153
314.5 37.5 32.179040758
314.5 38. 31.996499815
314.5 38.5 31.816907292
314.5 39. 31.636698554
314.5 39.5 31.4558983
315. 2.5 53.247839421
315. 3. 53.300359226
315. 3.5 53.348329841
315. 4. 53.390845093
315. 4.5 53.426354356
315. 5. 53.453268111
315. 5.5 53.469617963
315. 6. 53.472685376
315. 6.5 53.457595767
315. 7. 53.418921743
315. 7.5 53.356059005
315. 8. 53.271802683
315. 8.5 53.167325801
315. 9. 53.042457328
315. 9.5 52.896315933
315. 10. 52.727256328
315. 10.5 52.533066331
315. 11. 52.311333489
315. 11.5 52.059819141
315. 12. 51.776548525
315. 12.5 51.459628516
315. 13. 51.107017096
315. 13.5 50.718634523
315. 14. 50.29558913
315. 14.5 49.831938668
315. 15. 49.325685618
315. 15.5 48.775069372
315. 16. 48.18049377
315. 16.5 47.558889145
315. 17. 46.898193434
315. 17.5 46.200495399
315. 18. 45.469643482
315. 18.5 44.758199173
315. 19. 44.034576676
315. 19.5 43.304761406
315. 20. 42.57477277
315. 20.5 41.930152464
315. 21. 41.308329086
315. 21.5 40.70894525
315. 22. 40.13382436
315. 22.5 39.583835836
315. 23. 39.113381826
315. 23.5 38.698135342
315. 24. 38.304801514
315. 24.5 37.931221081
315. 25. 37.5751926
315. 25.5 37.23456356
315. 26. 36.907294845
315. 26.5 36.591501637
315. 27. 36.285475105
315. 27.5 35.987689599
315. 28. 35.747622478
315. 28.5 35.518036206
315. 29. 35.292133607
315. 29.5 35.069168302
315. 30. 34.848505423
315. 30.5 34.629607168
315. 31. 34.412019842
315. 31.5 34.195362382
315. 32. 33.979316321
315. 32.5 33.763617065
315. 33. 33.548046359
315. 33.5 33.332425789
315. 34. 33.116611209
315. 34.5 32.900487946
315. 35. 32.683966687
315. 35.5 32.466979947
315. 36. 32.249479028
315. 36.5 32.057803215
315. 37. 31.883432927
315. 37.5 31.708382573
315. 38. 31.532658092
315. 38.5 31.356272739
315. 39. 31.179246079
315. 39.5 31.001603103
315.5 2.5 52.93418297
315.5 3. 52.972900993
315.5 3.5 53.006627331
315.5 4. 53.034281102
315.5 4.5 53.054516246
315.5 5. 53.065688642
315.5 5.5 53.065766447
315.5 6. 53.051914836
315.5 6.5 53.019002016
315.5 7. 52.961584705
315.5 7.5 52.879337358
315.5 8. 52.774412867
315.5 8.5 52.648070012
315.5 9. 52.500278116
315.5 9.5 52.330022696
315.5 10. 52.135506142
315.5 10.5 51.914357381
315.5 11. 51.664027665
315.5 11.5 51.382174571
315.5 12. 51.06673101
315.5 12.5 50.71757657
315.5 13. 50.33488908
315.5 13.5 49.913906233
315.5 14. 49.45245263
315.5 14.5 48.948353246
315.5 15. 48.39957726
315.5 15.5 47.815492702
315.5 16. 47.193026996
315.5 16.5 46.529348781
315.5 17. 45.825932636
315.5 17.5 45.106270845
315.5 18. 44.380760638
315.5 18.5 43.638965046
315.5 19. 42.886907932
315.5 19.5 42.172983705
315.5 20. 41.504834049
315.5 20.5 40.855015171
315.5 21. 40.22718179
315.5 21.5 39.623978103
315.5 22. 39.10127194
315.5 22.5 38.642287037
315.5 23. 38.209524052
315.5 23.5 37.801096045
315.5 24. 37.414844668
315.5 24.5 37.048482875
315.5 25. 36.699711283
315.5 25.5 36.36630576
315.5 26. 36.046177551
315.5 26.5 35.780592166
315.5 27. 35.540289158
315.5 27.5 35.306513226
315.5 28. 35.07810577
315.5 28.5 34.854068692
315.5 29. 34.633546813
315.5 29.5 34.415810795
315.5 30. 34.200241188
315.5 30.5 33.98631393
315.5 31. 33.773587412
315.5 31.5 33.561691103
315.5 32. 33.350315628
315.5 32.5 33.139204186
315.5 33. 32.928145151
315.5 33.5 32.716965719
315.5 34. 32.50552645
315.5 34.5 32.293716596
315.5 35. 32.097877216
315.5 35.5 31.928761298
315.5 36. 31.75897359
315.5 36.5 31.588492137
315.5 37. 31.417305974
315.5 37.5 31.245413647
315.5 38. 31.072821926
315.5 38.5 30.899544692
315.5 39. 30.725601956
315.5 39.5 30.551019011
316. 2.5 52.621741624
316. 3. 52.646716294
316. 3.5 52.66635644
316. 4. 52.679540173
316. 4.5 52.684857866
316. 5. 52.680588413
316. 5.5 52.66460592
316. 6. 52.633910959
316. 6.5 52.583033111
316. 7. 52.50645895
316. 7.5 52.404119192
316. 8. 52.278232565
316. 8.5 52.129976508
316. 9. 51.959200005
316. 9.5 51.764750397
316. 10. 51.544671593
316. 10.5 51.296428364
316. 11. 51.017332967
316. 11.5 50.706662508
316. 12. 50.363435501
316. 12.5 49.984032957
316. 13. 49.566515742
316. 13.5 49.108744675
316. 14. 48.608451833
316. 14.5 48.06685794
316. 15. 47.488822257
316. 15.5 46.867642835
316. 16. 46.203400601
316. 16.5 45.496942426
316. 17. 44.784830512
316. 17.5 44.047495681
316. 18. 43.289544422
316. 18.5 42.519340908
316. 19. 41.813046934
316. 19.5 41.117703229
316. 20. 40.438648768
316. 20.5 39.780405177
316. 21. 39.18295665
316. 21.5 38.671739878
316. 22. 38.190097948
316. 22.5 37.736938691
316. 23. 37.310589083
316. 23.5 36.908971366
316. 24. 36.529768539
316. 24.5 36.170567421
316. 25. 35.854205369
316. 25.5 35.592353954
316. 26. 35.341344702
316. 26.5 35.099460108
316. 27. 34.865189549
316. 27.5 34.637216873
316. 28. 34.414404032
316. 28.5 34.195773006
316. 29. 33.980487554
316. 29.5 33.767835745
316. 30. 33.557213831
316. 30.5 33.348111702
316. 31. 33.140100008
316. 31.5 32.932818881
316. 32. 32.725968149
316. 32.5 32.519298898
316. 33. 32.312606213
316. 33.5 32.117304433
316. 34. 31.953206744
316. 34.5 31.788550459
316. 35. 31.623272328
316. 35.5 31.457325556
316. 36. 31.290677571
316. 36.5 31.123308113
316. 37. 30.955207578
316. 37.5 30.786375588
316. 38. 30.616819752
316. 38.5 30.44655458
316. 39. 30.275600543
316. 39.5 30.103983244
316.5 2.5 52.310437987
316.5 3. 52.321737558
316.5 3.5 52.327335099
316.5 4. 52.326078239
316.5 4.5 52.316498776
316.5 5. 52.296800064
316.5 5.5 52.264761087
316.5 6. 52.217208129
316.5 6.5 52.148317347
316.5 7. 52.052534552
316.5 7.5 51.930059009
316.5 8. 51.783163646
316.5 8.5 51.612936794
316.5 9. 51.41910223
316.5 9.5 51.200363739
316.5 10. 50.954600159
316.5 10.5 50.680859536
316.5 11. 50.376353507
316.5 11.5 50.03776628
316.5 12. 49.663095663
316.5 12.5 49.250437187
316.5 13. 48.797749195
316.5 13.5 48.302780838
316.5 14. 47.771384492
316.5 14.5 47.197760323
316.5 15. 46.57999492
316.5 15.5 45.917631548
316.5 16. 45.220818068
316.5 16.5 44.504051678
316.5 17. 43.7575399
316.5 17.5 42.985995507
316.5 18. 42.223239426
316.5 18.5 41.493432854
316.5 19. 40.771056693
316.5 19.5 40.062145101
316.5 20. 39.374463144
316.5 20.5 38.805208347
316.5 21. 38.266848909
316.5 21.5 37.759687929
316.5 22. 37.283129274
316.5 22.5 36.83583715
316.5 23. 36.415917449
316.5 23.5 36.021101159
316.5 24. 35.709480074
316.5 24.5 35.427249664
316.5 25. 35.159635098
316.5 25.5 34.904497194
316.5 26. 34.659914186
316.5 26.5 34.42418357
316.5 27. 34.195813801
316.5 27.5 33.973509706
316.5 28. 33.756154582
316.5 28.5 33.542791099
316.5 29. 33.332602411
316.5 29.5 33.12489434
316.5 30. 32.9190791
316.5 30.5 32.71466074
316.5 31. 32.511222321
316.5 31.5 32.308414766
316.5 32. 32.117635949
316.5 32.5 31.957933762
316.5 33. 31.797940197
316.5 33.5 31.637530429
316.5 34. 31.476604434
316.5 34.5 31.315083559
316.5 35. 31.152907589
316.5 35.5 30.990032241
316.5 36. 30.826427013
316.5 36.5 30.66207333
316.5 37. 30.496962946
316.5 37.5 30.331096564
316.5 38. 30.164482631
316.5 38.5 29.997136297
316.5 39. 29.829078498
316.5 39.5 29.660335158
317. 2.5 52.000201611
317. 3. 51.997897809
317. 3.5 51.989500976
317. 4. 51.973835171
317. 4.5 51.949378863
317. 5. 51.914261843
317. 5.5 51.866167105
317. 6. 51.801736056
317. 6.5 51.714777353
317. 7. 51.599728379
317. 7.5 51.457066923
317. 8. 51.289107615
317. 8.5 51.096841927
317. 9. 50.879863399
317. 9.5 50.638640044
317. 10. 50.369807916
317. 10.5 50.07040541
317. 11. 49.737653341
317. 11.5 49.369123992
317. 12. 48.962739848
317. 12.5 48.516504026
317. 13. 48.031062792
317. 13.5 47.506983138
317. 14. 46.939488188
317. 14.5 46.327169909
317. 15. 45.669066057
317. 15.5 44.981378407
317. 16. 44.262134639
317. 16.5 43.509391096
317. 17. 42.727257612
317. 17.5 41.967000361
317. 18. 41.215213013
317. 18.5 40.466678937
317. 19. 39.728003372
317. 19.5 39.056813691
317. 20. 38.4575511
317. 20.5 37.889632675
317. 21. 37.354137399
317. 21.5 36.851109875
317. 22. 36.379694083
317. 22.5 35.941976406
317. 23. 35.609209041
317. 23.5 35.298315439
317. 24. 35.006628088
317. 24.5 34.731607806
317. 25. 34.470899547
317. 25.5 34.222363823
317. 26. 33.98408887
317. 26.5 33.754388804
317. 27. 33.531792442
317. 27.5 33.31502659
317. 28. 33.102996659
317. 28.5 32.894766585
317. 29. 32.689539353
317. 29.5 32.48663887
317. 30. 32.285493561
317. 30.5 32.101822819
317. 31. 31.945325235
317. 31.5 31.789033401
317. 32. 31.632729377
317. 32.5 31.476233074
317. 33. 31.319396873
317. 33.5 31.162101048
317. 34. 31.004249867
317. 34.5 30.845768278
317. 35. 30.686599073
317. 35.5 30.526700463
317. 36. 30.366044
317. 36.5 30.204612787
317. 37. 30.042399933
317. 37.5 29.879407221
317. 38. 29.715643943
317. 38.5 29.551125891
317. 39. 29.385874475
317. 39.5 29.21991595
317.5 2.5 51.690973138
317.5 3. 51.675133726
317.5 3.5 51.652792429
317.5 4. 51.622750584
317.5 4.5 51.583437499
317.5 5. 51.532911441
317.5 5.5 51.468758582
317.5 6. 51.387423813
317.5 6.5 51.28233522
317.5 7. 51.147956921
317.5 7.5 50.985052657
317.5 8. 50.796375713
317.5 8.5 50.583718343
317.5 9. 50.345685714
317.5 9.5 50.080779776
317.5 10. 49.786663985
317.5 10.5 49.460451867
317.5 11. 49.099239903
317.5 11.5 48.700513608
317.5 12. 48.262113753
317.5 12.5 47.787301406
317.5 13. 47.270988726
317.5 13.5 46.711185695
317.5 14. 46.106187993
317.5 14.5 45.455248619
317.5 15. 44.775726842
317.5 15.5 44.056839823
317.5 16. 43.300989237
317.5 16.5 42.513588122
317.5 17. 41.750410295
317.5 17.5 40.978817668
317.5 18. 40.205734182
317.5 18.5 39.438169194
317.5 19. 38.773547925
317.5 19.5 38.142797487
317.5 20. 37.543187129
317.5 20.5 36.976691217
317.5 21. 36.444141228
317.5 21.5 35.947588147
317.5 22. 35.571051261
317.5 22.5 35.221734111
317.5 23. 34.896875295
317.5 23.5 34.593676624
317.5 24. 34.309413779
317.5 24.5 34.041515633
317.5 25. 33.78761473
317.5 25.5 33.545573591
317.5 26. 33.313492396
317.5 26.5 33.089703456
317.5 27. 32.872757198
317.5 27.5 32.661403374
317.5 28. 32.454570246
317.5 28.5 32.251343572
317.5 29. 32.074895866
317.5 29.5 31.919557047
317.5 30. 31.765271117
317.5 30.5 31.611677035
317.5 31. 31.458472296
317.5 31.5 31.305404417
317.5 32. 31.152263699
317.5 32.5 30.99887707
317.5 33. 30.845102868
317.5 33.5 30.690826403
317.5 34. 30.535956191
317.5 34.5 30.380420744
317.5 35. 30.224165831
317.5 35.5 30.067152139
317.5 36. 29.909353258
317.5 36.5 29.750753961
317.5 37. 29.59134871
317.5 37.5 29.431140365
317.5 38. 29.270139066
317.5 38.5 29.108361253
317.5 39. 28.945828821
317.5 39.5 28.78256836
318. 2.5 51.382705714
318. 3. 51.353388326
318. 3.5 51.317150278
318. 4. 51.272764891
318. 4.5 51.218614174
318. 5. 51.152686392
318. 5.5 51.072469842
318. 6. 50.974199986
318. 6.5 50.850915269
318. 7. 50.698164884
318. 7.5 50.516324602
318. 8. 50.307790485
318. 8.5 50.073397294
318. 9. 49.812549182
318. 9.5 49.523600232
318. 10. 49.204043443
318. 10.5 48.850825229
318. 11. 48.460915137
318. 11.5 48.033598209
318. 12. 47.568032349
318. 12.5 47.060795815
318. 13. 46.510103086
318. 13.5 45.914100238
318. 14. 45.275320911
318. 14.5 44.601310936
318. 15. 43.885589064
318. 15.5 43.129818222
318. 16. 42.347720203
318. 16.5 41.57262979
318. 17. 40.783994095
318. 17.5 39.988684123
318. 18. 39.216040901
318. 18.5 38.526799582
318. 19. 37.863603534
318. 19.5 37.23057839
318. 20. 36.630688406
318. 20.5 36.0656876
318. 21. 35.615092912
318. 21.5 35.216682452
318. 22. 34.848197891
318. 22.5 34.506902036
318. 23. 34.189915674
318. 23.5 33.89435674
318. 24. 33.617447009
318. 24.5 33.356586253
318. 25. 33.109397212
318. 25.5 32.873746689
318. 26. 32.647748707
318. 26.5 32.429755311
318. 27. 32.218339748
318. 27.5 32.045059975
318. 28. 31.88751894
318. 28.5 31.732419866
318. 29. 31.57917922
318. 29.5 31.427304575
318. 30. 31.276381364
318. 30.5 31.126061488
318. 31. 30.976053572
318. 31.5 30.826114668
318. 32. 30.676043219
318. 32.5 30.525673086
318. 33. 30.374868493
318. 33.5 30.223519729
318. 34. 30.07153951
318. 34.5 29.918859876
318. 35. 29.765429544
318. 35.5 29.611211654
318. 36. 29.456181822
318. 36.5 29.300326481
318. 37. 29.143641441
318. 37.5 28.986130639
318. 38. 28.827805064
318. 38.5 28.668681814
318. 39. 28.508783269
318. 39.5 28.348136368
318.5 2.5 51.075363819
318.5 3. 51.032612666
318.5 3.5 50.982519461
318.5 4. 50.92382042
318.5 4.5 50.854849222
318.5 5. 50.773934069
318.5 5.5 50.678215215
318.5 6. 50.563733897
318.5 6.5 50.423197987
318.5 7. 50.251315383
318.5 7.5 50.049476769
318.5 8. 49.820086409
318.5 8.5 49.56386946
318.5 9. 49.280095844
318.5 9.5 48.966965022
318.5 10. 48.621791592
318.5 10.5 48.241352338
318.5 11. 47.825861338
318.5 11.5 47.370656663
318.5 12. 46.873825447
318.5 12.5 46.333583627
318.5 13. 45.748062669
318.5 13.5 45.121705076
318.5 14. 44.455440628
318.5 14.5 43.745572886
318.5 15. 42.993019975
318.5 15.5 42.215890848
318.5 16. 41.432221898
318.5 16.5 40.629801548
318.5 17. 39.815241138
318.5 17.5 39.037516102
318.5 18. 38.318314052
318.5 18.5 37.622346979
318.5 19. 36.954726126
318.5 19.5 36.319462111
318.5 20. 35.762197037
318.5 20.5 35.304318202
318.5 21. 34.881233484
318.5 21.5 34.490788865
318.5 22. 34.130367949
318.5 22.5 33.797081174
318.5 23. 33.487933606
318.5 23.5 33.199961947
318.5 24. 32.930336929
318.5 24.5 32.676432027
318.5 25. 32.435862747
318.5 25.5 32.206502404
318.5 26. 32.025459181
318.5 26.5 31.860306243
318.5 27. 31.699827654
318.5 27.5 31.543095101
318.5 28. 31.389320296
318.5 28.5 31.237835731
318.5 29. 31.088077523
318.5 29.5 30.939570372
318.5 30. 30.791914561
318.5 30.5 30.644774797
318.5 31. 30.49787071
318.5 31.5 30.350968775
318.5 32. 30.203875479
318.5 32.5 30.056431533
318.5 33. 29.908506974
318.5 33.5 29.759997015
318.5 34. 29.610818524
318.5 34.5 29.460907029
318.5 35. 29.31021417
318.5 35.5 29.158705515
318.5 36. 29.006358694
318.5 36.5 28.85316179
318.5 37. 28.699111953
318.5 37.5 28.5442142
318.5 38. 28.388480371
318.5 38.5 28.231928223
318.5 39. 28.074580629
318.5 39.5 27.916464886
319. 2.5 50.769275316
319. 3. 50.713377798
319. 3.5 50.649778154
319. 4. 50.577189176
319. 4.5 50.493918763
319. 5. 50.397844008
319. 5.5 50.286286502
319. 6. 50.155066279
319. 6.5 49.996484309
319. 7. 49.805397291
319. 7.5 49.583491525
319. 8. 49.333164922
319. 8.5 49.055025583
319. 9. 48.748203518
319. 9.5 48.410736264
319. 10. 48.041028862
319. 10.5 47.636281721
319. 11. 47.192570399
319. 11.5 46.707474705
319. 12. 46.179025327
319. 12.5 45.605359642
319. 13. 44.991904669
319. 13.5 44.335391908
319. 14. 43.633861226
319. 14.5 42.887513239
319. 15. 42.115907386
319. 15.5 41.327211503
319. 16. 40.514644069
319. 16.5 39.684362907
319. 17. 38.897246095
319. 17.5 38.149337027
319. 18. 37.420997879
319. 18.5 36.718268081
319. 19. 36.046211457
319. 19.5 35.505544013
319. 20. 35.017906512
319. 20.5 34.567286462
319. 21. 34.151943226
319. 21.5 33.769501918
319. 22. 33.417157846
319. 22.5 33.091870164
319. 23. 32.790530257
319. 23.5 32.510096203
319. 24. 32.247690511
319. 24.5 32.03693015
319. 25. 31.85559462
319. 25.5 31.682449901
319. 26. 31.516052278
319. 26.5 31.355162164
319. 27. 31.198720972
319. 27.5 31.045828443
319. 28. 30.895721426
319. 28.5 30.747754666
319. 29. 30.601383789
319. 29.5 30.456150481
319. 30. 30.311669726
319. 30.5 30.167618905
319. 31. 30.023728522
319. 31.5 29.879774366
319. 32. 29.735570872
319. 32.5 29.590965515
319. 33. 29.445834078
319. 33.5 29.300076636
319. 34. 29.153614162
319. 34.5 29.006385637
319. 35. 28.858345592
319. 35.5 28.709462006
319. 36. 28.559714503
319. 36.5 28.409092808
319. 37. 28.257595407
319. 37.5 28.105228393
319. 38. 27.95200446
319. 38.5 27.810681097
319. 39. 27.691933342
319. 39.5 27.572461626
319.5 2.5 50.465083125
319.5 3. 50.395911716
319.5 3.5 50.318646238
319.5 4. 50.231949311
319.5 4.5 50.134073396
319.5 5. 50.022822439
319.5 5.5 49.895412786
319.5 6. 49.74740811
319.5 6.5 49.570696827
319.5 7. 49.360327844
319.5 7.5 49.118279058
319.5 8. 48.846927165
319.5 8.5 48.546755755
319.5 9. 48.216874059
319.5 9.5 47.856997036
319.5 10. 47.462932342
319.5 10.5 47.031345013
319.5 11. 46.55913444
319.5 11.5 46.043818068
319.5 12. 45.483360911
319.5 12.5 44.88348495
319.5 13. 44.238496352
319.5 13.5 43.547514686
319.5 14. 42.810113812
319.5 14.5 42.045250262
319.5 15. 41.2551699
319.5 15.5 40.436338097
319.5 16. 39.594289703
319.5 16.5 38.795135852
319.5 17. 38.020517767
319.5 17.5 37.260992667
319.5 18. 36.523415206
319.5 18.5 35.837508803
319.5 19. 35.278533977
319.5 19.5 34.758630811
319.5 20. 34.277626777
319.5 20.5 33.834349796
319.5 21. 33.426810709
319.5 21.5 33.052411839
319.5 22. 32.708159865
319.5 22.5 32.390863668
319.5 23. 32.111878493
319.5 23.5 31.901162316
319.5 24. 31.703969029
319.5 24.5 31.51815839
319.5 25. 31.341850034
319.5 25.5 31.17340956
319.5 26. 31.011428295
319.5 26.5 30.854700045
319.5 27. 30.702197158
319.5 27.5 30.553047434
319.5 28. 30.406512794
319.5 28.5 30.261970115
319.5 29. 30.118894395
319.5 29.5 29.976844157
319.5 30. 29.835448944
319.5 30.5 29.694398666
319.5 31. 29.553434584
319.5 31.5 29.412341685
319.5 32. 29.270942255
319.5 32.5 29.129090453
319.5 33. 28.986667734
319.5 33.5 28.843578979
319.5 34. 28.69974922
319.5 34.5 28.555120852
319.5 35. 28.409651269
319.5 35.5 28.263310836
319.5 36. 28.116081159
319.5 36.5 27.967953592
319.5 37. 27.826838074
319.5 37.5 27.712247044
319.5 38. 27.596863543
319.5 38.5 27.480705439
319.5 39. 27.363794169
319.5 39.5 27.246154284

==> anc/plInfInfLam647.dat <==
0. 2.5 93.761273708
0. 5. 93.526300334
0. 7.5 93.29141363
0. 10. 93.056819005
0. 12.5 92.822681197
0. 15. 92.589132632
0. 17.5 92.355936582
0. 20. 92.119651994
0. 22.5 91.88393238
0. 25. 91.648853596
0. 27.5 91.414403377
0. 30. 91.180439616
0. 32.5 90.94617117
0. 35. 90.706115403
0. 37.5 90.464796428
0. 40. 90.221183634
0. 42.5 89.973988087
0. 45. 89.721685668
0. 47.5 89.46036368
0. 50. 89.184253647
0. 52.5 88.897206283
0. 55. 88.597120303
0. 57.5 88.281865327
0. 60. 87.944801151
0. 62.5 87.580763063
0. 65. 87.195113105
0. 67.5 86.785936651
0. 70. 86.342110408
0. 72.5 85.86387197
0. 75. 85.357088917
0. 77.5 84.80956055
0. 80. 84.220200797
0. 82.5 83.598892105
0. 85. 82.919825262
0. 87.5 82.206081432
0. 90. 81.436084279
0. 92.5 80.623875484
0. 95. 79.751295057
0. 97.5 78.836578824
0. 100. 77.850846119
0. 102.5 76.818628457
0. 105. 75.723725337
0. 107.5 74.563223126
0. 110. 73.347886309
0. 112.5 72.06839539
0. 115. 70.714513593
0. 117.5 69.299800799
0. 120. 67.823318341
0. 122.5 66.284748294
0. 125. 64.668188043
0. 127.5 62.990554376
0. 130. 61.255380126
0. 132.5 59.466897785
0. 135. 57.631026481
0. 137.5 55.753476052
0. 140. 53.830223638
0. 142.5 51.887310477
0. 145. 49.938015534
0. 147.5 47.996300247
0. 150. 46.06233903
0. 152.5 44.160032626
0. 155. 42.306422249
0. 157.5 40.503125186
0. 160. 38.767679484
0. 162.5 37.10550484
0. 165. 35.51827859
0. 167.5 34.02523121
0. 170. 32.592815884
0. 172.5 31.270947449
0. 175. 30.03037445
0. 177.5 28.841527154
0. 180. 27.715381395
0. 182.5 26.736667226
0. 185. 25.801367488
0. 187.5 24.905573026
0. 190. 24.045794245
0. 192.5 23.218899872
0. 195. 22.484866652
0. 197.5 21.871693952
0. 200. 21.285366286
0. 202.5 20.723853122
0. 205. 20.185324967
0. 207.5 19.668128406
0. 210. 19.170764779
0. 212.5 18.691871893
0. 215. 18.230208283
0. 217.5 17.784639591
0. 220. 17.354126757
0. 222.5 16.937715727
0. 225. 16.534528467
0. 227.5 16.143755073
0. 230. 15.946267135
0. 232.5 15.792018955
0. 235. 15.644487001
0. 237.5 15.50326884
0. 240. 15.367993146
0. 242.5 15.238316741
0. 245. 15.113921978
0. 247.5 14.994514404
0. 250. 14.879820683
0. 252.5 14.769586732
0. 255. 14.663576055
0. 257.5 14.561568252
0. 260. 14.463357667
0. 262.5 14.368752181
0. 265. 14.277572115
0. 267.5 14.189649244
0. 270. 14.104825896
0. 272.5 14.022954145
0. 275. 13.943895068
0. 277.5 13.867518073
0. 280. 13.793700288
0. 282.5 13.722326
0. 285. 13.653286146
0. 287.5 13.58647784
0. 290. 13.521803952
0. 292.5 13.459172705
0. 295. 13.398497322
0. 297.5 13.339695688
2.5 2.5 93.761273708
2.5 5. 93.526300334
2.5 7.5 93.29141363
2.5 10. 93.056819005
2.5 12.5 92.822681197
2.5 15. 92.589132632
2.5 17.5 92.355936578
2.5 20. 92.119651967
2.5 22.5 91.883932245
2.5 25. 91.648853104
2.5 27.5 91.414401975
2.5 30. 91.180436271
2.5 32.5 90.946164049
2.5 35. 90.706102112
2.5 37.5 90.464773686
2.5 40. 90.221147366
2.5 42.5 89.973933493
2.5 45. 89.721607337
2.5 47.5 89.460252372
2.5 50. 89.184105429
2.5 52.5 88.897014606
2.5 55. 88.596878578
2.5 57.5 88.281567045
2.5 60. 87.944427334
2.5 62.5 87.580318538
2.5 65. 87.194592151
2.5 67.5 86.785333931
2.5 70. 86.341395339
2.5 72.5 85.86306419
2.5 75. 85.356184476
2.5 77.5 84.80851671
2.5 80. 84.219053013
2.5 82.5 83.597637698
2.5 85. 82.918409414
2.5 87.5 82.204555345
2.5 90. 81.434380535
2.5 92.5 80.622060527
2.5 95. 79.749289204
2.5 97.5 78.834463031
2.5 100. 77.848529681
2.5 102.5 76.816098806
2.5 105. 75.721095336
2.5 107.5 74.560376348
2.5 110. 73.344813405
2.5 112.5 72.065237879
2.5 115. 70.711133657
2.5 117.5 69.296193777
2.5 120. 67.819481456
2.5 122.5 66.280681091
2.5 125. 64.664090302
2.5 127.5 62.986248534
2.5 130. 61.250874414
2.5 132.5 59.462204521
2.5 135. 57.626162702
2.5 137.5 55.748664964
2.5 140. 53.825291819
2.5 142.5 51.882287989
2.5 145. 49.93293851
2.5 147.5 47.991211192
2.5 150. 46.057400684
2.5 152.5 44.155158557
2.5 155. 42.301666803
2.5 157.5 40.498551113
2.5 160. 38.763304825
2.5 162.5 37.101310592
2.5 165. 35.514361316
2.5 167.5 34.021489263
2.5 170. 32.589231176
2.5 172.5 31.267720779
2.5 175. 30.027297411
2.5 177.5 28.838585255
2.5 180. 27.71286062
2.5 182.5 26.734270995
2.5 185. 25.799084663
2.5 187.5 24.903393697
2.5 190. 24.043709551
2.5 192.5 23.21690185
2.5 195. 22.48332909
2.5 197.5 21.870231942
2.5 200. 21.283974012
2.5 202.5 20.722525353
2.5 205. 20.184056986
2.5 207.5 19.666915944
2.5 210. 19.169603963
2.5 212.5 18.690759202
2.5 215. 18.229140506
2.5 217.5 17.783613792
2.5 220. 17.353140246
2.5 222.5 16.936766036
2.5 225. 16.533613322
2.5 227.5 16.142872381
2.5 230. 15.945907279
2.5 232.5 15.791676802
2.5 235. 15.644161428
2.5 237.5 15.502958814
2.5 240. 15.367697715
2.5 242.5 15.238035026
2.5 245. 15.113653165
2.5 247.5 14.994257741
2.5 250. 14.879575471
2.5 252.5 14.769352321
2.5 255. 14.663351845
2.5 257.5 14.56135368
2.5 260. 14.463152211
2.5 262.5 14.368555352
2.5 265. 14.277383459
2.5 267.5 14.189468334
2.5 270. 14.104652334
2.5 272.5 14.022787558
2.5 275. 13.943735105
2.5 277.5 13.867364407
2.5 280. 13.793552609
2.5 282.5 13.722184019
2.5 285. 13.65314959
2.5 287.5 13.586346452
2.5 290. 13.52167749
2.5 292.5 13.459050941
2.5 295. 13.398380041
2.5 297.5 13.339582685
5. 2.5 93.761273708
5. 5. 93.526300334
5. 7.5 93.29141363
5. 10. 93.056819005
5. 12.5 92.822681197
5. 15. 92.589132632
5. 17.5 92.355936569
5. 20. 92.119651886
5. 22.5 91.883931838
5. 25. 91.648851626
5. 27.5 91.414397756
5. 30. 91.180426215
5. 32.5 90.946142645
5. 35. 90.706062171
5. 37.5 90.464705359
5. 40. 90.221038419
5. 42.5 89.973769522
5. 45. 89.721372097
5. 47.5 89.459918134
5. 50. 89.183660398
5. 52.5 88.89643913
5. 55. 88.596152887
5. 57.5 88.280671614
5. 60. 87.943305204
5. 62.5 87.578984212
5. 65. 87.193028462
5. 67.5 86.78352487
5. 70. 86.339249143
5. 72.5 85.860639789
5. 75. 85.353470022
5. 77.5 84.805383982
5. 80. 84.215608382
5. 82.5 83.593873129
5. 85. 82.914160461
5. 87.5 82.199975599
5. 90. 81.429267777
5. 92.5 80.616614051
5. 95. 79.743270015
5. 97.5 78.828113941
5. 100. 77.841578645
5. 102.5 76.808508153
5. 105. 75.713203528
5. 107.5 74.551834241
5. 110. 73.335592977
5. 112.5 72.055763511
5. 115. 70.700992085
5. 117.5 69.28537105
5. 120. 67.807969279
5. 122.5 66.268478132
5. 125. 64.651795577
5. 127.5 62.973329702
5. 130. 61.237356215
5. 132.5 59.448123952
5. 135. 57.611570922
5. 137.5 55.734231085
5. 140. 53.810496101
5. 142.5 51.867220656
5. 145. 49.917707995
5. 147.5 47.975945034
5. 150. 46.0425864
5. 152.5 44.140537527
5. 155. 42.287402064
5. 157.5 40.484830208
5. 160. 38.750182536
5. 162.5 37.088729261
5. 165. 35.502611226
5. 167.5 34.010264902
5. 170. 32.578478306
5. 172.5 31.258042266
5. 175. 30.018067592
5. 177.5 28.829760681
5. 180. 27.705299575
5. 182.5 26.727083432
5. 185. 25.792237187
5. 187.5 24.896856594
5. 190. 24.037456247
5. 192.5 23.210908472
5. 195. 22.478717153
5. 197.5 21.865846589
5. 200. 21.279797803
5. 202.5 20.718542603
5. 205. 20.180253546
5. 207.5 19.663279015
5. 210. 19.166121932
5. 212.5 18.687421509
5. 215. 18.225937518
5. 217.5 17.780536708
5. 220. 17.350181001
5. 222.5 16.933917224
5. 225. 16.53086813
5. 227.5 16.140224525
5. 230. 15.944827875
5. 232.5 15.790650494
5. 235. 15.64318485
5. 237.5 15.502028868
5. 240. 15.366811545
5. 242.5 15.237189994
5. 245. 15.112846832
5. 247.5 14.993487848
5. 250. 14.878839924
5. 252.5 14.768649176
5. 255. 14.662679292
5. 257.5 14.560710038
5. 260. 14.46253591
5. 262.5 14.367964931
5. 265. 14.27681755
5. 267.5 14.188925661
5. 270. 14.104131702
5. 272.5 14.022287846
5. 275. 13.943255265
5. 277.5 13.866903452
5. 280. 13.793109615
5. 282.5 13.721758116
5. 285. 13.652739959
5. 287.5 13.585952324
5. 290. 13.521298137
5. 292.5 13.45868568
5. 295. 13.398028225
5. 297.5 13.339243705
7.5 2.5 93.761273708
7.5 5. 93.526300334
7.5 7.5 93.29141363
7.5 10. 93.056819005
7.5 12.5 92.822681197
7.5 15. 92.589132631
7.5 17.5 92.355936552
7.5 20. 92.119651751
7.5 22.5 91.883931153
7.5 25. 91.648849145
7.5 27.5 91.414390685
7.5 30. 91.180409376
7.5 32.5 90.946106831
7.5 35. 90.705995375
7.5 37.5 90.464591141
7.5 40. 90.220856366
7.5 42.5 89.973495603
7.5 45. 89.720979217
7.5 47.5 89.459360027
7.5 50. 89.182917421
7.5 52.5 88.895478516
7.5 55. 88.594941681
7.5 57.5 88.279177269
7.5 60. 87.941432723
7.5 62.5 87.576757826
7.5 65. 87.190419561
7.5 67.5 86.780506774
7.5 70. 86.33566885
7.5 72.5 85.856595584
7.5 75. 85.34894216
7.5 77.5 84.800158733
7.5 80. 84.209863062
7.5 82.5 83.587594344
7.5 85. 82.907074164
7.5 87.5 82.192337741
7.5 90. 81.420741422
7.5 92.5 80.607531241
7.5 95. 79.733232604
7.5 97.5 78.817526414
7.5 100. 77.829987847
7.5 102.5 76.795851391
7.5 105. 75.700044491
7.5 107.5 74.537591477
7.5 110. 73.32021988
7.5 112.5 72.039966772
7.5 115. 70.684083581
7.5 117.5 69.26732763
7.5 120. 67.788777229
7.5 122.5 66.248135356
7.5 125. 64.631299353
7.5 127.5 62.951793963
7.5 130. 61.214822335
7.5 132.5 59.424653743
7.5 135. 57.587249805
7.5 137.5 55.710172565
7.5 140. 53.785835697
7.5 142.5 51.842108871
7.5 145. 49.892325655
7.5 147.5 47.950504788
7.5 150. 46.017898423
7.5 152.5 44.116173058
7.5 155. 42.263632822
7.5 157.5 40.461966402
7.5 160. 38.728317673
7.5 162.5 37.067765083
7.5 165. 35.483033509
7.5 167.5 33.991562555
7.5 170. 32.560561032
7.5 172.5 31.241916398
7.5 175. 30.002688884
7.5 177.5 28.815056797
7.5 180. 27.692702094
7.5 182.5 26.715107924
7.5 185. 25.780828055
7.5 187.5 24.885964362
7.5 190. 24.027036673
7.5 192.5 23.200921803
7.5 195. 22.471033096
7.5 197.5 21.858539928
7.5 200. 21.272839498
7.5 202.5 20.711906538
7.5 205. 20.173916159
7.5 207.5 19.657218991
7.5 210. 19.160319935
7.5 212.5 18.681859949
7.5 215. 18.220600358
7.5 217.5 17.775409285
7.5 220. 17.345249884
7.5 222.5 16.92917008
7.5 225. 16.52629361
7.5 227.5 16.135812163
7.5 230. 15.943029419
7.5 232.5 15.788940488
7.5 235. 15.64155769
7.5 237.5 15.500479394
7.5 240. 15.365334999
7.5 242.5 15.235781983
7.5 245. 15.111503294
7.5 247.5 14.99220502
7.5 250. 14.877614316
7.5 252.5 14.76747755
7.5 255. 14.661558636
7.5 257.5 14.559637547
7.5 260. 14.461508974
7.5 262.5 14.366981112
7.5 265. 14.275874572
7.5 267.5 14.188021396
7.5 270. 14.103264159
7.5 272.5 14.021455161
7.5 275. 13.942455687
7.5 277.5 13.866135341
7.5 280. 13.79237143
7.5 282.5 13.721048408
7.5 285. 13.652057364
7.5 287.5 13.585295559
7.5 290. 13.520665993
7.5 292.5 13.458077016
7.5 295. 13.397441964
7.5 297.5 13.338678832
10. 2.5 93.761273708
10. 5. 93.526300334
10. 7.5 93.29141363
10. 10. 93.056819005
10. 12.5 92.822681197
10. 15. 92.589132629
10. 17.5 92.355936528
10. 20. 92.119651558
10. 22.5 91.883930183
10. 25. 91.648845638
10. 27.5 91.414380705
10. 30. 91.180385639
10. 32.5 90.946056395
10. 35. 90.705901384
10. 37.5 90.464430525
10. 40. 90.220600494
10. 42.5 89.973110781
10. 45. 89.720427472
10. 47.5 89.458576486
10. 50. 89.181874606
10. 52.5 88.894130533
10. 55. 88.593242378
10. 57.5 88.277081069
10. 60. 87.938806489
10. 62.5 87.573635613
10. 65. 87.186761314
10. 67.5 86.776275144
10. 70. 86.330649505
10. 72.5 85.850926266
10. 75. 85.342595225
10. 77.5 84.792834903
10. 80. 84.201810644
10. 82.5 83.578794584
10. 85. 82.897143453
10. 87.5 82.181634337
10. 90. 81.408793821
10. 92.5 80.594804062
10. 95. 79.71916881
10. 97.5 78.802691867
10. 100. 77.813748662
10. 102.5 76.778119991
10. 105. 75.681609172
10. 107.5 74.51763916
10. 110. 73.298685513
10. 112.5 72.017838453
10. 115. 70.660399296
10. 117.5 69.242055182
10. 120. 67.761897653
10. 122.5 66.219645972
10. 125. 64.602594085
10. 127.5 62.921634764
10. 130. 61.183267427
10. 132.5 59.39178998
10. 135. 57.553197101
10. 137.5 55.675309572
10. 140. 53.751309276
10. 142.5 51.806953262
10. 145. 49.856794245
10. 147.5 47.914895452
10. 150. 45.983340477
10. 152.5 44.082070996
10. 155. 42.230367038
10. 157.5 40.429966226
10. 160. 38.697718644
10. 162.5 37.038425094
10. 165. 35.455636798
10. 167.5 33.965389585
10. 170. 32.535485601
10. 172.5 31.219350638
10. 175. 29.98116776
10. 177.5 28.794479202
10. 180. 27.675074556
10. 182.5 26.698350107
10. 185. 25.764862249
10. 187.5 24.870721408
10. 190. 24.012454723
10. 192.5 23.186945277
10. 195. 22.460280669
10. 197.5 21.848315344
10. 200. 21.26310216
10. 202.5 20.70261993
10. 205. 20.165047341
10. 207.5 19.64873816
10. 210. 19.152200051
10. 212.5 18.674076417
10. 215. 18.213130749
10. 217.5 17.768233098
10. 220. 17.338348333
10. 222.5 16.922525917
10. 225. 16.519890961
10. 227.5 16.129636391
10. 230. 15.940512733
10. 232.5 15.786547546
10. 235. 15.639280653
10. 237.5 15.498311045
10. 240. 15.363268684
10. 242.5 15.233811556
10. 245. 15.109623073
10. 247.5 14.990409742
10. 250. 14.875899101
10. 252.5 14.765837866
10. 255. 14.65999027
10. 257.5 14.558136579
10. 260. 14.460071748
10. 262.5 14.365604219
10. 265. 14.274554828
10. 267.5 14.186755824
10. 270. 14.102049974
10. 272.5 14.020289752
10. 275. 13.941336609
10. 277.5 13.865060298
10. 280. 13.791338265
10. 282.5 13.720055092
10. 285. 13.651101992
10. 287.5 13.584376334
10. 290. 13.519781222
10. 292.5 13.457225104
10. 295. 13.396621406
10. 297.5 13.337888204
12.5 2.5 93.761273708
12.5 5. 93.526300334
12.5 7.5 93.29141363
12.5 10. 93.056819005
12.5 12.5 92.822681197
12.5 15. 92.589132627
12.5 17.5 92.355936496
12.5 20. 92.119651305
12.5 22.5 91.883928915
12.5 25. 91.648841068
12.5 27.5 91.414367732
12.5 30. 91.180354837
12.5 32.5 90.945991038
12.5 35. 90.705779716
12.5 37.5 90.464222793
12.5 40. 90.220269797
12.5 42.5 89.972613716
12.5 45. 89.719715143
12.5 47.5 89.457565309
12.5 50. 89.180529295
12.5 52.5 88.892392047
12.5 55. 88.59105135
12.5 57.5 88.274378884
12.5 60. 87.935421731
12.5 62.5 87.569612287
12.5 65. 87.182047922
12.5 67.5 86.77082367
12.5 70. 86.324184157
12.5 72.5 85.843624386
12.5 75. 85.334421274
12.5 77.5 84.783403993
12.5 80. 84.191442138
12.5 82.5 83.567464366
12.5 85. 82.884358407
12.5 87.5 82.167854961
12.5 90. 81.393414243
12.5 92.5 80.578421239
12.5 95. 79.701067185
12.5 97.5 78.78359826
12.5 100. 77.792848984
12.5 102.5 76.755301975
12.5 105. 75.657884864
12.5 107.5 74.491964795
12.5 110. 73.270977795
12.5 112.5 71.989365623
12.5 115. 70.629926797
12.5 117.5 69.209541987
12.5 120. 67.72731978
12.5 122.5 66.183000418
12.5 125. 64.565669164
12.5 127.5 62.882842884
12.5 130. 61.142683959
12.5 132.5 59.349527132
12.5 135. 57.509409606
12.5 137.5 55.630200432
12.5 140. 53.706914926
12.5 142.5 51.761754666
12.5 145. 49.811117571
12.5 147.5 47.869123975
12.5 150. 45.938917728
12.5 152.5 44.038239478
12.5 155. 42.187615805
12.5 157.5 40.388838779
12.5 160. 38.658397171
12.5 162.5 37.00071911
12.5 165. 35.420433137
12.5 167.5 33.931756267
12.5 170. 32.503260728
12.5 172.5 31.190355408
12.5 175. 29.953513256
12.5 177.5 28.768035711
12.5 180. 27.652425873
12.5 182.5 26.676817854
12.5 185. 25.744346729
12.5 187.5 24.851133886
12.5 190. 23.993715832
12.5 192.5 23.168983693
12.5 195. 22.446465113
12.5 197.5 21.83517757
12.5 200. 21.250590066
12.5 202.5 20.690686656
12.5 205. 20.153650609
12.5 207.5 19.637839715
12.5 210. 19.141765186
12.5 212.5 18.664073559
12.5 215. 18.203531105
12.5 217.5 17.759010346
12.5 220. 17.329478357
12.5 222.5 16.913986568
12.5 225. 16.511661859
12.5 227.5 16.121698741
12.5 230. 15.937278968
12.5 232.5 15.783472733
12.5 235. 15.636354724
12.5 237.5 15.495524734
12.5 240. 15.360613446
12.5 242.5 15.231279501
12.5 245. 15.107206902
12.5 247.5 14.988102697
12.5 250. 14.873694915
12.5 252.5 14.763730719
12.5 255. 14.65797475
12.5 257.5 14.55620765
12.5 260. 14.458224716
12.5 262.5 14.363834705
12.5 265. 14.272858743
12.5 267.5 14.185129344
12.5 270. 14.10048952
12.5 272.5 14.018791973
12.5 275. 13.939898361
12.5 277.5 13.863678632
12.5 280. 13.79001041
12.5 282.5 13.718778445
12.5 285. 13.649874101
12.5 287.5 13.583194893
12.5 290. 13.518644057
12.5 292.5 13.456130164
12.5 295. 13.395566756
12.5 297.5 13.336872017
15. 2.5 93.761273708
15. 5. 93.526300334
15. 7.5 93.29141363
15. 10. 93.056819005
15. 12.5 92.822681197
15. 15. 92.589132625
15. 17.5 92.355936457
15. 20. 92.119650988
15. 22.5 91.883927335
15. 25. 91.648835391
15. 27.5 91.41435166
15. 30. 91.180316757
15. 32.5 90.945910372
15. 35. 90.705629751
15. 37.5 90.463967021
15. 40. 90.219862978
15. 42.5 89.972002677
15. 45. 89.718840008
15. 47.5 89.456323656
15. 50. 89.178878063
15. 52.5 88.890259016
15. 55. 88.588363921
15. 57.5 88.271065392
15. 60. 87.931272298
15. 62.5 87.564681032
15. 65. 87.176271909
15. 67.5 86.76414422
15. 70. 86.31626385
15. 72.5 85.834680344
15. 75. 85.324410065
15. 77.5 84.771855047
15. 80. 84.178745959
15. 82.5 83.553436214
15. 85. 82.86870624
15. 87.5 82.15098617
15. 90. 81.374588851
15. 92.5 80.558368236
15. 95. 79.67891296
15. 97.5 78.759409076
15. 100. 77.767273199
15. 102.5 76.727381885
15. 105. 75.628855169
15. 107.5 74.460552252
15. 110. 73.237081114
15. 112.5 71.954531586
15. 115. 70.592650027
15. 117.5 69.169772901
15. 120. 67.685029681
15. 122.5 66.138186308
15. 125. 64.520510872
15. 127.5 62.835406388
15. 130. 61.09306216
15. 132.5 59.297858004
15. 135. 57.455883118
15. 137.5 55.57506554
15. 140. 53.652650116
15. 142.5 51.706514074
15. 145. 49.755300444
15. 147.5 47.813199199
15. 150. 45.884636742
15. 152.5 43.984688884
15. 155. 42.135393302
15. 157.5 40.338595684
15. 160. 38.61036825
15. 162.5 36.954659678
15. 165. 35.377437942
15. 167.5 33.890675749
15. 170. 32.463897562
15. 172.5 31.154944054
15. 175. 29.919736945
15. 177.5 28.735736332
15. 180. 27.624767468
15. 182.5 26.650521257
15. 185. 25.719290417
15. 187.5 24.827209681
15. 190. 23.97082697
15. 192.5 23.1470432
15. 195. 22.429593155
15. 197.5 21.819132675
15. 200. 21.235308709
15. 202.5 20.67611169
15. 205. 20.139730475
15. 207.5 19.624527756
15. 210. 19.129019068
15. 212.5 18.65185477
15. 215. 18.19180452
15. 217.5 17.747743853
15. 220. 17.318642532
15. 222.5 16.903554389
15. 225. 16.501608457
15. 227.5 16.11200118
15. 230. 15.933329603
15. 232.5 15.779717414
15. 235. 15.632781168
15. 237.5 15.492121634
15. 240. 15.357370374
15. 242.5 15.228186828
15. 245. 15.104255722
15. 247.5 14.985284762
15. 250. 14.871002574
15. 252.5 14.761156868
15. 255. 14.655512787
15. 257.5 14.553851425
15. 260. 14.455968501
15. 262.5 14.361673153
15. 265. 14.270786863
15. 267.5 14.183142467
15. 270. 14.098583278
15. 272.5 14.016962274
15. 275. 13.938141368
15. 277.5 13.861990743
15. 280. 13.788388243
15. 282.5 13.71721882
15. 285. 13.648374027
15. 287.5 13.581751551
15. 290. 13.517254793
15. 292.5 13.454792475
15. 295. 13.39427828
15. 297.5 13.335630522
17.5 2.5 93.761273708
17.5 5. 93.526300334
17.5 7.5 93.29141363
17.5 10. 93.056819005
17.5 12.5 92.822681196
17.5 15. 92.589132622
17.5 17.5 92.355936408
17.5 20. 92.119650601
17.5 22.5 91.883925421
17.5 25. 91.648828549
17.5 27.5 91.414332355
17.5 30. 91.180271135
17.5 32.5 90.94581392
17.5 35. 90.70545072
17.5 37.5 90.463662068
17.5 40. 90.219378441
17.5 42.5 89.971275533
17.5 45. 89.717799339
17.5 47.5 89.454848039
17.5 50. 89.1769167
17.5 52.5 88.887726478
17.5 55. 88.585174354
17.5 57.5 88.267134061
17.5 60. 87.926350643
17.5 62.5 87.558833493
17.5 65. 87.169424111
17.5 67.5 86.756226821
17.5 70. 86.3068776
17.5 72.5 85.824082372
17.5 75. 85.312549045
17.5 77.5 84.758174634
17.5 80. 84.1637079
17.5 82.5 83.536314256
17.5 85. 82.850171274
17.5 87.5 82.131011484
17.5 90. 81.352300672
17.5 92.5 80.534627223
17.5 95. 79.652688014
17.5 97.5 78.730511743
17.5 100. 77.737002135
17.5 102.5 76.694340733
17.5 105. 75.594499955
17.5 107.5 74.423381715
17.5 110. 73.196976282
17.5 112.5 71.913253449
17.5 115. 70.548549245
17.5 117.5 69.12272929
17.5 120. 67.635010198
17.5 122.5 66.085188369
17.5 125. 64.467102322
17.5 127.5 62.779310566
17.5 130. 61.034389966
17.5 132.5 59.236773672
17.5 135. 57.392612366
17.5 137.5 55.509903784
17.5 140. 53.588511634
17.5 142.5 51.641232581
17.5 145. 49.689348614
17.5 147.5 47.747131799
17.5 150. 45.820505422
17.5 152.5 43.921431776
17.5 155. 42.073716725
17.5 157.5 40.27925103
17.5 160. 38.553650091
17.5 162.5 36.900262031
17.5 165. 35.326669955
17.5 167.5 33.842164012
17.5 170. 32.41740965
17.5 172.5 31.113132814
17.5 175. 29.879852904
17.5 177.5 28.697593236
17.5 180. 27.592113247
17.5 182.5 26.619472603
17.5 185. 25.689704175
17.5 187.5 24.7989584
17.5 190. 23.943796623
17.5 192.5 23.121131285
17.5 195. 22.409672988
17.5 197.5 21.80018806
17.5 200. 21.21726478
17.5 202.5 20.658901096
17.5 205. 20.12329244
17.5 207.5 19.608807281
17.5 210. 19.113966246
17.5 212.5 18.637424191
17.5 215. 18.177954769
17.5 217.5 17.734437063
17.5 220. 17.305844003
17.5 222.5 16.891232251
17.5 225. 16.489733377
17.5 227.5 16.100546105
17.5 230. 15.928666441
17.5 232.5 15.775283257
17.5 235. 15.62856153
17.5 237.5 15.488103177
17.5 240. 15.353540798
17.5 242.5 15.224534772
17.5 245. 15.100770681
17.5 247.5 14.981957003
17.5 250. 14.867823074
17.5 252.5 14.758117245
17.5 255. 14.652605248
17.5 257.5 14.551068716
17.5 260. 14.45330386
17.5 262.5 14.359120274
17.5 265. 14.268339853
17.5 267.5 14.180795818
17.5 270. 14.096331834
17.5 272.5 14.014801205
17.5 275. 13.936066146
17.5 277.5 13.859997118
17.5 280. 13.786472222
17.5 282.5 13.71537665
17.5 285. 13.646602175
17.5 287.5 13.580046693
17.5 290. 13.515613795
17.5 292.5 13.453212381
17.5 295. 13.392756301
17.5 297.5 13.334164026
20. 2.5 93.761273708
20. 5. 93.526300334
20. 7.5 93.29141363
20. 10. 93.056819005
20. 12.5 92.822681196
20. 15. 92.589132618
20. 17.5 92.355936349
20. 20. 92.11965014
20. 22.5 91.883923151
20. 25. 91.648820474
20. 27.5 91.414309658
20. 30. 91.180217652
20. 32.5 90.945701111
20. 35. 90.70524171
20. 37.5 90.463306574
20. 40. 90.218814284
20. 42.5 89.970429753
20. 45. 89.716589892
20. 47.5 89.453134312
20. 50. 89.174640208
20. 52.5 88.884788542
20. 55. 88.581475834
20. 57.5 88.262577139
20. 60. 87.920647812
20. 62.5 87.552059754
20. 65. 87.161493652
20. 67.5 86.747059644
20. 70. 86.296012381
20. 72.5 85.811816511
20. 75. 85.298823327
20. 77.5 84.742346825
20. 80. 84.146311111
20. 82.5 83.516510809
20. 85. 82.828734903
20. 87.5 82.107911345
20. 90. 81.326529562
20. 92.5 80.507177039
20. 95. 79.622370832
20. 97.5 78.697111103
20. 100. 77.702013025
20. 102.5 76.656155946
20. 105. 75.554795302
20. 107.5 74.38042962
20. 110. 73.150640455
20. 112.5 71.863413823
20. 115. 70.497600962
20. 117.5 69.068388959
20. 120. 67.577240868
20. 122.5 66.023988349
20. 125. 64.405423393
20. 127.5 62.714537858
20. 130. 60.96665294
20. 132.5 59.16626341
20. 135. 57.319590934
20. 137.5 55.434713654
20. 140. 53.514495518
20. 142.5 51.565911306
20. 145. 49.613268698
20. 147.5 47.670934198
20. 150. 45.74653294
20. 152.5 43.848482821
20. 155. 42.002606215
20. 157.5 40.210821303
20. 160. 38.488264047
20. 162.5 36.837544022
20. 165. 35.268151174
20. 167.5 33.786239811
20. 170. 32.363812886
20. 172.5 31.064940768
20. 175. 29.833877674
20. 177.5 28.653620722
20. 180. 27.554479571
20. 182.5 26.583686348
20. 185. 25.655600784
20. 187.5 24.766391339
20. 190. 23.912634772
20. 192.5 23.091256754
20. 195. 22.386714265
20. 197.5 21.778352439
20. 200. 21.196466162
20. 202.5 20.639062015
20. 205. 20.104342985
20. 207.5 19.59068418
20. 210. 19.096612075
20. 212.5 18.620786702
20. 215. 18.161986299
20. 217.5 17.719094034
20. 220. 17.291086473
20. 222.5 16.877023537
20. 225. 16.476039712
20. 227.5 16.087336342
20. 230. 15.92329161
20. 232.5 15.77017223
20. 235. 15.623697631
20. 237.5 15.48347105
20. 240. 15.349126282
20. 242.5 15.220324789
20. 245. 15.096753132
20. 247.5 14.978120684
20. 250. 14.86415759
20. 252.5 14.754612945
20. 255. 14.649253157
20. 257.5 14.54786048
20. 260. 14.450231691
20. 262.5 14.356176906
20. 265. 14.2655185
20. 267.5 14.178090134
20. 270. 14.093735881
20. 272.5 14.012309418
20. 275. 13.933673308
20. 277.5 13.857698332
20. 280. 13.784262888
20. 282.5 13.713252444
20. 285. 13.644559028
20. 287.5 13.578080772
20. 290. 13.51372149
20. 292.5 13.451390287
20. 295. 13.391001203
20. 297.5 13.332472889
22.5 2.5 93.761273708
22.5 5. 93.526300334
22.5 7.5 93.29141363
22.5 10. 93.056819005
22.5 12.5 92.822681196
22.5 15. 92.589132613
22.5 17.5 92.355936278
22.5 20. 92.119649596
22.5 22.5 91.883920496
22.5 25. 91.648811085
22.5 27.5 91.41428338
22.5 30. 91.180155938
22.5 32.5 90.945571275
22.5 35. 90.705001652
22.5 37.5 90.462898955
22.5 40. 90.218168294
22.5 42.5 89.969462387
22.5 45. 89.715207894
22.5 47.5 89.451177659
22.5 50. 89.172042782
22.5 52.5 88.881438369
22.5 55. 88.577260459
22.5 57.5 88.257385636
22.5 60. 87.914153423
22.5 62.5 87.544348321
22.5 65. 87.152467928
22.5 67.5 86.73662898
22.5 70. 86.283653098
22.5 72.5 85.797866586
22.5 75. 85.283215655
22.5 77.5 84.724353158
22.5 80. 84.126536066
22.5 82.5 83.494005403
22.5 85. 82.804375566
22.5 87.5 82.081663087
22.5 90. 81.297252161
22.5 92.5 80.475993149
22.5 95. 79.58793645
22.5 97.5 78.65918218
22.5 100. 77.662279437
22.5 102.5 76.612801299
22.5 105. 75.509713437
22.5 107.5 74.331668587
22.5 110. 73.098047064
22.5 112.5 71.806853363
22.5 115. 70.439777857
22.5 117.5 69.006726064
22.5 120. 67.511697832
22.5 122.5 65.95456493
22.5 125. 64.335450641
22.5 127.5 62.641067775
22.5 130. 60.889834187
22.5 132.5 59.086314594
22.5 135. 57.236811171
22.5 137.5 55.349493155
22.5 140. 53.430596978
22.5 142.5 51.480551311
22.5 145. 49.527068089
22.5 147.5 47.584620477
22.5 150. 45.662729655
22.5 152.5 43.765858706
22.5 155. 41.922084763
22.5 157.5 40.133325307
22.5 160. 38.414234533
22.5 162.5 36.766526049
22.5 165. 35.201906789
22.5 167.5 33.722924613
22.5 170. 32.30312545
22.5 172.5 31.010389788
22.5 175. 29.781830214
22.5 177.5 28.603835176
22.5 180. 27.511885213
22.5 182.5 26.543179081
22.5 185. 25.61699491
22.5 187.5 24.729521465
22.5 190. 23.877352873
22.5 192.5 23.057429713
22.5 195. 22.360728079
22.5 197.5 21.753635829
22.5 200. 21.172921917
22.5 202.5 20.616602658
22.5 205. 20.082889562
22.5 207.5 19.570165223
22.5 210. 19.076962717
22.5 212.5 18.601947912
22.5 215. 18.143904226
22.5 217.5 17.701719431
22.5 220. 17.274374204
22.5 222.5 16.860932139
22.5 225. 16.460531017
22.5 227.5 16.077083377
22.5 230. 15.917207556
22.5 232.5 15.764386596
22.5 235. 15.618191566
22.5 237.5 15.478227197
22.5 240. 15.344128632
22.5 242.5 15.215558555
22.5 245. 15.092204635
22.5 247.5 14.973777254
22.5 250. 14.860007476
22.5 252.5 14.750645232
22.5 255. 14.645457695
22.5 257.5 14.544227819
22.5 260. 14.446753025
22.5 262.5 14.352844016
22.5 265. 14.262323709
22.5 267.5 14.175026266
22.5 270. 14.090796215
22.5 272.5 14.009487662
22.5 275. 13.930963558
22.5 277.5 13.855095048
22.5 280. 13.781760866
22.5 282.5 13.71084679
22.5 285. 13.642245139
22.5 287.5 13.575854312
22.5 290. 13.511578373
22.5 292.5 13.449326658
22.5 295. 13.389013426
22.5 297.5 13.330557529
25. 2.5 93.761273708
25. 5. 93.526300334
25. 7.5 93.29141363
25. 10. 93.056819005
25. 12.5 92.822681196
25. 15. 92.589132608
25. 17.5 92.355936195
25. 20. 92.119648961
25. 22.5 91.883917424
25. 25. 91.648800289
25. 27.5 91.414253305
25. 30. 91.180085564
25. 32.5 90.945423644
25. 35. 90.704729318
25. 37.5 90.462437394
25. 40. 90.217437933
25. 42.5 89.968370064
25. 45. 89.713649035
25. 47.5 89.448972577
25. 50. 89.169117797
25. 52.5 88.877668158
25. 55. 88.572519214
25. 57.5 88.251549301
25. 60. 87.906855646
25. 62.5 87.535686097
25. 65. 87.142332581
25. 67.5 86.724919213
25. 70. 86.269782559
25. 72.5 85.782214175
25. 75. 85.265706383
25. 77.5 84.704172607
25. 80. 84.104360525
25. 82.5 83.468774719
25. 85. 82.777068695
25. 87.5 82.052240886
25. 90. 81.264441843
25. 92.5 80.441047588
25. 95. 79.549356398
25. 97.5 78.616696464
25. 100. 77.617771214
25. 102.5 76.56424684
25. 105. 75.459222661
25. 107.5 74.277067333
25. 110. 73.039165715
25. 112.5 71.743543074
25. 115. 70.375048689
25. 117.5 68.937711019
25. 120. 67.43835373
25. 122.5 65.876893614
25. 125. 64.25411756
25. 127.5 62.558876797
25. 130. 60.803914254
25. 132.5 58.99691261
25. 135. 57.144264083
25. 137.5 55.254239693
25. 140. 53.3368103
25. 142.5 51.385153503
25. 145. 49.430754854
25. 147.5 47.488206264
25. 150. 45.569107013
25. 152.5 43.673578038
25. 155. 41.832178104
25. 157.5 40.046784066
25. 160. 38.331588929
25. 162.5 36.687230975
25. 165. 35.127965091
25. 167.5 33.652242523
25. 170. 32.235367746
25. 172.5 30.949504472
25. 175. 29.723731842
25. 177.5 28.548255017
25. 180. 27.464351322
25. 182.5 26.497969491
25. 185. 25.573903077
25. 187.5 24.688363387
25. 190. 23.837963829
25. 192.5 23.019661542
25. 195. 22.331726942
25. 197.5 21.726049531
25. 200. 21.14664227
25. 202.5 20.591532293
25. 205. 20.058940581
25. 207.5 19.547258053
25. 210. 19.055025124
25. 212.5 18.580914156
25. 215. 18.123714323
25. 217.5 17.682318523
25. 220. 17.255712005
25. 222.5 16.842962451
25. 225. 16.443211308
25. 227.5 16.069937195
25. 230. 15.910417047
25. 232.5 15.757928913
25. 235. 15.612045705
25. 237.5 15.472373814
25. 240. 15.338549886
25. 242.5 15.210237964
25. 245. 15.087126954
25. 247.5 14.968928358
25. 250. 14.855374263
25. 252.5 14.746215533
25. 255. 14.641220195
25. 257.5 14.540171981
25. 260. 14.442869028
25. 262.5 14.349122697
25. 265. 14.258756506
25. 267.5 14.171605173
25. 270. 14.08751374
25. 272.5 14.006336784
25. 275. 13.927937693
25. 277.5 13.852188016
25. 280. 13.778966862
25. 282.5 13.708160355
25. 285. 13.639661135
25. 287.5 13.573367903
25. 290. 13.509185
25. 292.5 13.447022022
25. 295. 13.386793469
25. 297.5 13.328418417
27.5 2.5 93.761273708
27.5 5. 93.526300334
27.5 7.5 93.29141363
27.5 10. 93.056819005
27.5 12.5 92.822681196
27.5 15. 92.589132601
27.5 17.5 92.355936098
27.5 20. 92.119648225
27.5 22.5 91.883913897
27.5 25. 91.648787976
27.5 27.5 91.414219184
27.5 30. 91.180006039
27.5 32.5 90.945257343
27.5 35. 90.704423316
27.5 37.5 90.461919831
27.5 40. 90.216620335
27.5 42.5 89.967148975
27.5 45. 89.711908449
27.5 47.5 89.446512865
27.5 50. 89.165857788
27.5 52.5 88.873469125
27.5 55. 88.567241955
27.5 57.5 88.245056603
27.5 60. 87.898741174
27.5 62.5 87.526058358
27.5 65. 87.131071469
27.5 67.5 86.71191279
27.5 70. 86.254381444
27.5 72.5 85.764838577
27.5 75. 85.246273429
27.5 77.5 84.681781545
27.5 80. 84.079759493
27.5 82.5 83.440792543
27.5 85. 82.746786671
27.5 87.5 82.019615707
27.5 90. 81.228068658
27.5 92.5 80.402277307
27.5 95. 79.506598635
27.5 97.5 78.569621833
27.5 100. 77.568454398
27.5 102.5 76.510458802
27.5 105. 75.402304131
27.5 107.5 74.216590584
27.5 110. 72.97396209
27.5 112.5 71.673450159
27.5 115. 70.30337819
27.5 117.5 68.861310378
27.5 120. 67.357177584
27.5 122.5 65.790946598
27.5 125. 64.163464887
27.5 127.5 62.467938263
27.5 130. 60.708871016
27.5 132.5 58.898040729
27.5 135. 57.041939218
27.5 137.5 55.148949953
27.5 140. 53.229301938
27.5 142.5 51.279718524
27.5 145. 49.324337619
27.5 147.5 47.381708614
27.5 150. 45.465330677
27.5 152.5 43.571661226
27.5 155. 41.732914604
27.5 157.5 39.951220722
27.5 160. 38.240357475
27.5 162.5 36.599684027
27.5 165. 35.046357385
27.5 167.5 33.574220199
27.5 170. 32.160598978
27.5 172.5 30.882312081
27.5 175. 29.659606179
27.5 177.5 28.486900651
27.5 180. 27.411901369
27.5 182.5 26.448078319
27.5 185. 25.526343622
27.5 187.5 24.642933315
27.5 190. 23.794481962
27.5 192.5 22.977964873
27.5 195. 22.29972477
27.5 197.5 21.695606116
27.5 200. 21.117638596
27.5 202.5 20.563861227
27.5 205. 20.032505397
27.5 207.5 19.521971173
27.5 210. 19.030807036
27.5 212.5 18.557692481
27.5 215. 18.101423016
27.5 217.5 17.660897175
27.5 220. 17.23510523
27.5 222.5 16.823119364
27.5 225. 16.424085055
27.5 227.5 16.062051145
27.5 230. 15.902923165
27.5 232.5 15.750802033
27.5 235. 15.605262688
27.5 237.5 15.46591335
27.5 240. 15.332392316
27.5 242.5 15.204365129
27.5 245. 15.081522052
27.5 247.5 14.963575823
27.5 250. 14.850259656
27.5 252.5 14.741325441
27.5 255. 14.636542144
27.5 257.5 14.535694356
27.5 260. 14.438581003
27.5 262.5 14.345014166
27.5 265. 14.254818032
27.5 267.5 14.167827928
27.5 270. 14.083889461
27.5 272.5 14.002857729
27.5 275. 13.924596601
27.5 277.5 13.848978072
27.5 280. 13.775881662
27.5 282.5 13.705193879
27.5 285. 13.636807717
27.5 287.5 13.570622207
27.5 290. 13.506541997
27.5 292.5 13.444476968
27.5 295. 13.384341887
27.5 297.5 13.32605608
30. 2.5 93.761273708
30. 5. 93.526300334
30. 7.5 93.29141363
30. 10. 93.056819005
30. 12.5 92.822681196
30. 15. 92.589132594
30. 17.5 92.355935984
30. 20. 92.119647377
30. 22.5 91.883909871
30. 25. 91.648774024
30. 27.5 91.414180735
30. 30. 91.179916812
30. 32.5 90.945071387
30. 35. 90.704082081
30. 37.5 90.46134396
30. 40. 90.21571229
30. 42.5 89.965794863
30. 45. 89.709980704
30. 47.5 89.443791604
30. 50. 89.162254433
30. 52.5 88.868831481
30. 55. 88.561417383
30. 57.5 88.237894705
30. 60. 87.889795198
30. 62.5 87.515448721
30. 65. 87.118666637
30. 67.5 86.697590189
30. 70. 86.237428266
30. 72.5 85.74571677
30. 75. 85.22489224
30. 77.5 84.657153694
30. 80. 84.052705173
30. 82.5 83.410029709
30. 85. 82.713498767
30. 87.5 81.983255818
30. 90. 81.188099268
30. 92.5 80.357838784
30. 95. 79.459627467
30. 97.5 78.517922467
30. 100. 77.514291136
30. 102.5 76.451399504
30. 105. 75.338081017
30. 107.5 74.150198963
30. 110. 72.902397826
30. 112.5 71.596537897
30. 115. 70.224726956
30. 117.5 68.777486717
30. 120. 67.268134666
30. 122.5 65.69669264
30. 125. 64.064074764
30. 127.5 62.368222255
30. 130. 60.604679559
30. 132.5 58.78967999
30. 135. 56.929824537
30. 137.5 55.033619771
30. 140. 53.111430909
30. 142.5 51.164246632
30. 145. 49.20782544
30. 147.5 47.265145876
30. 150. 45.349852087
30. 152.5 43.46013036
30. 155. 41.624325123
30. 157.5 39.846660417
30. 160. 38.140573151
30. 162.5 36.503912693
30. 165. 34.957117881
30. 167.5 33.488886762
30. 170. 32.083424292
30. 172.5 30.808842455
30. 175. 29.589479079
30. 177.5 28.419794399
30. 180. 27.354561096
30. 182.5 26.393528316
30. 185. 25.474336664
30. 187.5 24.593249032
30. 190. 23.746922977
30. 192.5 22.932353552
30. 195. 22.264736853
30. 197.5 21.662319396
30. 200. 21.085923395
30. 202.5 20.533600792
30. 205. 20.003594299
30. 207.5 19.494313934
30. 210. 19.00431696
30. 212.5 18.532290639
30. 215. 18.077037375
30. 217.5 17.637461834
30. 220. 17.212559769
30. 222.5 16.801408258
30. 225. 16.403157173
30. 227.5 16.053428902
30. 230. 15.894729303
30. 232.5 15.743009095
30. 235. 15.597845424
30. 237.5 15.458848501
30. 240. 15.325658428
30. 242.5 15.197942377
30. 245. 15.075392095
30. 247.5 14.957721668
30. 250. 14.844665536
30. 252.5 14.735976712
30. 255. 14.631425182
30. 257.5 14.530796478
30. 260. 14.433890383
30. 262.5 14.340519769
30. 265. 14.250509546
30. 267.5 14.163695712
30. 270. 14.079924488
30. 272.5 13.99905154
30. 275. 13.920941264
30. 277.5 13.845466139
30. 280. 13.772506136
30. 282.5 13.701948181
30. 285. 13.633685656
30. 287.5 13.567617951
30. 290. 13.503650049
30. 292.5 13.441692145
30. 295. 13.381659296
30. 297.5 13.323471097
32.5 2.5 93.761273708
32.5 5. 93.526300334
32.5 7.5 93.29141363
32.5 10. 93.056819005
32.5 12.5 92.822681196
32.5 15. 92.589132584
32.5 17.5 92.355935851
32.5 20. 92.119646404
32.5 22.5 91.883905296
32.5 25. 91.648758294
32.5 27.5 91.414137639
32.5 30. 91.179817262
32.5 32.5 90.944864672
32.5 35. 90.703703869
32.5 37.5 90.460707212
32.5 40. 90.21471023
32.5 42.5 89.964303004
32.5 45. 89.707859781
32.5 47.5 89.440801132
32.5 50. 89.158298526
32.5 52.5 88.863744408
32.5 55. 88.555033018
32.5 57.5 88.230049431
32.5 60. 87.880001376
32.5 62.5 87.503839109
32.5 65. 87.105098279
32.5 67.5 86.68192988
32.5 70. 86.218899333
32.5 72.5 85.724823371
32.5 75. 85.201535743
32.5 77.5 84.630260079
32.5 80. 84.023166912
32.5 82.5 83.376454045
32.5 85. 82.677171085
32.5 87.5 81.942440945
32.5 90. 81.144496871
32.5 92.5 80.30937646
32.5 95. 79.408403469
32.5 97.5 78.46155875
32.5 100. 77.455239593
32.5 102.5 76.387027245
32.5 105. 75.268099883
32.5 107.5 74.077848879
32.5 110. 72.824430396
32.5 112.5 71.512765498
32.5 115. 70.139051312
32.5 117.5 68.686198498
32.5 120. 67.17118636
32.5 122.5 65.594096911
32.5 125. 63.955917101
32.5 127.5 62.258763801
32.5 130. 60.491312039
32.5 132.5 58.671809056
32.5 135. 56.807906273
32.5 137.5 54.908243987
32.5 140. 52.983335169
32.5 142.5 51.038737564
32.5 145. 49.08122767
32.5 147.5 47.138537544
32.5 150. 45.224467828
32.5 152.5 43.33900907
32.5 155. 41.506442877
32.5 157.5 39.733130161
32.5 160. 38.032271549
32.5 162.5 36.399946605
32.5 165. 34.860283583
32.5 167.5 33.396273693
32.5 170. 31.999704406
32.5 172.5 30.729127936
32.5 175. 29.513378552
32.5 177.5 28.346960439
32.5 180. 27.292358457
32.5 182.5 26.334344191
32.5 185. 25.417904046
32.5 187.5 24.53932985
32.5 190. 23.695303928
32.5 192.5 22.882842615
32.5 195. 22.226779834
32.5 197.5 21.62620441
32.5 200. 21.051510279
32.5 202.5 20.500763328
32.5 205. 19.972218488
32.5 207.5 19.464296521
32.5 210. 18.975564166
32.5 212.5 18.504717076
32.5 215. 18.050565099
32.5 217.5 17.61201953
32.5 220. 17.188082038
32.5 222.5 16.777834994
32.5 225. 16.380433021
32.5 227.5 16.044074473
32.5 230. 15.885839166
32.5 232.5 15.734553526
32.5 235. 15.589797086
32.5 237.5 15.451182212
32.5 240. 15.318350953
32.5 242.5 15.190972249
32.5 245. 15.068739448
32.5 247.5 14.951368095
32.5 250. 14.838593957
32.5 252.5 14.73017126
32.5 255. 14.625871099
32.5 257.5 14.52548002
32.5 260. 14.428798736
32.5 262.5 14.335640972
32.5 265. 14.245832426
32.5 267.5 14.159209817
32.5 270. 14.075620033
32.5 272.5 13.994919357
32.5 275. 13.916972752
32.5 277.5 13.841653224
32.5 280. 13.768841233
32.5 282.5 13.698424156
32.5 285. 13.630295795
32.5 287.5 13.564355931
32.5 290. 13.500509909
32.5 292.5 13.438668263
32.5 295. 13.378746365
32.5 297.5 13.320664104
35. 2.5 93.761273708
35. 5. 93.526300334
35. 7.5 93.29141363
35. 10. 93.056819005
35. 12.5 92.822681195
35. 15. 92.589132573
35. 17.5 92.355935697
35. 20. 92.119645289
35. 22.5 91.883900117
35. 25. 91.648740627
35. 27.5 91.41408954
35. 30. 91.179706698
35. 32.5 90.944635976
35. 35. 90.703286745
35. 37.5 90.460006745
35. 40. 90.21361022
35. 42.5 89.962668192
35. 45. 89.705539054
35. 47.5 89.437533029
35. 50. 89.153979957
35. 52.5 88.858196031
35. 55. 88.548075168
35. 57.5 88.22150524
35. 60. 87.869341798
35. 62.5 87.491209718
35. 65. 87.090344699
35. 67.5 86.664908281
35. 70. 86.198768702
35. 72.5 85.702130587
35. 75. 85.176174298
35. 77.5 84.60106897
35. 80. 83.991111143
35. 82.5 83.340030307
35. 85. 82.63776649
35. 87.5 81.89818506
35. 90. 81.097221123
35. 92.5 80.256849304
35. 95. 79.352883386
35. 97.5 78.400487164
35. 100. 77.39125384
35. 102.5 76.317296186
35. 105. 75.192315672
35. 107.5 73.999492403
35. 110. 72.740012959
35. 112.5 71.422087954
35. 115. 70.04408434
35. 117.5 68.587399925
35. 120. 67.066290003
35. 122.5 65.483120832
35. 125. 63.838958445
35. 127.5 62.136014223
35. 130. 60.368737539
35. 132.5 58.544404071
35. 135. 56.676168778
35. 137.5 54.772816286
35. 140. 52.845018776
35. 142.5 50.9031904
35. 145. 48.9445538
35. 147.5 47.001904099
35. 150. 45.089209677
35. 152.5 43.208322379
35. 155. 41.379303282
35. 157.5 39.610658697
35. 160. 37.91549073
35. 162.5 36.287817409
35. 165. 34.755894165
35. 167.5 33.296414725
35. 170. 31.909479366
35. 172.5 30.643203271
35. 175. 29.431334687
35. 177.5 28.268424729
35. 180. 27.225323554
35. 182.5 26.270552551
35. 185. 25.357069298
35. 187.5 24.481196565
35. 190. 23.639643179
35. 192.5 22.829448248
35. 195. 22.185871676
35. 197.5 21.587277393
35. 200. 21.014413946
35. 202.5 20.465362163
35. 205. 19.938390067
35. 207.5 19.431929936
35. 210. 18.94455867
35. 212.5 18.474980917
35. 215. 18.02201451
35. 217.5 17.584577857
35. 220. 17.161678973
35. 222.5 16.75240591
35. 225. 16.355918388
35. 227.5 16.033992195
35. 230. 15.876256762
35. 232.5 15.725439034
35. 235. 15.58112111
35. 237.5 15.442917668
35. 240. 15.310472852
35. 242.5 15.183457495
35. 245. 15.06156667
35. 247.5 14.944517488
35. 250. 14.832047143
35. 252.5 14.723911163
35. 255. 14.619881836
35. 257.5 14.519746796
35. 260. 14.423307759
35. 262.5 14.330379367
35. 265. 14.240788162
35. 267.5 14.154371641
35. 270. 14.07097741
35. 272.5 13.990462413
35. 275. 13.912692226
35. 277.5 13.837540421
35. 280. 13.764887983
35. 282.5 13.694622773
35. 285. 13.626639049
35. 287.5 13.56083701
35. 290. 13.497122392
35. 292.5 13.435406092
35. 295. 13.375603822
35. 297.5 13.317635789
37.5 2.5 93.761273708
37.5 5. 93.526300334
37.5 7.5 93.29141363
37.5 10. 93.056819005
37.5 12.5 92.822681195
37.5 15. 92.58913256
37.5 17.5 92.355935518
37.5 20. 92.119644016
37.5 22.5 91.883894268
37.5 25. 91.648720847
37.5 27.5 91.414036041
37.5 30. 91.179584349
37.5 32.5 90.944383941
37.5 35. 90.702828575
37.5 37.5 90.459239436
37.5 40. 90.212407938
37.5 42.5 89.960884721
37.5 45. 89.703011272
37.5 47.5 89.433978086
37.5 50. 89.14928768
37.5 52.5 88.852173388
37.5 55. 88.540528898
37.5 57.5 88.212245185
37.5 60. 87.857796945
37.5 62.5 87.477538974
37.5 65. 87.074382268
37.5 67.5 86.646499717
37.5 70. 86.177008128
37.5 72.5 85.67760816
37.5 75. 85.148775635
37.5 77.5 84.569545823
37.5 80. 83.956501319
37.5 82.5 83.300720106
37.5 85. 82.595244531
37.5 87.5 81.850446395
37.5 90. 81.046228051
37.5 92.5 80.200212541
37.5 95. 79.293020035
37.5 97.5 78.334660173
37.5 100. 77.322283743
37.5 102.5 76.242156215
37.5 105. 75.110679037
37.5 107.5 73.915077124
37.5 110. 72.649094221
37.5 112.5 71.324455874
37.5 115. 69.939572345
37.5 117.5 68.48104078
37.5 120. 66.953398724
37.5 122.5 65.363721905
37.5 125. 63.7131618
37.5 127.5 62.004031797
37.5 130. 60.236921915
37.5 132.5 58.407438499
37.5 135. 56.534594363
37.5 137.5 54.627329032
37.5 140. 52.696485268
37.5 142.5 50.754432039
37.5 145. 48.797813302
37.5 147.5 46.85526684
37.5 150. 44.944111088
37.5 152.5 43.068096536
37.5 155. 41.242943784
37.5 157.5 39.479276346
37.5 160. 37.790271074
37.5 162.5 36.167558632
37.5 165. 34.64399184
37.5 167.5 33.189345721
37.5 170. 31.812791887
37.5 172.5 30.551105517
37.5 175. 29.343379561
37.5 177.5 28.18421493
37.5 180. 27.153488569
37.5 182.5 26.202181848
37.5 185. 25.291857574
37.5 187.5 24.418871412
37.5 190. 23.579960361
37.5 192.5 22.772187748
37.5 195. 22.142031639
37.5 197.5 21.545555754
37.5 200. 20.97465016
37.5 202.5 20.427411592
37.5 205. 19.902122018
37.5 207.5 19.397225984
37.5 210. 18.911311217
37.5 212.5 18.443091953
37.5 215. 17.99139454
37.5 217.5 17.555144967
37.5 220. 17.133358018
37.5 222.5 16.725127808
37.5 225. 16.329619492
37.5 227.5 16.023186732
37.5 230. 15.865986399
37.5 232.5 15.715669607
37.5 235. 15.571821191
37.5 237.5 15.434058298
37.5 240. 15.302027306
37.5 242.5 15.175401076
37.5 245. 15.053876517
37.5 247.5 14.937172414
37.5 250. 14.825027487
37.5 252.5 14.717198655
37.5 255. 14.613459479
37.5 257.5 14.51359876
37.5 260. 14.41741928
37.5 262.5 14.324736665
37.5 265. 14.235378359
37.5 267.5 14.149182691
37.5 270. 14.065998034
37.5 272.5 13.985682039
37.5 275. 13.908100937
37.5 277.5 13.833128906
37.5 280. 13.760647492
37.5 282.5 13.690545078
37.5 285. 13.622716403
37.5 287.5 13.557062117
37.5 290. 13.493488375
37.5 292.5 13.431906462
37.5 295. 13.372232453
37.5 297.5 13.314386894
40. 2.5 93.761273708
40. 5. 93.526300334
40. 7.5 93.29141363
40. 10. 93.056819005
40. 12.5 92.822681195
40. 15. 92.589132545
40. 17.5 92.355935311
40. 20. 92.119642565
40. 22.5 91.883887677
40. 25. 91.648698757
40. 27.5 91.413976698
40. 30. 91.179449367
40. 32.5 90.944107075
40. 35. 90.702327017
40. 37.5 90.45840186
40. 40. 90.211098658
40. 42.5 89.958946365
40. 45. 89.700268533
40. 47.5 89.430126282
40. 50. 89.144209686
40. 52.5 88.845662396
40. 55. 88.532377994
40. 57.5 88.202250881
40. 60. 87.84534565
40. 62.5 87.462803487
40. 65. 87.057185377
40. 67.5 86.626676364
40. 70. 86.153587014
40. 72.5 85.651223313
40. 75. 85.119304799
40. 77.5 84.535653212
40. 80. 83.919297841
40. 82.5 83.25848183
40. 85. 82.54956136
40. 87.5 81.799179636
40. 90. 80.991469951
40. 92.5 80.139417544
40. 95. 79.22876219
40. 97.5 78.264026098
40. 100. 77.248274835
40. 102.5 76.161552816
40. 105. 75.023136191
40. 107.5 73.824546006
40. 110. 72.551618261
40. 112.5 71.219815305
40. 115. 69.827594087
40. 117.5 68.367066265
40. 120. 66.832461267
40. 122.5 65.235853529
40. 125. 63.578486443
40. 127.5 61.862782999
40. 130. 60.092576589
40. 132.5 58.260882959
40. 135. 56.383163127
40. 137.5 54.471773094
40. 140. 52.537737471
40. 142.5 50.593621084
40. 145. 48.641015457
40. 147.5 46.698647698
40. 150. 44.789206995
40. 152.5 42.918358847
40. 155. 41.097403683
40. 157.5 39.339297198
40. 160. 37.656655117
40. 162.5 36.039205532
40. 165. 34.524621215
40. 167.5 33.075104549
40. 170. 31.709687233
40. 172.5 30.452873937
40. 175. 29.249547149
40. 177.5 28.09436032
40. 180. 27.076887693
40. 182.5 26.129262307
40. 185. 25.222295602
40. 187.5 24.352378011
40. 190. 23.516276325
40. 192.5 22.716998099
40. 195. 22.095280241
40. 197.5 21.501058046
40. 200. 20.932235723
40. 202.5 20.386926856
40. 205. 19.863428184
40. 207.5 19.360197254
40. 210. 18.875833271
40. 212.5 18.409060633
40. 215. 17.958714718
40. 217.5 17.523729557
40. 220. 17.103127117
40. 222.5 16.696007944
40. 225. 16.301542965
40. 227.5 16.011663065
40. 230. 15.855032682
40. 232.5 15.705249508
40. 235. 15.561901278
40. 237.5 15.424607766
40. 240. 15.293017721
40. 242.5 15.166806155
40. 245. 15.045671933
40. 247.5 14.929335618
40. 250. 14.81753755
40. 252.5 14.710036127
40. 255. 14.606606264
40. 257.5 14.507038001
40. 260. 14.411135256
40. 262.5 14.3187147
40. 265. 14.229604737
40. 267.5 14.14364458
40. 270. 14.060683419
40. 272.5 13.980579658
40. 275. 13.903200224
40. 277.5 13.828419941
40. 280. 13.75612095
40. 282.5 13.686192189
40. 285. 13.618528913
40. 287.5 13.55303225
40. 290. 13.489608798
40. 292.5 13.42817026
40. 295. 13.368633096
40. 297.5 13.310918214
42.5 2.5 93.761273708
42.5 5. 93.526300334
42.5 7.5 93.29141363
42.5 10. 93.056819005
42.5 12.5 92.822681194
42.5 15. 92.589132527
42.5 17.5 92.355935071
42.5 20. 92.119640913
42.5 22.5 91.883880264
42.5 25. 91.648674134
42.5 27.5 91.413911021
42.5 30. 91.179300813
42.5 32.5 90.943803735
42.5 35. 90.701779504
42.5 37.5 90.457490279
42.5 40. 90.209677234
42.5 42.5 89.956846354
42.5 45. 89.697302257
42.5 47.5 89.42596675
42.5 50. 89.138732968
42.5 52.5 88.838647818
42.5 55. 88.523604921
42.5 57.5 88.191502455
42.5 60. 87.831965052
42.5 62.5 87.446978005
42.5 65. 87.038726385
42.5 67.5 86.605408196
42.5 70. 86.128472345
42.5 72.5 85.622940682
42.5 75. 85.087608877
42.5 77.5 84.499350756
42.5 80. 83.879457984
42.5 82.5 83.213270557
42.5 85. 82.50066964
42.5 87.5 81.74433582
42.5 90. 80.932895284
42.5 92.5 80.074411712
42.5 95. 79.160054461
42.5 97.5 78.188528975
42.5 100. 77.169168182
42.5 102.5 76.075426908
42.5 105. 74.929628731
42.5 107.5 73.727837227
42.5 110. 72.44752437
42.5 112.5 71.108107552
42.5 115. 69.70809388
42.5 117.5 68.245416814
42.5 120. 66.703421805
42.5 122.5 65.09946481
42.5 125. 63.434887725
42.5 127.5 61.712230847
42.5 130. 59.935465488
42.5 132.5 58.104705045
42.5 135. 56.221852773
42.5 137.5 54.306137654
42.5 140. 52.368777307
42.5 142.5 50.422544026
42.5 145. 48.474169165
42.5 147.5 46.532069044
42.5 150. 44.624533614
42.5 152.5 42.75913749
42.5 155. 40.942723942
42.5 157.5 39.191108565
42.5 160. 37.514687379
42.5 162.5 35.904237979
42.5 165. 34.397829143
42.5 167.5 32.953730947
42.5 170. 31.600213093
42.5 172.5 30.348549887
42.5 175. 29.149873222
42.5 177.5 27.998891703
42.5 180. 26.995557048
42.5 182.5 26.051825865
42.5 185. 25.148411621
42.5 187.5 24.281741319
42.5 190. 23.448613096
42.5 192.5 22.664769807
42.5 195. 22.045639228
42.5 197.5 21.453803933
42.5 200. 20.88718845
42.5 202.5 20.343924116
42.5 205. 19.822323249
42.5 207.5 19.320857103
42.5 210. 18.838136992
42.5 212.5 18.37289804
42.5 215. 17.923985154
42.5 217.5 17.490340857
42.5 220. 17.0709947
42.5 222.5 16.665054023
42.5 225. 16.271695849
42.5 227.5 15.99942649
42.5 230. 15.84340051
42.5 232.5 15.694183268
42.5 235. 15.551365573
42.5 237.5 15.41456997
42.5 240. 15.283447716
42.5 242.5 15.157676102
42.5 245. 15.036956056
42.5 247.5 14.921010022
42.5 250. 14.809580057
42.5 252.5 14.702426124
42.5 255. 14.599324569
42.5 257.5 14.500066743
42.5 260. 14.404457769
42.5 262.5 14.312315423
42.5 265. 14.223469125
42.5 267.5 14.137759027
42.5 270. 14.05503518
42.5 272.5 13.975156787
42.5 275. 13.897991514
42.5 277.5 13.823414867
42.5 280. 13.75130962
42.5 282.5 13.681565299
42.5 285. 13.614077703
42.5 287.5 13.548748468
42.5 290. 13.485484665
42.5 292.5 13.424198435
42.5 295. 13.364806648
42.5 297.5 13.307230595
45. 2.5 93.761273708
45. 5. 93.526300334
45. 7.5 93.29141363
45. 10. 93.056819005
45. 12.5 92.822681193
45. 15. 92.589132505
45. 17.5 92.355934794
45. 20. 92.119639034
45. 22.5 91.883871936
45. 25. 91.648646732
45. 27.5 91.413838466
45. 30. 91.179137653
45. 32.5 90.943472125
45. 35. 90.701183236
45. 37.5 90.456500624
45. 40. 90.208138075
45. 42.5 89.95457735
45. 45. 89.694103162
45. 47.5 89.42148775
45. 50. 89.132843486
45. 52.5 88.83111322
45. 55. 88.514190786
45. 57.5 88.17997851
45. 60. 87.817630545
45. 62.5 87.430035359
45. 65. 87.01897556
45. 67.5 86.582122426
45. 70. 86.101628627
45. 72.5 85.592722251
45. 75. 85.052513504
45. 77.5 84.460595037
45. 80. 83.836935808
45. 82.5 83.165037962
45. 85. 82.448518447
45. 87.5 81.685862227
45. 90. 80.870448565
45. 92.5 80.005138338
45. 95. 79.086837163
45. 97.5 78.108108412
45. 100. 77.083317471
45. 102.5 75.983714691
45. 105. 74.830093465
45. 107.5 73.621853607
45. 110. 72.336746856
45. 112.5 70.989268974
45. 115. 69.581011194
45. 117.5 68.110970808
45. 120. 66.566219746
45. 122.5 64.954500358
45. 125. 63.282316863
45. 127.5 61.552334684
45. 130. 59.768671998
45. 132.5 57.937103861
45. 135. 56.050638419
45. 137.5 54.130410013
45. 140. 52.189605591
45. 142.5 50.241216324
45. 145. 48.297282755
45. 147.5 46.355553484
45. 150. 44.450128225
45. 152.5 42.590461317
45. 155. 40.778946988
45. 157.5 39.034294877
45. 160. 37.364414182
45. 162.5 35.763717756
45. 165. 34.263664563
45. 167.5 32.825266377
45. 170. 31.484419445
45. 172.5 30.238176699
45. 175. 29.044395242
45. 177.5 27.897841319
45. 180. 26.909534603
45. 182.5 25.969906098
45. 185. 25.070235318
45. 187.5 24.206987567
45. 190. 23.376993819
45. 192.5 22.609533413
45. 195. 21.993131538
45. 197.5 21.403814167
45. 200. 20.839527141
45. 202.5 20.298420433
45. 205. 19.778822713
45. 207.5 19.279219632
45. 210. 18.798235223
45. 212.5 18.334615881
45. 215. 17.88721653
45. 217.5 17.454988619
45. 220. 17.036969675
45. 222.5 16.632274183
45. 225. 16.240085581
45. 227.5 15.986482614
45. 230. 15.831095064
45. 232.5 15.682475688
45. 235. 15.540218524
45. 237.5 15.403949038
45. 240. 15.27332113
45. 242.5 15.148014483
45. 245. 15.027732206
45. 247.5 14.912198723
45. 250. 14.801157898
45. 252.5 14.694371343
45. 255. 14.591616914
45. 257.5 14.492687346
45. 260. 14.397389029
45. 262.5 14.305540904
45. 265. 14.216973466
45. 267.5 14.131527852
45. 270. 14.049055028
45. 272.5 13.969415036
45. 275. 13.892476321
45. 277.5 13.818115109
45. 280. 13.746214845
45. 282.5 13.676665673
45. 285. 13.609363967
45. 287.5 13.544211899
45. 290. 13.481117039
45. 292.5 13.419991991
45. 295. 13.360754059
45. 297.5 13.303324937
47.5 2.5 93.761273708
47.5 5. 93.526300334
47.5 7.5 93.29141363
47.5 10. 93.056819005
47.5 12.5 92.822681193
47.5 15. 92.58913248
47.5 17.5 92.355934473
47.5 20. 92.119636899
47.5 22.5 91.883862591
47.5 25. 91.648616278
47.5 27.5 91.413758434
47.5 30. 91.178958754
47.5 32.5 90.943110277
47.5 35. 90.700535159
47.5 37.5 90.455428475
47.5 40. 90.206475129
47.5 42.5 89.952131421
47.5 45. 89.690661231
47.5 47.5 89.416676628
47.5 50. 89.12652613
47.5 52.5 88.823040934
47.5 55. 88.504115289
47.5 57.5 88.167656069
47.5 60. 87.802315726
47.5 62.5 87.411946406
47.5 65. 86.997901021
47.5 67.5 86.55693492
47.5 70. 86.073017817
47.5 72.5 85.560527272
47.5 75. 85.015143908
47.5 77.5 84.419339517
47.5 80. 83.791682067
47.5 82.5 83.113732216
47.5 85. 82.393053163
47.5 87.5 81.623702256
47.5 90. 80.804070234
47.5 92.5 79.931536477
47.5 95. 79.009046176
47.5 97.5 78.022699429
47.5 100. 76.989800443
47.5 102.5 75.886347469
47.5 105. 74.724462215
47.5 107.5 73.507591917
47.5 110. 72.219214856
47.5 112.5 70.863230775
47.5 115. 69.446280432
47.5 117.5 67.967433225
47.5 120. 66.420789524
47.5 122.5 64.800900077
47.5 125. 63.12072073
47.5 127.5 61.383049967
47.5 130. 59.592161864
47.5 132.5 57.754011423
47.5 135. 55.869492399
47.5 137.5 53.944575383
47.5 140. 52.000221813
47.5 142.5 50.049652932
47.5 145. 48.106713832
47.5 147.5 46.169123644
47.5 150. 44.266028948
47.5 152.5 42.411172578
47.5 155. 40.606116499
47.5 157.5 38.868913582
47.5 160. 37.205883457
47.5 162.5 35.615571848
47.5 165. 34.122178336
47.5 167.5 32.689753878
47.5 170. 31.362358422
47.5 172.5 30.121799557
47.5 175. 28.933152254
47.5 177.5 27.797679921
47.5 180. 26.818860095
47.5 182.5 25.883538141
47.5 185. 24.98779776
47.5 187.5 24.128144203
47.5 190. 23.301442709
47.5 192.5 22.551315587
47.5 195. 21.937781262
47.5 197.5 21.351110544
47.5 200. 20.789271551
47.5 202.5 20.250433738
47.5 205. 19.732942872
47.5 207.5 19.235299669
47.5 210. 18.756141471
47.5 212.5 18.294226471
47.5 215. 17.848420081
47.5 217.5 17.417683099
47.5 220. 17.001061411
47.5 222.5 16.597676986
47.5 225. 16.206719988
47.5 227.5 15.972837345
47.5 230. 15.818121809
47.5 232.5 15.670131826
47.5 235. 15.528464823
47.5 237.5 15.392749326
47.5 240. 15.262642006
47.5 242.5 15.137825063
47.5 245. 15.018003889
47.5 247.5 14.902904988
47.5 250. 14.79227412
47.5 252.5 14.685874632
47.5 255. 14.583485963
47.5 257.5 14.4849023
47.5 260. 14.389931367
47.5 262.5 14.29839333
47.5 265. 14.21011981
47.5 267.5 14.124952982
47.5 270. 14.042744771
47.5 272.5 13.963356103
47.5 275. 13.886656243
47.5 277.5 13.812522175
47.5 280. 13.740838044
47.5 282.5 13.671494648
47.5 285. 13.604388966
47.5 287.5 13.539423734
47.5 290. 13.476507044
47.5 292.5 13.415551992
47.5 295. 13.356476334
47.5 297.5 13.299202191
50. 2.5 93.761273708
50. 5. 93.526300334
50. 7.5 93.29141363
50. 10. 93.056819005
50. 12.5 92.822681192
50. 15. 92.58913245
50. 17.5 92.355934104
50. 20. 92.119634475
50. 22.5 91.883852113
50. 25. 91.648582465
50. 27.5 91.413670262
50. 30. 91.178762871
50. 32.5 90.942716047
50. 35. 90.699831959
50. 37.5 90.454269045
50. 40. 90.20468185
50. 42.5 89.949500013
50. 45. 89.686965679
50. 47.5 89.411519784
50. 50. 89.119764676
50. 52.5 88.814412005
50. 55. 88.493356674
50. 57.5 88.154510523
50. 60. 87.785992334
50. 62.5 87.392679968
50. 65. 86.975468672
50. 67.5 86.530143318
50. 70. 86.042599244
50. 72.5 85.526312192
50. 75. 84.975453212
50. 77.5 84.37553444
50. 80. 83.743644111
50. 82.5 83.059297872
50. 85. 82.334215358
50. 87.5 81.557795297
50. 90. 80.733696523
50. 92.5 79.853540785
50. 95. 78.926612789
50. 97.5 77.932232286
50. 100. 76.890790015
50. 102.5 75.783251463
50. 105. 74.612661616
50. 107.5 73.386707785
50. 110. 72.094852126
50. 112.5 70.729918789
50. 115. 69.303830701
50. 117.5 67.815734048
50. 120. 66.26542288
50. 122.5 64.638598946
50. 125. 62.950041626
50. 127.5 61.204328038
50. 130. 59.405897272
50. 132.5 57.560894385
50. 135. 55.677291315
50. 137.5 53.748616679
50. 140. 51.800623915
50. 142.5 49.847868061
50. 145. 47.904446056
50. 147.5 45.972801943
50. 150. 44.072274507
50. 152.5 42.222152256
50. 155. 40.424277182
50. 157.5 38.695023919
50. 160. 37.039144543
50. 162.5 35.45986206
50. 165. 33.973423064
50. 167.5 32.547237904
50. 170. 31.234084163
50. 172.5 29.999465373
50. 175. 28.816184765
50. 177.5 27.69744801
50. 180. 26.723574935
50. 182.5 25.792758616
50. 185. 24.901131326
50. 187.5 24.045239829
50. 190. 23.221984989
50. 192.5 22.490144227
50. 195. 21.879613605
50. 197.5 21.295715879
50. 200. 20.736442362
50. 202.5 20.199982803
50. 205. 19.684700791
50. 207.5 19.189112744
50. 210. 18.711869884
50. 212.5 18.25174271
50. 215. 17.807607579
50. 217.5 17.378435049
50. 220. 16.963279729
50. 222.5 16.561271408
50. 225. 16.171607274
50. 227.5 15.958496888
50. 230. 15.804486486
50. 232.5 15.657157001
50. 235. 15.5161094
50. 237.5 15.380975409
50. 240. 15.251414601
50. 242.5 15.127111801
50. 245. 15.007774791
50. 247.5 14.893132254
50. 250. 14.782931932
50. 252.5 14.676938987
50. 255. 14.574934515
50. 257.5 14.476714226
50. 260. 14.382087239
50. 262.5 14.290875001
50. 265. 14.202910314
50. 267.5 14.118036442
50. 270. 14.036106312
50. 272.5 13.95698178
50. 275. 13.880532966
50. 277.5 13.806637648
50. 280. 13.73518071
50. 282.5 13.666053632
50. 285. 13.599154029
50. 287.5 13.534385226
50. 290. 13.471655867
50. 292.5 13.410879556
50. 295. 13.351974533
50. 297.5 13.29486336
52.5 2.5 93.761273708
52.5 5. 93.526300334
52.5 7.5 93.29141363
52.5 10. 93.056819005
52.5 12.5 92.822681191
52.5 15. 92.589132414
52.5 17.5 92.355933676
52.5 20. 92.119631723
52.5 22.5 91.883840372
52.5 25. 91.648544957
52.5 27.5 91.413573221
52.5 30. 91.178548642
52.5 32.5 90.942287096
52.5 35. 90.699070034
52.5 37.5 90.453017155
52.5 40. 90.20275118
52.5 42.5 89.946673919
52.5 45. 89.683004922
52.5 47.5 89.406002627
52.5 50. 89.112541741
52.5 52.5 88.805206149
52.5 55. 88.481891677
52.5 57.5 88.140515575
52.5 60. 87.768630191
52.5 62.5 87.372202764
52.5 65. 86.951642128
52.5 67.5 86.501707312
52.5 70. 86.010329531
52.5 72.5 85.490030558
52.5 75. 84.933391413
52.5 77.5 84.329126732
52.5 80. 83.692765777
52.5 82.5 83.001675751
52.5 85. 82.271942669
52.5 87.5 81.488076595
52.5 90. 80.659259315
52.5 92.5 79.771081367
52.5 95. 78.839463542
52.5 97.5 77.836632303
52.5 100. 76.786211263
52.5 102.5 75.674347622
52.5 105. 74.494612902
52.5 107.5 73.259123809
52.5 110. 71.963576827
52.5 112.5 70.589253244
52.5 115. 69.153585564
52.5 117.5 67.655801591
52.5 120. 66.095795607
52.5 122.5 64.46752679
52.5 125. 62.770217056
52.5 127.5 61.01611589
52.5 130. 59.20983661
52.5 132.5 57.357724461
52.5 135. 55.467977485
52.5 137.5 53.542514288
52.5 140. 51.590808061
52.5 142.5 49.635874939
52.5 145. 47.692074245
52.5 147.5 45.766610355
52.5 150. 43.868903981
52.5 152.5 42.023880311
52.5 155. 40.233474544
52.5 157.5 38.512686687
52.5 160. 36.864247978
52.5 162.5 35.296652093
52.5 165. 33.817452915
52.5 167.5 32.397764156
52.5 170. 31.099652666
52.5 172.5 29.871222645
52.5 175. 28.693534628
52.5 177.5 27.592436786
52.5 180. 26.623722116
52.5 182.5 25.697605546
52.5 185. 24.810269631
52.5 187.5 23.958304136
52.5 190. 23.138646834
52.5 192.5 22.426048408
52.5 195. 21.818654846
52.5 197.5 21.237653963
52.5 200. 20.681061146
52.5 202.5 20.14708722
52.5 205. 19.634114283
52.5 207.5 19.140675071
52.5 210. 18.665435234
52.5 212.5 18.20717807
52.5 215. 17.76479132
52.5 217.5 17.337255696
52.5 220. 16.923634887
52.5 222.5 16.523066824
52.5 225. 16.134756007
52.5 227.5 15.94346774
52.5 230. 15.790195105
52.5 232.5 15.643556778
52.5 235. 15.503157417
52.5 237.5 15.368632084
52.5 240. 15.239643369
52.5 242.5 15.115878842
52.5 245. 14.997048776
52.5 247.5 14.882884123
52.5 250. 14.773134696
52.5 252.5 14.667567548
52.5 255. 14.565965509
52.5 257.5 14.468125874
52.5 260. 14.373859218
52.5 262.5 14.282988331
52.5 265. 14.195347244
52.5 267.5 14.110780359
52.5 270. 14.029141651
52.5 272.5 13.950293944
52.5 275. 13.874108256
52.5 277.5 13.800463195
52.5 280. 13.729244413
52.5 282.5 13.660344106
52.5 285. 13.593660552
52.5 287.5 13.529097694
52.5 290. 13.46656475
52.5 292.5 13.405975862
52.5 295. 13.347249767
52.5 297.5 13.290309495
55. 2.5 93.761273708
55. 5. 93.526300334
55. 7.5 93.29141363
55. 10. 93.056819005
55. 12.5 92.822681189
55. 15. 92.589132372
55. 17.5 92.355933183
55. 20. 92.1196286
55. 22.5 91.883827224
55. 25. 91.648503377
55. 27.5 91.413466507
55. 30. 91.178314579
55. 32.5 90.941820882
55. 35. 90.698245485
55. 37.5 90.451667209
55. 40. 90.200675517
55. 42.5 89.943643245
55. 45. 89.678766532
55. 47.5 89.400109532
55. 50. 89.104838736
55. 52.5 88.795401698
55. 55. 88.469695467
55. 57.5 88.125643181
55. 60. 87.750197134
55. 62.5 87.350479339
55. 65. 86.926382641
55. 67.5 86.471583994
55. 70. 85.976162502
55. 72.5 85.451632925
55. 75. 84.888905285
55. 77.5 84.280059893
55. 80. 83.638987274
55. 82.5 82.94080281
55. 85. 82.206168665
55. 87.5 81.414477095
55. 90. 80.580685986
55. 92.5 79.684083599
55. 95. 78.746135449
55. 97.5 77.735819668
55. 100. 76.675983946
55. 102.5 75.559551405
55. 105. 74.37023168
55. 107.5 73.124756854
55. 110. 71.821157659
55. 112.5 70.441148527
55. 115. 68.995462796
55. 117.5 67.487558516
55. 120. 65.917436215
55. 122.5 64.285988494
55. 125. 62.581179485
55. 127.5 60.818355931
55. 130. 59.003934224
55. 132.5 57.144469962
55. 135. 55.248398142
55. 137.5 53.32597545
55. 140. 51.370768395
55. 142.5 49.413685554
55. 145. 47.469629229
55. 147.5 45.550570164
55. 150. 43.655956551
55. 152.5 41.816413782
55. 155. 40.033754646
55. 157.5 38.321964002
55. 160. 36.681245276
55. 162.5 35.126007336
55. 165. 33.654323426
55. 167.5 32.241379413
55. 170. 30.959121631
55. 172.5 29.737121322
55. 175. 28.565244912
55. 177.5 27.482696556
55. 180. 26.519346123
55. 182.5 25.598118273
55. 185. 24.715247455
55. 187.5 23.867367833
55. 190. 23.051455308
55. 192.5 22.359058337
55. 195. 21.754932296
55. 197.5 21.176949529
55. 200. 20.623150338
55. 202.5 20.091767363
55. 205. 19.581201877
55. 207.5 19.090003519
55. 210. 18.616852895
55. 212.5 18.160546574
55. 215. 17.719984103
55. 217.5 17.294156728
55. 220. 16.882137565
55. 222.5 16.483072994
55. 225. 16.09617511
55. 227.5 15.927756678
55. 230. 15.775253939
55. 232.5 15.629336972
55. 235. 15.489614269
55. 237.5 15.355724357
55. 240. 15.227332968
55. 242.5 15.104130521
55. 245. 14.985829881
55. 247.5 14.87216436
55. 250. 14.762885926
55. 252.5 14.6577636
55. 255. 14.556582015
55. 257.5 14.459140117
55. 260. 14.36525
55. 262.5 14.274735845
55. 265. 14.187432969
55. 267.5 14.103186958
55. 270. 14.021852877
55. 272.5 13.943294563
55. 275. 13.867383964
55. 277.5 13.794000557
55. 280. 13.723030794
55. 282.5 13.654367617
55. 285. 13.587909996
55. 287.5 13.523562516
55. 290. 13.461234998
55. 292.5 13.40084214
55. 295. 13.342303202
55. 297.5 13.2855417
57.5 2.5 93.761273708
57.5 5. 93.526300334
57.5 7.5 93.29141363
57.5 10. 93.056819005
57.5 12.5 92.822681187
57.5 15. 92.589132322
57.5 17.5 92.355932614
57.5 20. 92.119625059
57.5 22.5 91.883812506
57.5 25. 91.648457309
57.5 27.5 91.413349239
57.5 30. 91.178059052
57.5 32.5 90.941314638
57.5 35. 90.697354088
57.5 37.5 90.450213174
57.5 40. 90.198446682
57.5 42.5 89.940397375
57.5 45. 89.674237203
57.5 47.5 89.393823797
57.5 50. 89.096635813
57.5 52.5 88.78497554
57.5 55. 88.456741586
57.5 57.5 88.109863478
57.5 60. 87.730658941
57.5 62.5 87.327471986
57.5 65. 86.899649015
57.5 67.5 86.439727762
57.5 70. 85.940049091
57.5 72.5 85.411066757
57.5 75. 84.841938264
57.5 77.5 84.228273876
57.5 80. 83.582245056
57.5 82.5 82.876612005
57.5 85. 82.136822697
57.5 87.5 81.33692328
57.5 90. 80.49789924
57.5 92.5 79.592467943
57.5 95. 78.645030349
57.5 97.5 77.629709231
57.5 100. 76.560022275
57.5 102.5 75.438772571
57.5 105. 74.239427688
57.5 107.5 72.9835178
57.5 110. 71.669126077
57.5 112.5 70.28551293
57.5 115. 68.829374121
57.5 117.5 67.31092156
57.5 120. 65.730268227
57.5 122.5 64.088442638
57.5 125. 62.3828561
57.5 127.5 60.610985736
57.5 130. 58.788140176
57.5 132.5 56.92109555
57.5 135. 55.018534592
57.5 137.5 53.090987009
57.5 140. 51.140496787
57.5 142.5 49.181310394
57.5 145. 47.237141135
57.5 147.5 45.321607825
57.5 150. 43.433471233
57.5 152.5 41.599810332
57.5 155. 39.825163854
57.5 157.5 38.122919052
57.5 160. 36.490188701
57.5 162.5 34.947994646
57.5 165. 33.484091313
57.5 167.5 32.082884515
57.5 170. 30.812550295
57.5 172.5 29.59721266
57.5 175. 28.431359771
57.5 177.5 27.368279191
57.5 180. 26.410492828
57.5 182.5 25.494337367
57.5 185. 24.616100659
57.5 187.5 23.772462579
57.5 190. 22.9604383
57.5 192.5 22.289205303
57.5 195. 21.688474253
57.5 197.5 21.113628214
57.5 200. 20.562733196
57.5 202.5 20.034044365
57.5 205. 19.525982794
57.5 207.5 19.037115592
57.5 210. 18.566138823
57.5 212.5 18.111862776
57.5 215. 17.673199213
57.5 217.5 17.249150282
57.5 220. 16.838798852
57.5 222.5 16.441300053
57.5 225. 16.070027694
57.5 227.5 15.91137076
57.5 230. 15.759669519
57.5 232.5 15.614503634
57.5 235. 15.47548557
57.5 237.5 15.342257446
57.5 240. 15.214488249
57.5 242.5 15.091871354
57.5 245. 14.974122314
57.5 247.5 14.860976891
57.5 250. 14.752189288
57.5 252.5 14.647530569
57.5 255. 14.546787238
57.5 257.5 14.449759956
57.5 260. 14.356262392
57.5 262.5 14.266120177
57.5 265. 14.179169962
57.5 267.5 14.09525856
57.5 270. 14.014242174
57.5 272.5 13.935985688
57.5 275. 13.860362023
57.5 277.5 13.787251554
57.5 280. 13.716541569
57.5 282.5 13.648125782
57.5 285. 13.581903886
57.5 287.5 13.517781135
57.5 290. 13.455667972
57.5 292.5 13.395479678
57.5 295. 13.337136055
57.5 297.5 13.280561127
60. 2.5 93.761273708
60. 5. 93.526300334
60. 7.5 93.29141363
60. 10. 93.056819005
60. 12.5 92.822681185
60. 15. 92.589132264
60. 17.5 92.355931958
60. 20. 92.119621042
60. 22.5 91.883796036
60. 25. 91.648406292
60. 27.5 91.413220446
60. 30. 91.177780285
60. 32.5 90.940765361
60. 35. 90.696391277
60. 37.5 90.448648548
60. 40. 90.196055891
60. 42.5 89.936924932
60. 45. 89.669402701
60. 47.5 89.387127584
60. 50. 89.08791181
60. 52.5 88.773903063
60. 55. 88.443001882
60. 57.5 88.093144717
60. 60. 87.709979253
60. 62.5 87.303140664
60. 65. 86.871397522
60. 67.5 86.406090223
60. 70. 85.901937235
60. 72.5 85.368276316
60. 75. 84.792430328
60. 77.5 84.173704964
60. 80. 83.521015547
60. 82.5 82.809032144
60. 85. 82.063829751
60. 87.5 81.255337005
60. 90. 80.410816934
60. 92.5 79.496149753
60. 95. 78.538796136
60. 97.5 77.518210281
60. 100. 76.438234675
60. 102.5 75.306780943
60. 105. 74.102104549
60. 107.5 72.835311275
60. 110. 71.509673984
60. 112.5 70.122248392
60. 115. 68.655224942
60. 117.5 67.125801264
60. 120. 65.534209189
60. 122.5 63.881620673
60. 125. 62.170373668
60. 127.5 60.393937798
60. 130. 58.562399985
60. 132.5 56.68756197
60. 135. 54.778364931
60. 137.5 52.84562255
60. 140. 50.899982583
60. 142.5 48.938758171
60. 145. 46.994639107
60. 147.5 45.081538752
60. 150. 43.201486597
60. 152.5 41.374127968
60. 155. 39.607748575
60. 157.5 37.915615837
60. 160. 36.291131028
60. 162.5 34.762682125
60. 165. 33.306814262
60. 167.5 31.922703632
60. 170. 30.659999273
60. 172.5 29.451549068
60. 175. 28.291924309
60. 177.5 27.249238011
60. 180. 26.297209392
60. 182.5 25.386304539
60. 185. 24.512866108
60. 187.5 23.673620908
60. 190. 22.865624454
60. 192.5 22.216521624
60. 195. 21.619309959
60. 197.5 21.047716516
60. 200. 20.499833771
60. 202.5 19.973940079
60. 205. 19.468476919
60. 207.5 18.9820294
60. 210. 18.513309527
60. 212.5 18.06114174
60. 215. 17.624450405
60. 217.5 17.202248921
60. 220. 16.793630229
60. 222.5 16.397758496
60. 225. 16.052084888
60. 227.5 15.89431731
60. 230. 15.743448627
60. 232.5 15.599063053
60. 235. 15.460777156
60. 237.5 15.328236772
60. 240. 15.201114254
60. 242.5 15.079106036
60. 245. 14.961930452
60. 247.5 14.849325798
60. 250. 14.741048593
60. 252.5 14.636872016
60. 255. 14.536584509
60. 257.5 14.43998851
60. 260. 14.34689932
60. 262.5 14.257144071
60. 265. 14.170560796
60. 267.5 14.086997583
60. 270. 14.006311813
60. 272.5 13.928369457
60. 275. 13.853044444
60. 277.5 13.780218081
60. 280. 13.709778523
60. 282.5 13.641620287
60. 285. 13.575643813
60. 287.5 13.511755051
60. 290. 13.449865091
60. 292.5 13.389889818
60. 295. 13.331749596
60. 297.5 13.275368977
62.5 2.5 93.761273708
62.5 5. 93.526300334
62.5 7.5 93.29141363
62.5 10. 93.056819005
62.5 12.5 92.822681183
62.5 15. 92.589132194
62.5 17.5 92.3559312
62.5 20. 92.119616487
62.5 22.5 91.88377761
62.5 25. 91.648349816
62.5 27.5 91.413079061
62.5 30. 91.177476339
62.5 32.5 90.940169793
62.5 35. 90.695352121
62.5 37.5 90.446966334
62.5 40. 90.193493716
62.5 42.5 89.933213736
62.5 45. 89.664247824
62.5 47.5 89.380001873
62.5 50. 89.07864419
62.5 52.5 88.762158086
62.5 55. 88.428446442
62.5 57.5 88.075394703
62.5 60. 87.688119496
62.5 62.5 87.277442909
62.5 65. 86.841581802
62.5 67.5 86.370620096
62.5 70. 85.861771769
62.5 72.5 85.323202542
62.5 75. 84.740317871
62.5 77.5 84.116285627
62.5 80. 83.455528807
62.5 82.5 82.737987725
62.5 85. 81.986757101
62.5 87.5 81.169635306
62.5 90. 80.315695697
62.5 92.5 79.395039062
62.5 95. 78.42734109
62.5 97.5 77.401226324
62.5 100. 76.310523531
62.5 102.5 75.167770784
62.5 105. 73.958159507
62.5 107.5 72.680035371
62.5 110. 71.342701726
62.5 112.5 69.944627745
62.5 115. 68.472914065
62.5 117.5 66.93210169
62.5 120. 65.329170387
62.5 122.5 63.665443283
62.5 125. 61.943438245
62.5 127.5 60.167095406
62.5 130. 58.326654369
62.5 132.5 56.443825791
62.5 135. 54.527863773
62.5 137.5 52.589876729
62.5 140. 50.642476277
62.5 142.5 48.686035546
62.5 145. 46.742151011
62.5 147.5 44.83177466
62.5 150. 42.960040484
62.5 152.5 41.139424751
62.5 155. 39.381600349
62.5 157.5 37.700118903
62.5 160. 36.084125298
62.5 162.5 34.57013889
62.5 165. 33.12255072
62.5 167.5 31.756367569
62.5 170. 30.501530383
62.5 172.5 29.30018396
62.5 175. 28.146984437
62.5 177.5 27.12562767
62.5 180. 26.179544158
62.5 182.5 25.274062544
62.5 185. 24.405581583
62.5 187.5 23.570876154
62.5 190. 22.767043104
62.5 192.5 22.141040599
62.5 195. 21.547469552
62.5 197.5 20.979241758
62.5 200. 20.434476864
62.5 202.5 19.911477054
62.5 205. 19.40870477
62.5 207.5 18.924763637
62.5 210. 18.458382052
62.5 212.5 18.008399021
62.5 215. 17.573751881
62.5 217.5 17.153465619
62.5 220. 16.746643552
62.5 222.5 16.35245916
62.5 225. 16.033449712
62.5 227.5 15.876603915
62.5 230. 15.726598291
62.5 232.5 15.583021742
62.5 235. 15.445495074
62.5 237.5 15.313667954
62.5 240. 15.187216212
62.5 242.5 15.065839435
62.5 245. 14.949258832
62.5 247.5 14.837215316
62.5 250. 14.729467797
62.5 252.5 14.62579164
62.5 255. 14.525977289
62.5 257.5 14.42982902
62.5 260. 14.33716382
62.5 262.5 14.247810374
62.5 265. 14.161608144
62.5 267.5 14.078406539
62.5 270. 13.998064156
62.5 272.5 13.920448092
62.5 275. 13.845433318
62.5 277.5 13.772902109
62.5 280. 13.702743514
62.5 282.5 13.634852884
62.5 285. 13.569131431
62.5 287.5 13.505485826
62.5 290. 13.44382783
62.5 292.5 13.384073954
62.5 295. 13.326145145
62.5 297.5 13.2699665
65. 2.5 93.761273708
65. 5. 93.526300334
65. 7.5 93.29141363
65. 10. 93.056819005
65. 12.5 92.82268118
65. 15. 92.589132112
65. 17.5 92.355930325
65. 20. 92.119611324
65. 22.5 91.883757001
65. 25. 91.648287315
65. 27.5 91.412923917
65. 30. 91.1771451
65. 32.5 90.939524399
65. 35. 90.694231292
65. 37.5 90.445159003
65. 40. 90.190750048
65. 42.5 89.929250761
65. 45. 89.658756344
65. 47.5 89.3724264
65. 50. 89.06880898
65. 52.5 88.749712793
65. 55. 88.413043512
65. 57.5 88.056031894
65. 60. 87.665038784
65. 62.5 87.250333738
65. 65. 86.810152766
65. 67.5 86.333263095
65. 70. 85.819494304
65. 72.5 85.275782933
65. 75. 84.685533563
65. 77.5 84.055944384
65. 80. 83.386758822
65. 82.5 82.663398768
65. 85. 81.90278454
65. 87.5 81.079730206
65. 90. 80.215614569
65. 92.5 79.289040361
65. 95. 78.310567651
65. 97.5 77.278654831
65. 100. 76.176784921
65. 102.5 75.022282025
65. 105. 73.807483154
65. 107.5 72.517581358
65. 110. 71.168102714
65. 112.5 69.757597929
65. 115. 68.282333416
65. 117.5 66.72972013
65. 120. 65.115056556
65. 122.5 63.439824928
65. 125. 61.706732066
65. 127.5 59.919939539
65. 130. 58.080838983
65. 132.5 56.189839137
65. 135. 54.26700197
65. 137.5 52.323741186
65. 140. 50.372994905
65. 142.5 48.423146834
65. 145. 46.479703132
65. 147.5 44.572364417
65. 150. 42.709169706
65. 152.5 40.895758493
65. 155. 39.148210852
65. 157.5 37.476493071
65. 160. 35.871598082
65. 162.5 34.370434834
65. 165. 32.931359677
65. 167.5 31.583948861
65. 170. 30.337206471
65. 172.5 29.143171591
65. 175. 27.996586729
65. 177.5 26.997504034
65. 180. 26.057546551
65. 182.5 25.157655092
65. 185. 24.294285701
65. 187.5 23.464262371
65. 190. 22.679726497
65. 192.5 22.06279645
65. 195. 21.472984021
65. 197.5 20.908232042
65. 200. 20.366687997
65. 202.5 19.846678493
65. 205. 19.346687473
65. 207.5 18.865337551
65. 210. 18.401373954
65. 212.5 17.95365064
65. 215. 17.521118272
65. 217.5 17.102813746
65. 220. 16.697851042
65. 222.5 16.305413215
65. 225. 16.014130643
65. 227.5 15.858238418
65. 230. 15.709125774
65. 232.5 15.56638644
65. 235. 15.42964558
65. 237.5 15.298556808
65. 240. 15.172799532
65. 242.5 15.052076591
65. 245. 14.936112153
65. 247.5 14.824649831
65. 250. 14.717450996
65. 252.5 14.614293271
65. 255. 14.514969162
65. 257.5 14.419284842
65. 260. 14.327059039
65. 262.5 14.238122038
65. 265. 14.15231478
65. 267.5 14.069488032
65. 270. 13.98950165
65. 272.5 13.912223895
65. 275. 13.837530815
65. 277.5 13.76530568
65. 280. 13.695438468
65. 282.5 13.627825389
65. 285. 13.562368454
65. 287.5 13.498975081
65. 290. 13.437557722
65. 292.5 13.378033535
65. 295. 13.320324072
65. 297.5 13.264354993
67.5 2.5 93.761273708
67.5 5. 93.526300334
67.5 7.5 93.29141363
67.5 10. 93.056819005
67.5 12.5 92.822681176
67.5 15. 92.589132015
67.5 17.5 92.355929316
67.5 20. 92.119605471
67.5 22.5 91.883733955
67.5 25. 91.648218163
67.5 27.5 91.412753727
67.5 30. 91.176784263
67.5 32.5 90.938825349
67.5 35. 90.693023046
67.5 37.5 90.443218465
67.5 40. 90.187814056
67.5 42.5 89.925022087
67.5 45. 89.652910958
67.5 47.5 89.364379596
67.5 50. 89.058380698
67.5 52.5 88.736537656
67.5 55. 88.396759418
67.5 57.5 88.03558733
67.5 60. 87.640693833
67.5 62.5 87.221765549
67.5 65. 86.777058485
67.5 67.5 86.293961812
67.5 70. 85.775043099
67.5 72.5 85.225951408
67.5 75. 84.628006203
67.5 77.5 83.99260564
67.5 80. 83.314625492
67.5 82.5 82.58518063
67.5 85. 81.814788236
67.5 87.5 80.985528502
67.5 90. 80.110819931
67.5 92.5 79.17805236
67.5 95. 78.188372151
67.5 97.5 77.150386982
67.5 100. 76.03690834
67.5 102.5 74.870203701
67.5 105. 73.648086231
67.5 107.5 72.347833382
67.5 110. 70.985763113
67.5 112.5 69.56238519
67.5 115. 68.076805619
67.5 117.5 66.518546813
67.5 120. 64.891765586
67.5 122.5 63.204673555
67.5 125. 61.460175709
67.5 127.5 59.662665208
67.5 130. 57.818222694
67.5 132.5 55.925549405
67.5 135. 53.995746332
67.5 137.5 52.04720424
67.5 140. 50.093197675
67.5 142.5 48.147567543
67.5 145. 46.207319857
67.5 147.5 44.303355767
67.5 150. 42.448075814
67.5 152.5 40.643186452
67.5 155. 38.906510825
67.5 157.5 37.244803154
67.5 160. 35.655068066
67.5 162.5 34.163640389
67.5 165. 32.733300444
67.5 167.5 31.405521065
67.5 170. 30.167091235
67.5 172.5 28.980566896
67.5 175. 27.842004777
67.5 177.5 26.864924061
67.5 180. 25.93126696
67.5 182.5 25.037126742
67.5 185. 24.179017821
67.5 187.5 23.353814255
67.5 190. 22.594558195
67.5 192.5 21.981824274
67.5 195. 21.395885155
67.5 197.5 20.834716207
67.5 200. 20.296493369
67.5 202.5 19.779568227
67.5 205. 19.282446724
67.5 207.5 18.803770919
67.5 210. 18.342303271
67.5 212.5 17.896913064
67.5 215. 17.46656462
67.5 217.5 17.050307044
67.5 220. 16.647265258
67.5 222.5 16.256632143
67.5 225. 15.994136419
67.5 227.5 15.839228905
67.5 230. 15.69103857
67.5 232.5 15.549164097
67.5 235. 15.413235129
67.5 237.5 15.282909336
67.5 240. 15.157869802
67.5 242.5 15.03782271
67.5 245. 14.922495271
67.5 247.5 14.811633873
67.5 250. 14.705002425
67.5 252.5 14.602380867
67.5 255. 14.503563834
67.5 257.5 14.408359448
67.5 260. 14.31658823
67.5 262.5 14.228082117
67.5 265. 14.142683568
67.5 267.5 14.060244755
67.5 270. 13.98062683
67.5 272.5 13.903699252
67.5 275. 13.829339179
67.5 277.5 13.757430911
67.5 280. 13.68786538
67.5 282.5 13.620539684
67.5 285. 13.55535666
67.5 287.5 13.492224493
67.5 290. 13.431056351
67.5 292.5 13.371770061
67.5 295. 13.314287796
67.5 297.5 13.2585358
70. 2.5 93.761273708
70. 5. 93.526300334
70. 7.5 93.29141363
70. 10. 93.056819005
70. 12.5 92.822681171
70. 15. 92.589131901
70. 17.5 92.355928152
70. 20. 92.119598837
70. 22.5 91.883708185
70. 25. 91.648141668
70. 27.5 91.412567085
70. 30. 91.176391318
70. 32.5 90.938068494
70. 35. 90.691721188
70. 37.5 90.44113603
70. 40. 90.184674142
70. 42.5 89.920512849
70. 45. 89.646693229
70. 47.5 89.355838517
70. 50. 89.047332285
70. 52.5 88.722601355
70. 55. 88.379558484
70. 57.5 88.01401974
70. 60. 87.615038852
70. 62.5 87.191688011
70. 65. 86.742244073
70. 67.5 86.252655593
70. 70. 85.728352933
70. 72.5 85.173638161
70. 75. 84.567660558
70. 77.5 83.926189517
70. 80. 83.239044119
70. 82.5 82.503243809
70. 85. 81.722674578
70. 87.5 80.886931542
70. 90. 80.001209729
70. 92.5 79.061967739
70. 95. 78.060644538
70. 97.5 77.011650385
70. 100. 75.890776398
70. 102.5 74.711417674
70. 105. 73.476089734
70. 107.5 72.170668152
70. 110. 70.795561517
70. 112.5 69.358871822
70. 115. 67.859818894
70. 117.5 66.298297598
70. 120. 64.659188221
70. 122.5 62.959890296
70. 125. 61.203683383
70. 127.5 59.395202497
70. 130. 57.540805716
70. 132.5 55.648685754
70. 135. 53.714059325
70. 137.5 51.760250588
70. 140. 49.803093311
70. 142.5 47.856787868
70. 145. 45.925023354
70. 147.5 44.024795
70. 150. 42.17637747
70. 152.5 40.381765011
70. 155. 38.656578381
70. 157.5 37.005113669
70. 160. 35.431285923
70. 162.5 33.949826271
70. 165. 32.52843242
70. 167.5 31.221158559
70. 170. 29.991249042
70. 172.5 28.812425324
70. 175. 27.697927246
70. 177.5 26.727945675
70. 180. 25.800756636
70. 182.5 24.912522811
70. 185. 24.059817955
70. 187.5 23.239567059
70. 190. 22.506578694
70. 192.5 21.898159982
70. 195. 21.316205499
70. 197.5 20.758723787
70. 200. 20.223919819
70. 202.5 19.710170673
70. 205. 19.216004764
70. 207.5 18.740084015
70. 210. 18.281188504
70. 212.5 17.838203183
70. 215. 17.410106352
70. 217.5 16.995959612
70. 220. 16.594899088
70. 222.5 16.206127725
70. 225. 15.973476035
70. 227.5 15.819583704
70. 230. 15.672344396
70. 232.5 15.531361875
70. 235. 15.396270376
70. 237.5 15.266731724
70. 240. 15.142432781
70. 242.5 15.023083157
70. 245. 14.90841319
70. 247.5 14.798172117
70. 250. 14.692126451
70. 252.5 14.590058515
70. 255. 14.49176513
70. 257.5 14.397056421
70. 260. 14.305754755
70. 262.5 14.217693764
70. 265. 14.132717471
70. 267.5 14.050679493
70. 270. 13.971442313
70. 272.5 13.894876625
70. 275. 13.82086073
70. 277.5 13.749279987
70. 280. 13.680026311
70. 282.5 13.612997715
70. 285. 13.548097886
70. 287.5 13.485235798
70. 290. 13.42432536
70. 292.5 13.365285084
70. 295. 13.308037787
70. 297.5 13.252510311
72.5 2.5 93.761273708
72.5 5. 93.526300334
72.5 7.5 93.29141363
72.5 10. 93.056819004
72.5 12.5 92.822681166
72.5 15. 92.589131766
72.5 17.5 92.35592681
72.5 20. 92.119591317
72.5 22.5 91.883679374
72.5 25. 91.648057064
72.5 27.5 91.412362446
72.5 30. 91.175963531
72.5 32.5 90.937249339
72.5 35. 90.690319039
72.5 37.5 90.438902367
72.5 40. 90.181317894
72.5 42.5 89.915707181
72.5 45. 89.640083525
72.5 47.5 89.34677878
72.5 50. 89.035635022
72.5 52.5 88.707870697
72.5 55. 88.361402934
72.5 57.5 87.991285472
72.5 60. 87.588025437
72.5 62.5 87.160047946
72.5 65. 86.705651566
72.5 67.5 86.209280397
72.5 70. 85.679354949
72.5 72.5 85.118769506
72.5 75. 84.504417197
72.5 77.5 83.856611681
72.5 80. 83.159925204
72.5 82.5 82.417493737
72.5 85. 81.626344528
72.5 87.5 80.783834985
72.5 90. 79.88667584
72.5 92.5 78.940672877
72.5 95. 77.927268089
72.5 97.5 76.86543084
72.5 100. 75.738264521
72.5 102.5 74.5457983
72.5 105. 73.296802184
72.5 107.5 71.985954614
72.5 110. 70.597368617
72.5 112.5 69.146932164
72.5 115. 67.633985027
72.5 117.5 66.058568972
72.5 120. 64.417207754
72.5 122.5 62.705369171
72.5 125. 60.937162631
72.5 127.5 59.117475372
72.5 130. 57.252953802
72.5 132.5 55.352114442
72.5 135. 53.42189878
72.5 137.5 51.462860985
72.5 140. 49.502687334
72.5 142.5 47.555945812
72.5 145. 45.632833236
72.5 147.5 43.736726607
72.5 150. 41.895670428
72.5 152.5 40.111549352
72.5 155. 38.398491223
72.5 157.5 36.757488537
72.5 160. 35.200335234
72.5 162.5 33.729063229
72.5 165. 32.316814855
72.5 167.5 31.030936337
72.5 170. 29.809744737
72.5 172.5 28.638802665
72.5 175. 27.549336408
72.5 177.5 26.586627643
72.5 180. 25.666067573
72.5 182.5 24.783889264
72.5 185. 23.936726678
72.5 187.5 23.121556511
72.5 190. 22.415828508
72.5 192.5 21.811840245
72.5 195. 21.233978298
72.5 197.5 20.680284969
72.5 200. 20.148994786
72.5 202.5 19.638510806
72.5 205. 19.147384345
72.5 207.5 18.674297586
72.5 210. 18.218048584
72.5 212.5 17.777538286
72.5 215. 17.351759264
72.5 217.5 16.939785887
72.5 220. 16.540765729
72.5 222.5 16.153912026
72.5 225. 15.952158731
72.5 227.5 15.799311371
72.5 230. 15.653051186
72.5 232.5 15.512987138
72.5 235. 15.37875816
72.5 237.5 15.250030338
72.5 240. 15.126494395
72.5 242.5 15.007863459
72.5 245. 14.893871066
72.5 247.5 14.784269376
72.5 250. 14.678827573
72.5 252.5 14.577330424
72.5 255. 14.479576989
72.5 257.5 14.385379455
72.5 260. 14.294562077
72.5 262.5 14.20696023
72.5 265. 14.122419543
72.5 267.5 14.040795114
72.5 270. 13.961950798
72.5 272.5 13.885758555
72.5 275. 13.812097861
72.5 277.5 13.740855164
72.5 280. 13.67192339
72.5 282.5 13.605201491
72.5 285. 13.540594027
72.5 287.5 13.478010789
72.5 290. 13.417366441
72.5 292.5 13.358580206
72.5 295. 13.30157556
72.5 297.5 13.246279963
75. 2.5 93.761273708
75. 5. 93.526300334
75. 7.5 93.29141363
75. 10. 93.056819004
75. 12.5 92.822681159
75. 15. 92.589131606
75. 17.5 92.355925261
75. 20. 92.119582795
75. 22.5 91.883647166
75. 25. 91.647963504
75. 27.5 91.412138116
75. 30. 91.175497926
75. 32.5 90.936363019
75. 35. 90.688809405
75. 37.5 90.436507463
75. 40. 90.177732038
75. 42.5 89.910588159
75. 45. 89.633060949
75. 47.5 89.337174482
75. 50. 89.023258453
75. 52.5 88.69231052
75. 55. 88.342252797
75. 57.5 87.96733838
75. 60. 87.559602457
75. 62.5 87.126789209
75. 65. 86.667219784
75. 67.5 86.163768654
75. 70. 85.62797651
75. 72.5 85.06008724
75. 75. 84.438192303
75. 77.5 83.78378314
75. 80. 83.077174234
75. 82.5 82.327830556
75. 85. 81.52569337
75. 87.5 80.676128546
75. 90. 79.767103791
75. 92.5 78.814047569
75. 95. 77.788119095
75. 97.5 76.71298555
75. 100. 75.579240619
75. 102.5 74.373212091
75. 105. 73.110090189
75. 107.5 71.78795442
75. 110. 70.391046856
75. 112.5 68.926432247
75. 115. 67.399175923
75. 117.5 65.809474136
75. 120. 64.158462502
75. 122.5 62.440996779
75. 125. 60.660514027
75. 127.5 58.829401379
75. 130. 56.954604452
75. 132.5 55.044974515
75. 135. 53.111195016
75. 137.5 51.155011929
75. 140. 49.191981722
75. 142.5 47.24507021
75. 145. 45.327843592
75. 147.5 43.439192926
75. 150. 41.60602265
75. 152.5 39.832593115
75. 155. 38.132326324
75. 157.5 36.501990778
75. 160. 34.962299495
75. 162.5 33.501421786
75. 165. 32.102113175
75. 167.5 30.834929803
75. 170. 29.622643459
75. 172.5 28.459754875
75. 175. 27.39629947
75. 177.5 26.441029444
75. 180. 25.527252399
75. 182.5 24.651272619
75. 185. 23.809785033
75. 187.5 22.999818724
75. 190. 22.322348906
75. 192.5 21.722902439
75. 195. 21.149237453
75. 197.5 20.59943054
75. 200. 20.071746271
75. 202.5 19.564614117
75. 205. 19.076608697
75. 207.5 18.606432821
75. 210. 18.152902851
75. 212.5 17.714936036
75. 215. 17.291539495
75. 217.5 16.88180062
75. 220. 16.484878666
75. 222.5 16.099997372
75. 225. 15.930193984
75. 227.5 15.778420684
75. 230. 15.63316708
75. 232.5 15.494047443
75. 235. 15.360705509
75. 237.5 15.232811714
75. 240. 15.110060733
75. 242.5 14.99216929
75. 245. 14.878874195
75. 247.5 14.769930598
75. 250. 14.665110417
75. 252.5 14.564200921
75. 255. 14.467003468
75. 257.5 14.373332348
75. 260. 14.283013759
75. 262.5 14.195884859
75. 265. 14.111792925
75. 267.5 14.030594574
75. 270. 13.952155065
75. 272.5 13.87634766
75. 275. 13.803053039
75. 277.5 13.732158767
75. 280. 13.663558808
75. 282.5 13.59715308
75. 285. 13.532847039
75. 287.5 13.470551311
75. 290. 13.410181342
75. 292.5 13.351657079
75. 295. 13.294902678
75. 297.5 13.239846236
77.5 2.5 93.761273708
77.5 5. 93.526300334
77.5 7.5 93.29141363
77.5 10. 93.056819004
77.5 12.5 92.82268115
77.5 15. 92.589131417
77.5 17.5 92.355923473
77.5 20. 92.119573137
77.5 22.5 91.883611163
77.5 25. 91.647860052
77.5 27.5 91.411892239
77.5 30. 91.174991261
77.5 32.5 90.93540427
77.5 35. 90.687184537
77.5 37.5 90.433940576
77.5 40. 90.173902379
77.5 42.5 89.905137739
77.5 45. 89.625603273
77.5 47.5 89.326998119
77.5 50. 89.01017029
77.5 52.5 88.6758836
77.5 55. 88.322065804
77.5 57.5 87.942129711
77.5 60. 87.529715927
77.5 62.5 87.091852549
77.5 65. 86.626884195
77.5 67.5 86.116049109
77.5 70. 85.57414102
77.5 72.5 84.99746074
77.5 75. 84.368897478
77.5 77.5 83.707610046
77.5 80. 82.990691451
77.5 82.5 82.234148877
77.5 85. 81.420610443
77.5 87.5 80.563695723
77.5 90. 79.642372461
77.5 92.5 78.677682832
77.5 95. 77.64306654
77.5 97.5 76.554180764
77.5 100. 75.413054791
77.5 102.5 74.193517353
77.5 105. 72.91581185
77.5 107.5 71.578604631
77.5 110. 70.176450081
77.5 112.5 68.69722945
77.5 115. 67.155254879
77.5 117.5 65.550885016
77.5 120. 63.885450932
77.5 122.5 62.161482039
77.5 125. 60.37363087
77.5 127.5 58.530891339
77.5 130. 56.645689071
77.5 132.5 54.727220862
77.5 135. 52.786547707
77.5 137.5 50.836185006
77.5 140. 48.870974558
77.5 142.5 46.92418673
77.5 145. 45.010261258
77.5 147.5 43.132233781
77.5 150. 41.307500358
77.5 152.5 39.544948052
77.5 155. 37.858159592
77.5 157.5 36.238682197
77.5 160. 34.717261835
77.5 162.5 33.266971971
77.5 165. 31.890340425
77.5 167.5 30.633214557
77.5 170. 29.430010445
77.5 172.5 28.275337897
77.5 175. 27.238884289
77.5 177.5 26.291211146
77.5 180. 25.384364255
77.5 182.5 24.514719833
77.5 185. 23.679034432
77.5 187.5 22.874390109
77.5 190. 22.226181853
77.5 192.5 21.631384588
77.5 195. 21.062017468
77.5 197.5 20.516191852
77.5 200. 19.992202794
77.5 202.5 19.488506579
77.5 205. 19.003701498
77.5 207.5 18.536511321
77.5 210. 18.085771027
77.5 212.5 17.650414446
77.5 215. 17.229463507
77.5 217.5 16.822018859
77.5 220. 16.427251656
77.5 222.5 16.065125331
77.5 225. 15.907591497
77.5 227.5 15.756920634
77.5 230. 15.612700421
77.5 232.5 15.474550539
77.5 235. 15.342119625
77.5 237.5 15.215082556
77.5 240. 15.093138042
77.5 242.5 14.976006475
77.5 245. 14.863428014
77.5 247.5 14.755160863
77.5 250. 14.650979733
77.5 252.5 14.550674454
77.5 255. 14.454048728
77.5 257.5 14.360919005
77.5 260. 14.271113464
77.5 262.5 14.184471092
77.5 265. 14.100840849
77.5 267.5 14.02008091
77.5 270. 13.942057973
77.5 272.5 13.866646631
77.5 275. 13.793728798
77.5 277.5 13.723193186
77.5 280. 13.654934822
77.5 282.5 13.588854611
77.5 285. 13.524858931
77.5 287.5 13.462859266
77.5 290. 13.402771858
77.5 292.5 13.344517403
77.5 295. 13.288020754
77.5 297.5 13.233210656
80. 2.5 93.761273708
80. 5. 93.526300334
80. 7.5 93.29141363
80. 10. 93.056819004
80. 12.5 92.82268114
80. 15. 92.589131194
80. 17.5 92.355921412
80. 20. 92.119562192
80. 22.5 91.883570918
80. 25. 91.647745672
80. 27.5 91.411622778
80. 30. 91.17444001
80. 32.5 90.934367395
80. 35. 90.68543609
80. 37.5 90.431190186
80. 40. 90.169813746
80. 42.5 89.899336686
80. 45. 89.617686862
80. 47.5 89.316220501
80. 50. 88.996336319
80. 52.5 88.658550547
80. 55. 88.300797273
80. 57.5 87.915607984
80. 60. 87.498308874
80. 62.5 87.055175475
80. 65. 86.584112008
80. 67.5 86.06604665
80. 70. 85.517767757
80. 72.5 84.931944252
80. 75. 84.29643954
80. 77.5 83.627993465
80. 80. 82.90037161
80. 82.5 82.136337525
80. 85. 81.310978864
80. 87.5 80.44641351
80. 90. 79.512353761
80. 92.5 78.53399307
80. 95. 77.491971757
80. 97.5 76.388874629
80. 100. 75.232775483
80. 102.5 74.006563821
80. 105. 72.713816372
80. 107.5 71.361084206
80. 110. 69.946908356
80. 112.5 68.459172131
80. 115. 66.902076239
80. 117.5 65.282664766
80. 120. 63.60247366
80. 122.5 61.864275206
80. 125. 60.072304039
80. 127.5 58.221849033
80. 130. 56.326132644
80. 132.5 54.39880263
80. 135. 52.451307511
80. 137.5 50.496575562
80. 140. 48.539659673
80. 142.5 46.593317499
80. 145. 44.683128883
80. 147.5 42.815886102
80. 150. 41.000167664
80. 152.5 39.249599404
80. 155. 37.576065533
80. 157.5 35.967623057
80. 160. 34.465304721
80. 162.5 33.025783046
80. 165. 31.672754173
80. 167.5 30.425866184
80. 170. 29.231910834
80. 172.5 28.085607476
80. 175. 27.077159235
80. 177.5 26.137233272
80. 180. 25.237456681
80. 182.5 24.374278203
80. 185. 23.54451656
80. 187.5 22.745307288
80. 190. 22.127369942
80. 192.5 21.537325304
80. 195. 20.972353396
80. 197.5 20.43060077
80. 200. 19.910393354
80. 202.5 19.41021461
80. 205. 18.928686836
80. 207.5 18.464555068
80. 210. 18.016673184
80. 212.5 17.583991856
80. 215. 17.165548061
80. 217.5 16.760455927
80. 220. 16.367898709
80. 222.5 16.040688278
80. 225. 15.884361191
80. 227.5 15.734820419
80. 230. 15.591659742
80. 232.5 15.454504354
80. 235. 15.323007882
80. 237.5 15.196849729
80. 240. 15.075732717
80. 242.5 14.959380982
80. 245. 14.847538095
80. 247.5 14.739965377
80. 250. 14.636440392
80. 252.5 14.53675558
80. 255. 14.440717042
80. 257.5 14.348143431
80. 260. 14.258864951
80. 262.5 14.172722457
80. 265. 14.089566633
80. 267.5 14.009257243
80. 270. 13.931662458
80. 272.5 13.856658233
80. 275. 13.784127746
80. 277.5 13.713960879
80. 280. 13.646053749
80. 282.5 13.580308273
80. 285. 13.516631772
80. 287.5 13.454936607
80. 290. 13.395139839
80. 292.5 13.337162928
80. 295. 13.280931441
80. 297.5 13.22637479
82.5 2.5 93.761273708
82.5 5. 93.526300334
82.5 7.5 93.29141363
82.5 10. 93.056819004
82.5 12.5 92.822681127
82.5 15. 92.589130931
82.5 17.5 92.355919034
82.5 20. 92.119549788
82.5 22.5 91.883525937
82.5 25. 91.647619219
82.5 27.5 91.411327504
82.5 30. 91.173840336
82.5 32.5 90.933246231
82.5 35. 90.683555083
82.5 37.5 90.428243944
82.5 40. 90.165449928
82.5 42.5 89.893164507
82.5 45. 89.609286589
82.5 47.5 89.30481066
82.5 50. 88.981720304
82.5 52.5 88.640269693
82.5 55. 88.278399991
82.5 57.5 87.887718852
82.5 60. 87.4653212
82.5 62.5 87.016692095
82.5 65. 86.538069118
82.5 67.5 86.013682134
82.5 70. 85.458771674
82.5 72.5 84.863445613
82.5 75. 84.220720288
82.5 77.5 83.544309249
82.5 80. 82.806103711
82.5 82.5 82.034279272
82.5 85. 81.196675219
82.5 87.5 80.320712031
82.5 90. 79.376912301
82.5 92.5 78.384425046
82.5 95. 77.334688067
82.5 97.5 76.216916803
82.5 100. 75.045377452
82.5 102.5 73.812192267
82.5 105. 72.503943669
82.5 107.5 71.135234138
82.5 110. 69.704715961
82.5 112.5 68.211531527
82.5 115. 66.639485029
82.5 117.5 65.004667424
82.5 120. 63.309396994
82.5 122.5 61.556699634
82.5 125. 59.751105493
82.5 127.5 57.898841806
82.5 130. 55.995853419
82.5 132.5 54.059662888
82.5 135. 52.105444994
82.5 137.5 50.146549325
82.5 140. 48.196830484
82.5 142.5 46.25248072
82.5 145. 44.346494476
82.5 147.5 42.489723459
82.5 150. 40.684086188
82.5 152.5 38.947126144
82.5 155. 37.286116909
82.5 157.5 35.696364869
82.5 160. 34.206509669
82.5 162.5 32.777923233
82.5 165. 31.449441529
82.5 167.5 30.212960037
82.5 170. 29.028409463
82.5 172.5 27.890618973
82.5 175. 26.911193041
82.5 177.5 25.979156671
82.5 180. 25.086583496
82.5 182.5 24.229995253
82.5 185. 23.406273275
82.5 187.5 22.637876331
82.5 190. 22.025956332
82.5 192.5 21.440763734
82.5 195. 20.880280791
82.5 197.5 20.342689627
82.5 200. 19.826347387
82.5 202.5 19.329765038
82.5 205. 18.851589179
82.5 207.5 18.390586396
82.5 210. 17.945629721
82.5 212.5 17.515686907
82.5 215. 17.099810197
82.5 217.5 16.697127401
82.5 220. 16.306834067
82.5 222.5 16.015605075
82.5 225. 15.860513197
82.5 227.5 15.712129431
82.5 230. 15.570053762
82.5 232.5 15.43391699
82.5 235. 15.303377818
82.5 237.5 15.178120253
82.5 240. 15.057851303
82.5 242.5 14.942298916
82.5 245. 14.83121014
82.5 247.5 14.724349471
82.5 250. 14.621497379
82.5 252.5 14.522448969
82.5 255. 14.427012786
82.5 257.5 14.335009729
82.5 260. 14.246272071
82.5 262.5 14.160642572
82.5 265. 14.077973675
82.5 267.5 13.99812677
82.5 270. 13.920971529
82.5 272.5 13.846385301
82.5 275. 13.774252553
82.5 277.5 13.704464365
82.5 280. 13.636917968
82.5 282.5 13.571516312
82.5 285. 13.508167684
82.5 287.5 13.44678534
82.5 290. 13.387287182
82.5 292.5 13.329595449
82.5 295. 13.27363644
82.5 297.5 13.219340251
85. 2.5 93.761273708
85. 5. 93.526300334
85. 7.5 93.29141363
85. 10. 93.056819004
85. 12.5 92.822681112
85. 15. 92.58913062
85. 17.5 92.35591629
85. 20. 92.119535732
85. 22.5 91.883475661
85. 25. 91.647479426
85. 27.5 91.411003973
85. 30. 91.173188063
85. 32.5 90.932034112
85. 35. 90.681531847
85. 37.5 90.425088608
85. 40. 90.160793607
85. 42.5 89.886599374
85. 45. 89.600375754
85. 47.5 89.292735751
85. 50. 88.966283872
85. 52.5 88.620996976
85. 55. 88.25482409
85. 57.5 87.85840497
85. 60. 87.430689529
85. 62.5 86.976332961
85. 65. 86.489838042
85. 67.5 85.958872194
85. 70. 85.3970632
85. 72.5 84.791867727
85. 75. 84.141636271
85. 77.5 83.453886935
85. 80. 82.707770727
85. 82.5 81.924967473
85. 85. 81.077569251
85. 87.5 80.18785334
85. 90. 79.235905033
85. 92.5 78.228830687
85. 95. 77.171060401
85. 97.5 76.038148053
85. 100. 74.850698719
85. 102.5 73.606541143
85. 105. 72.286023958
85. 107.5 70.900885462
85. 110. 69.453588253
85. 112.5 67.943421068
85. 115. 66.367316591
85. 117.5 64.716737558
85. 120. 63.006078116
85. 122.5 61.23862873
85. 125. 59.419226658
85. 127.5 57.554449878
85. 130. 55.652718198
85. 132.5 53.709738286
85. 135. 51.748924979
85. 137.5 49.786101516
85. 140. 47.835565718
85. 142.5 45.901690266
85. 145. 44.000402444
85. 147.5 42.152230644
85. 150. 40.359314669
85. 152.5 38.63670615
85. 155. 36.988384374
85. 157.5 35.418460378
85. 160. 33.940956939
85. 162.5 32.52345942
85. 165. 31.220489179
85. 167.5 29.99457102
85. 170. 28.819570669
85. 172.5 27.707649091
85. 175. 26.741054661
85. 177.5 25.817042386
85. 180. 24.931798682
85. 182.5 24.081918626
85. 185. 23.264346507
85. 187.5 22.528547949
85. 190. 21.921984679
85. 192.5 21.341739495
85. 195. 20.785835657
85. 197.5 20.252491176
85. 200. 19.740094725
85. 202.5 19.247185056
85. 205. 18.772433341
85. 207.5 18.314627959
85. 210. 17.872661334
85. 212.5 17.445518511
85. 215. 17.032267204
85. 217.5 16.632049092
85. 220. 16.244072185
85. 222.5 15.98988687
85. 225. 15.836057839
85. 227.5 15.688857249
85. 230. 15.547891377
85. 232.5 15.412796718
85. 235. 15.283237128
85. 237.5 15.158901296
85. 240. 15.039500485
85. 242.5 14.924766517
85. 245. 14.814449976
85. 247.5 14.708318593
85. 250. 14.606155794
85. 252.5 14.507759397
85. 255. 14.412940435
85. 257.5 14.321522098
85. 260. 14.233338765
85. 262.5 14.148235141
85. 265. 14.066065459
85. 267.5 13.986692767
85. 270. 13.909988271
85. 272.5 13.83583074
85. 275. 13.764105958
85. 277.5 13.694706228
85. 280. 13.627529916
85. 282.5 13.562481031
85. 285. 13.499468842
85. 287.5 13.438407523
85. 290. 13.379215833
85. 292.5 13.321816809
85. 295. 13.266137496
85. 297.5 13.21210869
87.5 2.5 93.761273708
87.5 5. 93.526300334
87.5 7.5 93.29141363
87.5 10. 93.056819004
87.5 12.5 92.822681093
87.5 15. 92.589130252
87.5 17.5 92.355913125
87.5 20. 92.119519804
87.5 22.5 91.88341947
87.5 25. 91.647324894
87.5 27.5 91.410649505
87.5 30. 91.172478648
87.5 32.5 90.930723829
87.5 35. 90.679355978
87.5 37.5 90.421709991
87.5 40. 90.155826287
87.5 42.5 89.879618037
87.5 45. 89.590925989
87.5 47.5 89.279960944
87.5 50. 88.949986401
87.5 52.5 88.600685817
87.5 55. 88.230016905
87.5 57.5 87.827605834
87.5 60. 87.394347041
87.5 62.5 86.934024891
87.5 65. 86.439337461
87.5 67.5 85.901529032
87.5 70. 85.332548018
87.5 72.5 84.717108322
87.5 75. 84.059078528
87.5 77.5 83.359582788
87.5 80. 82.605249297
87.5 82.5 81.809355803
87.5 85. 80.953523509
87.5 87.5 80.0496016
87.5 90. 79.089180874
87.5 92.5 78.06705331
87.5 95. 76.995586678
87.5 97.5 75.852399831
87.5 100. 74.648567488
87.5 102.5 73.387320212
87.5 105. 72.059877331
87.5 107.5 70.657858839
87.5 110. 69.193348944
87.5 112.5 67.665790421
87.5 115. 66.075364435
87.5 117.5 64.418709904
87.5 120. 62.692364736
87.5 122.5 60.909926909
87.5 125. 59.076552469
87.5 127.5 57.199181868
87.5 130. 55.286639572
87.5 132.5 53.348958691
87.5 135. 51.381706168
87.5 137.5 49.415221917
87.5 140. 47.464252471
87.5 142.5 45.540955264
87.5 145. 43.644893178
87.5 147.5 41.805963398
87.5 150. 40.02590856
87.5 152.5 38.318423518
87.5 155. 36.682936121
87.5 157.5 35.133724525
87.5 160. 33.668725235
87.5 162.5 32.262456878
87.5 165. 30.985983143
87.5 167.5 29.770773365
87.5 170. 28.605458078
87.5 172.5 27.52446866
87.5 175. 26.566813122
87.5 177.5 25.650951523
87.5 180. 24.773156257
87.5 182.5 23.930095972
87.5 185. 23.118778155
87.5 187.5 22.416609202
87.5 190. 21.815499077
87.5 192.5 21.240292625
87.5 195. 20.689054392
87.5 197.5 20.16003855
87.5 200. 19.651665555
87.5 202.5 19.162502194
87.5 205. 18.691244445
87.5 207.5 18.236702702
87.5 210. 17.797788986
87.5 212.5 17.373505832
87.5 215. 16.962936604
87.5 217.5 16.56523702
87.5 220. 16.179627711
87.5 222.5 15.963545007
87.5 225. 15.811005636
87.5 227.5 15.665013631
87.5 230. 15.525181652
87.5 232.5 15.391151966
87.5 235. 15.26259366
87.5 237.5 15.139200171
87.5 240. 15.020687081
87.5 242.5 14.90679015
87.5 245. 14.797263554
87.5 247.5 14.691878308
87.5 250. 14.590420846
87.5 252.5 14.492691742
87.5 255. 14.398504564
87.5 257.5 14.30768483
87.5 260. 14.220069064
87.5 262.5 14.135503949
87.5 265. 14.053845543
87.5 267.5 13.974958584
87.5 270. 13.898715839
87.5 272.5 13.824997523
87.5 275. 13.753690764
87.5 277.5 13.684689112
87.5 280. 13.61789209
87.5 282.5 13.553204786
87.5 285. 13.490537474
87.5 287.5 13.429805263
87.5 290. 13.370927785
87.5 292.5 13.313828893
87.5 295. 13.258436396
87.5 297.5 13.204681802
90. 2.5 93.761273708
90. 5. 93.526300334
90. 7.5 93.29141363
90. 10. 93.056819003
90. 12.5 92.82268107
90. 15. 92.589129818
90. 17.5 92.355909474
90. 20. 92.119501753
90. 22.5 91.883356669
90. 25. 91.647154075
90. 27.5 91.410261166
90. 30. 91.171707152
90. 32.5 90.929307586
90. 35. 90.67701628
90. 37.5 90.418092888
90. 40. 90.150528217
90. 42.5 89.872195741
90. 45. 89.58090716
90. 47.5 89.266449316
90. 50. 88.932784898
90. 52.5 88.579286981
90. 55. 88.203922835
90. 57.5 87.795257632
90. 60. 87.356223306
90. 62.5 86.889690787
90. 65. 86.386481736
90. 67.5 85.841560203
90. 70. 85.265126832
90. 72.5 84.639059692
90. 75. 83.972932311
90. 77.5 83.261274111
90. 80. 82.498409411
90. 82.5 81.688984211
90. 85. 80.824392995
90. 87.5 79.905804945
90. 90. 78.936580308
90. 92.5 77.898927193
90. 95. 76.810966746
90. 97.5 75.659493838
90. 100. 74.438801696
90. 102.5 73.159992505
90. 105. 71.821178246
90. 107.5 70.405964122
90. 110. 68.923810812
90. 112.5 67.378458325
90. 115. 65.77028541
90. 117.5 64.10065671
90. 120. 62.368094741
90. 122.5 60.570449252
90. 125. 58.722959114
90. 127.5 56.832938893
90. 130. 54.909628695
90. 132.5 52.964103096
90. 135. 51.003740754
90. 137.5 49.033894453
90. 140. 47.082908051
90. 142.5 45.16451518
90. 145. 43.280002618
90. 147.5 41.450989697
90. 150. 39.683919611
90. 152.5 37.992359533
90. 155. 36.369837496
90. 157.5 34.842248964
90. 160. 33.389891393
90. 162.5 32.004670812
90. 165. 30.746008545
90. 167.5 29.541640407
90. 170. 28.386134394
90. 172.5 27.337128507
90. 175. 26.38853738
90. 177.5 25.480945118
90. 180. 24.610710158
90. 182.5 23.774574836
90. 185. 22.96960998
90. 187.5 22.302109097
90. 190. 21.706543988
90. 192.5 21.136463518
90. 195. 20.58997374
90. 197.5 20.065365205
90. 200. 19.561090373
90. 202.5 19.075744273
90. 205. 18.60804789
90. 207.5 18.156833827
90. 210. 17.721033883
90. 212.5 17.299668256
90. 215. 16.891836123
90. 217.5 16.496707394
90. 220. 16.113515465
90. 222.5 15.93659102
90. 225. 15.785367279
90. 227.5 15.640608503
90. 230. 15.501933813
90. 232.5 15.368991318
90. 235. 15.241455405
90. 237.5 15.119024326
90. 240. 15.001418043
90. 242.5 14.888376307
90. 245. 14.77965694
90. 247.5 14.675034291
90. 250. 14.574297846
90. 252.5 14.477250983
90. 255. 14.383709842
90. 257.5 14.293502307
90. 260. 14.206467083
90. 262.5 14.122452864
90. 265. 14.041317567
90. 267.5 13.962927645
90. 270. 13.887157456
90. 272.5 13.813888689
90. 275. 13.743009837
90. 277.5 13.67441572
90. 280. 13.608007042
90. 282.5 13.54368999
90. 285. 13.481375859
90. 287.5 13.420980715
90. 290. 13.362425078
90. 292.5 13.305633635
90. 295. 13.25053497
90. 297.5 13.19706132
92.5 2.5 93.761273708
92.5 5. 93.526300334
92.5 7.5 93.29141363
92.5 10. 93.056819003
92.5 12.5 92.822681042
92.5 15. 92.589129305
92.5 17.5 92.355905262
92.5 20. 92.119481299
92.5 22.5 91.883286481
92.5 25. 91.646965258
92.5 27.5 91.409835739
92.5 30. 91.170868198
92.5 32.5 90.927776954
92.5 35. 90.674500709
92.5 37.5 90.414221008
92.5 40. 90.144878306
92.5 42.5 89.864306131
92.5 45. 89.570287263
92.5 47.5 89.252161726
92.5 50. 88.914633865
92.5 52.5 88.556748436
92.5 55. 88.176483188
92.5 57.5 87.761293062
92.5 60. 87.316244095
92.5 62.5 86.843249434
92.5 65. 86.331180682
92.5 67.5 85.778868374
92.5 70. 85.19469512
92.5 72.5 84.557608415
92.5 75. 83.883076792
92.5 77.5 83.15883158
92.5 80. 82.387114067
92.5 82.5 81.563707675
92.5 85. 80.690024771
92.5 87.5 79.756302926
92.5 90. 78.777907375
92.5 92.5 77.724277121
92.5 95. 76.619339679
92.5 97.5 75.459241556
92.5 100. 74.221208535
92.5 102.5 72.924362741
92.5 105. 71.566915897
92.5 107.5 70.144999909
92.5 110. 68.644775267
92.5 112.5 67.081232187
92.5 115. 65.454956916
92.5 117.5 63.767562772
92.5 120. 62.021917939
92.5 122.5 60.220041157
92.5 125. 58.358313679
92.5 127.5 56.45561361
92.5 130. 54.521607398
92.5 132.5 52.567831497
92.5 135. 50.60725797
92.5 137.5 48.642096778
92.5 140. 46.691544158
92.5 142.5 44.777503648
92.5 145. 42.905761807
92.5 147.5 41.087373418
92.5 150. 39.33377979
92.5 152.5 37.65859228
92.5 155. 36.049150621
92.5 157.5 34.544123148
92.5 160. 33.104530061
92.5 162.5 31.747178068
92.5 165. 30.500649362
92.5 167.5 29.307244362
92.5 170. 28.161661184
92.5 172.5 27.145706218
92.5 175. 26.206296175
92.5 177.5 25.307084004
92.5 180. 24.444514118
92.5 182.5 23.615402543
92.5 185. 22.816883501
92.5 187.5 22.185096948
92.5 190. 21.595164181
92.5 192.5 21.03029287
92.5 195. 20.488630736
92.5 197.5 19.968504884
92.5 200. 19.468399946
92.5 202.5 18.986939369
92.5 205. 18.522869316
92.5 207.5 18.07504476
92.5 210. 17.642417438
92.5 212.5 17.224025362
92.5 215. 16.818983667
92.5 217.5 16.426476589
92.5 220. 16.065706609
92.5 222.5 15.909036616
92.5 225. 15.759153631
92.5 227.5 15.615651954
92.5 230. 15.478157235
92.5 232.5 15.346323499
92.5 235. 15.219830493
92.5 237.5 15.098381343
92.5 240. 14.981700444
92.5 242.5 14.869531596
92.5 245. 14.761636312
92.5 247.5 14.657792323
92.5 250. 14.557792211
92.5 252.5 14.461442196
92.5 255. 14.368561029
92.5 257.5 14.278978996
92.5 260. 14.19253702
92.5 262.5 14.109085833
92.5 265. 14.028485242
92.5 267.5 13.950603444
92.5 270. 13.875316414
92.5 272.5 13.802507338
92.5 275. 13.732066101
92.5 277.5 13.663888813
92.5 280. 13.59787738
92.5 282.5 13.533939105
92.5 285. 13.471986327
92.5 287.5 13.411936082
92.5 290. 13.353709798
92.5 292.5 13.297233007
92.5 295. 13.242435088
92.5 297.5 13.189249018
95. 2.5 93.761273708
95. 5. 93.526300334
95. 7.5 93.29141363
95. 10. 93.056819003
95. 12.5 92.822681008
95. 15. 92.589128699
95. 17.5 92.355900404
95. 20. 92.119458121
95. 22.5 91.88320804
95. 25. 91.646756553
95. 27.5 91.409369701
95. 30. 91.169955941
95. 32.5 90.926122819
95. 35. 90.671796306
95. 37.5 90.410076896
95. 40. 90.138854039
95. 42.5 89.855921148
95. 45. 89.559032308
95. 47.5 89.237056692
95. 50. 88.895485159
95. 52.5 88.533015203
95. 55. 88.14763601
95. 57.5 87.725641153
95. 60. 87.274331182
95. 62.5 86.79461529
95. 65. 86.273339335
95. 67.5 85.713351079
95. 70. 85.12114286
95. 72.5 84.472635056
95. 75. 83.789384749
95. 77.5 83.052118903
95. 80. 82.271218907
95. 82.5 81.433373173
95. 85. 80.550257551
95. 87.5 79.600926064
95. 90. 78.605766828
95. 92.5 77.542917917
95. 95. 76.420513988
95. 97.5 75.243596155
95. 100. 73.995583957
95. 102.5 72.68022393
95. 105. 71.303681159
95. 107.5 69.864624186
95. 110. 68.356031915
95. 112.5 66.773907668
95. 115. 65.129184455
95. 117.5 63.423735868
95. 120. 61.660736782
95. 122.5 59.844888421
95. 125. 57.982473795
95. 127.5 56.067089859
95. 130. 54.122489353
95. 132.5 52.160679452
95. 135. 50.195128658
95. 137.5 48.23974534
95. 140. 46.290166425
95. 142.5 44.381085595
95. 145. 42.522012113
95. 147.5 40.715173893
95. 150. 38.977645153
95. 152.5 37.31719624
95. 155. 35.727618104
95. 157.5 34.239433992
95. 160. 32.81271338
95. 162.5 31.484267589
95. 165. 30.249988186
95. 167.5 29.067656093
95. 170. 27.932098658
95. 172.5 26.950278968
95. 175. 26.020157887
95. 177.5 25.129428678
95. 180. 24.274621539
95. 182.5 23.452626085
95. 185. 22.676484037
95. 187.5 22.065622302
95. 190. 21.481404668
95. 192.5 20.92182162
95. 195. 20.385062658
95. 197.5 19.869491561
95. 200. 19.373625267
95. 202.5 18.896115777
95. 205. 18.435734568
95. 207.5 17.991359123
95. 210. 17.561961249
95. 212.5 17.146596901
95. 215. 16.744397297
95. 217.5 16.354561122
95. 220. 16.036106501
95. 222.5 15.880893672
95. 225. 15.732375713
95. 227.5 15.590154221
95. 230. 15.453861442
95. 232.5 15.323157374
95. 235. 15.197727184
95. 237.5 15.077278924
95. 240. 14.961541478
95. 242.5 14.850262737
95. 245. 14.743207957
95. 247.5 14.640158288
95. 250. 14.540909452
95. 252.5 14.445270547
95. 255. 14.353062972
95. 257.5 14.264119451
95. 260. 14.17828315
95. 262.5 14.095406877
95. 265. 14.015352352
95. 267.5 13.937989545
95. 270. 13.86319607
95. 272.5 13.790856638
95. 275. 13.720862543
95. 277.5 13.65311121
95. 280. 13.587505765
95. 282.5 13.523954648
95. 285. 13.462371256
95. 287.5 13.402673615
95. 290. 13.344784073
95. 292.5 13.288629028
95. 295. 13.234138662
95. 297.5 13.181246707
97.5 2.5 93.761273708
97.5 5. 93.526300334
97.5 7.5 93.29141363
97.5 10. 93.056819002
97.5 12.5 92.822680966
97.5 15. 92.589127983
97.5 17.5 92.355894799
97.5 20. 92.119431855
97.5 22.5 91.883120376
97.5 25. 91.64652587
97.5 27.5 91.408859192
97.5 30. 91.168964022
97.5 32.5 90.924335327
97.5 35. 90.66888913
97.5 37.5 90.405641856
97.5 40. 90.132431378
97.5 42.5 89.847010928
97.5 45. 89.547106205
97.5 47.5 89.221090248
97.5 50. 88.875287842
97.5 52.5 88.508029189
97.5 55. 88.117315918
97.5 57.5 87.688227071
97.5 60. 87.230402135
97.5 62.5 86.743698258
97.5 65. 86.212857702
97.5 67.5 85.644900444
97.5 70. 85.042498906
97.5 72.5 84.384013844
97.5 75. 83.691722228
97.5 77.5 82.940992436
97.5 80. 82.150571827
97.5 82.5 81.297819257
97.5 85. 80.404921262
97.5 87.5 79.439495378
97.5 90. 78.427081166
97.5 92.5 77.354653934
97.5 95. 76.214287019
97.5 97.5 75.018475385
97.5 100. 73.761712167
97.5 102.5 72.427356865
97.5 105. 71.031253829
97.5 107.5 69.572215157
97.5 110. 68.049603703
97.5 112.5 66.456268253
97.5 115. 64.792761604
97.5 117.5 63.068983991
97.5 120. 61.288429786
97.5 122.5 59.456169483
97.5 125. 57.579036126
97.5 127.5 55.665714597
97.5 130. 53.712179674
97.5 132.5 51.742585719
97.5 135. 49.772431459
97.5 137.5 47.816140353
97.5 140. 45.878773941
97.5 142.5 43.975296452
97.5 145. 42.126421993
97.5 147.5 40.334445452
97.5 150. 38.613862941
97.5 152.5 36.968241881
97.5 155. 35.402011395
97.5 157.5 33.928265533
97.5 160. 32.514510645
97.5 162.5 31.216033256
97.5 165. 29.99410598
97.5 167.5 28.822944878
97.5 170. 27.714028867
97.5 172.5 26.75092337
97.5 175. 25.830190386
97.5 177.5 24.948039165
97.5 180. 24.101085372
97.5 182.5 23.286292002
97.5 185. 22.548325328
97.5 187.5 21.943734873
97.5 190. 21.365310637
97.5 192.5 20.811090893
97.5 195. 20.279306972
97.5 197.5 19.768359399
97.5 200. 19.276797514
97.5 202.5 18.80330197
97.5 205. 18.346669664
97.5 207.5 17.9058007
97.5 210. 17.479687063
97.5 212.5 17.067402764
97.5 215. 16.668095208
97.5 217.5 16.280977631
97.5 220. 16.005905301
97.5 222.5 15.852174217
97.5 225. 15.705044693
97.5 227.5 15.564125685
97.5 230. 15.429056091
97.5 232.5 15.299501937
97.5 235. 15.175153862
97.5 237.5 15.055724894
97.5 240. 14.940948451
97.5 242.5 14.830576561
97.5 245. 14.724378262
97.5 247.5 14.622138167
97.5 250. 14.523655173
97.5 252.5 14.428741292
97.5 255. 14.337220605
97.5 257.5 14.248928303
97.5 260. 14.163709829
97.5 262.5 14.08142009
97.5 265. 14.00192275
97.5 267.5 13.925089575
97.5 270. 13.850799844
97.5 272.5 13.778939811
97.5 275. 13.709402205
97.5 277.5 13.642085783
97.5 280. 13.576894911
97.5 282.5 13.513739182
97.5 285. 13.452533071
97.5 287.5 13.393195607
97.5 290. 13.335650078
97.5 292.5 13.279823754
97.5 295. 13.225647641
97.5 297.5 13.173056236
100. 2.5 93.761273708
100. 5. 93.526300334
100. 7.5 93.29141363
100. 10. 93.056819001
100. 12.5 92.822680915
100. 15. 92.589127137
100. 17.5 92.355888333
100. 20. 92.119402093
100. 22.5 91.883022404
100. 25. 91.646270897
100. 27.5 91.408299982
100. 30. 91.167885526
100. 32.5 90.922403824
100. 35. 90.665764184
100. 37.5 90.400895855
100. 40. 90.12558466
100. 42.5 89.83754368
100. 45. 89.53447063
100. 47.5 89.204215802
100. 50. 88.853988023
100. 52.5 88.481729016
100. 55. 88.085453904
100. 57.5 87.648971902
100. 60. 87.184370089
100. 62.5 86.690403444
100. 65. 86.149630486
100. 67.5 85.573402897
100. 70. 84.959162835
100. 72.5 84.291612334
100. 75. 83.589948183
100. 77.5 82.825300786
100. 80. 82.025012564
100. 82.5 81.156875592
100. 85. 80.247362468
100. 87.5 79.271821883
100. 90. 78.241652666
100. 92.5 77.159278533
100. 95. 76.000444407
100. 97.5 74.785239255
100. 100. 73.511529402
100. 102.5 72.165529589
100. 105. 70.749400613
100. 107.5 69.26994196
100. 110. 67.726704541
100. 112.5 66.120018874
100. 115. 64.445469602
100. 117.5 62.703103222
100. 120. 60.904812583
100. 122.5 59.056050623
100. 125. 57.164082664
100. 127.5 55.23807297
100. 130. 53.288980014
100. 132.5 51.3134807
100. 135. 49.339133603
100. 137.5 47.382474255
100. 140. 45.456882686
100. 142.5 43.560165326
100. 145. 41.722288878
100. 147.5 39.945236941
100. 150. 38.242516363
100. 152.5 36.611795228
100. 155. 35.069923884
100. 157.5 33.610698586
100. 160. 32.209987966
100. 162.5 30.942566961
100. 165. 29.733081828
100. 167.5 28.573178175
100. 170. 27.500429538
100. 172.5 26.547715314
100. 175. 25.636460896
100. 177.5 24.762974886
100. 180. 23.923957988
100. 182.5 23.116446266
100. 185. 22.417727147
100. 187.5 21.819484468
100. 190. 21.246927395
100. 192.5 20.698141945
100. 195. 20.17140128
100. 197.5 19.665142705
100. 200. 19.177948007
100. 202.5 18.708526559
100. 205. 18.255700756
100. 207.5 17.818393402
100. 210. 17.395616753
100. 212.5 16.986462957
100. 215. 16.590095698
100. 217.5 16.20574285
100. 220. 15.97511613
100. 222.5 15.822890423
100. 225. 15.677171878
100. 227.5 15.537576859
100. 230. 15.403750968
100. 232.5 15.275366304
100. 235. 15.152119028
100. 237.5 15.033727187
100. 240. 14.919928776
100. 242.5 14.810479999
100. 245. 14.705153715
100. 247.5 14.603738036
100. 250. 14.506035068
100. 252.5 14.411859773
100. 255. 14.321038941
100. 257.5 14.233410263
100. 260. 14.148821484
100. 262.5 14.067129639
100. 265. 13.988200358
100. 267.5 13.911907228
100. 270. 13.838131217
100. 272.5 13.766760142
100. 275. 13.697688186
100. 277.5 13.630815458
100. 280. 13.566047581
100. 282.5 13.503295321
100. 285. 13.442474245
100. 287.5 13.383504399
100. 290. 13.326310026
100. 292.5 13.270819285
100. 295. 13.216964014
100. 297.5 13.164679492
102.5 2.5 93.761273708
102.5 5. 93.526300334
102.5 7.5 93.29141363
102.5 10. 93.056819
102.5 12.5 92.822680853
102.5 15. 92.589126138
102.5 17.5 92.355880875
102.5 20. 92.119368366
102.5 22.5 91.882912914
102.5 25. 91.64598908
102.5 27.5 91.407687438
102.5 30. 91.166712932
102.5 32.5 90.920316791
102.5 35. 90.662405335
102.5 37.5 90.395817437
102.5 40. 90.118286492
102.5 42.5 89.827485565
102.5 45. 89.520712537
102.5 47.5 89.186383976
102.5 50. 88.831528682
102.5 52.5 88.454049834
102.5 55. 88.051088048
102.5 57.5 87.607792434
102.5 60. 87.1361435
102.5 62.5 86.634630896
102.5 65. 86.083546798
102.5 67.5 85.498738862
102.5 70. 84.872238818
102.5 72.5 84.19529103
102.5 75. 83.480866644
102.5 77.5 82.704884379
102.5 80. 81.890071197
102.5 82.5 81.010362471
102.5 85. 80.083652951
102.5 87.5 79.097706056
102.5 90. 78.049272232
102.5 92.5 76.949260398
102.5 95. 75.778759501
102.5 97.5 74.543654193
102.5 100. 73.249209008
102.5 102.5 71.893560439
102.5 105. 70.457874604
102.5 107.5 68.95755928
102.5 110. 67.39330004
102.5 112.5 65.765668117
102.5 115. 64.076271886
102.5 117.5 62.325877338
102.5 120. 60.509689066
102.5 122.5 58.644360684
102.5 125. 56.737602236
102.5 127.5 54.799068313
102.5 130. 52.84024689
102.5 132.5 50.873285969
102.5 135. 48.8951941
102.5 137.5 46.938745326
102.5 140. 45.01783237
102.5 142.5 43.135714473
102.5 145. 41.309672928
102.5 147.5 39.547591229
102.5 150. 37.863683673
102.5 152.5 36.247917427
102.5 155. 34.731448691
102.5 157.5 33.28681039
102.5 160. 31.914694004
102.5 162.5 30.663958354
102.5 165. 29.466992691
102.5 167.5 28.318421376
102.5 170. 27.282969213
102.5 172.5 26.340729813
102.5 175. 25.439035842
102.5 177.5 24.574294522
102.5 180. 23.743291052
102.5 182.5 22.943134157
102.5 185. 22.284744307
102.5 187.5 21.692920922
102.5 190. 21.1263003
102.5 192.5 20.583016105
102.5 195. 20.061383274
102.5 197.5 19.559875878
102.5 200. 19.077108164
102.5 202.5 18.611818257
102.5 205. 18.162854095
102.5 207.5 17.729161241
102.5 210. 17.30977228
102.5 212.5 16.903797571
102.5 215. 16.510417145
102.5 217.5 16.128873588
102.5 220. 15.943752243
102.5 222.5 15.793054596
102.5 225. 15.648768703
102.5 227.5 15.51051838
102.5 230. 15.377955976
102.5 232.5 15.250759708
102.5 235. 15.128631295
102.5 237.5 15.011293846
102.5 240. 14.898489967
102.5 242.5 14.789980079
102.5 245. 14.685540895
102.5 247.5 14.584964059
102.5 250. 14.488054919
102.5 252.5 14.394631413
102.5 255. 14.304523074
102.5 257.5 14.217570116
102.5 260. 14.133622614
102.5 262.5 14.052539756
102.5 265. 13.974189162
102.5 267.5 13.898446261
102.5 270. 13.825193729
102.5 272.5 13.754320969
102.5 275. 13.685723638
102.5 277.5 13.619303212
102.5 280. 13.55496659
102.5 282.5 13.492625726
102.5 285. 13.432197293
102.5 287.5 13.373602373
102.5 290. 13.316766173
102.5 292.5 13.261617757
102.5 295. 13.208089808
102.5 297.5 13.156118397
105. 2.5 93.761273708
105. 5. 93.526300334
105. 7.5 93.29141363
105. 10. 93.056818999
105. 12.5 92.822680777
105. 15. 92.589124957
105. 17.5 92.355872271
105. 20. 92.119330149
105. 22.5 91.882790552
105. 25. 91.645677597
105. 27.5 91.407016483
105. 30. 91.165438059
105. 32.5 90.918061776
105. 35. 90.658795229
105. 37.5 90.390383613
105. 40. 90.110507629
105. 42.5 89.816800567
105. 45. 89.506090938
105. 47.5 89.16754244
105. 50. 88.80784949
105. 52.5 88.424923117
105. 55. 88.014678933
105. 57.5 87.564600911
105. 60. 87.085625893
105. 62.5 86.575494295
105. 65. 86.014489841
105. 67.5 85.420782423
105. 70. 84.781589418
105. 72.5 84.094903001
105. 75. 83.36588459
105. 77.5 82.579575003
105. 80. 81.748469301
105. 82.5 80.858090296
105. 85. 79.913675192
105. 87.5 78.916937276
105. 90. 77.849718803
105. 92.5 76.729766024
105. 95. 75.54899276
105. 97.5 74.293473033
105. 100. 72.977792179
105. 102.5 71.600210134
105. 105. 70.156414728
105. 107.5 68.634807519
105. 110. 67.04913612
105. 112.5 65.400224819
105. 115. 63.689983883
105. 117.5 61.921638698
105. 120. 60.099949874
105. 122.5 58.22091702
105. 125. 56.299442456
105. 127.5 54.348582724
105. 130. 52.38036338
105. 132.5 50.408218155
105. 135. 48.440563226
105. 137.5 46.484943738
105. 140. 44.5694577
105. 142.5 42.701958758
105. 145. 40.888627778
105. 147.5 39.14350519
105. 150. 37.47743773
105. 152.5 35.878947132
105. 155. 34.386674865
105. 157.5 32.956674239
105. 160. 31.617109686
105. 162.5 30.380294573
105. 165. 29.195913145
105. 167.5 28.058737562
105. 170. 27.061731303
105. 172.5 26.130040848
105. 175. 25.237980711
105. 177.5 24.38205588
105. 180. 23.559135397
105. 182.5 22.766400146
105. 185. 22.149431534
105. 187.5 21.564094027
105. 190. 21.003474704
105. 192.5 20.465754717
105. 195. 19.94929068
105. 197.5 19.452593368
105. 200. 18.974309463
105. 202.5 18.51320584
105. 205. 18.068155999
105. 207.5 17.63812829
105. 210. 17.222175671
105. 212.5 16.819426759
105. 215. 16.429077984
105. 217.5 16.067689727
105. 220. 15.911827021
105. 222.5 15.762679162
105. 225. 15.61984672
105. 227.5 15.482961
105. 230. 15.351681131
105. 232.5 15.225691486
105. 235. 15.104699379
105. 237.5 14.98843301
105. 240. 14.876639636
105. 242.5 14.769083923
105. 245. 14.665546471
105. 247.5 14.565822486
105. 250. 14.469720585
105. 252.5 14.377061713
105. 255. 14.287678168
105. 257.5 14.201412717
105. 260. 14.118117786
105. 262.5 14.03765474
105. 265. 13.959893209
105. 267.5 13.884710488
105. 270. 13.811990979
105. 272.5 13.741625689
105. 275. 13.673511766
105. 277.5 13.607552073
105. 280. 13.543654799
105. 282.5 13.481733101
105. 285. 13.421704776
105. 287.5 13.363491952
105. 290. 13.307020815
105. 292.5 13.252221347
105. 295. 13.199027086
105. 297.5 13.147374906
107.5 2.5 93.761273708
107.5 5. 93.526300334
107.5 7.5 93.29141363
107.5 10. 93.056818997
107.5 12.5 92.822680684
107.5 15. 92.589123563
107.5 17.5 92.355862346
107.5 20. 92.119286842
107.5 22.5 91.882653805
107.5 25. 91.645333326
107.5 27.5 91.406281556
107.5 30. 91.164052011
107.5 32.5 90.915625315
107.5 35. 90.654915196
107.5 37.5 90.384569757
107.5 40. 90.102216852
107.5 42.5 89.805450345
107.5 45. 89.490603749
107.5 47.5 89.14763573
107.5 50. 88.782886613
107.5 52.5 88.394276459
107.5 55. 87.976439127
107.5 57.5 87.519304777
107.5 60. 87.032715575
107.5 62.5 86.51212364
107.5 65. 85.942336583
107.5 67.5 85.339400969
107.5 70. 84.687069818
107.5 72.5 83.990293451
107.5 75. 83.246202354
107.5 77.5 82.449195315
107.5 80. 81.601293579
107.5 82.5 80.699859023
107.5 85. 79.737217231
107.5 87.5 78.727103615
107.5 90. 77.642758717
107.5 92.5 76.502336029
107.5 95. 75.305714255
107.5 97.5 74.034434388
107.5 100. 72.697011353
107.5 102.5 71.297013207
107.5 105. 69.833233393
107.5 107.5 68.301412267
107.5 110. 66.693944012
107.5 112.5 65.023430681
107.5 115. 63.29209859
107.5 117.5 61.503543184
107.5 120. 59.662951574
107.5 122.5 57.777280651
107.5 125. 55.849439702
107.5 127.5 53.886487716
107.5 130. 51.909239712
107.5 132.5 49.931697982
107.5 135. 47.968241247
107.5 137.5 46.021050992
107.5 140. 44.111781753
107.5 142.5 42.256952192
107.5 145. 40.45920002
107.5 147.5 38.733128731
107.5 150. 37.083845528
107.5 152.5 35.511621677
107.5 155. 34.035687008
107.5 157.5 32.620359113
107.5 160. 31.314504097
107.5 162.5 30.091659988
107.5 165. 28.919915133
107.5 167.5 27.800398234
107.5 170. 26.836797902
107.5 172.5 25.915721215
107.5 175. 25.033359905
107.5 177.5 24.186315755
107.5 180. 23.371540893
107.5 182.5 22.616830935
107.5 185. 22.011843394
107.5 187.5 21.433053467
107.5 190. 20.878495891
107.5 192.5 20.346399092
107.5 195. 19.835161211
107.5 197.5 19.343329629
107.5 200. 18.869583397
107.5 202.5 18.412718109
107.5 205. 17.971632813
107.5 207.5 17.545318655
107.5 210. 17.132848984
107.5 212.5 16.733370702
107.5 215. 16.346096676
107.5 217.5 16.033540596
107.5 220. 15.879353955
107.5 222.5 15.73177666
107.5 225. 15.590417593
107.5 227.5 15.454915577
107.5 230. 15.324936553
107.5 232.5 15.200171078
107.5 235. 15.08033209
107.5 237.5 14.965152914
107.5 240. 14.854385483
107.5 242.5 14.747798739
107.5 245. 14.645177194
107.5 247.5 14.546319645
107.5 250. 14.451038004
107.5 252.5 14.359156247
107.5 255. 14.270509463
107.5 257.5 14.18494299
107.5 260. 14.102311634
107.5 262.5 14.022478953
107.5 265. 13.945316609
107.5 267.5 13.870703781
107.5 270. 13.798526617
107.5 272.5 13.728677747
107.5 275. 13.661055825
107.5 277.5 13.595565115
107.5 280. 13.532115115
107.5 282.5 13.470620198
107.5 285. 13.410999296
107.5 287.5 13.3531756
107.5 290. 13.297076287
107.5 292.5 13.242632266
107.5 295. 13.189777944
107.5 297.5 13.13845101
110. 2.5 93.761273708
110. 5. 93.526300334
110. 7.5 93.29141363
110. 10. 93.056818995
110. 12.5 92.82268057
110. 15. 92.589121915
110. 17.5 92.355850897
110. 20. 92.119237769
110. 22.5 91.882500982
110. 25. 91.644952818
110. 27.5 91.405476562
110. 30. 91.162545112
110. 32.5 90.912992851
110. 35. 90.650745151
110. 37.5 90.378349489
110. 40. 90.093380831
110. 42.5 89.793394085
110. 45. 89.474200682
110. 47.5 89.126605059
110. 50. 88.756572499
110. 52.5 88.362033338
110. 55. 87.936280442
110. 57.5 87.471806397
110. 60. 86.977305343
110. 62.5 86.445854497
110. 65. 85.866957388
110. 67.5 85.254454808
110. 70. 84.588527397
110. 72.5 83.881299266
110. 75. 83.121643837
110. 77.5 82.313558317
110. 80. 81.448344015
110. 82.5 80.535457578
110. 85. 79.554055097
110. 87.5 78.523811281
110. 90. 77.428145052
110. 92.5 76.266712302
110. 95. 75.04799061
110. 97.5 73.766261982
110. 100. 72.406583502
110. 102.5 70.983682797
110. 105. 69.496530735
110. 107.5 67.944713648
110. 110. 66.327439744
110. 112.5 64.63501257
110. 115. 62.882359187
110. 117.5 61.073460237
110. 120. 59.213944244
110. 122.5 57.31126485
110. 125. 55.374773879
110. 127.5 53.412643729
110. 130. 51.42677565
110. 132.5 49.444388701
110. 135. 47.480440285
110. 137.5 45.547039322
110. 140. 43.64481907
110. 142.5 41.802366276
110. 145. 40.021428644
110. 147.5 38.315466096
110. 150. 36.682967716
110. 152.5 35.138146942
110. 155. 33.678564902
110. 157.5 32.277929286
110. 160. 31.006971971
110. 162.5 29.79813593
110. 165. 28.639067697
110. 167.5 27.560154765
110. 170. 26.608249616
110. 172.5 25.697842371
110. 175. 24.825236599
110. 177.5 23.987129795
110. 180. 23.180556315
110. 182.5 22.469877032
110. 185. 21.872034223
110. 187.5 21.299848751
110. 190. 20.751409014
110. 192.5 20.224990445
110. 195. 19.719032515
110. 197.5 19.232119069
110. 200. 18.762961432
110. 202.5 18.310383847
110. 205. 17.873310877
110. 207.5 17.450756442
110. 210. 17.04181428
110. 212.5 16.645649587
110. 215. 16.261491687
110. 217.5 15.998836604
110. 220. 15.846346639
110. 222.5 15.700359726
110. 225. 15.56049308
110. 227.5 15.426393064
110. 230. 15.297732454
110. 232.5 15.174208014
110. 235. 15.055538331
110. 237.5 14.94146188
110. 240. 14.831735295
110. 242.5 14.726131816
110. 245. 14.624439896
110. 247.5 14.526461943
110. 250. 14.432013188
110. 252.5 14.340920661
110. 255. 14.253022262
110. 257.5 14.168165926
110. 260. 14.086208852
110. 262.5 14.007016815
110. 265. 13.930463527
110. 267.5 13.856430069
110. 270. 13.784804351
110. 272.5 13.715480642
110. 275. 13.648359117
110. 277.5 13.583345462
110. 280. 13.52035049
110. 282.5 13.459289808
110. 285. 13.400083497
110. 287.5 13.342655821
110. 290. 13.28693496
110. 292.5 13.232852764
110. 295. 13.180344517
110. 297.5 13.129348733
112.5 2.5 93.761273708
112.5 5. 93.526300334
112.5 7.5 93.29141363
112.5 10. 93.056818992
112.5 12.5 92.822680431
112.5 15. 92.589119969
112.5 17.5 92.35583769
112.5 20. 92.119182161
112.5 22.5 91.882330193
112.5 25. 91.644532259
112.5 27.5 91.404594827
112.5 30. 91.160906838
112.5 32.5 90.910148645
112.5 35. 90.646263487
112.5 37.5 90.371694541
112.5 40. 90.083963979
112.5 42.5 89.780588339
112.5 45. 89.456828325
112.5 47.5 89.104388106
112.5 50. 88.728835653
112.5 52.5 88.328112873
112.5 55. 87.894109763
112.5 57.5 87.422002761
112.5 60. 86.91928216
112.5 62.5 86.37656071
112.5 65. 85.788215637
112.5 67.5 85.165796761
112.5 70. 84.485801259
112.5 72.5 83.767748532
112.5 75. 82.992023246
112.5 77.5 82.172466792
112.5 80. 81.289409383
112.5 82.5 80.362985252
112.5 85. 79.363952133
112.5 87.5 78.313028791
112.5 90. 77.205616923
112.5 92.5 76.022621824
112.5 95. 74.781259053
112.5 97.5 73.479420988
112.5 100. 72.106209464
112.5 102.5 70.659915538
112.5 105. 69.148941148
112.5 107.5 67.573104521
112.5 110. 65.933083106
112.5 112.5 64.23063001
112.5 115. 62.460494104
112.5 117.5 60.631141013
112.5 120. 58.752707534
112.5 122.5 56.833157479
112.5 125. 54.88240178
112.5 127.5 52.912167332
112.5 130. 50.932859922
112.5 132.5 48.946221734
112.5 135. 46.982519654
112.5 137.5 45.055611834
112.5 140. 43.168575047
112.5 142.5 41.339495572
112.5 145. 39.575344463
112.5 147.5 37.890588802
112.5 150. 36.274858086
112.5 152.5 34.758613908
112.5 155. 33.315383105
112.5 157.5 31.943235019
112.5 160. 30.694604521
112.5 162.5 29.499800422
112.5 165. 28.35343671
112.5 167.5 27.316332063
112.5 170. 26.376165405
112.5 172.5 25.476474284
112.5 175. 24.613672598
112.5 177.5 23.78455236
112.5 180. 22.986229216
112.5 182.5 22.320704098
112.5 185. 21.730058051
112.5 187.5 21.164529152
112.5 190. 20.622259042
112.5 192.5 20.101569847
112.5 195. 19.600942129
112.5 197.5 19.118996013
112.5 200. 18.654474966
112.5 202.5 18.20623179
112.5 205. 17.77321649
112.5 207.5 17.354465722
112.5 210. 16.94909359
112.5 212.5 16.556283575
112.5 215. 16.175281456
112.5 217.5 15.963592475
112.5 220. 15.812818752
112.5 222.5 15.668441084
112.5 225. 15.53008503
112.5 227.5 15.397404504
112.5 230. 15.270079134
112.5 232.5 15.14781191
112.5 235. 15.030327087
112.5 237.5 14.91736831
112.5 240. 14.808696934
112.5 242.5 14.70409052
112.5 245. 14.60334148
112.5 247.5 14.506255856
112.5 250. 14.412652217
112.5 252.5 14.322360666
112.5 255. 14.235221937
112.5 257.5 14.151086575
112.5 260. 14.069814195
112.5 262.5 13.991272804
112.5 265. 13.915338185
112.5 267.5 13.841893331
112.5 270. 13.770827936
112.5 272.5 13.702037919
112.5 275. 13.635424995
112.5 277.5 13.570896278
112.5 280. 13.508363919
112.5 282.5 13.447744766
112.5 285. 13.388960061
112.5 287.5 13.331935156
112.5 290. 13.276599244
112.5 292.5 13.222885123
112.5 295. 13.17072897
112.5 297.5 13.12007013
115. 2.5 93.761273708
115. 5. 93.526300334
115. 7.5 93.29141363
115. 10. 93.056818989
115. 12.5 92.822680262
115. 15. 92.58911767
115. 17.5 92.355822454
115. 20. 92.119119147
115. 22.5 91.882139327
115. 25. 91.644067434
115. 27.5 91.403629036
115. 30. 91.159125742
115. 32.5 90.907075679
115. 35. 90.641446955
115. 37.5 90.364574628
115. 40. 90.073928299
115. 42.5 89.766986845
115. 45. 89.438429937
115. 47.5 89.080918801
115. 50. 88.6996004
115. 52.5 88.292429564
115. 55. 87.849828752
115. 57.5 87.369785164
115. 60. 86.858526813
115. 62.5 86.304109253
115. 65. 85.70596731
115. 67.5 85.072575816
115. 70. 84.378721745
115. 72.5 83.64946001
115. 75. 82.857144505
115. 77.5 82.025712708
115. 80. 81.124266587
115. 82.5 80.177899752
115. 85. 79.16665828
115. 87.5 78.094491689
115. 90. 76.968387144
115. 92.5 75.769775911
115. 95. 74.505219402
115. 97.5 73.179230091
115. 100. 71.790055894
115. 102.5 70.325390896
115. 105. 68.79014368
115. 107.5 67.189894955
115. 110. 65.525618102
115. 112.5 63.799418205
115. 115. 62.014760637
115. 117.5 60.176322147
115. 120. 58.279007336
115. 122.5 56.342759111
115. 125. 54.378057892
115. 127.5 52.397237161
115. 130. 50.413994809
115. 132.5 48.437117407
115. 135. 46.474444918
115. 137.5 44.553767569
115. 140. 42.683045278
115. 142.5 40.868379826
115. 145. 39.123256543
115. 147.5 37.458560876
115. 150. 35.862389409
115. 152.5 34.373107713
115. 155. 32.946210551
115. 157.5 31.610589779
115. 160. 30.377489157
115. 162.5 29.196727905
115. 165. 28.063084605
115. 167.5 27.069017016
115. 170. 26.140622425
115. 172.5 25.25168528
115. 175. 24.398728186
115. 177.5 23.578636388
115. 180. 22.788605784
115. 182.5 22.169370982
115. 185. 21.585968538
115. 187.5 21.027143637
115. 190. 20.491090698
115. 192.5 19.976178171
115. 195. 19.480927425
115. 197.5 19.003994652
115. 200. 18.544155291
115. 202.5 18.100290578
115. 205. 17.671375873
115. 207.5 17.256470503
115. 210. 16.854708889
115. 212.5 16.465292772
115. 215. 16.087484374
115. 217.5 15.927823004
115. 220. 15.778784052
115. 222.5 15.63603354
115. 225. 15.499205369
115. 227.5 15.367961016
115. 230. 15.24198697
115. 232.5 15.120992459
115. 235. 15.004707419
115. 237.5 14.892880681
115. 240. 14.785278338
115. 242.5 14.681682288
115. 245. 14.581888921
115. 247.5 14.485707928
115. 250. 14.392961236
115. 252.5 14.303482037
115. 255. 14.217113916
115. 257.5 14.133710046
115. 260. 14.053132474
115. 262.5 13.975251455
115. 265. 13.899944854
115. 267.5 13.827097599
115. 270. 13.756601176
115. 272.5 13.688353172
115. 275. 13.622256852
115. 277.5 13.558220775
115. 280. 13.496158437
115. 282.5 13.435987944
115. 285. 13.377631711
115. 287.5 13.321016182
115. 290. 13.26607158
115. 292.5 13.212731661
115. 295. 13.160933501
115. 297.5 13.110617289
117.5 2.5 93.761273708
117.5 5. 93.526300334
117.5 7.5 93.29141363
117.5 10. 93.056818985
117.5 12.5 92.822680054
117.5 15. 92.589114954
117.5 17.5 92.355804879
117.5 20. 92.119047743
117.5 22.5 91.881926024
117.5 25. 91.643553683
117.5 27.5 91.402571175
117.5 30. 91.157189374
117.5 32.5 90.903755549
117.5 35. 90.636270539
117.5 37.5 90.356957298
117.5 40. 90.063233211
117.5 42.5 89.752540341
117.5 45. 89.418945235
117.5 47.5 89.056127081
117.5 50. 88.668786621
117.5 52.5 88.25489301
117.5 55. 87.803333531
117.5 57.5 87.315038864
117.5 60. 86.794913544
117.5 62.5 86.228359809
117.5 65. 85.620060537
117.5 67.5 84.972162936
117.5 70. 84.26710989
117.5 72.5 83.52494836
117.5 75. 82.716800641
117.5 77.5 81.867867123
117.5 80. 80.952679962
117.5 82.5 79.985802314
117.5 85. 78.961909317
117.5 87.5 77.867920199
117.5 90. 76.71865209
117.5 92.5 75.507869416
117.5 95. 74.219554137
117.5 97.5 72.86887136
117.5 100. 71.454224331
117.5 102.5 69.974460294
117.5 105. 68.419799486
117.5 107.5 66.794750848
117.5 110. 65.10590961
117.5 112.5 63.355749813
117.5 115. 61.548166847
117.5 117.5 59.688695435
117.5 120. 57.784678162
117.5 122.5 55.839856774
117.5 125. 53.861569402
117.5 127.5 51.870679247
117.5 130. 49.881517272
117.5 132.5 47.908712134
117.5 135. 45.956170475
117.5 137.5 44.042692339
117.5 140. 42.186036719
117.5 142.5 40.389049346
117.5 145. 38.665488818
117.5 147.5 37.019438321
117.5 150. 35.452843698
117.5 152.5 33.981707243
117.5 155. 32.571110123
117.5 157.5 31.273291214
117.5 160. 30.055709209
117.5 162.5 28.888988953
117.5 165. 27.777114377
117.5 167.5 26.818294332
117.5 170. 25.901695871
117.5 172.5 25.023541894
117.5 175. 24.180461988
117.5 177.5 23.36943325
117.5 180. 22.618036759
117.5 182.5 22.015935998
117.5 185. 21.439818905
117.5 187.5 20.887740815
117.5 190. 20.357948404
117.5 192.5 19.848856037
117.5 195. 19.359025568
117.5 197.5 18.887148999
117.5 200. 18.432033546
117.5 202.5 17.992588727
117.5 205. 17.567815138
117.5 207.5 17.156794689
117.5 210. 16.75868206
117.5 212.5 16.372697204
117.5 215. 16.04539735
117.5 217.5 15.89154305
117.5 220. 15.744256362
117.5 222.5 15.603149962
117.5 225. 15.467866094
117.5 227.5 15.338073793
117.5 230. 15.213466411
117.5 232.5 15.093759423
117.5 235. 14.978688457
117.5 237.5 14.868007538
117.5 240. 14.76148751
117.5 242.5 14.658914623
117.5 245. 14.560089256
117.5 247.5 14.464824766
117.5 250. 14.372946451
117.5 252.5 14.284290609
117.5 255. 14.198703688
117.5 257.5 14.116041505
117.5 260. 14.036168553
117.5 262.5 13.95895735
117.5 265. 13.884287859
117.5 267.5 13.812046952
117.5 270. 13.742127923
117.5 272.5 13.674430038
117.5 275. 13.608858127
117.5 277.5 13.545322204
117.5 280. 13.483737123
117.5 282.5 13.424022256
117.5 285. 13.366101203
117.5 287.5 13.309901515
117.5 290. 13.255354447
117.5 292.5 13.202394728
117.5 295. 13.15096034
117.5 297.5 13.100992326
120. 2.5 93.761273708
120. 5. 93.526300334
120. 7.5 93.29141363
120. 10. 93.056818979
120. 12.5 92.822679801
120. 15. 92.589111745
120. 17.5 92.355784604
120. 20. 92.11896683
120. 22.5 91.881687644
120. 25. 91.642985855
120. 27.5 91.401412464
120. 30. 91.155084192
120. 32.5 90.900168355
120. 35. 90.630707322
120. 37.5 90.348807771
120. 40. 90.05183538
120. 42.5 89.737196367
120. 45. 89.398310157
120. 47.5 89.029938638
120. 50. 88.636309475
120. 52.5 88.215407605
120. 55. 87.754514339
120. 57.5 87.257642708
120. 60. 86.728309649
120. 62.5 86.14916432
120. 65. 85.530335122
120. 67.5 84.867428468
120. 70. 84.150776857
120. 72.5 83.391300737
120. 75. 82.570773106
120. 77.5 81.702464226
120. 80. 80.774400516
120. 82.5 79.786426792
120. 85. 78.748126738
120. 87.5 77.63301838
120. 90. 76.45999815
120. 92.5 75.228031461
120. 95. 73.923927579
120. 97.5 72.547998414
120. 100. 71.107361506
120. 102.5 69.601073888
120. 105. 68.028862237
120. 107.5 66.387319826
120. 110. 64.673616469
120. 112.5 62.899301583
120. 115. 61.068718299
120. 117.5 59.187911024
120. 120. 57.264791488
120. 122.5 55.309194092
120. 125. 53.33272855
120. 127.5 51.332351956
120. 130. 49.33799392
120. 132.5 47.364938384
120. 135. 45.426664993
120. 137.5 43.522376383
120. 140. 41.679913066
120. 142.5 39.901524346
120. 145. 38.200756215
120. 147.5 36.573268558
120. 150. 35.037539047
120. 152.5 33.584484714
120. 155. 32.190138205
120. 157.5 30.931431774
120. 160. 29.729343641
120. 162.5 28.576649988
120. 165. 27.510125639
120. 167.5 26.564246374
120. 170. 25.659458817
120. 172.5 24.792108714
120. 175. 23.958930818
120. 177.5 23.156992609
120. 180. 22.454639541
120. 182.5 21.860456862
120. 185. 21.291661866
120. 187.5 20.746368866
120. 190. 20.222876224
120. 192.5 19.719643766
120. 195. 19.235273465
120. 197.5 18.768492848
120. 200. 18.318140682
120. 202.5 17.883154583
120. 205. 17.462560247
120. 207.5 17.055462058
120. 210. 16.661034869
120. 212.5 16.278516785
120. 215. 16.00673529
120. 217.5 15.85476752
120. 220. 15.709249558
120. 222.5 15.569803281
120. 225. 15.436079261
120. 227.5 15.307754084
120. 230. 15.184527967
120. 232.5 15.066122629
120. 235. 14.952279394
120. 237.5 14.842757488
120. 240. 14.737332517
120. 242.5 14.635795089
120. 245. 14.537949584
120. 247.5 14.443613036
120. 250. 14.352614126
120. 252.5 14.264792271
120. 255. 14.179996793
120. 257.5 14.09808617
120. 260. 14.018927349
120. 262.5 13.942395125
120. 265. 13.86837157
120. 267.5 13.796745515
120. 270. 13.727412072
120. 272.5 13.660272199
120. 275. 13.5952323
120. 277.5 13.532203856
120. 280. 13.47110309
120. 282.5 13.411850651
120. 285. 13.354371331
120. 287.5 13.2985938
120. 290. 13.244450356
120. 292.5 13.191876705
120. 295. 13.140811748
120. 297.5 13.091197386
122.5 2.5 93.761273708
122.5 5. 93.526300334
122.5 7.5 93.29141363
122.5 10. 93.056818971
122.5 12.5 92.822679493
122.5 15. 92.589107954
122.5 17.5 92.355761216
122.5 20. 92.118875143
122.5 22.5 91.88142124
122.5 25. 91.642358256
122.5 27.5 91.400143283
122.5 30. 91.152795463
122.5 32.5 90.896292572
122.5 35. 90.624728334
122.5 37.5 90.340088772
122.5 40. 90.039688515
122.5 42.5 89.720899044
122.5 45. 89.376456621
122.5 47.5 89.002274648
122.5 50. 88.602079105
122.5 52.5 88.173872217
122.5 55. 87.703255164
122.5 57.5 87.197468742
122.5 60. 86.658575057
122.5 62.5 86.066366506
122.5 65. 85.436622024
122.5 67.5 84.758186542
122.5 70. 84.029523312
122.5 72.5 83.2521758
122.5 75. 82.418831063
122.5 77.5 81.530562532
122.5 80. 80.58916513
122.5 82.5 79.579491581
122.5 85. 78.51790721
122.5 87.5 77.389473229
122.5 90. 76.19209525
122.5 92.5 74.934527686
122.5 95. 73.614631307
122.5 97.5 72.216245195
122.5 100. 70.749093689
122.5 102.5 69.215810688
122.5 105. 67.616397096
122.5 107.5 65.951780343
122.5 110. 64.224035045
122.5 112.5 62.429732719
122.5 115. 60.576099902
122.5 117.5 58.674051517
122.5 120. 56.73208272
122.5 122.5 54.760661044
122.5 125. 52.772068024
122.5 127.5 50.779889388
122.5 130. 48.78331764
122.5 132.5 46.810942872
122.5 135. 44.87906118
122.5 137.5 42.992798069
122.5 140. 41.165716538
122.5 142.5 39.405814232
122.5 145. 37.729114763
122.5 147.5 36.120089824
122.5 150. 34.61655691
122.5 152.5 33.181505223
122.5 155. 31.824999671
122.5 157.5 30.585098949
122.5 160. 29.398466759
122.5 162.5 28.259772982
122.5 165. 27.239894837
122.5 167.5 26.306953004
122.5 170. 25.413982063
122.5 172.5 24.557448237
122.5 175. 23.734189536
122.5 177.5 22.941362277
122.5 180. 22.289226101
122.5 182.5 21.702990614
122.5 185. 21.141549569
122.5 187.5 20.603075492
122.5 190. 20.085917813
122.5 192.5 19.588581323
122.5 195. 19.109707719
122.5 197.5 18.64805973
122.5 200. 18.202507416
122.5 202.5 17.77201629
122.5 205. 17.355636981
122.5 207.5 16.952496219
122.5 210. 16.561788931
122.5 212.5 16.182771292
122.5 215. 15.967576818
122.5 217.5 15.817511355
122.5 220. 15.673777556
122.5 222.5 15.536006469
122.5 225. 15.403856973
122.5 227.5 15.277013194
122.5 230. 15.155182201
122.5 232.5 15.038091957
122.5 235. 14.925489478
122.5 237.5 14.817139197
122.5 240. 14.71282148
122.5 242.5 14.612331303
122.5 245. 14.515477055
122.5 247.5 14.422079455
122.5 250. 14.331970576
122.5 252.5 14.244992964
122.5 255. 14.160998825
122.5 257.5 14.079849307
122.5 260. 14.001413825
122.5 262.5 13.925569459
122.5 265. 13.852200404
122.5 267.5 13.781197457
122.5 270. 13.712457561
122.5 272.5 13.645883376
122.5 275. 13.581382889
122.5 277.5 13.51886906
122.5 280. 13.458259488
122.5 282.5 13.399476111
122.5 285. 13.342444924
122.5 287.5 13.287095718
122.5 290. 13.233361848
122.5 292.5 13.181180005
122.5 295. 13.130490014
122.5 297.5 13.081234646
125. 2.5 93.761273708
125. 5. 93.526300334
125. 7.5 93.29141363
125. 10. 93.056818962
125. 12.5 92.822679115
125. 15. 92.589103476
125. 17.5 92.355734236
125. 20. 92.118771246
125. 22.5 91.881123515
125. 25. 91.641664591
125. 27.5 91.398753088
125. 30. 91.150307161
125. 32.5 90.892104922
125. 35. 90.618302395
125. 37.5 90.330760343
125. 40. 90.026743161
125. 42.5 89.703588841
125. 45. 89.353312246
125. 47.5 88.973051471
125. 50. 88.566000312
125. 52.5 88.130179835
125. 55. 87.64943335
125. 57.5 87.134381777
125. 60. 86.58513465
125. 62.5 85.97980134
125. 65. 85.3387428
125. 67.5 84.644240822
125. 70. 83.903138767
125. 72.5 83.107344377
125. 75. 82.260730616
125. 77.5 81.351898669
125. 80. 80.396417486
125. 82.5 79.364698704
125. 85. 78.279208231
125. 87.5 77.136953732
125. 90. 75.914594099
125. 92.5 74.630819771
125. 95. 73.283622382
125. 97.5 71.871292879
125. 100. 70.379026282
125. 102.5 68.818273137
125. 105. 67.191257365
125. 107.5 65.499256079
125. 110. 63.744757767
125. 112.5 61.931691841
125. 115. 60.06564094
125. 117.5 58.14681799
125. 120. 56.186292557
125. 122.5 54.199513453
125. 125. 52.199438968
125. 127.5 50.200350325
125. 130. 48.216739639
125. 132.5 46.246655329
125. 135. 44.322295819
125. 137.5 42.453357106
125. 140. 40.643462763
125. 142.5 38.906663867
125. 145. 37.250610585
125. 147.5 35.668894293
125. 150. 34.189970897
125. 152.5 32.772826287
125. 155. 31.457247822
125. 157.5 30.234374983
125. 160. 29.063147912
125. 162.5 27.938415142
125. 165. 26.966508794
125. 167.5 26.046491422
125. 170. 25.16533398
125. 172.5 24.31962071
125. 175. 23.506290892
125. 177.5 22.726290943
125. 180. 22.121858006
125. 182.5 21.543593556
125. 185. 20.989533531
125. 187.5 20.457907851
125. 190. 19.947116358
125. 192.5 19.455708273
125. 195. 18.982364583
125. 197.5 18.525882868
125. 200. 18.085164198
125. 202.5 17.659201751
125. 205. 17.247070906
125. 207.5 16.847920589
125. 210. 16.460965679
125. 212.5 16.085480333
125. 215. 15.927938008
125. 217.5 15.779789525
125. 220. 15.637854307
125. 222.5 15.501772539
125. 225. 15.371211379
125. 227.5 15.245862472
125. 230. 15.125439726
125. 232.5 15.009677336
125. 235. 14.898328008
125. 237.5 14.791161376
125. 240. 14.687962571
125. 242.5 14.588530936
125. 245. 14.492678873
125. 247.5 14.400230792
125. 250. 14.311022167
125. 252.5 14.224898676
125. 255. 14.141715422
125. 257.5 14.061336229
125. 260. 13.983632988
125. 262.5 13.908485077
125. 265. 13.835778818
125. 267.5 13.765406988
125. 270. 13.697268368
125. 272.5 13.631267328
125. 275. 13.56731345
125. 277.5 13.505321181
125. 280. 13.445209505
125. 282.5 13.386901657
125. 285. 13.33032484
125. 287.5 13.275409982
125. 290. 13.222091496
125. 292.5 13.170307067
125. 295. 13.119997456
125. 297.5 13.071106305
127.5 2.5 93.761273708
127.5 5. 93.526300334
127.5 7.5 93.29141363
127.5 10. 93.05681895
127.5 12.5 92.822678654
127.5 15. 92.589098186
127.5 17.5 92.355703113
127.5 20. 92.118653513
127.5 22.5 91.880790788
127.5 25. 91.6408979
127.5 27.5 91.397230329
127.5 30. 91.147601853
127.5 32.5 90.887580224
127.5 35. 90.611395942
127.5 37.5 90.320779646
127.5 40. 90.012946477
127.5 42.5 89.685202327
127.5 45. 89.328800071
127.5 47.5 88.942180338
127.5 50. 88.527972209
127.5 52.5 88.084217196
127.5 55. 87.592919167
127.5 57.5 87.068238933
127.5 60. 86.505770858
127.5 62.5 85.889294486
127.5 65. 85.236509002
127.5 67.5 84.525383828
127.5 70. 83.771400861
127.5 72.5 82.956564107
127.5 75. 82.096213987
127.5 77.5 81.166193941
127.5 80. 80.187727579
127.5 82.5 79.141732832
127.5 85. 78.031693314
127.5 87.5 76.864127184
127.5 90. 75.627125182
127.5 92.5 74.316520439
127.5 95. 72.941428689
127.5 97.5 71.500327257
127.5 100. 69.992205718
127.5 102.5 68.408042042
127.5 105. 66.753027422
127.5 107.5 65.033345354
127.5 110. 63.251918795
127.5 112.5 61.413179815
127.5 115. 59.52328193
127.5 117.5 57.590255586
127.5 120. 55.624048031
127.5 122.5 53.625521425
127.5 125. 51.614661263
127.5 127.5 49.609539808
127.5 130. 47.625337874
127.5 132.5 45.671991308
127.5 135. 43.756337061
127.5 137.5 41.902640151
127.5 140. 40.113155112
127.5 142.5 38.400981566
127.5 145. 36.765279263
127.5 147.5 35.216967016
127.5 150. 33.757846318
127.5 152.5 32.358497344
127.5 155. 31.085262512
127.5 157.5 29.879336573
127.5 160. 28.72345118
127.5 162.5 27.638622526
127.5 165. 26.690051223
127.5 167.5 25.782936008
127.5 170. 24.91358035
127.5 172.5 24.078683977
127.5 175. 23.27528538
127.5 177.5 22.548388188
127.5 180. 21.952595883
127.5 182.5 21.382321187
127.5 185. 20.835664576
127.5 187.5 20.310912505
127.5 190. 19.80651453
127.5 192.5 19.321063729
127.5 195. 18.853279913
127.5 197.5 18.401995137
127.5 200. 17.966141166
127.5 202.5 17.54473859
127.5 205. 17.136887334
127.5 207.5 16.741758351
127.5 210. 16.358586337
127.5 212.5 16.04052711
127.5 215. 15.887834936
127.5 217.5 15.741617008
127.5 220. 15.60149378
127.5 222.5 15.467114527
127.5 225. 15.338154656
127.5 227.5 15.214313301
127.5 230. 15.09531119
127.5 232.5 14.980888737
127.5 235. 14.870804326
127.5 237.5 14.764832785
127.5 240. 14.662764007
127.5 242.5 14.564401702
127.5 245. 14.469562286
127.5 247.5 14.378073862
127.5 250. 14.289775308
127.5 252.5 14.204515441
127.5 255. 14.122152267
127.5 257.5 14.04255229
127.5 260. 13.965589889
127.5 262.5 13.891146742
127.5 265. 13.81911131
127.5 267.5 13.749378356
127.5 270. 13.681848507
127.5 272.5 13.616427852
127.5 275. 13.553027577
127.5 277.5 13.491563619
127.5 280. 13.43195636
127.5 282.5 13.374130337
127.5 285. 13.318013972
127.5 287.5 13.263539333
127.5 290. 13.210641901
127.5 292.5 13.159260364
127.5 295. 13.109336418
127.5 297.5 13.060814592
130. 2.5 93.761273708
130. 5. 93.526300334
130. 7.5 93.29141363
130. 10. 93.056818934
130. 12.5 92.822678091
130. 15. 92.589091936
130. 17.5 92.355667211
130. 20. 92.118520101
130. 22.5 91.88041894
130. 25. 91.640050489
130. 27.5 91.395562345
130. 30. 91.144660568
130. 32.5 90.882691234
130. 35. 90.603972841
130. 37.5 90.310100748
130. 40. 89.998241991
130. 42.5 89.665671899
130. 45. 89.30283824
130. 47.5 88.909567008
130. 50. 88.487887854
130. 52.5 88.034399904
130. 55. 87.533575353
130. 57.5 86.998889136
130. 60. 86.422695296
130. 62.5 85.794661686
130. 65. 85.129721538
130. 67.5 84.401396199
130. 70. 83.634074593
130. 72.5 82.799578582
130. 75. 81.9219913
130. 77.5 80.973153349
130. 80. 79.971049571
130. 82.5 78.910260242
130. 85. 77.775006054
130. 87.5 76.580697288
130. 90. 75.324923542
130. 92.5 73.99122008
130. 95. 72.587624728
130. 97.5 71.117188756
130. 100. 69.579153297
130. 102.5 67.973514835
130. 105. 66.301233898
130. 107.5 64.553622316
130. 110. 62.745112192
130. 112.5 60.880694821
130. 115. 58.967113571
130. 117.5 57.013049897
130. 120. 55.029153753
130. 122.5 53.027862226
130. 125. 51.01753896
130. 127.5 49.007315221
130. 130. 47.023627425
130. 132.5 45.08040533
130. 135. 43.181138847
130. 137.5 41.344047642
130. 140. 39.574783865
130. 142.5 37.88867138
130. 145. 36.273145158
130. 147.5 34.759708034
130. 150. 33.320239697
130. 152.5 31.952058292
130. 155. 30.709127587
130. 157.5 29.520054559
130. 160. 28.379435053
130. 162.5 27.345082183
130. 165. 26.410602564
130. 167.5 25.516358164
130. 170. 24.658784216
130. 172.5 23.834693327
130. 175. 23.041221077
130. 177.5 22.368642514
130. 180. 21.781499354
130. 182.5 21.21922814
130. 185. 20.67999278
130. 187.5 20.162135368
130. 190. 19.664154431
130. 192.5 19.184686306
130. 195. 18.722489129
130. 197.5 18.27642902
130. 200. 17.845468107
130. 202.5 17.428654118
130. 205. 17.025111293
130. 207.5 16.634032428
130. 210. 16.254671884
130. 212.5 15.997904173
130. 215. 15.847283672
130. 217.5 15.703008786
130. 220. 15.564709952
130. 222.5 15.432045488
130. 225. 15.304699003
130. 227.5 15.182377091
130. 230. 15.064807275
130. 232.5 14.951736163
130. 235. 14.842927807
130. 237.5 14.73816222
130. 240. 14.637234044
130. 242.5 14.539951355
130. 245. 14.446134581
130. 247.5 14.355615518
130. 250. 14.268236449
130. 252.5 14.183849333
130. 255. 14.102315082
130. 257.5 14.023502887
130. 260. 13.947289616
130. 262.5 13.873559258
130. 265. 13.802202417
130. 267.5 13.733115847
130. 270. 13.66620203
130. 272.5 13.601368781
130. 275. 13.538528893
130. 277.5 13.477599807
130. 280. 13.418503305
130. 282.5 13.361165234
130. 285. 13.305515241
130. 287.5 13.251486542
130. 290. 13.199015693
130. 292.5 13.148042389
130. 295. 13.098509273
130. 297.5 13.05036176
132.5 2.5 93.761273708
132.5 5. 93.526300334
132.5 7.5 93.29141363
132.5 10. 93.056818914
132.5 12.5 92.822677404
132.5 15. 92.589084552
132.5 17.5 92.355625794
132.5 20. 92.118368922
132.5 22.5 91.88000337
132.5 25. 91.639113853
132.5 27.5 91.393735264
132.5 30. 91.141462667
132.5 32.5 90.877408479
132.5 35. 90.595994186
132.5 37.5 90.298674386
132.5 40. 89.982569339
132.5 42.5 89.644925491
132.5 45. 89.275339668
132.5 47.5 88.875111401
132.5 50. 88.445633844
132.5 52.5 87.98172916
132.5 55. 87.471256616
132.5 57.5 86.926172587
132.5 60. 86.335728585
132.5 62.5 85.695708112
132.5 65. 85.015255561
132.5 67.5 84.272045906
132.5 70. 83.488138592
132.5 72.5 82.636116414
132.5 75. 81.736266191
132.5 77.5 80.772464563
132.5 80. 79.746046629
132.5 82.5 78.665079538
132.5 85. 77.508768966
132.5 87.5 76.287039244
132.5 90. 75.002430474
132.5 92.5 73.652807361
132.5 95. 72.221760854
132.5 97.5 70.721415613
132.5 100. 69.152959771
132.5 102.5 67.516718751
132.5 105. 65.814048513
132.5 107.5 64.047562947
132.5 110. 62.221361997
132.5 112.5 60.333839422
132.5 115. 58.396775719
132.5 117.5 56.422067271
132.5 120. 54.421076355
132.5 122.5 52.406984297
132.5 125. 50.394236386
132.5 127.5 48.393517631
132.5 130. 46.411505218
132.5 132.5 44.47638242
132.5 135. 42.596639911
132.5 137.5 40.777573267
132.5 140. 39.031951743
132.5 142.5 37.369763136
132.5 145. 35.779796027
132.5 147.5 34.297180283
132.5 150. 32.877198254
132.5 152.5 31.553341117
132.5 155. 30.328920366
132.5 157.5 29.156593609
132.5 160. 28.031152092
132.5 162.5 27.048683014
132.5 165. 26.128239832
132.5 167.5 25.246826158
132.5 170. 24.401005715
132.5 172.5 23.587701333
132.5 175. 22.80414349
132.5 177.5 22.187117774
132.5 180. 21.608626971
132.5 182.5 21.054368119
132.5 185. 20.522567413
132.5 187.5 20.011621645
132.5 190. 19.520077546
132.5 192.5 19.046614071
132.5 195. 18.590027162
132.5 197.5 18.149216567
132.5 200. 17.723174421
132.5 202.5 17.310975291
132.5 205. 16.911767488
132.5 207.5 16.524765447
132.5 210. 16.149243028
132.5 212.5 15.954837749
132.5 215. 15.806300259
132.5 217.5 15.663979829
132.5 220. 15.527516803
132.5 222.5 15.396578483
132.5 225. 15.270856635
132.5 227.5 15.150065274
132.5 230. 15.033938683
132.5 232.5 14.922229647
132.5 235. 14.814707861
132.5 237.5 14.711158507
132.5 240. 14.611380972
132.5 242.5 14.515187686
132.5 245. 14.422403084
132.5 247.5 14.332862652
132.5 250. 14.246412077
132.5 252.5 14.162906463
132.5 255. 14.082209627
132.5 257.5 14.004193451
132.5 260. 13.928737296
132.5 262.5 13.855727464
132.5 265. 13.785056709
132.5 267.5 13.716623781
132.5 270. 13.650333022
132.5 272.5 13.586093978
132.5 275. 13.523821058
132.5 277.5 13.463433209
132.5 280. 13.404853621
132.5 282.5 13.348009457
132.5 285. 13.292831598
132.5 287.5 13.239254409
132.5 290. 13.187215529
132.5 292.5 13.136655667
132.5 295. 13.087518417
132.5 297.5 13.039750087
135. 2.5 93.761273708
135. 5. 93.526300334
135. 7.5 93.29141363
135. 10. 93.056818889
135. 12.5 92.822676564
135. 15. 92.58907583
135. 17.5 92.355578017
135. 20. 92.118197609
135. 22.5 91.879538934
135. 25. 91.638078586
135. 27.5 91.391733881
135. 30. 91.137985691
135. 32.5 90.871700065
135. 35. 90.587418077
135. 37.5 90.286447718
135. 40. 89.965863981
135. 42.5 89.622886263
135. 45. 89.246211678
135. 47.5 88.838707201
135. 50. 88.401089882
135. 52.5 87.926319249
135. 55. 87.405809097
135. 57.5 86.849920181
135. 60. 86.244680882
135. 62.5 85.592227647
135. 65. 84.894074827
135. 67.5 84.137087392
135. 70. 83.332713657
135. 72.5 82.465890247
135. 75. 81.543098676
135. 77.5 80.563796801
135. 80. 79.512361666
135. 82.5 78.404566728
135. 85. 77.232582264
135. 87.5 75.982728153
135. 90. 74.668604044
135. 92.5 73.288234887
135. 95. 71.840024979
135. 97.5 70.312520577
135. 100. 68.713131841
135. 102.5 67.045871463
135. 105. 65.312514115
135. 107.5 63.516165731
135. 110. 61.661493953
135. 112.5 59.754933773
135. 115. 57.80483035
135. 117.5 55.816973363
135. 120. 53.799532469
135. 122.5 51.773493613
135. 125. 49.754055277
135. 127.5 47.756522079
135. 130. 45.788851421
135. 132.5 43.863205313
135. 135. 42.000376137
135. 137.5 40.203195996
135. 140. 38.484360292
135. 142.5 36.844273924
135. 145. 35.290569704
135. 147.5 33.829436602
135. 150. 32.428759349
135. 152.5 31.15076656
135. 155. 29.944711325
135. 157.5 28.78901188
135. 160. 27.697528769
135. 162.5 26.749507519
135. 165. 25.843036456
135. 167.5 24.974404962
135. 170. 24.140301927
135. 172.5 23.337757686
135. 175. 22.599213766
135. 177.5 22.003876517
135. 180. 21.434036159
135. 182.5 20.887793846
135. 185. 20.363436882
135. 187.5 19.859415787
135. 190. 19.37432469
135. 192.5 18.906884502
135. 195. 18.455928416
135. 197.5 18.020389357
135. 200. 17.59928908
135. 202.5 17.191728679
135. 205. 16.79688027
135. 207.5 16.413979709
135. 210. 16.064256499
135. 212.5 15.911345
135. 215. 15.76490071
135. 217.5 15.624545084
135. 220. 15.489928298
135. 222.5 15.360726571
135. 225. 15.236639771
135. 227.5 15.11738929
135. 230. 15.002716136
135. 232.5 14.89237924
135. 235. 14.786153917
135. 237.5 14.683830503
135. 240. 14.58521311
135. 242.5 14.490118515
135. 245. 14.398375149
135. 247.5 14.309822187
135. 250. 14.224308713
135. 252.5 14.141692975
135. 255. 14.061841695
135. 257.5 13.984629446
135. 260. 13.909938086
135. 262.5 13.837656231
135. 265. 13.767678788
135. 267.5 13.699906509
135. 270. 13.634245598
135. 272.5 13.570607338
135. 275. 13.508907758
135. 277.5 13.449067318
135. 280. 13.391010619
135. 282.5 13.334666147
135. 285. 13.279966018
135. 287.5 13.226845758
135. 290. 13.175244091
135. 292.5 13.125102745
135. 295. 13.07636627
135. 297.5 13.028981874
137.5 2.5 93.761273708
137.5 5. 93.526300334
137.5 7.5 93.29141363
137.5 10. 93.056818856
137.5 12.5 92.822675538
137.5 15. 92.589065526
137.5 17.5 92.355522903
137.5 20. 92.118003481
137.5 22.5 91.879019884
137.5 25. 91.636934289
137.5 27.5 91.389541531
137.5 30. 91.134205196
137.5 32.5 90.865531474
137.5 35. 90.578199384
137.5 37.5 90.273364051
137.5 40. 89.948056898
137.5 42.5 89.599472255
137.5 45. 89.215355608
137.5 47.5 88.800241424
137.5 50. 88.354128315
137.5 52.5 87.86802291
137.5 55. 87.337069787
137.5 57.5 86.769952878
137.5 60. 86.149351163
137.5 62.5 85.484002126
137.5 65. 84.767524244
137.5 67.5 83.996260657
137.5 70. 83.170750286
137.5 72.5 82.28859568
137.5 75. 81.342157221
137.5 77.5 80.344320974
137.5 80. 79.269616073
137.5 82.5 78.134265003
137.5 85. 76.938147478
137.5 87.5 75.667313999
137.5 90. 74.322969455
137.5 92.5 72.911187629
137.5 95. 71.430599982
137.5 97.5 69.88045199
137.5 100. 68.259149931
137.5 102.5 66.560455773
137.5 105. 64.796125055
137.5 107.5 62.969780856
137.5 110. 61.086682801
137.5 112.5 59.153929571
137.5 115. 57.180593997
137.5 117.5 55.177730932
137.5 120. 53.158166109
137.5 122.5 51.127143796
137.5 125. 49.102131316
137.5 127.5 47.105212444
137.5 130. 45.150342639
137.5 132.5 43.24079492
137.5 135. 41.396141003
137.5 137.5 39.620879098
137.5 140. 37.93044999
137.5 142.5 36.312207296
137.5 145. 34.796399244
137.5 147.5 33.356519184
137.5 150. 31.98634051
137.5 152.5 30.744410304
137.5 155. 29.556563773
137.5 157.5 28.417360663
137.5 160. 27.380440446
137.5 162.5 26.447634106
137.5 165. 25.555062127
137.5 167.5 24.699156095
137.5 170. 23.876726705
137.5 172.5 23.084909039
137.5 175. 22.404977899
137.5 177.5 21.818979929
137.5 180. 21.257783149
137.5 182.5 20.719557
137.5 185. 20.202648682
137.5 187.5 19.705561438
137.5 190. 19.226935964
137.5 192.5 18.765534437
137.5 195. 18.320226727
137.5 197.5 17.889978452
137.5 200. 17.473840591
137.5 202.5 17.070940426
137.5 205. 16.6804736
137.5 207.5 16.301697153
137.5 210. 16.018113366
137.5 212.5 15.867443025
137.5 215. 15.723100989
137.5 217.5 15.584719467
137.5 220. 15.451958383
137.5 222.5 15.324502799
137.5 225. 15.202060627
137.5 227.5 15.084360583
137.5 230. 14.971150363
137.5 232.5 14.862195007
137.5 235. 14.757275426
137.5 237.5 14.656187082
137.5 240. 14.5587388
137.5 242.5 14.464751686
137.5 245. 14.374058161
137.5 247.5 14.286501074
137.5 250. 14.201932907
137.5 252.5 14.120215043
137.5 255. 14.041217109
137.5 257.5 13.964816369
137.5 260. 13.890897174
137.5 262.5 13.819350462
137.5 265. 13.750073288
137.5 267.5 13.682968412
137.5 270. 13.617943903
137.5 272.5 13.554912786
137.5 275. 13.493792711
137.5 277.5 13.434505654
137.5 280. 13.376977636
137.5 282.5 13.321138467
137.5 285. 13.266921506
137.5 287.5 13.21426344
137.5 290. 13.163104086
137.5 292.5 13.113386193
137.5 295. 13.065055275
137.5 297.5 13.018059443
140. 2.5 93.761273708
140. 5. 93.526300334
140. 7.5 93.29141363
140. 10. 93.056818813
140. 12.5 92.822674285
140. 15. 92.589053352
140. 17.5 92.355459324
140. 20. 92.117783497
140. 22.5 91.878439792
140. 25. 91.635669464
140. 27.5 91.387139946
140. 30. 91.13009458
140. 32.5 90.858865344
140. 35. 90.568289488
140. 37.5 90.259362545
140. 40. 89.929074259
140. 42.5 89.574596029
140. 45. 89.182666391
140. 47.5 88.75959396
140. 50. 88.304613621
140. 52.5 87.806683923
140. 55. 87.264865904
140. 57.5 86.686081029
140. 60. 86.049526439
140. 62.5 85.370800501
140. 65. 84.635347605
140. 67.5 83.849290258
140. 70. 83.001945846
140. 72.5 82.103910118
140. 75. 81.133090096
140. 77.5 80.108811198
140. 80. 79.017408355
140. 82.5 77.853742338
140. 85. 76.627572603
140. 87.5 75.336424338
140. 90. 73.965024188
140. 92.5 72.521140575
140. 95. 71.007545586
140. 97.5 69.423791496
140. 100. 67.770311864
140. 102.5 66.048642668
140. 105. 64.26165336
140. 107.5 62.407900073
140. 110. 60.496452919
140. 112.5 58.537792157
140. 115. 56.541734044
140. 117.5 54.520121596
140. 120. 52.486595383
140. 122.5 50.455999509
140. 125. 48.438257853
140. 127.5 46.443323009
140. 130. 44.497478771
140. 132.5 42.609054026
140. 135. 40.784201926
140. 137.5 39.034428077
140. 140. 37.370226708
140. 142.5 35.779281409
140. 145. 34.297330459
140. 147.5 32.878458995
140. 150. 31.556333404
140. 152.5 30.334340126
140. 155. 29.164533502
140. 157.5 28.04168401
140. 160. 27.060830724
140. 162.5 26.143136937
140. 165. 25.264382637
140. 167.5 24.421137458
140. 170. 23.610330508
140. 172.5 22.829198825
140. 175. 22.209166478
140. 177.5 21.632487775
140. 180. 21.079922929
140. 182.5 20.549708166
140. 185. 20.04024934
140. 187.5 19.550101384
140. 190. 19.077950707
140. 192.5 18.622600034
140. 195. 18.182955315
140. 197.5 17.758014361
140. 200. 17.346856956
140. 202.5 16.948636215
140. 205. 16.562571014
140. 207.5 16.187939324
140. 210. 15.971570544
140. 212.5 15.823148853
140. 215. 15.680917003
140. 217.5 15.544517851
140. 220. 15.413620972
140. 222.5 15.287920194
140. 225. 15.167131405
140. 227.5 15.050990593
140. 230. 14.939252095
140. 232.5 14.83168702
140. 235. 14.728081845
140. 237.5 14.628237135
140. 240. 14.531966401
140. 242.5 14.439095066
140. 245. 14.349459524
140. 247.5 14.26290629
140. 250. 14.179291233
140. 252.5 14.098478867
140. 255. 14.020341719
140. 257.5 13.944759741
140. 260. 13.871619778
140. 262.5 13.800815084
140. 265. 13.73224487
140. 267.5 13.6658139
140. 270. 13.601432111
140. 272.5 13.539014271
140. 275. 13.478479657
140. 277.5 13.419751765
140. 280. 13.362758036
140. 282.5 13.307429608
140. 285. 13.253701087
140. 287.5 13.201510329
140. 290. 13.150798242
140. 292.5 13.101508606
140. 295. 13.053587899
140. 297.5 13.006985138
142.5 2.5 93.761273708
142.5 5. 93.526300334
142.5 7.5 93.29141363
142.5 10. 93.056818759
142.5 12.5 92.822672755
142.5 15. 92.589038972
142.5 17.5 92.355385981
142.5 20. 92.117534214
142.5 22.5 91.877791475
142.5 25. 91.634271395
142.5 27.5 91.384509101
142.5 30. 91.125624888
142.5 32.5 90.851661227
142.5 35. 90.557635999
142.5 37.5 90.244377896
142.5 40. 89.908837066
142.5 42.5 89.548164271
142.5 45. 89.148032097
142.5 47.5 88.716637068
142.5 50. 88.252401869
142.5 52.5 87.742136481
142.5 55. 87.189014206
142.5 57.5 86.598103639
142.5 60. 85.944980919
142.5 62.5 85.252377943
142.5 65. 84.4972732
142.5 67.5 83.695884236
142.5 70. 82.825979205
142.5 72.5 81.907872209
142.5 75. 80.915524007
142.5 77.5 79.864029616
142.5 80. 78.754263604
142.5 82.5 77.562540359
142.5 85. 76.305540535
142.5 87.5 74.981967635
142.5 90. 73.589738387
142.5 92.5 72.11753883
142.5 95. 70.570289366
142.5 97.5 68.952369745
142.5 100. 67.264614884
142.5 102.5 65.509040359
142.5 105. 63.689077859
142.5 107.5 61.809804182
142.5 110. 59.878138764
142.5 112.5 57.90297008
142.5 115. 55.887845262
142.5 117.5 53.84828312
142.5 120. 51.801833738
142.5 122.5 49.764152195
142.5 125. 47.750884804
142.5 127.5 45.770688539
142.5 130. 43.835471834
142.5 132.5 41.965777977
142.5 135. 40.164504481
142.5 137.5 38.444097329
142.5 140. 36.803681084
142.5 142.5 35.252258232
142.5 145. 33.79339708
142.5 147.5 32.395275121
142.5 150. 31.122886296
142.5 152.5 29.920615559
142.5 155. 28.768668421
142.5 157.5 27.682830875
142.5 160. 26.738777832
142.5 162.5 25.836085778
142.5 165. 24.971059716
142.5 167.5 24.140403167
142.5 170. 23.341160233
142.5 172.5 22.604545424
142.5 175. 22.011842759
142.5 177.5 21.44445834
142.5 180. 20.900509185
142.5 182.5 20.378296782
142.5 185. 19.876284366
142.5 187.5 19.393077509
142.5 190. 18.927407449
142.5 192.5 18.478116724
142.5 195. 18.044146746
142.5 197.5 17.624527
142.5 200. 17.218365635
142.5 202.5 16.824841233
142.5 205. 16.443195587
142.5 207.5 16.077239816
142.5 210. 15.924646162
142.5 212.5 15.778479422
142.5 215. 15.638364592
142.5 217.5 15.503955056
142.5 220. 15.374929939
142.5 222.5 15.250991752
142.5 225. 15.131864289
142.5 227.5 15.017290749
142.5 230. 14.907032056
142.5 232.5 14.800865353
142.5 235. 14.698582642
142.5 237.5 14.599989561
142.5 240. 14.504904288
142.5 242.5 14.413156537
142.5 245. 14.324586662
142.5 247.5 14.239044831
142.5 250. 14.156390287
142.5 252.5 14.07649067
142.5 255. 13.999221399
142.5 257.5 13.92446511
142.5 260. 13.852111138
142.5 262.5 13.782055053
142.5 265. 13.714198219
142.5 267.5 13.648447405
142.5 270. 13.584714419
142.5 272.5 13.52291577
142.5 275. 13.462972365
142.5 277.5 13.404809221
142.5 280. 13.348355203
142.5 282.5 13.293542783
142.5 285. 13.240307813
142.5 287.5 13.18858932
142.5 290. 13.138329312
142.5 292.5 13.089472598
142.5 295. 13.041966627
142.5 297.5 12.995761326
145. 2.5 93.761273708
145. 5. 93.526300334
145. 7.5 93.291413629
145. 10. 93.056818689
145. 12.5 92.822670886
145. 15. 92.589021983
145. 17.5 92.355301374
145. 20. 92.117251728
145. 22.5 91.877066901
145. 25. 91.632726023
145. 27.5 91.381627045
145. 30. 91.120764594
145. 32.5 90.843875325
145. 35. 90.546182453
145. 37.5 90.228339987
145. 40. 89.887260767
145. 42.5 89.519667461
145. 45. 89.111333433
145. 47.5 88.671234834
145. 50. 88.197340127
145. 52.5 87.674204505
145. 55. 87.109320253
145. 57.5 86.502312668
145. 60. 85.835475087
145. 62.5 85.128474872
145. 65. 84.353012698
145. 67.5 83.534823999
145. 70. 82.642509427
145. 72.5 81.698820799
145. 75. 80.68906264
145. 77.5 79.609545087
145. 80. 78.469694166
145. 82.5 77.26017273
145. 85. 75.971530867
145. 87.5 74.61474903
145. 90. 73.187943066
145. 92.5 71.689724187
145. 95. 70.118227487
145. 97.5 68.465573437
145. 100. 66.743097631
145. 102.5 64.953324724
145. 105. 63.100278663
145. 107.5 61.189710654
145. 110. 59.229290733
145. 112.5 57.228722708
145. 115. 55.199722083
145. 117.5 53.155765751
145. 120. 51.103573004
145. 122.5 49.060137753
145. 125. 47.047950292
145. 127.5 45.081174029
145. 130. 43.164199518
145. 132.5 41.314699644
145. 135. 39.536975477
145. 137.5 37.847769041
145. 140. 36.230787563
145. 142.5 34.720707858
145. 145. 33.284620132
145. 147.5 31.92276609
145. 150. 30.686061392
145. 152.5 29.503287538
145. 155. 28.369008158
145. 157.5 27.342122049
145. 160. 26.414355045
145. 162.5 25.526545843
145. 165. 24.675150874
145. 167.5 23.85700338
145. 170. 23.069259031
145. 172.5 22.395764262
145. 175. 21.813068258
145. 177.5 21.254948376
145. 180. 20.719594254
145. 182.5 20.205371087
145. 185. 19.710798206
145. 187.5 19.234530744
145. 190. 18.775343867
145. 192.5 18.332119171
145. 195. 17.903832891
145. 197.5 17.489545649
145. 200. 17.088393508
145. 202.5 16.699580131
145. 205. 16.322369905
145. 207.5 16.027543005
145. 210. 15.877358231
145. 212.5 15.733451576
145. 215. 15.595459515
145. 217.5 15.463045835
145. 220. 15.335899108
145. 222.5 15.213730433
145. 225. 15.096271434
145. 227.5 14.983272458
145. 230. 14.874500962
145. 232.5 14.769740073
145. 235. 14.66878728
145. 237.5 14.571453265
145. 240. 14.47756084
145. 242.5 14.386943992
145. 245. 14.299447012
145. 247.5 14.214923706
145. 250. 14.133236683
145. 252.5 14.054256693
145. 255. 13.977862042
145. 257.5 13.903938043
145. 260. 13.832376517
145. 262.5 13.763075345
145. 265. 13.695938043
145. 267.5 13.630873385
145. 270. 13.567795046
145. 272.5 13.50662128
145. 275. 13.447274624
145. 277.5 13.389681616
145. 280. 13.333772549
145. 282.5 13.279481227
145. 285. 13.226744755
145. 287.5 13.175503332
145. 290. 13.125700067
145. 292.5 13.077280805
145. 295. 13.030193965
145. 297.5 12.98439039
147.5 2.5 93.761273708
147.5 5. 93.526300334
147.5 7.5 93.291413629
147.5 10. 93.056818599
147.5 12.5 92.822668603
147.5 15. 92.589001912
147.5 17.5 92.355203772
147.5 20. 92.116931613
147.5 22.5 91.876257093
147.5 25. 91.631017797
147.5 27.5 91.378469706
147.5 30. 91.115479377
147.5 32.5 90.835460204
147.5 35. 90.533867979
147.5 37.5 90.211173517
147.5 40. 89.864254835
147.5 42.5 89.488872146
147.5 45. 89.072443209
147.5 47.5 88.623242581
147.5 50. 88.139265817
147.5 52.5 87.602700906
147.5 55. 87.025577609
147.5 57.5 86.40177809
147.5 60. 85.720754718
147.5 62.5 84.995096449
147.5 65. 84.202259948
147.5 67.5 83.360608674
147.5 70. 82.451174363
147.5 72.5 81.481093969
147.5 75. 80.453285085
147.5 77.5 79.34489941
147.5 80. 78.174120228
147.5 82.5 76.938185066
147.5 85. 75.624991644
147.5 87.5 74.234182754
147.5 90. 72.77202945
147.5 92.5 71.237424773
147.5 95. 69.630022033
147.5 97.5 67.950451391
147.5 100. 66.200550452
147.5 102.5 64.380864835
147.5 105. 62.494649876
147.5 107.5 60.552925004
147.5 110. 58.564134258
147.5 112.5 56.538813225
147.5 115. 54.489548406
147.5 117.5 52.430704511
147.5 120. 50.377780315
147.5 122.5 48.343690235
147.5 125. 46.334192919
147.5 127.5 44.377827576
147.5 130. 42.483258933
147.5 132.5 40.656077204
147.5 135. 38.90732605
147.5 137.5 37.245416089
147.5 140. 35.661394843
147.5 142.5 34.184651421
147.5 145. 32.771007236
147.5 147.5 31.46133642
147.5 150. 30.24591152
147.5 152.5 29.082398015
147.5 155. 27.965583636
147.5 157.5 26.999265158
147.5 160. 26.087630539
147.5 162.5 25.214577631
147.5 165. 24.376709225
147.5 167.5 23.570984122
147.5 170. 22.794666123
147.5 172.5 22.185637625
147.5 175. 21.6129027
147.5 177.5 21.064013058
147.5 180. 20.537229069
147.5 182.5 20.030978075
147.5 185. 19.543834193
147.5 187.5 19.074501023
147.5 190. 18.621796741
147.5 192.5 18.184641225
147.5 195. 17.762044882
147.5 197.5 17.353098918
147.5 200. 16.956966838
147.5 202.5 16.572876993
147.5 205. 16.20011602
147.5 207.5 15.977497391
147.5 210. 15.82972463
147.5 212.5 15.688082048
147.5 215. 15.552217443
147.5 217.5 15.421804874
147.5 220. 15.296542243
147.5 222.5 15.176149149
147.5 225. 15.060364961
147.5 227.5 14.948947102
147.5 230. 14.841669507
147.5 232.5 14.738321235
147.5 235. 14.63870522
147.5 237.5 14.542637149
147.5 240. 14.449944441
147.5 242.5 14.360465329
147.5 245. 14.27404802
147.5 247.5 14.190549941
147.5 250. 14.109837048
147.5 252.5 14.031783194
147.5 255. 13.95626956
147.5 257.5 13.883184126
147.5 260. 13.812421197
147.5 262.5 13.743880957
147.5 265. 13.677469072
147.5 267.5 13.613096316
147.5 270. 13.550678233
147.5 272.5 13.490134821
147.5 275. 13.431390244
147.5 277.5 13.374372565
147.5 280. 13.319013502
147.5 282.5 13.265248196
147.5 285. 13.213015005
147.5 287.5 13.162255302
147.5 290. 13.1129133
147.5 292.5 13.064935881
147.5 295. 13.018272438
147.5 297.5 12.972874731
150. 2.5 93.761273708
150. 5. 93.526300334
150. 7.5 93.291413628
150. 10. 93.056818484
150. 12.5 92.822665815
150. 15. 92.588978202
150. 17.5 92.355091179
150. 20. 92.116568856
150. 22.5 91.875352012
150. 25. 91.629129517
150. 27.5 91.375010692
150. 30. 91.109731863
150. 32.5 90.826364482
150. 35. 90.520626941
150. 37.5 90.192797588
150. 40. 89.839722316
150. 42.5 89.45613973
150. 45. 89.031225754
150. 47.5 88.572506234
150. 50. 88.078006024
150. 52.5 87.527426781
150. 55. 86.937566969
150. 57.5 86.296305859
150. 60. 85.600549792
150. 62.5 84.853945743
150. 65. 84.04468967
150. 67.5 83.178776167
150. 70. 82.251589131
150. 72.5 81.254268822
150. 75. 80.199114885
150. 77.5 79.069605526
150. 80. 77.867013809
150. 82.5 76.597297402
150. 85. 75.257936499
150. 87.5 73.839648235
150. 90. 72.341346265
150. 92.5 70.769629947
150. 95. 69.124534159
150. 97.5 67.407154432
150. 100. 65.619883888
150. 102.5 63.766653778
150. 105. 61.853160581
150. 107.5 59.88705212
150. 110. 57.878031005
150. 112.5 55.832751437
150. 115. 53.764202863
150. 117.5 51.691724121
150. 120. 49.631678655
150. 122.5 47.600280562
150. 125. 45.609390133
150. 127.5 43.665295344
150. 130. 41.791442746
150. 132.5 39.989812151
150. 135. 38.273535838
150. 137.5 36.63699324
150. 140. 35.096248017
150. 142.5 33.644095778
150. 145. 32.252551837
150. 147.5 30.996914674
150. 150. 29.802479752
150. 152.5 28.657979538
150. 155. 27.590876002
150. 157.5 26.654330616
150. 160. 25.75866724
150. 162.5 24.900236768
150. 165. 24.075783313
150. 167.5 23.282387093
150. 170. 22.562029818
150. 172.5 21.974228039
150. 175. 21.411403973
150. 177.5 20.871705927
150. 180. 20.353463117
150. 182.5 19.855163446
150. 185. 19.375434503
150. 187.5 18.91302724
150. 190. 18.466801911
150. 192.5 18.035715885
150. 195. 17.618813075
150. 197.5 17.215214703
150. 200. 16.824111235
150. 202.5 16.444755295
150. 205. 16.078832768
150. 207.5 15.927121919
150. 210. 15.781763098
150. 212.5 15.642387452
150. 215. 15.508653946
150. 217.5 15.380246771
150. 220. 15.256873044
150. 222.5 15.138260758
150. 225. 15.024156945
150. 227.5 14.914326031
150. 230. 14.808548362
150. 232.5 14.706618875
150. 235. 14.608345907
150. 237.5 14.513550109
150. 240. 14.422063474
150. 242.5 14.333728449
150. 245. 14.248397139
150. 247.5 14.165930567
150. 250. 14.086198022
150. 252.5 14.009076444
150. 255. 13.934449877
150. 257.5 13.862208962
150. 260. 13.792250475
150. 262.5 13.724476902
150. 265. 13.658796051
150. 267.5 13.595120695
150. 270. 13.533368242
150. 272.5 13.473460431
150. 275. 13.415323054
150. 277.5 13.3588857
150. 280. 13.30408151
150. 282.5 13.250846965
150. 285. 13.199121673
150. 287.5 13.148848186
150. 290. 13.099971821
150. 292.5 13.052440499
150. 295. 13.006204589
150. 297.5 12.961216772
152.5 2.5 93.761273708
152.5 5. 93.526300334
152.5 7.5 93.291413628
152.5 10. 93.056818336
152.5 12.5 92.822662409
152.5 15. 92.588950192
152.5 17.5 92.354961294
152.5 20. 92.116157774
152.5 22.5 91.874340438
152.5 25. 91.627042161
152.5 27.5 91.371221059
152.5 30. 91.103481345
152.5 32.5 90.816532487
152.5 35. 90.506388542
152.5 37.5 90.173125264
152.5 40. 89.81355933
152.5 42.5 89.42134431
152.5 45. 88.98753628
152.5 47.5 88.518861621
152.5 50. 88.011089017
152.5 52.5 87.44817053
152.5 55. 86.845055212
152.5 57.5 86.185632342
152.5 60. 85.474573325
152.5 62.5 84.706248805
152.5 65. 83.879956041
152.5 67.5 82.988943228
152.5 70. 82.043344469
152.5 72.5 81.017895265
152.5 75. 79.932250028
152.5 77.5 78.783145566
152.5 80. 77.547813545
152.5 82.5 76.243401434
152.5 85. 74.867554074
152.5 87.5 73.418306603
152.5 90. 71.89427814
152.5 92.5 70.285627149
152.5 95. 68.602201677
152.5 97.5 66.846523031
152.5 100. 65.021575879
152.5 102.5 63.131976647
152.5 105. 61.184196509
152.5 107.5 59.186737063
152.5 110. 57.150216928
152.5 112.5 55.087308634
152.5 115. 53.012436155
152.5 117.5 50.938441213
152.5 120. 48.872855533
152.5 122.5 46.843482787
152.5 125. 44.86486856
152.5 127.5 42.943399655
152.5 130. 41.092327891
152.5 132.5 39.316634509
152.5 135. 37.634060591
152.5 137.5 36.022435937
152.5 140. 34.527003344
152.5 142.5 33.09903275
152.5 145. 31.756680032
152.5 147.5 30.529543474
152.5 150. 29.35579901
152.5 152.5 28.230054801
152.5 155. 27.226644826
152.5 157.5 26.307382998
152.5 160. 25.42752267
152.5 162.5 24.583573833
152.5 165. 23.772416931
152.5 167.5 22.991249479
152.5 170. 22.338757764
152.5 172.5 21.761595907
152.5 175. 21.20862808
152.5 177.5 20.678078852
152.5 180. 20.168344387
152.5 182.5 19.677971565
152.5 185. 19.205640107
152.5 187.5 18.750147203
152.5 190. 18.310394232
152.5 192.5 17.885375256
152.5 195. 17.474167009
152.5 197.5 17.07592015
152.5 200. 16.689851613
152.5 202.5 16.315237873
152.5 205. 16.025573413
152.5 207.5 15.876435355
152.5 210. 15.733491216
152.5 212.5 15.596384273
152.5 215. 15.464784486
152.5 217.5 15.338386035
152.5 220. 15.216905132
152.5 222.5 15.100078057
152.5 225. 14.987659413
152.5 227.5 14.879420552
152.5 230. 14.775148163
152.5 232.5 14.674643008
152.5 235. 14.577718772
152.5 237.5 14.484201031
152.5 240. 14.393926312
152.5 242.5 14.306741253
152.5 245. 14.222501821
152.5 247.5 14.14107262
152.5 250. 14.062326249
152.5 252.5 13.986142721
152.5 255. 13.912408929
152.5 257.5 13.841018164
152.5 260. 13.771869664
152.5 262.5 13.704868209
152.5 265. 13.639923743
152.5 267.5 13.576951033
152.5 270. 13.515869347
152.5 272.5 13.456602164
152.5 275. 13.399076903
152.5 277.5 13.343224672
152.5 280. 13.288980041
152.5 282.5 13.236280825
152.5 285. 13.185067887
152.5 287.5 13.135284957
152.5 290. 13.086878457
152.5 292.5 13.039797348
152.5 295. 12.993992977
152.5 297.5 12.949418946
155. 2.5 93.761273708
155. 5. 93.526300334
155. 7.5 93.291413626
155. 10. 93.056818147
155. 12.5 92.822658249
155. 15. 92.588917101
155. 17.5 92.354811458
155. 20. 92.115691924
155. 22.5 91.873209823
155. 25. 91.624734686
155. 27.5 91.36706906
155. 30. 91.096683485
155. 32.5 90.805903881
155. 35. 90.491076396
155. 37.5 90.152063092
155. 40. 89.785654541
155. 42.5 89.3843512
155. 45. 88.941220191
155. 47.5 88.462133721
155. 50. 87.940451849
155. 52.5 87.364706911
155. 55. 86.74779437
155. 57.5 86.069476988
155. 60. 85.342520094
155. 62.5 84.551664184
155. 65. 83.707691159
155. 67.5 82.79070169
155. 70. 81.818646926
155. 72.5 80.771494054
155. 75. 79.654411014
155. 77.5 78.471731888
155. 80. 77.215922524
155. 82.5 75.875854472
155. 85. 74.462591728
155. 87.5 72.974420719
155. 90. 71.410288276
155. 92.5 69.770018973
155. 95. 68.054547868
155. 97.5 66.266164635
155. 100. 64.404875292
155. 102.5 62.478847059
155. 105. 60.496986064
155. 107.5 58.468673534
155. 110. 56.405460547
155. 112.5 54.320980557
155. 115. 52.230619204
155. 117.5 50.150805818
155. 120. 48.09770872
155. 122.5 46.075510593
155. 125. 44.109278245
155. 127.5 42.211043593
155. 130. 40.385783945
155. 132.5 38.644044301
155. 135. 36.988829567
155. 137.5 35.420543459
155. 140. 33.953648544
155. 142.5 32.549438269
155. 145. 31.263881583
155. 147.5 30.059254483
155. 150. 28.905891613
155. 152.5 27.804553757
155. 155. 26.860667441
155. 157.5 25.9584809
155. 160. 25.094248784
155. 162.5 24.264634178
155. 165. 23.466648924
155. 167.5 22.706301295
155. 170. 22.114394532
155. 172.5 21.547799471
155. 175. 21.0046291
155. 177.5 20.483181985
155. 180. 19.981919333
155. 182.5 19.499445411
155. 185. 19.034490733
155. 187.5 18.585897592
155. 190. 18.152607537
155. 192.5 17.733650507
155. 195. 17.328135364
155. 197.5 16.935241616
155. 200. 16.554212157
155. 202.5 16.18434688
155. 205. 15.97202325
155. 207.5 15.825456273
155. 210. 15.684926406
155. 212.5 15.550088855
155. 215. 15.420624404
155. 217.5 15.296237076
155. 220. 15.176652045
155. 222.5 15.061613771
155. 225. 14.950884333
155. 227.5 14.844241925
155. 230. 14.741479513
155. 232.5 14.642403617
155. 235. 14.546833222
155. 237.5 14.454598781
155. 240. 14.365541321
155. 242.5 14.27951163
155. 245. 14.196369516
155. 247.5 14.115983135
155. 250. 14.038228377
155. 252.5 13.962988309
155. 255. 13.890152661
155. 257.5 13.819617356
155. 260. 13.751284087
155. 262.5 13.685059918
155. 265. 13.620856923
155. 267.5 13.558591856
155. 270. 13.498185841
155. 272.5 13.439564093
155. 275. 13.382655652
155. 277.5 13.327393148
155. 280. 13.273712576
155. 282.5 13.221553084
155. 285. 13.170856792
155. 287.5 13.121568604
155. 290. 13.073636051
155. 292.5 13.027009133
155. 295. 12.981640177
155. 297.5 12.937483707
157.5 2.5 93.761273708
157.5 5. 93.526300334
157.5 7.5 93.291413625
157.5 10. 93.056817903
157.5 12.5 92.822653169
157.5 15. 92.588878009
157.5 17.5 92.354638608
157.5 20. 92.115164006
157.5 22.5 91.871946138
157.5 25. 91.62218381
157.5 27.5 91.362519872
157.5 30. 91.089289975
157.5 32.5 90.794413257
157.5 35. 90.474608062
157.5 37.5 90.129510568
157.5 40. 89.755888567
157.5 42.5 89.345016241
157.5 45. 88.892112333
157.5 47.5 88.40213584
157.5 50. 87.865910623
157.5 52.5 87.27679599
157.5 55. 86.645520509
157.5 57.5 85.947541031
157.5 60. 85.204065248
157.5 62.5 84.389828114
157.5 65. 83.526233444
157.5 67.5 82.583616584
157.5 70. 81.582051662
157.5 72.5 80.514554685
157.5 75. 79.365037862
157.5 77.5 78.147575242
157.5 80. 76.859222974
157.5 82.5 75.493973632
157.5 85. 74.042321242
157.5 87.5 72.514310412
157.5 90. 70.909244771
157.5 92.5 69.227396261
157.5 95. 67.470246362
157.5 97.5 65.640736274
157.5 100. 63.743513762
157.5 102.5 61.785156063
157.5 105. 59.774337976
157.5 107.5 57.721901429
157.5 110. 55.640765102
157.5 112.5 53.538309524
157.5 115. 51.433960765
157.5 117.5 49.34746403
157.5 120. 47.295828802
157.5 122.5 45.293440475
157.5 125. 43.344372982
157.5 127.5 41.469843033
157.5 130. 39.671655524
157.5 132.5 37.96614861
157.5 135. 36.337750492
157.5 137.5 34.817095517
157.5 140. 33.376154575
157.5 142.5 32.005793195
157.5 145. 30.768555106
157.5 147.5 29.586067978
157.5 150. 28.452768791
157.5 152.5 27.418442168
157.5 155. 26.493002446
157.5 157.5 25.60767679
157.5 160. 24.758891797
157.5 162.5 23.943457741
157.5 165. 23.158512985
157.5 167.5 22.469580917
157.5 170. 21.889000279
157.5 172.5 21.332894768
157.5 175. 20.799459148
157.5 177.5 20.287063715
157.5 180. 19.794232827
157.5 182.5 19.31962654
157.5 185. 18.862024818
157.5 187.5 18.420313917
157.5 190. 17.993474589
157.5 192.5 17.580571829
157.5 195. 17.180745924
157.5 197.5 16.793204629
157.5 200. 16.417216285
157.5 202.5 16.068442429
157.5 205. 15.918201855
157.5 207.5 15.774203041
157.5 210. 15.636085911
157.5 212.5 15.503517393
157.5 215. 15.376188916
157.5 217.5 15.253814193
157.5 220. 15.136127229
157.5 222.5 15.02288055
157.5 225. 14.913843609
157.5 227.5 14.808801359
157.5 230. 14.707552967
157.5 232.5 14.609910651
157.5 235. 14.515698636
157.5 237.5 14.424752207
157.5 240. 14.336916848
157.5 242.5 14.252047462
157.5 245. 14.170007668
157.5 247.5 14.090669145
157.5 250. 14.013911055
157.5 252.5 13.939619496
157.5 255. 13.867687019
157.5 257.5 13.798012168
157.5 260. 13.730499075
157.5 262.5 13.66505708
157.5 265. 13.601600378
157.5 267.5 13.540047702
157.5 270. 13.480322027
157.5 272.5 13.422350299
157.5 275. 13.366063177
157.5 277.5 13.31139481
157.5 280. 13.258282611
157.5 282.5 13.206667067
157.5 285. 13.156491546
157.5 287.5 13.107702132
157.5 290. 13.060247462
157.5 292.5 13.014078574
157.5 295. 12.969148778
157.5 297.5 12.92541352
160. 2.5 93.761273708
160. 5. 93.526300334
160. 7.5 93.291413623
160. 10. 93.05681759
160. 12.5 92.822646963
160. 15. 92.588831827
160. 17.5 92.354439206
160. 20. 92.114565744
160. 22.5 91.870533693
160. 25. 91.619363778
160. 27.5 91.35753529
160. 30. 91.081248174
160. 32.5 90.781989687
160. 35. 90.456894536
160. 37.5 90.105359573
160. 40. 89.724133345
160. 42.5 89.303185062
160. 45. 88.840036174
160. 47.5 88.338668721
160. 50. 87.787234445
160. 52.5 87.184182012
160. 55. 86.535660848
160. 57.5 85.819506056
160. 60. 85.057557901
160. 62.5 84.220352778
160. 65. 83.329737238
160. 67.5 82.367224103
160. 70. 81.335152494
160. 72.5 80.239518333
160. 75. 79.063533649
160. 77.5 77.810233485
160. 80. 76.483809155
160. 82.5 75.081724802
160. 85. 73.601933936
160. 87.5 72.037162365
160. 90. 70.390302816
160. 92.5 68.666148347
160. 95. 66.866768951
160. 97.5 64.995801733
160. 100. 63.058695898
160. 102.5 61.062926415
160. 105. 59.018144929
160. 107.5 56.936224878
160. 110. 54.831141117
160. 112.5 52.718597505
160. 115. 50.615270097
160. 117.5 48.530673662
160. 120. 46.4826217
160. 122.5 44.492911868
160. 125. 42.569904946
160. 127.5 40.721447163
160. 130. 38.955705044
160. 132.5 37.28284444
160. 135. 35.690121197
160. 137.5 34.209969495
160. 140. 32.794474661
160. 142.5 31.483910665
160. 145. 30.270716722
160. 147.5 29.10999237
160. 150. 27.99643013
160. 152.5 27.030955107
160. 155. 26.123701709
160. 157.5 25.255016847
160. 160. 24.421492006
160. 162.5 23.620078843
160. 165. 22.848037435
160. 167.5 22.231985656
160. 170. 21.662632662
160. 172.5 21.116935606
160. 175. 20.593168338
160. 177.5 20.089770636
160. 180. 19.60532812
160. 182.5 19.138555042
160. 185. 18.688279468
160. 187.5 18.253430476
160. 190. 17.833027047
160. 192.5 17.426168399
160. 195. 17.032025537
160. 197.5 16.649833852
160. 200. 16.278886607
160. 202.5 16.011638406
160. 205. 15.86412856
160. 207.5 15.722693819
160. 210. 15.586986795
160. 212.5 15.456685924
160. 215. 15.331493103
160. 217.5 15.211131572
160. 220. 15.095344032
160. 222.5 14.983890957
160. 225. 14.876549073
160. 227.5 14.773110002
160. 230. 14.673379033
160. 232.5 14.577174016
160. 235. 14.48432436
160. 237.5 14.394670128
160. 240. 14.308061219
160. 242.5 14.224356615
160. 245. 14.143423708
160. 247.5 14.065137677
160. 250. 13.989380926
160. 252.5 13.916042569
160. 255. 13.845017954
160. 257.5 13.776208233
160. 260. 13.709519965
160. 262.5 13.644864752
160. 265. 13.582158901
160. 267.5 13.521323117
160. 270. 13.46228222
160. 272.5 13.404964878
160. 275. 13.349303368
160. 277.5 13.295233349
160. 280. 13.242693657
160. 282.5 13.191626107
160. 285. 13.141975322
160. 287.5 13.093688559
160. 290. 13.046715559
160. 292.5 13.001008405
160. 295. 12.956521384
160. 297.5 12.913210864
162.5 2.5 93.761273708
162.5 5. 93.526300334
162.5 7.5 93.291413619
162.5 10. 93.056817188
162.5 12.5 92.822639384
162.5 15. 92.588777269
162.5 17.5 92.354209174
162.5 20. 92.113887756
162.5 22.5 91.868954944
162.5 25. 91.616246086
162.5 27.5 91.352073393
162.5 30. 91.072500705
162.5 32.5 90.768556235
162.5 35. 90.437839686
162.5 37.5 90.079493741
162.5 40. 89.690251438
162.5 42.5 89.258692261
162.5 45. 88.784802907
162.5 47.5 88.271519558
162.5 50. 87.704176796
162.5 52.5 87.086592157
162.5 55. 86.418109067
162.5 57.5 85.685032453
162.5 60. 84.89901356
162.5 62.5 84.042824408
162.5 65. 83.124208897
162.5 67.5 82.141029384
162.5 70. 81.07740081
162.5 72.5 79.94750427
162.5 75. 78.747909004
162.5 77.5 77.459011986
162.5 80. 76.093413622
162.5 82.5 74.650142283
162.5 85. 73.127444769
162.5 87.5 71.524364854
162.5 90. 69.840984795
162.5 92.5 68.078680805
162.5 95. 66.240385815
162.5 97.5 64.330464821
162.5 100. 62.353442012
162.5 102.5 60.320545922
162.5 105. 58.242432894
162.5 107.5 56.132023158
162.5 110. 54.004348718
162.5 112.5 51.876147107
162.5 115. 49.765070814
162.5 117.5 47.688301384
162.5 120. 45.657738197
162.5 122.5 43.68311236
162.5 125. 41.785060949
162.5 127.5 39.965658338
162.5 130. 38.23810912
162.5 132.5 36.594004856
162.5 135. 35.051512038
162.5 137.5 33.59910963
162.5 140. 32.208543198
162.5 142.5 30.959966086
162.5 145. 29.77036988
162.5 147.5 28.631023663
162.5 150. 27.572183386
162.5 152.5 26.642142431
162.5 155. 25.752810225
162.5 157.5 24.900540787
162.5 160. 24.082083587
162.5 162.5 23.294525971
162.5 165. 22.576484498
162.5 167.5 21.993574329
162.5 170. 21.435346812
162.5 172.5 20.899973524
162.5 175. 20.385804744
162.5 177.5 19.891347502
162.5 180. 19.415246801
162.5 182.5 18.9562695
162.5 185. 18.513290421
162.5 187.5 18.085280316
162.5 190. 17.671295419
162.5 192.5 17.270468335
162.5 195. 16.882000071
162.5 197.5 16.505153038
162.5 200. 16.139244889
162.5 202.5 15.954608564
162.5 205. 15.809822438
162.5 207.5 15.670946542
162.5 210. 15.537645925
162.5 212.5 15.409610319
162.5 215. 15.286551898
162.5 217.5 15.168203271
162.5 220. 15.054315695
162.5 222.5 14.944657466
162.5 225. 14.839012481
162.5 227.5 14.737178936
162.5 230. 14.638968164
162.5 232.5 14.544203575
162.5 235. 14.452719702
162.5 237.5 14.364361335
162.5 240. 14.278982738
162.5 242.5 14.196446934
162.5 245. 14.116625054
162.5 247.5 14.039395745
162.5 250. 13.964644629
162.5 252.5 13.892263809
162.5 255. 13.822151415
162.5 257.5 13.754211187
162.5 260. 13.688352097
162.5 262.5 13.624487997
162.5 265. 13.562537294
162.5 267.5 13.502422658
162.5 270. 13.444070742
162.5 272.5 13.387411935
162.5 275. 13.332380122
162.5 277.5 13.278912471
162.5 280. 13.226949233
162.5 282.5 13.176433554
162.5 285. 13.127311304
162.5 287.5 13.079530913
162.5 290. 13.033043229
162.5 292.5 12.987801372
162.5 295. 12.943760609
162.5 297.5 12.900878232
165. 2.5 93.761273708
165. 5. 93.526300334
165. 7.5 93.291413615
165. 10. 93.056816672
165. 12.5 92.822630126
165. 15. 92.588712816
165. 17.5 92.353943804
165. 20. 92.113119407
165. 22.5 91.86719027
165. 25. 91.612799193
165. 27.5 91.34608817
165. 30. 91.062985016
165. 32.5 90.754029422
165. 35. 90.417339651
165. 37.5 90.051787778
165. 40. 89.654095276
165. 42.5 89.211360513
165. 45. 88.726210474
165. 47.5 88.200460935
165. 50. 87.616474287
165. 52.5 86.983735186
165. 55. 86.294444074
165. 57.5 85.543757716
165. 60. 84.732723942
165. 62.5 83.856801227
165. 65. 82.909154289
165. 67.5 81.900486638
165. 70. 80.808210499
165. 72.5 79.642919267
165. 75. 78.405247787
165. 77.5 77.091911498
165. 80. 75.687234671
165. 82.5 74.201647356
165. 85. 72.634977918
165. 87.5 70.986691672
165. 90. 69.25740221
165. 92.5 67.449136283
165. 95. 65.565601358
165. 97.5 63.612438696
165. 100. 61.597436274
165. 102.5 59.530666814
165. 105. 57.424505861
165. 107.5 55.293470205
165. 110. 53.153792425
165. 112.5 51.017684572
165. 115. 48.900970373
165. 117.5 46.827635664
165. 120. 44.812764502
165. 122.5 42.863741067
165. 125. 40.993202495
165. 127.5 39.204830295
165. 130. 37.515480558
165. 132.5 35.901463526
165. 135. 34.409696523
165. 137.5 32.984440458
165. 140. 31.653943561
165. 142.5 30.433955292
165. 145. 29.267504835
165. 147.5 28.149144842
165. 150. 27.162792791
165. 152.5 26.252046512
165. 155. 25.380365954
165. 157.5 24.544281675
165. 160. 23.740694387
165. 162.5 22.96682154
165. 165. 22.325424955
165. 167.5 21.75440291
165. 170. 21.207195304
165. 172.5 20.682057763
165. 175. 20.177414371
165. 177.5 19.691837197
165. 180. 19.224028761
165. 182.5 18.772806951
165. 185. 18.337092
165. 187.5 17.915895189
165. 190. 17.508309025
165. 192.5 17.113498661
165. 195. 16.730694382
165. 197.5 16.359184996
165. 200. 16.045539424
165. 202.5 15.897372892
165. 205. 15.755302299
165. 207.5 15.618978915
165. 210. 15.48807997
165. 212.5 15.362306273
165. 215. 15.241380086
165. 217.5 15.12504322
165. 220. 15.013055345
165. 222.5 14.905192454
165. 225. 14.801245503
165. 227.5 14.701019172
165. 230. 14.604330751
165. 232.5 14.511009138
165. 235. 14.420893927
165. 237.5 14.33383458
165. 240. 14.249689679
165. 242.5 14.168326243
165. 245. 14.089619106
165. 247.5 14.013450351
165. 250. 13.939708791
165. 252.5 13.868289493
165. 255. 13.799093347
165. 257.5 13.732026664
165. 260. 13.667000812
165. 262.5 13.60393188
165. 265. 13.542740363
165. 267.5 13.483350884
165. 270. 13.425691924
165. 272.5 13.369695582
165. 275. 13.315297346
165. 277.5 13.262435889
165. 280. 13.211052871
165. 282.5 13.161092765
165. 285. 13.112502686
165. 287.5 13.065232236
165. 290. 13.019233365
165. 292.5 12.974460231
165. 295. 12.93086908
165. 297.5 12.888418127
167.5 2.5 93.761273708
167.5 5. 93.526300334
167.5 7.5 93.291413609
167.5 10. 93.05681601
167.5 12.5 92.822618819
167.5 15. 92.588636673
167.5 17.5 92.353637666
167.5 20. 92.112248642
167.5 22.5 91.865217723
167.5 25. 91.608988188
167.5 27.5 91.339529119
167.5 30. 91.052632896
167.5 32.5 90.73831863
167.5 35. 90.395282166
167.5 37.5 90.022106714
167.5 40. 89.615506331
167.5 42.5 89.160999596
167.5 45. 88.664042493
167.5 47.5 88.125249656
167.5 50. 87.523845275
167.5 52.5 86.875299953
167.5 55. 86.164311039
167.5 57.5 85.395294585
167.5 60. 84.558251973
167.5 62.5 83.661811191
167.5 65. 82.684044867
167.5 67.5 81.642255729
167.5 70. 80.526955068
167.5 72.5 79.325070828
167.5 75. 78.048111341
167.5 77.5 76.692930123
167.5 80. 75.256771101
167.5 82.5 73.735326184
167.5 85. 72.123567136
167.5 87.5 70.429068938
167.5 90. 68.653024315
167.5 92.5 66.798163639
167.5 95. 64.869023923
167.5 97.5 62.872194614
167.5 100. 60.81651314
167.5 102.5 58.713175848
167.5 105. 56.575721316
167.5 107.5 54.419829443
167.5 110. 52.262855478
167.5 112.5 50.122974045
167.5 115. 48.017728836
167.5 117.5 45.955041438
167.5 120. 43.956078396
167.5 122.5 42.034261146
167.5 125. 40.194147741
167.5 127.5 38.44627175
167.5 130. 36.787649795
167.5 132.5 35.226797382
167.5 135. 33.76458548
167.5 137.5 32.365865533
167.5 140. 31.100797013
167.5 142.5 29.905860124
167.5 145. 28.762098042
167.5 147.5 27.685421621
167.5 150. 26.752473941
167.5 152.5 25.860702097
167.5 155. 25.00639965
167.5 157.5 24.186265723
167.5 160. 23.397345694
167.5 162.5 22.657862345
167.5 165. 22.073787773
167.5 167.5 21.514524516
167.5 170. 20.978228141
167.5 172.5 20.463235243
167.5 175. 19.968041118
167.5 177.5 19.491280692
167.5 180. 19.031712153
167.5 182.5 18.588202847
167.5 185. 18.159717078
167.5 187.5 17.745305514
167.5 190. 17.344095954
167.5 192.5 16.955285258
167.5 195. 16.578132263
167.5 197.5 16.21195155
167.5 200. 15.985237147
167.5 202.5 15.839951062
167.5 205. 15.70058668
167.5 207.5 15.566808403
167.5 210. 15.438305388
167.5 212.5 15.314789299
167.5 215. 15.19599229
167.5 217.5 15.08166521
167.5 220. 14.971575988
167.5 222.5 14.865508192
167.5 225. 14.763259723
167.5 227.5 14.664641643
167.5 230. 14.569477119
167.5 232.5 14.47760046
167.5 235. 14.388856254
167.5 237.5 14.303098578
167.5 240. 14.220190281
167.5 242.5 14.140002335
167.5 245. 14.06241324
167.5 247.5 13.987308479
167.5 250. 13.914580025
167.5 252.5 13.844125886
167.5 255. 13.775849688
167.5 257.5 13.709660294
167.5 260. 13.64547145
167.5 262.5 13.583201466
167.5 265. 13.522772915
167.5 267.5 13.46411236
167.5 270. 13.407150101
167.5 272.5 13.351819937
167.5 275. 13.298058955
167.5 277.5 13.245807323
167.5 280. 13.19500811
167.5 282.5 13.145607108
167.5 285. 13.097552673
167.5 287.5 13.050795578
167.5 290. 13.005288872
167.5 292.5 12.960987751
167.5 295. 12.917849435
167.5 297.5 12.875833063
170. 2.5 93.761273708
170. 5. 93.526300334
170. 7.5 93.2914136
170. 10. 93.056815159
170. 12.5 92.822605008
170. 15. 92.588546719
170. 17.5 92.353284493
170. 20. 92.111261792
170. 22.5 91.863012752
170. 25. 91.604774423
170. 27.5 91.332340789
170. 30. 91.041369943
170. 32.5 90.721325465
170. 35. 90.371545828
170. 37.5 89.990305083
170. 40. 89.574314205
170. 42.5 89.10740532
170. 45. 88.598067087
170. 47.5 88.044472456
170. 50. 87.425988366
170. 52.5 86.760953783
170. 55. 86.0273303
170. 57.5 85.239229016
170. 60. 84.375129825
170. 62.5 83.453029049
170. 65. 82.448314881
170. 67.5 81.372211502
170. 70. 80.225217909
170. 72.5 78.993218363
170. 75. 77.675685652
170. 77.5 76.277377511
170. 80. 74.795783515
170. 82.5 73.22911477
170. 85. 71.576563538
170. 87.5 69.838578946
170. 90. 68.017154465
170. 92.5 66.116115419
170. 95. 64.141385309
170. 97.5 62.101200148
170. 100. 60.006231444
170. 102.5 57.869570166
170. 105. 55.706450535
170. 107.5 53.527337096
170. 110. 51.355097437
170. 112.5 49.20890958
170. 115. 47.107190834
170. 117.5 45.065176
170. 120. 43.089787587
170. 122.5 41.197280726
170. 125. 39.387637762
170. 127.5 37.683078384
170. 130. 36.054418466
170. 132.5 34.549431232
170. 135. 33.116067908
170. 137.5 31.770941646
170. 140. 30.546066394
170. 142.5 29.375647841
170. 145. 28.254111458
170. 147.5 27.253814501
170. 150. 26.341256568
170. 152.5 25.468136145
170. 155. 24.630934659
170. 157.5 23.826512059
170. 160. 23.052051974
170. 162.5 22.393158129
170. 165. 21.821625975
170. 167.5 21.273989388
170. 170. 20.748492728
170. 172.5 20.243550529
170. 175. 19.75772675
170. 177.5 19.289717017
170. 180. 18.838333356
170. 182.5 18.402491013
170. 185. 17.981197035
170. 187.5 17.573540334
170. 190. 17.178683026
170. 192.5 16.795852831
170. 195. 16.424336414
170. 197.5 16.073297605
170. 200. 15.924780772
170. 202.5 15.78236243
170. 205. 15.645693836
170. 207.5 15.514452224
170. 210. 15.388338422
170. 212.5 15.26707472
170. 215. 15.150402971
170. 217.5 15.038082884
170. 220. 14.929890506
170. 222.5 14.825616842
170. 225. 14.725066625
170. 227.5 14.628057202
170. 230. 14.534417523
170. 232.5 14.443987234
170. 235. 14.356615848
170. 237.5 14.272161998
170. 240. 14.190492748
170. 242.5 14.111482977
170. 245. 14.035014808
170. 247.5 13.960977092
170. 250. 13.889264929
170. 252.5 13.819779241
170. 255. 13.752426367
170. 257.5 13.687117698
170. 260. 13.623769344
170. 262.5 13.562301818
170. 265. 13.502639757
170. 267.5 13.444711652
170. 270. 13.388449609
170. 272.5 13.333789123
170. 275. 13.280668868
170. 277.5 13.229030502
170. 280. 13.178818496
170. 282.5 13.129979956
170. 285. 13.082464478
170. 287.5 13.036223999
170. 290. 12.991212666
170. 292.5 12.947386707
170. 295. 12.904704321
170. 297.5 12.863125563
172.5 2.5 93.761273708
172.5 5. 93.526300334
172.5 7.5 93.291413589
172.5 10. 93.056814067
172.5 12.5 92.82258814
172.5 15. 92.588440451
172.5 17.5 92.352877055
172.5 20. 92.11014336
172.5 22.5 91.86054789
172.5 25. 91.600115106
172.5 27.5 91.324462286
172.5 30. 91.029114976
172.5 32.5 90.702943032
172.5 35. 90.345999298
172.5 37.5 89.956226026
172.5 40. 89.530248234
172.5 42.5 89.050358353
172.5 45. 88.528035594
172.5 47.5 87.95706834
172.5 50. 87.322580754
172.5 52.5 86.640340681
172.5 55. 85.883095269
172.5 57.5 85.074470315
172.5 60. 84.182856337
172.5 62.5 83.229378112
172.5 65. 82.201358342
172.5 67.5 81.089676493
172.5 70. 79.903984948
172.5 72.5 78.64038888
172.5 75. 77.287100497
172.5 77.5 75.844305553
172.5 80. 74.31594857
172.5 82.5 72.700622574
172.5 85. 70.998023865
172.5 87.5 69.209241733
172.5 90. 67.337055889
172.5 92.5 65.386225694
172.5 95. 63.363746452
172.5 97.5 61.279040362
172.5 100. 59.14404376
172.5 102.5 56.973146276
172.5 105. 54.78292739
172.5 107.5 52.591614645
172.5 110. 50.41814593
172.5 112.5 48.279826205
172.5 115. 46.184413257
172.5 117.5 44.159479527
172.5 120. 42.213545222
172.5 122.5 40.353296318
172.5 125. 38.586867548
172.5 127.5 36.915028897
172.5 130. 35.33947324
172.5 132.5 33.869234906
172.5 135. 32.464009473
172.5 137.5 31.188094329
172.5 140. 29.989706537
172.5 142.5 28.843270421
172.5 145. 27.755764218
172.5 147.5 26.821709685
172.5 150. 25.929162033
172.5 152.5 25.07436764
172.5 155. 24.253986702
172.5 157.5 23.465032477
172.5 160. 22.712142817
172.5 162.5 22.128137776
172.5 165. 21.568989402
172.5 167.5 21.032844886
172.5 170. 20.518033854
172.5 172.5 20.023045809
172.5 175. 19.546510864
172.5 177.5 19.087183222
172.5 180. 18.643926938
172.5 182.5 18.215703614
172.5 185. 17.801561719
172.5 187.5 17.400627279
172.5 190. 17.012095747
172.5 192.5 16.635224864
172.5 195. 16.269328391
172.5 197.5 16.009669945
172.5 200. 15.864190445
172.5 202.5 15.724626022
172.5 205. 15.590641731
172.5 207.5 15.461927342
172.5 210. 15.338195089
172.5 212.5 15.219177662
172.5 215. 15.104626412
172.5 217.5 14.994309738
172.5 220. 14.888011647
172.5 222.5 14.785530451
172.5 225. 14.686677597
172.5 227.5 14.591276612
172.5 230. 14.499162142
172.5 232.5 14.410179087
172.5 235. 14.32418182
172.5 237.5 14.241033463
172.5 240. 14.160605243
172.5 242.5 14.082775898
172.5 245. 14.007431134
172.5 247.5 13.934463128
172.5 250. 13.863770081
172.5 252.5 13.795255796
172.5 255. 13.7288293
172.5 257.5 13.664404492
172.5 260. 13.601899823
172.5 262.5 13.541237996
172.5 265. 13.482345694
172.5 267.5 13.425153324
172.5 270. 13.369594789
172.5 272.5 13.315607265
172.5 275. 13.263131007
172.5 277.5 13.212109158
172.5 280. 13.162487579
172.5 282.5 13.11421469
172.5 285. 13.067241319
172.5 287.5 13.021520565
172.5 290. 12.977007666
172.5 292.5 12.933659885
172.5 295. 12.891436392
172.5 297.5 12.85029816
175. 2.5 93.761273708
175. 5. 93.526300334
175. 7.5 93.291413572
175. 10. 93.056812665
175. 12.5 92.822567537
175. 15. 92.588314907
175. 17.5 92.352407009
175. 20. 92.108875773
175. 22.5 91.857792406
175. 25. 91.594962852
175. 27.5 91.315826718
175. 30. 91.015779389
175. 32.5 90.683055162
175. 35. 90.318500406
175. 37.5 89.919700305
175. 40. 89.48175158
175. 42.5 88.989622925
175. 45. 88.453681157
175. 47.5 87.864489993
175. 50. 87.213276403
175. 52.5 86.50975407
175. 55. 85.731170123
175. 57.5 84.894640207
175. 60. 83.980894187
175. 62.5 82.994805647
175. 65. 81.940142584
175. 67.5 80.793924134
175. 70. 79.568151004
175. 72.5 78.261379999
175. 75. 76.870053505
175. 77.5 75.391139883
175. 80. 73.816177301
175. 82.5 72.150868222
175. 85. 70.397027511
175. 87.5 68.556446193
175. 90. 66.632757809
175. 92.5 64.631724164
175. 95. 62.561475114
175. 97.5 60.432669563
175. 100. 58.258541503
175. 102.5 56.054791006
175. 105. 53.839270556
175. 107.5 51.631395333
175. 110. 49.451162718
175. 112.5 47.317587073
175. 115. 45.246211369
175. 117.5 43.244108496
175. 120. 41.329719295
175. 122.5 39.501959329
175. 125. 37.781873522
175. 127.5 36.141869782
175. 130. 34.625753112
175. 132.5 33.186054095
175. 135. 31.831912107
175. 137.5 30.604176618
175. 140. 29.431656234
175. 142.5 28.308663758
175. 145. 27.301715105
175. 147.5 26.389120746
175. 150. 25.516203151
175. 152.5 24.679407391
175. 155. 23.875563631
175. 157.5 23.101831159
175. 160. 22.433670715
175. 162.5 21.862849926
175. 165. 21.315924703
175. 167.5 20.791135471
175. 170. 20.286893671
175. 172.5 19.801760866
175. 175. 19.334430864
175. 177.5 18.883714347
175. 180. 18.448525618
175. 182.5 18.027871112
175. 185. 17.620839408
175. 187.5 17.226592521
175. 190. 16.84435827
175. 192.5 16.473423577
175. 195. 16.11312857
175. 197.5 15.945945746
175. 200. 15.803485934
175. 202.5 15.666760528
175. 205. 15.535448036
175. 207.5 15.409250459
175. 210. 15.287891177
175. 212.5 15.171113049
175. 215. 15.058676722
175. 217.5 14.950359108
175. 220. 14.845952021
175. 222.5 14.745260944
175. 225. 14.648103918
175. 227.5 14.554310545
175. 230. 14.463721073
175. 232.5 14.376185579
175. 235. 14.291563217
175. 237.5 14.209721541
175. 240. 14.130535883
175. 242.5 14.05388879
175. 245. 13.979669506
175. 247.5 13.907773501
175. 250. 13.838102036
175. 252.5 13.770561768
175. 255. 13.705064387
175. 257.5 13.641526277
175. 260. 13.579868207
175. 262.5 13.520015052
175. 265. 13.461895526
175. 267.5 13.405441939
175. 270. 13.350589977
175. 272.5 13.297278489
175. 275. 13.245449298
175. 277.5 13.195047025
175. 280. 13.146018917
175. 282.5 13.098314697
175. 285. 13.051886423
175. 287.5 13.006688348
175. 290. 12.962676803
175. 292.5 12.919810077
175. 295. 12.878048311
175. 297.5 12.837353393
177.5 2.5 93.761273708
177.5 5. 93.526300334
177.5 7.5 93.291413549
177.5 10. 93.056810864
177.5 12.5 92.822542372
177.5 15. 92.588166592
177.5 17.5 92.351864727
177.5 20. 92.107439104
177.5 22.5 91.854711909
177.5 25. 91.589265175
177.5 27.5 91.306360588
177.5 30. 91.001266442
177.5 32.5 90.66153554
177.5 35. 90.288895186
177.5 37.5 89.880545214
177.5 40. 89.429943619
177.5 42.5 88.924945415
177.5 45. 88.374717164
177.5 47.5 87.766402812
177.5 50. 87.097704045
177.5 52.5 86.370115685
177.5 55. 85.571087274
177.5 57.5 84.705472957
177.5 60. 83.768666788
177.5 62.5 82.748660356
177.5 65. 81.656605132
177.5 67.5 80.484174729
177.5 70. 79.216847597
177.5 72.5 77.865398034
177.5 75. 76.42644771
177.5 77.5 74.897250644
177.5 80. 73.275981899
177.5 82.5 71.56204547
177.5 85. 69.756399366
177.5 87.5 67.861888126
177.5 90. 65.883561781
177.5 92.5 63.828948971
177.5 95. 61.708243923
177.5 97.5 59.534363347
177.5 100. 57.322827743
177.5 102.5 55.091416408
177.5 105. 52.859528363
177.5 107.5 50.647141931
177.5 110. 48.468428777
177.5 112.5 46.341906936
177.5 115. 44.289219518
177.5 117.5 42.31880723
177.5 120. 40.439065308
177.5 122.5 38.656023173
177.5 125. 36.97237224
177.5 127.5 35.386051901
177.5 130. 33.90968718
177.5 132.5 32.499708527
177.5 135. 31.218954136
177.5 137.5 30.019110281
177.5 140. 28.871837427
177.5 142.5 27.780900382
177.5 145. 26.847628769
177.5 147.5 25.956052155
177.5 150. 25.102383999
177.5 152.5 24.283257779
177.5 155. 23.495665144
177.5 157.5 22.737807891
177.5 160. 22.155166164
177.5 162.5 21.597339721
177.5 165. 21.062475346
177.5 167.5 20.548902702
177.5 170. 20.05511168
177.5 172.5 19.579733059
177.5 175. 19.121521924
177.5 177.5 18.679343385
177.5 180. 18.252160233
177.5 182.5 17.839022227
177.5 185. 17.439056766
177.5 187.5 17.051460734
177.5 190. 16.67549335
177.5 192.5 16.310469884
177.5 195. 16.027493801
177.5 197.5 15.882145476
177.5 200. 15.742686623
177.5 202.5 15.608784299
177.5 205. 15.480130117
177.5 207.5 15.35643801
177.5 210. 15.237442236
177.5 212.5 15.122895593
177.5 215. 15.012567822
177.5 217.5 14.906244168
177.5 220. 14.803724096
177.5 222.5 14.70482012
177.5 225. 14.609356757
177.5 227.5 14.517169575
177.5 230. 14.428104331
177.5 232.5 14.342016193
177.5 235. 14.258769025
177.5 237.5 14.178234747
177.5 240. 14.100292738
177.5 242.5 14.024829303
177.5 245. 13.951737181
177.5 247.5 13.880915091
177.5 250. 13.812267323
177.5 252.5 13.745703356
177.5 255. 13.681137514
177.5 257.5 13.61848864
177.5 260. 13.557679804
177.5 262.5 13.498638031
177.5 265. 13.441294049
177.5 267.5 13.385582057
177.5 270. 13.331439509
177.5 272.5 13.278806918
177.5 275. 13.227627667
177.5 277.5 13.17784784
177.5 280. 13.129416066
177.5 282.5 13.082283365
177.5 285. 13.036403016
177.5 287.5 12.991730426
177.5 290. 12.94822301
177.5 292.5 12.905840081
177.5 295. 12.864542747
177.5 297.5 12.82429381
180. 2.5 93.761273708
180. 5. 93.526300334
180. 7.5 93.291413517
180. 10. 93.056808552
180. 12.5 92.822511635
180. 15. 92.587991375
180. 17.5 92.351239099
180. 20. 92.105810753
180. 22.5 91.851267907
180. 25. 91.582963924
180. 27.5 91.295983115
180. 30. 90.985470472
180. 32.5 90.63824675
180. 35. 90.257016793
180. 37.5 89.838563393
180. 40. 89.374585453
180. 42.5 88.856052775
180. 45. 88.290835539
180. 47.5 87.662447101
180. 50. 86.975464971
180. 52.5 86.222706289
180. 55. 85.402344575
180. 57.5 84.506396216
180. 60. 83.545035588
180. 62.5 82.490242049
180. 65. 81.359338719
180. 67.5 80.148287673
180. 70. 78.849142421
180. 72.5 77.451411718
180. 75. 75.963225731
180. 77.5 74.38215971
180. 80. 72.70684471
180. 82.5 70.937295705
180. 85. 69.075254371
180. 87.5 67.124530983
180. 90. 65.09131859
180. 92.5 62.984443476
180. 95. 60.815511547
180. 97.5 58.598910532
180. 100. 56.351629102
180. 102.5 54.092849409
180. 105. 51.843251153
180. 107.5 49.623923356
180. 110. 47.454700908
180. 112.5 45.351598121
180. 115. 43.322430276
180. 117.5 41.386327542
180. 120. 39.54115617
180. 122.5 37.807986823
180. 125. 36.158044086
180. 127.5 34.635229617
180. 130. 33.191069016
180. 132.5 31.833932278
180. 135. 30.605464302
180. 137.5 29.432799526
180. 140. 28.310154244
180. 142.5 27.30427633
180. 145. 26.393498739
180. 147.5 25.522499099
180. 150. 24.687699682
180. 152.5 23.885912491
180. 155. 23.114282475
180. 157.5 22.445506566
180. 160. 21.876671822
180. 162.5 21.331648815
180. 165. 20.808681608
180. 167.5 20.306185218
180. 170. 19.822724707
180. 172.5 19.356997289
180. 175. 18.907816964
180. 177.5 18.474101248
180. 180. 18.054859693
180. 182.5 17.649183899
180. 185. 17.256238801
180. 187.5 16.875255048
180. 190. 16.505522303
180. 192.5 16.146383346
180. 195. 15.96046723
180. 197.5 15.818289164
180. 200. 15.681811504
180. 202.5 15.550715337
180. 205. 15.424705035
180. 207.5 15.303506158
180. 210. 15.186863577
180. 212.5 15.074539796
180. 215. 14.966313444
180. 217.5 14.861977924
180. 220. 14.761340189
180. 222.5 14.664219647
180. 225. 14.570447167
180. 227.5 14.479864174
180. 230. 14.392321838
180. 232.5 14.307680333
180. 235. 14.225808159
180. 237.5 14.146581533
180. 240. 14.069883823
180. 242.5 13.995605042
180. 245. 13.923641373
180. 247.5 13.853894746
180. 250. 13.786272443
180. 252.5 13.720686733
180. 255. 13.657054543
180. 257.5 13.595297152
180. 260. 13.535339907
180. 262.5 13.477111964
180. 265. 13.420546048
180. 267.5 13.365578228
180. 270. 13.312147718
180. 272.5 13.260196676
180. 275. 13.209670036
180. 277.5 13.16051534
180. 280. 13.112682586
180. 282.5 13.066124086
180. 285. 13.020794333
180. 287.5 12.976649881
180. 290. 12.933649225
180. 292.5 12.8917527
180. 295. 12.850922374
180. 297.5 12.811121962
182.5 2.5 93.761273708
182.5 5. 93.526300334
182.5 7.5 93.291413472
182.5 10. 93.056805583
182.5 12.5 92.822474093
182.5 15. 92.587784375
182.5 17.5 92.350517303
182.5 20. 92.103965089
182.5 22.5 91.847417312
182.5 25. 91.575994662
182.5 27.5 91.284605483
182.5 30. 90.968276024
182.5 32.5 90.613039221
182.5 35. 90.222684326
182.5 37.5 89.793541503
182.5 40. 89.315419183
182.5 42.5 88.782650804
182.5 45. 88.201704851
182.5 47.5 87.552235812
182.5 50. 86.846130597
182.5 52.5 86.067032234
182.5 55. 85.224402246
182.5 57.5 84.296793982
182.5 60. 83.300042366
182.5 62.5 82.218797369
182.5 65. 81.047493729
182.5 67.5 79.792403043
182.5 70. 78.449047676
182.5 72.5 77.013341389
182.5 75. 75.479176876
182.5 77.5 73.844558301
182.5 80. 72.113600655
182.5 82.5 70.28699855
182.5 85. 68.367357708
182.5 87.5 66.359540813
182.5 90. 64.268459995
182.5 92.5 62.103947926
182.5 95. 59.88307139
182.5 97.5 57.622821837
182.5 100. 55.342539318
182.5 102.5 53.063147339
182.5 105. 50.80598297
182.5 107.5 48.584081418
182.5 110. 46.423101087
182.5 112.5 44.340827684
182.5 115. 42.345691161
182.5 117.5 40.447164289
182.5 120. 38.649746688
182.5 122.5 36.955782038
182.5 125. 35.36304463
182.5 127.5 33.882554557
182.5 130. 32.469663244
182.5 132.5 31.190543679
182.5 135. 29.991324595
182.5 137.5 28.845130005
182.5 140. 27.758628286
182.5 142.5 26.828100938
182.5 145. 25.939308742
182.5 147.5 25.088447252
182.5 150. 24.272136057
182.5 152.5 23.487356197
182.5 155. 22.733412829
182.5 157.5 22.15347722
182.5 160. 21.598226559
182.5 162.5 21.06581539
182.5 165. 20.554580581
182.5 167.5 20.063018734
182.5 170. 19.589766887
182.5 172.5 19.133585981
182.5 175. 18.693346615
182.5 177.5 18.268016734
182.5 180. 17.856650953
182.5 182.5 17.458381247
182.5 185. 17.072408826
182.5 187.5 16.69799701
182.5 190. 16.334464957
182.5 192.5 16.038304244
182.5 195. 15.89342823
182.5 197.5 15.754396393
182.5 200. 15.620879176
182.5 202.5 15.492571295
182.5 205. 15.369189536
182.5 207.5 15.250470784
182.5 210. 15.136170259
182.5 212.5 15.026059935
182.5 215. 14.919927126
182.5 217.5 14.817573207
182.5 220. 14.718812464
182.5 222.5 14.623471058
182.5 225. 14.531386081
182.5 227.5 14.442404708
182.5 230. 14.356383424
182.5 232.5 14.273187323
182.5 235. 14.192689463
182.5 237.5 14.11477029
182.5 240. 14.039317102
182.5 242.5 13.966223563
182.5 245. 13.895389257
182.5 247.5 13.826719281
182.5 250. 13.760123868
182.5 252.5 13.695518046
182.5 255. 13.632821317
182.5 257.5 13.571957367
182.5 260. 13.512853796
182.5 262.5 13.455441873
182.5 265. 13.399656298
182.5 267.5 13.345434998
182.5 270. 13.292718927
182.5 272.5 13.241451879
182.5 275. 13.191580328
182.5 277.5 13.14305326
182.5 280. 13.095822037
182.5 282.5 13.049840252
182.5 285. 13.005063607
182.5 287.5 12.961449796
182.5 290. 12.918958391
182.5 292.5 12.87755074
182.5 295. 12.837189872
182.5 297.5 12.797840408
185. 2.5 93.761273708
185. 5. 93.526300334
185. 7.5 93.291413409
185. 10. 93.056801771
185. 12.5 92.822428239
185. 15. 92.587539827
185. 17.5 92.349684539
185. 20. 92.101873032
185. 22.5 91.843111881
185. 25. 91.568285959
185. 27.5 91.272130007
185. 30. 90.94912696
185. 32.5 90.585750056
185. 35. 90.185701509
185. 37.5 89.745248779
185. 40. 89.252166169
185. 42.5 88.704422235
185. 45. 88.106968227
185. 47.5 87.435352052
185. 50. 86.709239774
185. 52.5 85.902561824
185. 55. 85.034366132
185. 57.5 84.076002649
185. 60. 83.042359541
185. 62.5 81.93065793
185. 65. 80.72015493
185. 67.5 79.419296519
185. 70. 78.026551312
185. 72.5 76.538034217
185. 75. 74.950692331
185. 77.5 73.262658084
185. 80. 71.473627845
185. 82.5 69.585259434
185. 85. 67.601567556
185. 87.5 65.529279872
185. 90. 63.37810475
185. 92.5 61.16085929
185. 95. 58.893412675
185. 97.5 56.594409054
185. 100. 54.284736711
185. 102.5 51.986695872
185. 105. 49.722776382
185. 107.5 47.513876025
185. 110. 45.376644023
185. 112.5 43.32006439
185. 115. 41.362638194
185. 117.5 39.500796979
185. 120. 37.757405322
185. 122.5 36.099010385
185. 125. 34.574420565
185. 127.5 33.127758196
185. 130. 31.774170837
185. 132.5 30.547178014
185. 135. 29.376397804
185. 137.5 28.255967658
185. 140. 27.259391786
185. 142.5 26.352343452
185. 145. 25.485032494
185. 147.5 24.65387251
185. 150. 23.855669417
185. 152.5 23.087564188
185. 155. 22.427286666
185. 157.5 21.861754782
185. 160. 21.319865488
185. 162.5 20.799874168
185. 165. 20.30020617
185. 167.5 19.819436024
185. 170. 19.356269644
185. 172.5 18.909529052
185. 175. 18.478139189
185. 177.5 18.06111649
185. 180. 17.657558964
185. 182.5 17.266637524
185. 185. 16.887588412
185. 187.5 16.519706535
185. 190. 16.162339607
185. 192.5 15.967954668
185. 195. 15.826396911
185. 197.5 15.690486303
185. 200. 15.559907836
185. 202.5 15.434369467
185. 205. 15.31360005
185. 207.5 15.197347491
185. 210. 15.085377092
185. 212.5 14.977470067
185. 215. 14.873422205
185. 217.5 14.773042673
185. 220. 14.676152929
185. 222.5 14.582585743
185. 225. 14.492184307
185. 227.5 14.404801433
185. 230. 14.320298823
185. 232.5 14.2385464
185. 235. 14.159421704
185. 237.5 14.082809342
185. 240. 14.008600478
185. 242.5 13.936692373
185. 245. 13.866987962
185. 247.5 13.799395466
185. 250. 13.733828033
185. 252.5 13.670203413
185. 255. 13.60844365
185. 257.5 13.548474814
185. 260. 13.490226733
185. 262.5 13.433632762
185. 265. 13.378629564
185. 267.5 13.325156901
185. 270. 13.273157454
185. 272.5 13.222576641
185. 275. 13.173362459
185. 277.5 13.125465333
185. 280. 13.078837975
185. 282.5 13.033435254
185. 285. 12.989214073
185. 287.5 12.946133258
185. 290. 12.904153451
185. 292.5 12.863237011
185. 295. 12.823347923
185. 297.5 12.784451708
187.5 2.5 93.761273708
187.5 5. 93.526300334
187.5 7.5 93.291413321
187.5 10. 93.056796876
187.5 12.5 92.822372232
187.5 15. 92.587250917
187.5 17.5 92.348723725
187.5 20. 92.099501595
187.5 22.5 91.838297585
187.5 25. 91.559758617
187.5 27.5 91.258449208
187.5 30. 90.928193521
187.5 32.5 90.556201738
187.5 35. 90.145855248
187.5 37.5 89.693435419
187.5 40. 89.184525099
187.5 42.5 88.62102462
187.5 45. 88.003565028
187.5 47.5 87.311346324
187.5 50. 86.562969646
187.5 52.5 85.728721773
187.5 55. 84.827769182
187.5 57.5 83.843306624
187.5 60. 82.771171119
187.5 62.5 81.616909652
187.5 65. 80.375056634
187.5 67.5 79.027860663
187.5 70. 77.58381708
187.5 72.5 76.040551835
187.5 75. 74.395389373
187.5 77.5 72.647012744
187.5 80. 70.795870906
187.5 82.5 68.844598202
187.5 85. 66.79841587
187.5 87.5 64.665470649
187.5 90. 62.457058716
187.5 92.5 60.187687125
187.5 95. 57.870552055
187.5 97.5 55.532839923
187.5 100. 53.198303919
187.5 102.5 50.888998583
187.5 105. 48.621901722
187.5 107.5 46.422979203
187.5 110. 44.309368289
187.5 112.5 42.289532933
187.5 115. 40.372996051
187.5 117.5 38.563902959
187.5 120. 36.861208215
187.5 122.5 35.266963385
187.5 125. 33.784432379
187.5 127.5 32.370539562
187.5 130. 31.100119129
187.5 132.5 29.903670054
187.5 135. 28.760526302
187.5 137.5 27.686880548
187.5 140. 26.761109421
187.5 142.5 25.876962654
187.5 145. 25.030633429
187.5 147.5 24.218740668
187.5 150. 23.438266119
187.5 152.5 22.697605899
187.5 155. 22.121755614
187.5 157.5 21.570370141
187.5 160. 21.041619984
187.5 162.5 20.533856415
187.5 165. 20.045589088
187.5 167.5 19.575466913
187.5 170. 19.122261671
187.5 172.5 18.684853889
187.5 175. 18.262220646
187.5 177.5 17.853424974
187.5 180. 17.457606638
187.5 182.5 17.073974079
187.5 185. 16.701797341
187.5 187.5 16.340401859
187.5 190. 16.041709985
187.5 192.5 15.897662087
187.5 195. 15.759392882
187.5 197.5 15.626577582
187.5 200. 15.498915283
187.5 202.5 15.37612679
187.5 205. 15.257952684
187.5 207.5 15.144151591
187.5 210. 15.034498629
187.5 212.5 14.928784016
187.5 215. 14.826811813
187.5 217.5 14.728398794
187.5 220. 14.633373428
187.5 222.5 14.54157495
187.5 225. 14.452852525
187.5 227.5 14.367064492
187.5 230. 14.284077664
187.5 232.5 14.20376671
187.5 235. 14.126013571
187.5 237.5 14.050706942
187.5 240. 13.977741791
187.5 242.5 13.907018922
187.5 245. 13.838444571
187.5 247.5 13.771930036
187.5 250. 13.70739134
187.5 252.5 13.64474892
187.5 255. 13.583927334
187.5 257.5 13.524855002
187.5 260. 13.467463958
187.5 262.5 13.411689622
187.5 265. 13.357470594
187.5 267.5 13.304748459
187.5 270. 13.253467607
187.5 272.5 13.203575064
187.5 275. 13.155020341
187.5 277.5 13.107755288
187.5 280. 13.061733957
187.5 282.5 13.016912484
187.5 285. 12.973248964
187.5 287.5 12.930703351
187.5 290. 12.889237351
187.5 292.5 12.848814326
187.5 295. 12.809399211
187.5 297.5 12.770958428
190. 2.5 93.761273708
190. 5. 93.526300334
190. 7.5 93.291413199
190. 10. 93.056790591
190. 12.5 92.822303825
190. 15. 92.586909596
190. 17.5 92.347615143
190. 20. 92.096813342
190. 22.5 91.832913903
190. 25. 91.55032479
190. 27.5 91.24344478
190. 30. 90.905388745
190. 32.5 90.524200684
190. 35. 90.102914015
190. 37.5 89.637830808
190. 40. 89.112169845
190. 42.5 88.532087978
190. 45. 87.892372982
190. 47.5 87.179733455
190. 50. 86.403161558
190. 52.5 85.544893293
190. 55. 84.609668195
190. 57.5 83.597933496
190. 60. 82.485595457
190. 62.5 81.286959012
190. 65. 79.996518237
190. 67.5 78.608955675
190. 70. 77.119498245
190. 72.5 75.519431374
190. 75. 73.814401625
190. 77.5 72.003733034
190. 80. 70.088457462
190. 82.5 68.06528735
190. 85. 65.94625634
190. 87.5 63.742179087
190. 90. 61.467409506
190. 92.5 59.139702983
190. 95. 56.779808235
190. 97.5 54.410772452
190. 100. 52.05693352
190. 102.5 49.742531033
190. 105. 47.489783729
190. 107.5 45.316131348
190. 110. 43.231807432
190. 112.5 41.253842309
190. 115. 39.376390516
190. 117.5 37.625951855
190. 120. 35.960663247
190. 122.5 34.439875124
190. 125. 32.992738085
190. 127.5 31.649904388
190. 130. 30.426650708
190. 132.5 29.259833586
190. 135. 28.143530595
190. 137.5 27.165089917
190. 140. 26.263721582
190. 142.5 25.401906606
190. 145. 24.576064373
190. 147.5 23.783007039
190. 150. 23.019882151
190. 152.5 22.377727782
190. 155. 21.816844991
190. 157.5 21.279350186
190. 160. 20.763517709
190. 162.5 20.267789958
190. 165. 19.790756851
190. 167.5 19.33113826
190. 170. 18.887768903
190. 172.5 18.459585315
190. 175. 18.04561456
190. 177.5 17.644964414
190. 180. 17.256814803
190. 182.5 16.880410305
190. 185. 16.515053564
190. 187.5 16.160099488
190. 190. 15.968031982
190. 192.5 15.827446493
190. 195. 15.692435247
190. 197.5 15.562688466
190. 200. 15.437918907
190. 202.5 15.317859837
190. 205. 15.202263221
190. 207.5 15.090898106
190. 210. 14.983549162
190. 212.5 14.880015376
190. 215. 14.780108874
190. 217.5 14.683653857
190. 220. 14.590485638
190. 222.5 14.500449777
190. 225. 14.413401285
190. 227.5 14.329203907
190. 230. 14.247729475
190. 232.5 14.168857308
190. 235. 14.092473668
190. 237.5 14.018471269
190. 240. 13.946748819
190. 242.5 13.877210605
190. 245. 13.809766113
190. 247.5 13.744329675
190. 250. 13.680820149
190. 252.5 13.61916062
190. 255. 13.559278127
190. 257.5 13.501103414
190. 260. 13.44457069
190. 262.5 13.389617421
190. 265. 13.336184123
190. 267.5 13.284214182
190. 270. 13.233653683
190. 272.5 13.184451245
190. 275. 13.136557879
190. 277.5 13.089926846
190. 280. 13.044513532
190. 282.5 13.000275328
190. 285. 12.957171514
190. 287.5 12.915163163
190. 290. 12.874213036
190. 292.5 12.834285497
190. 295. 12.795346424
190. 297.5 12.757363134
192.5 2.5 93.761273708
192.5 5. 93.526300333
192.5 7.5 93.291413028
192.5 10. 93.05678252
192.5 12.5 92.822220271
192.5 15. 92.586506354
192.5 17.5 92.346336027
192.5 20. 92.09376579
192.5 22.5 91.826893026
192.5 25. 91.539887006
192.5 27.5 91.226986439
192.5 30. 90.88054051
192.5 32.5 90.48953565
192.5 35. 90.056626068
192.5 37.5 89.578141541
192.5 40. 89.034747086
192.5 42.5 88.43721219
192.5 45. 87.774046645
192.5 47.5 87.0399892
192.5 50. 86.233816069
192.5 52.5 85.350407739
192.5 55. 84.379292643
192.5 57.5 83.329144045
192.5 60. 82.184679109
192.5 62.5 80.939720839
192.5 65. 79.598639319
192.5 67.5 78.156202669
192.5 70. 76.607858954
192.5 72.5 74.950146079
192.5 75. 73.181139211
192.5 77.5 71.300935675
192.5 80. 69.312159646
192.5 82.5 67.220443731
192.5 85. 65.034822584
192.5 87.5 62.767966207
192.5 90. 60.436191988
192.5 92.5 58.05921919
192.5 95. 55.657944645
192.5 97.5 53.259899366
192.5 100. 50.892591871
192.5 102.5 48.576135055
192.5 105. 46.33577691
192.5 107.5 44.189324889
192.5 110. 42.145283962
192.5 112.5 40.211583582
192.5 115. 38.394176416
192.5 117.5 36.684411569
192.5 120. 35.094314027
192.5 122.5 33.611890917
192.5 125. 32.19895904
192.5 127.5 30.945038125
192.5 130. 29.753544927
192.5 132.5 28.615459862
192.5 135. 27.563746869
192.5 137.5 26.644771291
192.5 140. 25.767157573
192.5 142.5 24.927112307
192.5 145. 24.121267158
192.5 147.5 23.346616008
192.5 150. 22.629147543
192.5 152.5 22.058783946
192.5 155. 21.512575866
192.5 157.5 20.988717842
192.5 160. 20.485582634
192.5 162.5 20.001699179
192.5 165. 19.535733777
192.5 167.5 19.086473941
192.5 170. 18.652814498
192.5 172.5 18.233745557
192.5 175. 17.828342077
192.5 177.5 17.43575477
192.5 180. 17.055202157
192.5 182.5 16.685963595
192.5 185. 16.327373142
192.5 187.5 16.037337687
192.5 190. 15.894486129
192.5 192.5 15.757327314
192.5 195. 15.625542606
192.5 197.5 15.498836739
192.5 200. 15.376935694
192.5 202.5 15.259584815
192.5 205. 15.146547116
192.5 207.5 15.037601765
192.5 210. 14.932542719
192.5 212.5 14.831177504
192.5 215. 14.733326102
192.5 217.5 14.638819957
192.5 220. 14.547501069
192.5 222.5 14.459221173
192.5 225. 14.373840996
192.5 227.5 14.291229583
192.5 230. 14.211263674
192.5 232.5 14.133827151
192.5 235. 14.058810516
192.5 237.5 13.986110428
192.5 240. 13.91562927
192.5 242.5 13.847274756
192.5 245. 13.780959568
192.5 247.5 13.716601027
192.5 250. 13.654120781
192.5 252.5 13.593444529
192.5 255. 13.534501758
192.5 257.5 13.477225503
192.5 260. 13.421552126
192.5 262.5 13.367421109
192.5 265. 13.314774865
192.5 267.5 13.263558565
192.5 270. 13.213719967
192.5 272.5 13.165209269
192.5 275. 13.117978967
192.5 277.5 13.071983725
192.5 280. 13.027180247
192.5 282.5 12.98352717
192.5 285. 12.940984952
192.5 287.5 12.899515775
192.5 290. 12.859083451
192.5 292.5 12.819653336
192.5 295. 12.781192249
192.5 297.5 12.743668394
195. 2.5 93.761273708
195. 5. 93.526300333
195. 7.5 93.29141279
195. 10. 93.056772158
195. 12.5 92.822118217
195. 15. 92.586029952
195. 17.5 92.344860091
195. 20. 92.090310713
195. 22.5 91.820158948
195. 25. 91.528337073
195. 27.5 91.208930645
195. 30. 90.853459998
195. 32.5 90.451975942
195. 35. 90.006717461
195. 37.5 89.513402114
195. 40. 88.95187365
195. 42.5 88.335964103
195. 45. 87.648075316
195. 47.5 86.891546451
195. 50. 86.054273048
195. 52.5 85.144541784
195. 55. 84.135807893
195. 57.5 83.043527946
195. 60. 81.861301162
195. 62.5 80.574020189
195. 65. 79.180089892
195. 67.5 77.680475214
195. 70. 76.070882949
195. 72.5 74.348296445
195. 75. 72.511465576
195. 77.5 70.561432507
195. 80. 68.502062279
195. 82.5 66.340521266
195. 85. 64.075840411
195. 87.5 61.733131532
195. 90. 59.33454703
195. 92.5 56.90349418
195. 95. 54.465725427
195. 97.5 52.048103959
195. 100. 49.677008783
195. 102.5 47.376246712
195. 105. 45.164183026
195. 107.5 43.051814186
195. 110. 41.054704394
195. 112.5 39.166937494
195. 115. 37.409240916
195. 117.5 35.748021313
195. 120. 34.228119449
195. 122.5 32.782582263
195. 125. 31.458527806
195. 127.5 30.241308048
195. 130. 29.080558105
195. 132.5 27.970315763
195. 135. 27.019553709
195. 137.5 26.125831315
195. 140. 25.271335269
195. 142.5 24.452505293
195. 145. 23.666172148
195. 147.5 22.909500504
195. 150. 22.295660327
195. 152.5 21.7407881
195. 155. 21.208965112
195. 157.5 20.698492102
195. 160. 20.207835047
195. 162.5 19.735605025
195. 165. 19.280540966
195. 167.5 18.841494829
195. 170. 18.417418804
195. 172.5 18.007354215
195. 175. 17.61042188
195. 177.5 17.225813688
195. 180. 16.852785223
195. 182.5 16.49064929
195. 185. 16.138770201
195. 187.5 15.960342254
195. 190. 15.821092071
195. 192.5 15.687323421
195. 195. 15.558733056
195. 197.5 15.435039731
195. 200. 15.31598222
195. 202.5 15.201317566
195. 205. 15.090819494
195. 207.5 14.984276997
195. 210. 14.881493061
195. 212.5 14.782283515
195. 215. 14.686475993
195. 217.5 14.593908999
195. 220. 14.504431054
195. 222.5 14.417899927
195. 225. 14.334181933
195. 227.5 14.253151296
195. 230. 14.174689567
195. 232.5 14.098685097
195. 235. 14.025032545
195. 237.5 13.953632443
195. 240. 13.884390783
195. 242.5 13.817218645
195. 245. 13.752031858
195. 247.5 13.688750681
195. 250. 13.627299513
195. 252.5 13.567606627
195. 255. 13.509603922
195. 257.5 13.453226696
195. 260. 13.398413434
195. 262.5 13.345105612
195. 265. 13.293247519
195. 267.5 13.242786085
195. 270. 13.193670728
195. 272.5 13.145853207
195. 275. 13.099287492
195. 277.5 13.053929631
195. 280. 13.009737639
195. 282.5 12.966671388
195. 285. 12.924692503
195. 287.5 12.883764268
195. 290. 12.843851539
195. 292.5 12.804920657
195. 295. 12.766939374
195. 297.5 12.729876778
197.5 2.5 93.761273708
197.5 5. 93.526300333
197.5 7.5 93.291412457
197.5 10. 93.056758852
197.5 12.5 92.821993565
197.5 15. 92.585467112
197.5 17.5 92.343156983
197.5 20. 92.086393352
197.5 22.5 91.812626459
197.5 25. 91.515554841
197.5 27.5 91.189119159
197.5 30. 90.823939933
197.5 32.5 90.41126943
197.5 35. 89.952889832
197.5 37.5 89.442192516
197.5 40. 88.863133561
197.5 42.5 88.227874299
197.5 45. 87.513905208
197.5 47.5 86.733791018
197.5 50. 85.863816656
197.5 52.5 84.919242756
197.5 55. 83.878308867
197.5 57.5 82.741896503
197.5 60. 81.510695646
197.5 62.5 80.178011432
197.5 65. 78.737438539
197.5 67.5 77.180158569
197.5 70. 75.506781651
197.5 72.5 73.716797729
197.5 75. 71.804103118
197.5 77.5 69.7713861
197.5 80. 67.626143388
197.5 82.5 65.378491518
197.5 85. 63.042817618
197.5 87.5 60.637721324
197.5 90. 58.185617184
197.5 92.5 55.712008012
197.5 95. 53.241630402
197.5 97.5 50.810288946
197.5 100. 48.439921098
197.5 102.5 46.154789443
197.5 105. 43.974454398
197.5 107.5 41.907412842
197.5 110. 39.957475397
197.5 112.5 38.13601864
197.5 115. 36.420911731
197.5 117.5 34.841579047
197.5 120. 33.361456877
197.5 122.5 31.966814867
197.5 125. 30.722765465
197.5 127.5 29.538428993
197.5 130. 28.407421546
197.5 132.5 27.387492578
197.5 135. 26.477354176
197.5 137.5 25.608164951
197.5 140. 24.776160687
197.5 142.5 23.977999142
197.5 145. 23.210697689
197.5 147.5 22.526928308
197.5 150. 21.963459288
197.5 152.5 21.423749553
197.5 155. 20.906025455
197.5 157.5 20.408688054
197.5 160. 19.930291573
197.5 162.5 19.469525
197.5 165. 19.025196295
197.5 167.5 18.596218771
197.5 170. 18.181599328
197.5 172.5 17.780428221
197.5 175. 17.391870146
197.5 177.5 17.01515645
197.5 180. 16.649578292
197.5 182.5 16.294480622
197.5 185. 16.024836938
197.5 187.5 15.883559723
197.5 190. 15.747868836
197.5 192.5 15.617453126
197.5 195. 15.492024191
197.5 197.5 15.371314317
197.5 200. 15.255074653
197.5 202.5 15.143073561
197.5 205. 15.035095147
197.5 207.5 14.930937936
197.5 210. 14.830413681
197.5 212.5 14.733346283
197.5 215. 14.639570826
197.5 217.5 14.548932689
197.5 220. 14.461286753
197.5 222.5 14.376496674
197.5 225. 14.294434226
197.5 227.5 14.214978698
197.5 230. 14.138016348
197.5 232.5 14.063439901
197.5 235. 13.991148095
197.5 237.5 13.921045257
197.5 240. 13.853040922
197.5 242.5 13.787049479
197.5 245. 13.722989848
197.5 247.5 13.660785178
197.5 250. 13.600362575
197.5 252.5 13.541652849
197.5 255. 13.484590276
197.5 257.5 13.429112386
197.5 260. 13.375159757
197.5 262.5 13.322675835
197.5 265. 13.271606759
197.5 267.5 13.221901202
197.5 270. 13.173510221
197.5 272.5 13.126387121
197.5 275. 13.080487327
197.5 277.5 13.035768263
197.5 280. 12.992189241
197.5 282.5 12.949711355
197.5 285. 12.908297389
197.5 287.5 12.867911721
197.5 290. 12.82852024
197.5 292.5 12.790090268
197.5 295. 12.752590484
197.5 297.5 12.715990854
200. 2.5 93.761273708
200. 5. 93.526300333
200. 7.5 93.291411993
200. 10. 93.056741767
200. 12.5 92.821841312
200. 15. 92.584802141
200. 17.5 92.341191644
200. 20. 92.08195152
200. 22.5 91.804199984
200. 25. 91.501406824
200. 27.5 91.16737745
200. 30. 90.791752592
200. 32.5 90.367140318
200. 35. 89.894817933
200. 37.5 89.365646159
200. 40. 88.768074733
200. 42.5 88.11243349
200. 45. 87.370935073
200. 47.5 86.564755508
200. 50. 85.661669697
200. 52.5 84.677982871
200. 55. 83.605812982
200. 57.5 82.423116693
200. 60. 81.140626039
200. 62.5 79.751581924
200. 65. 78.249648488
200. 67.5 76.629386287
200. 70. 74.886778207
200. 72.5 73.019819292
200. 75. 71.029164468
200. 77.5 68.918791782
200. 80. 66.696597087
200. 82.5 64.374810936
200. 85. 61.955015068
200. 87.5 59.473525438
200. 90. 56.959804796
200. 92.5 54.442970747
200. 95. 51.952978552
200. 97.5 49.518774444
200. 100. 47.166017663
200. 102.5 44.914094975
200. 105. 42.773437523
200. 107.5 40.759453687
200. 110. 38.865722307
200. 112.5 37.102617787
200. 115. 35.452463457
200. 117.5 33.935632773
200. 120. 32.493796099
200. 122.5 31.197556665
200. 125. 29.988669167
200. 127.5 28.836090331
200. 130. 27.747995464
200. 132.5 26.821135898
200. 135. 25.937015978
200. 137.5 25.091655008
200. 140. 24.281527456
200. 142.5 23.503494881
200. 145. 22.754749452
200. 147.5 22.180044786
200. 150. 21.63254444
200. 152.5 21.107673277
200. 155. 20.603765506
200. 157.5 20.119316899
200. 160. 19.652965168
200. 162.5 19.203473161
200. 165. 18.769714392
200. 167.5 18.350660559
200. 170. 17.945370705
200. 172.5 17.552981797
200. 175. 17.172700492
200. 177.5 16.803795926
200. 180. 16.445593374
200. 182.5 16.097468659
200. 185. 15.944552578
200. 187.5 15.807009146
200. 190. 15.674834836
200. 192.5 15.547734188
200. 195. 15.4254331
200. 197.5 15.307676922
200. 200. 15.194228751
200. 202.5 15.084867901
200. 205. 14.979388533
200. 207.5 14.877598411
200. 210. 14.779317797
200. 212.5 14.684378439
200. 215. 14.59262266
200. 217.5 14.503902535
200. 220. 14.418079144
200. 222.5 14.335021885
200. 225. 14.25460786
200. 227.5 14.176721308
200. 230. 14.10125309
200. 232.5 14.028100214
200. 235. 13.95716541
200. 237.5 13.888356728
200. 240. 13.821587178
200. 242.5 13.756774397
200. 245. 13.693840341
200. 247.5 13.632711002
200. 250. 13.573316151
200. 252.5 13.515589091
200. 255. 13.459466443
200. 257.5 13.404887933
200. 260. 13.351796207
200. 262.5 13.300136653
200. 265. 13.249857238
200. 267.5 13.200908355
200. 270. 13.153242683
200. 272.5 13.106815054
200. 275. 13.061582335
200. 277.5 13.017503309
200. 280. 12.974538572
200. 282.5 12.932650434
200. 285. 12.891802823
200. 287.5 12.851961203
200. 290. 12.81309249
200. 292.5 12.775164978
200. 295. 12.738148264
200. 297.5 12.702013189
202.5 2.5 93.761273708
202.5 5. 93.526300332
202.5 7.5 93.291411345
202.5 10. 93.05671983
202.5 12.5 92.821655346
202.5 15. 92.584016498
202.5 17.5 92.338923575
202.5 20. 92.076914568
202.5 22.5 91.794772285
202.5 25. 91.485744636
202.5 27.5 91.143512888
202.5 30. 90.756647585
202.5 32.5 90.319286656
202.5 35. 89.832146868
202.5 37.5 89.283330999
202.5 40. 88.666205273
202.5 42.5 87.985617463
202.5 45. 87.21851131
202.5 47.5 86.378730242
202.5 50. 85.446987286
202.5 52.5 84.422174354
202.5 55. 83.305952086
202.5 57.5 82.08595597
202.5 60. 80.749675924
202.5 62.5 79.301599054
202.5 65. 77.735483085
202.5 67.5 76.046172022
202.5 70. 74.23017917
202.5 72.5 72.286342532
202.5 75. 70.216530207
202.5 77.5 68.015560064
202.5 80. 65.695228996
202.5 82.5 63.278890112
202.5 85. 60.788026257
202.5 87.5 58.248448137
202.5 90. 55.688691435
202.5 92.5 53.135637209
202.5 95. 50.631783478
202.5 97.5 48.204439983
202.5 100. 45.872129569
202.5 102.5 43.657604205
202.5 105. 41.569780888
202.5 107.5 39.604624349
202.5 110. 37.784577701
202.5 112.5 36.065916391
202.5 115. 34.505187535
202.5 117.5 33.029582087
202.5 120. 31.665319815
202.5 122.5 30.430870177
202.5 125. 29.255879072
202.5 127.5 28.133953379
202.5 130. 27.156571771
202.5 132.5 26.25728809
202.5 135. 25.398394529
202.5 137.5 24.576171581
202.5 140. 23.787316186
202.5 142.5 23.028880289
202.5 145. 22.389984841
202.5 147.5 21.834808102
202.5 150. 21.302911314
202.5 152.5 20.792559958
202.5 155. 20.302189796
202.5 157.5 19.830385967
202.5 160. 19.375865129
202.5 162.5 18.937460097
202.5 165. 18.514106617
202.5 167.5 18.104831896
202.5 170. 17.708744649
202.5 172.5 17.325026409
202.5 175. 16.952923929
202.5 177.5 16.591742513
202.5 180. 16.240840132
202.5 182.5 16.003885333
202.5 185. 15.864567254
202.5 187.5 15.730708901
202.5 190. 15.602007879
202.5 192.5 15.478183814
202.5 195. 15.358976377
202.5 197.5 15.244143514
202.5 200. 15.133459861
202.5 202.5 15.026715319
202.5 205. 14.923713775
202.5 207.5 14.82427195
202.5 210. 14.728218358
202.5 212.5 14.635392363
202.5 215. 14.545643329
202.5 217.5 14.458829845
202.5 220. 14.374819025
202.5 222.5 14.293485868
202.5 225. 14.214712673
202.5 227.5 14.138388514
202.5 230. 14.064408749
202.5 232.5 13.992674578
202.5 235. 13.923092638
202.5 237.5 13.855574626
202.5 240. 13.790036961
202.5 242.5 13.726400466
202.5 245. 13.664590079
202.5 247.5 13.604534585
202.5 250. 13.546166373
202.5 252.5 13.489421204
202.5 255. 13.434238002
202.5 257.5 13.380558662
202.5 260. 13.328327865
202.5 262.5 13.277492916
202.5 265. 13.228003585
202.5 267.5 13.179811964
202.5 270. 13.132872333
202.5 272.5 13.087141035
202.5 275. 13.042576362
202.5 277.5 12.999138443
202.5 280. 12.956789146
202.5 282.5 12.91549198
202.5 285. 12.875212012
202.5 287.5 12.835915781
202.5 290. 12.797571221
202.5 292.5 12.760147588
202.5 295. 12.723615396
202.5 297.5 12.687946349
205. 2.5 93.761273708
205. 5. 93.526300331
205. 7.5 93.291410441
205. 10. 93.056691661
205. 12.5 92.821428199
205. 15. 92.583088266
205. 17.5 92.336305985
205. 20. 92.071202209
205. 22.5 91.784222984
205. 25. 91.46840324
205. 27.5 91.117312726
205. 30. 90.718349354
205. 32.5 90.267377544
205. 35. 89.764489001
205. 37.5 89.194775411
205. 40. 88.556989339
205. 42.5 87.848523427
205. 45. 87.055922484
205. 47.5 86.180693536
205. 50. 85.218849765
205. 52.5 84.150744452
205. 55. 82.985810622
205. 57.5 81.715928968
205. 60. 80.332876953
205. 62.5 78.826302127
205. 65. 77.192952979
205. 67.5 75.431441216
205. 70. 73.530505508
205. 72.5 71.493069675
205. 75. 69.323528488
205. 77.5 67.030623088
205. 80. 64.628321326
205. 82.5 62.128727612
205. 85. 59.550636752
205. 87.5 56.941324318
205. 90. 54.334068569
205. 92.5 51.76256852
205. 95. 49.258794948
205. 97.5 46.85050161
205. 100. 44.558127254
205. 102.5 42.390533291
205. 105. 40.361646343
205. 107.5 38.467667292
205. 110. 36.701077218
205. 112.5 35.070228451
205. 115. 33.558809397
205. 117.5 32.12569281
205. 120. 30.864619924
205. 122.5 29.666338044
205. 125. 28.524006831
205. 127.5 27.483044808
205. 130. 26.568368405
205. 132.5 25.695772415
205. 135. 24.861332317
205. 137.5 24.061571349
205. 140. 23.293393704
205. 142.5 22.592706841
205. 145. 22.029986014
205. 147.5 21.491202428
205. 150. 20.974551021
205. 152.5 20.478406036
205. 155. 20.001298795
205. 157.5 19.541898724
205. 160. 19.098997076
205. 162.5 18.671492921
205. 165. 18.258381029
205. 167.5 17.858741362
205. 170. 17.471729915
205. 172.5 17.096570714
205. 175. 16.732548805
205. 177.5 16.379004076
205. 180. 16.061365448
205. 182.5 15.920359
205. 185. 15.784899149
205. 187.5 15.654676707
205. 190. 15.529405168
205. 192.5 15.408818663
205. 195. 15.292670117
205. 197.5 15.180729615
205. 200. 15.072782924
205. 202.5 14.968630173
205. 205. 14.86808466
205. 207.5 14.770971775
205. 210. 14.677128032
205. 212.5 14.586400187
205. 215. 14.498644442
205. 217.5 14.41372572
205. 220. 14.33151701
205. 222.5 14.251898764
205. 225. 14.174758353
205. 227.5 14.099989567
205. 230. 14.027492159
205. 232.5 13.957171426
205. 235. 13.888937827
205. 237.5 13.822706634
205. 240. 13.758397603
205. 242.5 13.695934683
205. 245. 13.635245738
205. 247.5 13.576262298
205. 250. 13.518919323
205. 252.5 13.463154991
205. 255. 13.408910494
205. 257.5 13.356129861
205. 260. 13.30475978
205. 262.5 13.254749444
205. 265. 13.206050402
205. 267.5 13.158616423
205. 270. 13.112403369
205. 272.5 13.067369075
205. 275. 13.023473241
205. 277.5 12.980677328
205. 280. 12.938944461
205. 282.5 12.89823934
205. 285. 12.858528156
205. 287.5 12.819778515
205. 290. 12.781959358
205. 292.5 12.745040899
205. 295. 12.708994557
205. 297.5 12.673792896
207.5 2.5 93.761273708
207.5 5. 93.526300329
207.5 7.5 93.29140918
207.5 10. 93.056655492
207.5 12.5 92.821150751
207.5 15. 92.581991545
207.5 17.5 92.333284795
207.5 20. 92.064723173
207.5 22.5 91.77241688
207.5 25. 91.449198963
207.5 27.5 91.088541835
207.5 30. 90.67655436
207.5 32.5 90.21104999
207.5 35. 89.691420487
207.5 37.5 89.099463926
207.5 40. 88.43984248
207.5 42.5 87.70184196
207.5 45. 86.882393158
207.5 47.5 85.96973176
207.5 50. 84.970970691
207.5 52.5 83.862522307
207.5 55. 82.64631583
207.5 57.5 81.319267863
207.5 60. 79.873031103
207.5 62.5 78.299812695
207.5 65. 76.592977888
207.5 67.5 74.747748052
207.5 70. 72.762011839
207.5 72.5 70.63722538
207.5 75. 68.37930727
207.5 77.5 65.982815467
207.5 80. 63.472137739
207.5 82.5 60.881209241
207.5 85. 58.24012673
207.5 87.5 55.577972918
207.5 90. 52.932048708
207.5 92.5 50.348214716
207.5 95. 47.856356854
207.5 97.5 45.478410901
207.5 100. 43.230483272
207.5 102.5 41.125485862
207.5 105. 39.152863304
207.5 107.5 37.334605262
207.5 110. 35.630893053
207.5 112.5 34.081469724
207.5 115. 32.612596323
207.5 117.5 31.289503406
207.5 120. 30.067012052
207.5 122.5 28.903514224
207.5 125. 27.799927878
207.5 127.5 26.869633713
207.5 130. 25.983171104
207.5 132.5 25.136399172
207.5 135. 24.32565814
207.5 137.5 23.547696746
207.5 140. 22.799612151
207.5 142.5 22.217513206
207.5 145. 21.671998848
207.5 147.5 21.149207448
207.5 150. 20.647450305
207.5 152.5 20.16520373
207.5 155. 19.701088928
207.5 157.5 19.253854764
207.5 160. 18.822362944
207.5 162.5 18.405575228
207.5 165. 18.002542348
207.5 167.5 17.612394362
207.5 170. 17.234332242
207.5 172.5 16.867620504
207.5 175. 16.511580735
207.5 177.5 16.165585883
207.5 180. 15.974193596
207.5 182.5 15.837222899
207.5 185. 15.705565733
207.5 187.5 15.578929624
207.5 190. 15.457043311
207.5 192.5 15.339654852
207.5 195. 15.226529922
207.5 197.5 15.117450295
207.5 200. 15.012212472
207.5 202.5 14.910626457
207.5 205. 14.812514641
207.5 207.5 14.717710807
207.5 210. 14.626059216
207.5 212.5 14.537413794
207.5 215. 14.451637381
207.5 217.5 14.368601057
207.5 220. 14.288183525
207.5 222.5 14.210270546
207.5 225. 14.134754435
207.5 227.5 14.061533581
207.5 230. 13.990512027
207.5 232.5 13.921599076
207.5 235. 13.854708925
207.5 237.5 13.78976034
207.5 240. 13.726676351
207.5 242.5 13.665383969
207.5 245. 13.605813928
207.5 247.5 13.547900452
207.5 250. 13.491581028
207.5 252.5 13.436796207
207.5 255. 13.383489416
207.5 257.5 13.33160678
207.5 260. 13.281096966
207.5 262.5 13.231911026
207.5 265. 13.184002264
207.5 267.5 13.137326104
207.5 270. 13.091839968
207.5 272.5 13.047503165
207.5 275. 13.004276788
207.5 277.5 12.962123611
207.5 280. 12.921008005
207.5 282.5 12.880895848
207.5 285. 12.841754444
207.5 287.5 12.803552454
207.5 290. 12.76625982
207.5 292.5 12.729847703
207.5 295. 12.69428842
207.5 297.5 12.659555389
210. 2.5 93.761273708
210. 5. 93.526300327
210. 7.5 93.291407419
210. 10. 93.05660905
210. 12.5 92.820811861
210. 15. 92.580695721
210. 17.5 92.329797488
210. 20. 92.057373654
210. 22.5 91.759202047
210. 25. 91.427927253
210. 27.5 91.056940137
210. 30. 90.630927903
210. 32.5 90.149905376
210. 35. 89.612477374
210. 37.5 88.996832434
210. 40. 88.314126405
210. 42.5 87.544811411
210. 45. 86.697076968
210. 47.5 85.744846202
210. 50. 84.700869542
210. 52.5 83.556176728
210. 55. 82.285975744
210. 57.5 80.898729979
210. 60. 79.386023818
210. 62.5 77.740122325
210. 65. 75.954694349
210. 67.5 74.025602557
210. 70. 71.951815911
210. 72.5 69.715950036
210. 75. 67.3407339
210. 77.5 64.84444899
210. 80. 62.248142285
210. 82.5 59.557757341
210. 85. 56.838315832
210. 87.5 54.128209804
210. 90. 51.465618128
210. 92.5 48.886004522
210. 95. 46.419406767
210. 97.5 44.087243939
210. 100. 41.898084546
210. 102.5 39.853991227
210. 105. 37.967244416
210. 107.5 36.199156574
210. 110. 34.597572979
210. 112.5 33.093903301
210. 115. 31.705102541
210. 117.5 30.457440935
210. 120. 29.271983358
210. 122.5 28.141920206
210. 125. 27.160452704
210. 127.5 26.25996469
210. 130. 25.400752822
210. 132.5 24.578964833
210. 135. 23.791186177
210. 137.5 23.034374969
210. 140. 22.396816948
210. 142.5 21.844744692
210. 145. 21.315989509
210. 147.5 20.808798406
210. 150. 20.321591572
210. 152.5 19.852941062
210. 155. 19.401552573
210. 157.5 18.966249799
210. 160. 18.54596095
210. 162.5 18.139707073
210. 165. 17.746591913
210. 167.5 17.365793076
210. 170. 16.996554293
210. 172.5 16.638178635
210. 175. 16.290022537
210. 177.5 16.02587416
210. 180. 15.88749144
210. 182.5 15.754494064
210. 185. 15.626583767
210. 187.5 15.50348407
210. 190. 15.384938327
210. 192.5 15.270707962
210. 195. 15.160570905
210. 197.5 15.054320178
210. 200. 14.951762631
210. 202.5 14.85271779
210. 205. 14.757016833
210. 207.5 14.664501657
210. 210. 14.575024026
210. 212.5 14.488444814
210. 215. 14.404633302
210. 217.5 14.323466547
210. 220. 14.244828809
210. 222.5 14.168611018
210. 225. 14.094710298
210. 227.5 14.023029528
210. 230. 13.953476937
210. 232.5 13.885965734
210. 235. 13.820413774
210. 237.5 13.756743243
210. 240. 13.69488037
210. 242.5 13.634755169
210. 245. 13.57630119
210. 247.5 13.519455296
210. 250. 13.464157457
210. 252.5 13.410350558
210. 255. 13.357980218
210. 257.5 13.306994628
210. 260. 13.257344399
210. 262.5 13.208982419
210. 265. 13.161863719
210. 267.5 13.115945353
210. 270. 13.071186285
210. 272.5 13.027547278
210. 275. 12.984990799
210. 277.5 12.943480924
210. 280. 12.902983253
210. 282.5 12.863464827
210. 285. 12.824894056
210. 287.5 12.787240642
210. 290. 12.750475519
210. 292.5 12.714570787
210. 295. 12.679499655
210. 297.5 12.645236384
212.5 2.5 93.761273708
212.5 5. 93.526300322
212.5 7.5 93.291404961
212.5 10. 93.056549416
212.5 12.5 92.820397916
212.5 15. 92.579164605
212.5 17.5 92.32577177
212.5 20. 92.049035542
212.5 22.5 91.744407658
212.5 25. 91.404360144
212.5 27.5 91.022219725
212.5 30. 90.581100528
212.5 32.5 90.083505462
212.5 35. 89.52693791
212.5 37.5 88.886262763
212.5 40. 88.179143079
212.5 42.5 87.376597967
212.5 45. 86.49469233
212.5 47.5 85.504943555
212.5 50. 84.413185819
212.5 52.5 83.214361161
212.5 55. 81.898389261
212.5 57.5 80.45241783
212.5 60. 78.869668849
212.5 62.5 77.147267918
212.5 65. 75.27091775
212.5 67.5 73.23759586
212.5 70. 71.04965639
212.5 72.5 68.713314933
212.5 75. 66.23770268
212.5 77.5 63.616709794
212.5 80. 60.90914328
212.5 82.5 58.15052419
212.5 85. 55.368200219
212.5 87.5 52.618391655
212.5 90. 49.947319246
212.5 92.5 47.387655265
212.5 95. 44.962596723
212.5 97.5 42.683374327
212.5 100. 40.566665819
212.5 102.5 38.599812491
212.5 105. 36.780335901
212.5 107.5 35.107144436
212.5 110. 33.566592636
212.5 112.5 32.110994811
212.5 115. 30.837159137
212.5 117.5 29.628915443
212.5 120. 28.478988254
212.5 122.5 27.440188046
212.5 125. 26.525521231
212.5 127.5 25.653767571
212.5 130. 24.820872737
212.5 132.5 24.023251005
212.5 135. 23.257714884
212.5 137.5 22.56731971
212.5 140. 22.00887878
212.5 142.5 21.474351623
212.5 145. 20.961919732
212.5 147.5 20.469946149
212.5 150. 19.996952921
212.5 152.5 19.541601861
212.5 155. 19.10267805
212.5 157.5 18.679075639
212.5 160. 18.269785567
212.5 162.5 17.873884914
212.5 165. 17.490527623
212.5 167.5 17.118936396
212.5 170. 16.758395589
212.5 172.5 16.408244958
212.5 175. 16.075198368
212.5 177.5 15.935510613
212.5 180. 15.801275368
212.5 182.5 15.672188771
212.5 185. 15.547969315
212.5 187.5 15.428355826
212.5 190. 15.313105651
212.5 192.5 15.201993039
212.5 195. 15.094807691
212.5 197.5 14.991353449
212.5 200. 14.891447123
212.5 202.5 14.794917426
212.5 205. 14.701604017
212.5 207.5 14.611356634
212.5 210. 14.524034303
212.5 212.5 14.439504624
212.5 215. 14.357643126
212.5 217.5 14.27833267
212.5 220. 14.201462911
212.5 222.5 14.126929807
212.5 225. 14.054635168
212.5 227.5 13.984486241
212.5 230. 13.916395339
212.5 232.5 13.850279488
212.5 235. 13.786060113
212.5 237.5 13.723662741
212.5 240. 13.663016737
212.5 242.5 13.604055052
212.5 245. 13.546713994
212.5 247.5 13.490933017
212.5 250. 13.436654526
212.5 252.5 13.383823697
212.5 255. 13.332388304
212.5 257.5 13.282298571
212.5 260. 13.233507021
212.5 262.5 13.185968346
212.5 265. 13.139639281
212.5 267.5 13.094478489
212.5 270. 13.05044645
212.5 272.5 13.007505363
212.5 275. 12.965619054
212.5 277.5 12.924752882
212.5 280. 12.884873662
212.5 282.5 12.845949588
212.5 285. 12.807950158
212.5 287.5 12.77084611
212.5 290. 12.734609357
212.5 292.5 12.699212931
212.5 295. 12.664630922
212.5 297.5 12.63083843
215. 2.5 93.761273708
215. 5. 93.526300315
215. 7.5 93.291401532
215. 10. 93.056472844
215. 12.5 92.81989229
215. 15. 92.577355413
215. 17.5 92.321124011
215. 20. 92.039574375
215. 22.5 91.727841505
215. 25. 91.378243367
215. 27.5 90.984061592
215. 30. 90.526663961
215. 32.5 90.011367882
215. 35. 89.431275718
215. 37.5 88.767076552
215. 40. 88.032337908
215. 42.5 87.196287431
215. 45. 86.273425484
215. 47.5 85.248825143
215. 50. 84.106504399
215. 52.5 82.850457169
215. 55. 81.470243934
215. 57.5 79.955442217
215. 60. 78.296314117
215. 62.5 76.484594179
215. 65. 74.514452811
215. 67.5 72.383660061
215. 70. 70.094879407
215. 72.5 67.62381221
215. 75. 65.017706583
215. 77.5 62.303436851
215. 80. 59.483897058
215. 82.5 56.637953611
215. 85. 53.811480092
215. 87.5 51.047943351
215. 90. 48.386746184
215. 92.5 45.860302174
215. 95. 43.490787103
215. 97.5 41.285996927
215. 100. 39.233198311
215. 102.5 37.358339668
215. 105. 35.610219348
215. 107.5 34.030562566
215. 110. 32.536951045
215. 112.5 31.205694096
215. 115. 29.973804464
215. 117.5 28.803304315
215. 120. 27.708198178
215. 122.5 26.779204899
215. 125. 25.894813724
215. 127.5 25.050758702
215. 130. 24.243275067
215. 132.5 23.469023181
215. 135. 22.728442372
215. 137.5 22.163837686
215. 140. 21.62374526
215. 142.5 21.10627999
215. 145. 20.609746863
215. 147.5 20.132617152
215. 150. 19.673508141
215. 152.5 19.231165749
215. 155. 18.804449604
215. 157.5 18.392320149
215. 160. 17.993827467
215. 162.5 17.608101562
215. 165. 17.234343877
215. 167.5 16.871819858
215. 170. 16.519852428
215. 172.5 16.177816234
215. 175. 15.981081512
215. 177.5 15.845718503
215. 180. 15.715560961
215. 182.5 15.590322551
215. 185. 15.469737762
215. 187.5 15.353560045
215. 190. 15.241560146
215. 192.5 15.133524607
215. 195. 15.029254427
215. 197.5 14.928563849
215. 200. 14.831279269
215. 202.5 14.737238252
215. 205. 14.64628864
215. 207.5 14.558287742
215. 210. 14.473101607
215. 212.5 14.390604349
215. 215. 14.310677549
215. 217.5 14.233209698
215. 220. 14.158095691
215. 222.5 14.085236372
215. 225. 14.01453811
215. 227.5 13.945912408
215. 230. 13.879275558
215. 232.5 13.814548309
215. 235. 13.751655571
215. 237.5 13.690526139
215. 240. 13.631092441
215. 242.5 13.573290303
215. 245. 13.517058736
215. 247.5 13.462339734
215. 250. 13.409078088
215. 252.5 13.357221223
215. 255. 13.306719032
215. 257.5 13.257523733
215. 260. 13.209589731
215. 262.5 13.162873495
215. 265. 13.117333436
215. 267.5 13.072929801
215. 270. 13.029624567
215. 272.5 12.98738135
215. 275. 12.946165312
215. 277.5 12.905943083
215. 280. 12.866682677
215. 282.5 12.828353426
215. 285. 12.790925907
215. 287.5 12.75437188
215. 290. 12.718664229
215. 292.5 12.683776906
215. 295. 12.649684876
215. 297.5 12.616364071
217.5 2.5 93.761273708
217.5 5. 93.526300303
217.5 7.5 93.291396746
217.5 10. 93.056374522
217.5 12.5 92.819274667
217.5 15. 92.575217558
217.5 17.5 92.315757425
217.5 20. 92.028836991
217.5 22.5 91.709287168
217.5 25. 91.349293076
217.5 27.5 90.941408088
217.5 30. 90.467166476
217.5 32.5 89.932961025
217.5 35. 89.327693266
217.5 37.5 88.638528299
217.5 40. 87.869887143
217.5 42.5 87.002875897
217.5 45. 86.036538527
217.5 47.5 84.96955626
217.5 50. 83.779268986
217.5 52.5 82.462629891
217.5 55. 81.014439873
217.5 57.5 79.424046357
217.5 60. 77.681698792
217.5 62.5 75.779448014
217.5 65. 73.712259519
217.5 67.5 71.453001755
217.5 70. 69.025658419
217.5 72.5 66.445953997
217.5 75. 63.704265644
217.5 77.5 60.860657071
217.5 80. 57.965503495
217.5 82.5 55.043873169
217.5 85. 52.178816138
217.5 87.5 49.413853101
217.5 90. 46.784520974
217.5 92.5 44.31498018
217.5 95. 42.013884307
217.5 97.5 39.884250845
217.5 100. 37.933781596
217.5 102.5 36.11533038
217.5 105. 34.485708192
217.5 107.5 32.95647203
217.5 110. 31.562563153
217.5 112.5 30.306135376
217.5 115. 29.114327666
217.5 117.5 27.97994655
217.5 120. 27.02037784
217.5 122.5 26.12325978
217.5 125. 25.267997537
217.5 127.5 24.450639569
217.5 130. 23.66768766
217.5 132.5 22.916029271
217.5 135. 22.309059019
217.5 137.5 21.763622061
217.5 140. 21.241344163
217.5 142.5 20.740471485
217.5 145. 20.259423875
217.5 147.5 19.796773523
217.5 150. 19.351226708
217.5 152.5 18.921608124
217.5 155. 18.506847362
217.5 157.5 18.105967208
217.5 160. 17.718073471
217.5 162.5 17.342346115
217.5 165. 16.978031496
217.5 167.5 16.624435552
217.5 170. 16.2809178
217.5 172.5 16.024001297
217.5 175. 15.887628259
217.5 177.5 15.756512481
217.5 180. 15.630363013
217.5 182.5 15.50891021
217.5 185. 15.391903819
217.5 187.5 15.279111265
217.5 190. 15.170316108
217.5 192.5 15.065316669
217.5 195. 14.963924784
217.5 197.5 14.865964686
217.5 200. 14.771271993
217.5 202.5 14.679692792
217.5 205. 14.591082814
217.5 207.5 14.50530668
217.5 210. 14.422237223
217.5 212.5 14.34175486
217.5 215. 14.263747033
217.5 217.5 14.188107689
217.5 220. 14.114736813
217.5 222.5 14.043539994
217.5 225. 13.97442803
217.5 227.5 13.907316572
217.5 230. 13.842125784
217.5 232.5 13.778780046
217.5 235. 13.717207669
217.5 237.5 13.65734064
217.5 240. 13.59911438
217.5 242.5 13.542467529
217.5 245. 13.487341742
217.5 247.5 13.4336815
217.5 250. 13.381433937
217.5 252.5 13.330548682
217.5 255. 13.280977708
217.5 257.5 13.232675192
217.5 260. 13.18559739
217.5 262.5 13.139702518
217.5 265. 13.094950636
217.5 267.5 13.051303551
217.5 270. 13.008724716
217.5 272.5 12.967179141
217.5 275. 12.92663331
217.5 277.5 12.887055104
217.5 280. 12.848413723
217.5 282.5 12.810679623
217.5 285. 12.773824445
217.5 287.5 12.737820962
217.5 290. 12.702643018
217.5 292.5 12.668265476
217.5 295. 12.634664166
217.5 297.5 12.601815843
220. 2.5 93.761273708
220. 5. 93.526300282
220. 7.5 93.291390066
220. 10. 93.056248271
220. 12.5 92.818520226
220. 15. 92.572691219
220. 17.5 92.309559951
220. 20. 92.016648815
220. 22.5 91.688500766
220. 25. 91.317192112
220. 27.5 90.893857147
220. 30. 90.402107644
220. 32.5 89.847698238
220. 35. 89.215468372
220. 37.5 88.499797461
220. 40. 87.695017635
220. 42.5 86.795259153
220. 45. 85.782712215
220. 47.5 84.662587709
220. 50. 83.423140006
220. 52.5 82.048856124
220. 55. 80.528601731
220. 57.5 78.858120215
220. 60. 77.022192284
220. 62.5 75.005932619
220. 65. 72.810079992
220. 67.5 70.436630169
220. 70. 67.875006767
220. 72.5 65.14014241
220. 75. 62.286014835
220. 77.5 59.31415838
220. 80. 56.323271681
220. 82.5 53.365871138
220. 85. 50.48480457
220. 87.5 47.740092895
220. 90. 45.159350763
220. 92.5 42.756062668
220. 95. 40.544379856
220. 97.5 38.507303437
220. 100. 36.634077949
220. 102.5 34.931911615
220. 105. 33.364971739
220. 107.5 31.907268666
220. 110. 30.625380849
220. 112.5 29.411506923
220. 115. 28.25797924
220. 117.5 27.248401619
220. 120. 26.338474333
220. 122.5 25.471964227
220. 125. 24.644725509
220. 127.5 23.85309518
220. 130. 23.093820312
220. 132.5 22.443984881
220. 135. 21.893437167
220. 137.5 21.36657968
220. 140. 20.861599161
220. 142.5 20.376863513
220. 145. 19.910899375
220. 147.5 19.462372985
220. 150. 19.030073754
220. 152.5 18.612900113
220. 155. 18.209847282
220. 157.5 17.81999664
220. 160. 17.442506471
220. 162.5 17.076603868
220. 165. 16.721577634
220. 167.5 16.376772035
220. 170. 16.064064131
220. 172.5 15.926806203
220. 175. 15.794852062
220. 177.5 15.667906363
220. 180. 15.545695541
220. 182.5 15.427965837
220. 185. 15.314481542
220. 187.5 15.205023417
220. 190. 15.099387276
220. 192.5 14.997382716
220. 195. 14.898831962
220. 197.5 14.803568836
220. 200. 14.71143782
220. 202.5 14.622293204
220. 205. 14.535998321
220. 207.5 14.452424844
220. 210. 14.371452158
220. 212.5 14.292966774
220. 215. 14.216861807
220. 217.5 14.143036494
220. 220. 14.071395752
220. 222.5 14.001849777
220. 225. 13.934313677
220. 227.5 13.868707129
220. 230. 13.804954074
220. 232.5 13.742982427
220. 235. 13.682723818
220. 237.5 13.624113347
220. 240. 13.567089361
220. 242.5 13.511593251
220. 245. 13.457569258
220. 247.5 13.404964299
220. 250. 13.353727804
220. 252.5 13.303811562
220. 255. 13.255169586
220. 257.5 13.20775798
220. 260. 13.161534817
220. 262.5 13.116460028
220. 265. 13.072495298
220. 267.5 13.029603969
220. 270. 12.987750947
220. 272.5 12.946902616
220. 275. 12.907026764
220. 277.5 12.868092505
220. 280. 12.830070209
220. 282.5 12.792931443
220. 285. 12.756648901
220. 287.5 12.721196354
220. 290. 12.686548597
220. 292.5 12.652681392
220. 295. 12.619571429
220. 297.5 12.587196276
222.5 2.5 93.761273708
222.5 5. 93.526300249
222.5 7.5 93.291380743
222.5 10. 93.056086159
222.5 12.5 92.817598639
222.5 15. 92.569705638
222.5 17.5 92.302401768
222.5 20. 92.002810714
222.5 22.5 91.665207236
222.5 25. 91.281585735
222.5 27.5 90.84148764
222.5 30. 90.330932329
222.5 32.5 89.754931217
222.5 35. 89.093802931
222.5 37.5 88.349979468
222.5 40. 87.506635508
222.5 42.5 86.571062086
222.5 45. 85.510490423
222.5 47.5 84.333860502
222.5 50. 83.029957255
222.5 52.5 81.585657796
222.5 55. 79.987793845
222.5 57.5 78.223989745
222.5 60. 76.283723017
222.5 62.5 74.159713743
222.5 65. 71.84549961
222.5 67.5 69.312043746
222.5 70. 66.606294195
222.5 72.5 63.722978567
222.5 75. 60.72037112
222.5 77.5 57.655112297
222.5 80. 54.584740291
222.5 82.5 51.593068366
222.5 85. 48.728747113
222.5 87.5 46.030037801
222.5 90. 43.521489029
222.5 92.5 41.210063657
222.5 95. 39.079558331
222.5 97.5 37.147394383
222.5 100. 35.369028205
222.5 102.5 33.762193143
222.5 105. 32.246653573
222.5 107.5 30.930996277
222.5 110. 29.694276668
222.5 112.5 28.520958508
222.5 115. 27.462638118
222.5 117.5 26.539827565
222.5 120. 25.662035855
222.5 122.5 24.824915906
222.5 125. 24.024634085
222.5 127.5 23.257792147
222.5 130. 22.568065464
222.5 132.5 22.012652694
222.5 135. 21.481459762
222.5 137.5 20.972613607
222.5 140. 20.484429825
222.5 142.5 20.015389182
222.5 145. 19.564117573
222.5 147.5 19.129368845
222.5 150. 18.710010019
222.5 152.5 18.305008517
222.5 155. 17.913421084
222.5 157.5 17.534384137
222.5 160. 17.167105342
222.5 162.5 16.810856226
222.5 165. 16.464965675
222.5 167.5 16.128814214
222.5 170. 15.963051657
222.5 172.5 15.830385909
222.5 175. 15.7027655
222.5 177.5 15.579913155
222.5 180. 15.461571814
222.5 182.5 15.347502828
222.5 185. 15.237484341
222.5 187.5 15.131309839
222.5 190. 15.028786843
222.5 192.5 14.929735734
222.5 195. 14.833988696
222.5 197.5 14.741388749
222.5 200. 14.651788887
222.5 202.5 14.565051291
222.5 205. 14.481046613
222.5 207.5 14.399653327
222.5 210. 14.320757141
222.5 212.5 14.244250455
222.5 215. 14.170031872
222.5 217.5 14.098005749
222.5 220. 14.028081786
222.5 222.5 13.96017465
222.5 225. 13.894203632
222.5 227.5 13.830092328
222.5 230. 13.76776835
222.5 232.5 13.707163058
222.5 235. 13.648211316
222.5 237.5 13.590851262
222.5 240. 13.5350241
222.5 242.5 13.480673907
222.5 245. 13.427747456
222.5 247.5 13.376194047
222.5 250. 13.325965355
222.5 252.5 13.277015293
222.5 255. 13.229299871
222.5 257.5 13.182777082
222.5 260. 13.137406785
222.5 262.5 13.093150599
222.5 265. 13.049971805
222.5 267.5 13.007835254
222.5 270. 12.966707281
222.5 272.5 12.926555628
222.5 275. 12.887349364
222.5 277.5 12.849058822
222.5 280. 12.811655525
222.5 282.5 12.775112135
222.5 285. 12.739402387
222.5 287.5 12.70450104
222.5 290. 12.670383825
222.5 292.5 12.637027399
222.5 295. 12.604409297
222.5 297.5 12.572507894
225. 2.5 93.761273708
225. 5. 93.526300194
225. 7.5 93.291367732
225. 10. 93.055877997
225. 12.5 92.816472844
225. 15. 92.566177108
225. 17.5 92.29413239
225. 20. 91.987095373
225. 22.5 91.639096042
225. 25. 91.242076737
225. 27.5 90.783782309
225. 30. 90.253023827
225. 32.5 89.653942479
225. 35. 88.961813467
225. 37.5 88.188075454
225. 40. 87.303531129
225. 42.5 86.319807075
225. 45. 85.218263064
225. 47.5 83.981448107
225. 50. 82.608925893
225. 52.5 81.087001369
225. 55. 79.402093683
225. 57.5 77.541686993
225. 60. 75.495577795
225. 62.5 73.22963931
225. 65. 70.757887188
225. 67.5 68.087015389
225. 70. 65.200322032
225. 72.5 62.176391733
225. 75. 59.028257587
225. 77.5 55.871702984
225. 80. 52.752889929
225. 82.5 49.756444942
225. 85. 46.931115423
225. 87.5 44.303998291
225. 90. 41.882928787
225. 92.5 39.661617927
225. 95. 37.655610634
225. 97.5 35.796868234
225. 100. 34.147838967
225. 102.5 32.596150304
225. 105. 31.222412701
225. 107.5 29.962052398
225. 110. 28.768285938
225. 112.5 27.662449703
225. 115. 26.72669218
225. 117.5 25.837593102
225. 120. 24.990597707
225. 122.5 24.181696396
225. 125. 23.407341099
225. 127.5 22.680762706
225. 130. 22.120741319
225. 132.5 21.585466896
225. 135. 21.073006444
225. 137.5 20.581623101
225. 140. 20.109751586
225. 142.5 19.655977266
225. 145. 19.219018239
225. 147.5 18.79770993
225. 150. 18.390991781
225. 152.5 17.997895727
225. 155. 17.617536158
225. 157.5 17.249101159
225. 160. 16.891844838
225. 162.5 16.545080584
225. 165. 16.208175115
225. 167.5 15.996162786
225. 170. 15.862918706
225. 172.5 15.73475147
225. 175. 15.611380312
225. 177.5 15.492545076
225. 180. 15.378004367
225. 182.5 15.267533897
225. 185. 15.160924997
225. 187.5 15.057983284
225. 190. 14.958527458
225. 192.5 14.862388214
225. 195. 14.769407265
225. 197.5 14.679436451
225. 200. 14.592336941
225. 202.5 14.507978497
225. 205. 14.426238816
225. 207.5 14.347002924
225. 210. 14.270162628
225. 212.5 14.195616015
225. 215. 14.123266994
225. 217.5 14.053024878
225. 220. 13.984804
225. 222.5 13.918523363
225. 225. 13.854106319
225. 227.5 13.79148027
225. 230. 13.730576399
225. 232.5 13.671329421
225. 235. 13.613677348
225. 237.5 13.557561282
225. 240. 13.502925214
225. 242.5 13.449715848
225. 245. 13.397882427
225. 247.5 13.347376584
225. 250. 13.298152194
225. 252.5 13.250165245
225. 255. 13.20337371
225. 257.5 13.157737433
225. 260. 13.113218027
225. 262.5 13.069778766
225. 265. 13.027384502
225. 267.5 12.986001569
225. 270. 12.945597712
225. 272.5 12.906142003
225. 275. 12.86760478
225. 277.5 12.829957571
225. 280. 12.793173041
225. 282.5 12.757224931
225. 285. 12.722088002
225. 287.5 12.68773799
225. 290. 12.654151552
225. 292.5 12.621306226
225. 295. 12.589180387
225. 297.5 12.557753207
227.5 2.5 93.761273708
227.5 5. 93.526300104
227.5 7.5 93.291349574
227.5 10. 93.0556107
227.5 12.5 92.815097548
227.5 15. 92.562006574
227.5 17.5 92.284577256
227.5 20. 91.969243064
227.5 22.5 91.609816237
227.5 25. 91.198219846
227.5 27.5 90.720162881
227.5 30. 90.167696013
227.5 32.5 89.54393675
227.5 35. 88.818520305
227.5 37.5 88.01010403
227.5 40. 87.084364371
227.5 42.5 86.049198369
227.5 45. 84.894566318
227.5 47.5 83.603212535
227.5 50. 82.157490961
227.5 52.5 80.552770103
227.5 55. 78.774824629
227.5 57.5 76.792140877
227.5 60. 74.603454268
227.5 62.5 72.20433485
227.5 65. 69.565919512
227.5 67.5 66.711356117
227.5 70. 63.656053293
227.5 72.5 60.467003176
227.5 75. 57.201288533
227.5 77.5 53.964187614
227.5 80. 50.834842458
227.5 82.5 47.866477226
227.5 85. 45.106785053
227.5 87.5 42.565123293
227.5 90. 40.257343772
227.5 92.5 38.159005326
227.5 95. 36.232159146
227.5 97.5 34.521552438
227.5 100. 32.931721309
227.5 102.5 31.499027303
227.5 105. 30.214223481
227.5 107.5 28.999342522
227.5 110. 27.847198509
227.5 112.5 26.898443637
227.5 115. 25.998021209
227.5 117.5 25.141163287
227.5 120. 24.323679696
227.5 122.5 23.541868621
227.5 125. 22.792443166
227.5 127.5 22.217189899
227.5 130. 21.678096378
227.5 132.5 21.162280647
227.5 135. 20.667953479
227.5 137.5 20.193503556
227.5 140. 19.737475684
227.5 142.5 19.298552134
227.5 145. 18.875536627
227.5 147.5 18.467340508
227.5 150. 18.072970766
227.5 152.5 17.691519626
227.5 155. 17.322155456
227.5 157.5 16.964114815
227.5 160. 16.616695463
227.5 162.5 16.279250198
227.5 165. 16.02593781
227.5 167.5 15.892254721
227.5 170. 15.763674487
227.5 172.5 15.639913068
227.5 175. 15.520707414
227.5 177.5 15.405813578
227.5 180. 15.295005019
227.5 182.5 15.188071091
227.5 185. 15.084815671
227.5 187.5 14.985055934
227.5 190. 14.888621246
227.5 192.5 14.795352155
227.5 195. 14.705099494
227.5 197.5 14.617723555
227.5 200. 14.533093346
227.5 202.5 14.451085914
227.5 205. 14.371585729
227.5 207.5 14.294484127
227.5 210. 14.219678797
227.5 212.5 14.147073313
227.5 215. 14.07657671
227.5 217.5 14.008103094
227.5 220. 13.941571285
227.5 222.5 13.876904489
227.5 225. 13.814029995
227.5 227.5 13.752878904
227.5 230. 13.69338587
227.5 232.5 13.63548887
227.5 235. 13.579128983
227.5 237.5 13.5242502
227.5 240. 13.470799229
227.5 242.5 13.418725337
227.5 245. 13.367980183
227.5 247.5 13.31851768
227.5 250. 13.270293856
227.5 252.5 13.22326673
227.5 255. 13.177396197
227.5 257.5 13.132643919
227.5 260. 13.088973226
227.5 262.5 13.046349022
227.5 265. 13.004737696
227.5 267.5 12.964107046
227.5 270. 12.924426199
227.5 272.5 12.885665541
227.5 275. 12.847796652
227.5 277.5 12.810792245
227.5 280. 12.774626106
227.5 282.5 12.739273041
227.5 285. 12.704708826
227.5 287.5 12.670910159
227.5 290. 12.637854612
227.5 292.5 12.605520595
227.5 295. 12.57388731
227.5 297.5 12.542934721
230. 2.5 93.761273708
230. 5. 93.526299954
230. 7.5 93.291324233
230. 10. 93.055267469
230. 12.5 92.813417389
230. 15. 92.557076788
230. 17.5 92.273533719
230. 20. 91.948956739
230. 22.5 91.576970756
230. 25. 91.149515272
230. 27.5 90.649981868
230. 30. 90.074184303
230. 32.5 89.419639979
230. 35. 88.662835122
230. 37.5 87.811934942
230. 40. 86.847647663
230. 42.5 85.757433591
230. 45. 84.538990187
230. 47.5 83.176725473
230. 50. 81.653989549
230. 52.5 79.953910444
230. 55. 78.060458597
230. 57.5 75.959934914
230. 60. 73.639804323
230. 62.5 71.052864847
230. 65. 68.247392138
230. 67.5 65.181780703
230. 70. 61.951242829
230. 72.5 58.598386972
230. 75. 55.237141907
230. 77.5 51.95454425
230. 80. 48.839751413
230. 82.5 45.937866354
230. 85. 43.275149941
230. 87.5 40.855870209
230. 90. 38.657768341
230. 92.5 36.668912809
230. 95. 34.882892706
230. 97.5 33.252859154
230. 100. 31.760191079
230. 102.5 30.450143814
230. 105. 29.213481673
230. 107.5 28.041723717
230. 110. 27.054459528
230. 112.5 26.142710241
230. 115. 25.276011392
230. 117.5 24.449988586
230. 120. 23.660783114
230. 122.5 22.904973825
230. 125. 22.301503062
230. 127.5 21.758859872
230. 130. 21.239954035
230. 132.5 20.742944332
230. 135. 20.266173664
230. 137.5 19.808146406
230. 140. 19.367509065
230. 142.5 18.943033655
230. 145. 18.533603369
230. 147.5 18.138200174
230. 150. 17.755894025
230. 152.5 17.385833457
230. 155. 17.027237356
230. 157.5 16.679387726
230. 160. 16.341623323
230. 162.5 16.052176335
230. 165. 15.918199038
230. 167.5 15.789345065
230. 170. 15.665327316
230. 172.5 15.545880043
230. 175. 15.430756932
230. 177.5 15.31972937
230. 180. 15.212584896
230. 182.5 15.109125812
230. 185. 15.009167924
230. 187.5 14.912539412
230. 190. 14.819079809
230. 192.5 14.728639076
230. 195. 14.641076766
230. 197.5 14.556261261
230. 200. 14.474069087
230. 202.5 14.394384282
230. 205. 14.31709783
230. 207.5 14.242107137
230. 210. 14.169315556
230. 212.5 14.098631957
230. 215. 14.029970324
230. 217.5 13.963249398
230. 220. 13.898392338
230. 222.5 13.83532642
230. 225. 13.773982756
230. 227.5 13.714296032
230. 230. 13.656204276
230. 232.5 13.599648636
230. 235. 13.544573177
230. 237.5 13.490924702
230. 240. 13.438652571
230. 242.5 13.38770855
230. 245. 13.338046657
230. 247.5 13.289623033
230. 250. 13.242395809
230. 252.5 13.196324997
230. 255. 13.15137237
230. 257.5 13.107501374
230. 260. 13.064677022
230. 262.5 13.022865816
230. 265. 12.982035658
230. 267.5 12.942155781
230. 270. 12.903196672
230. 272.5 12.865130009
230. 275. 12.827928596
230. 277.5 12.791566312
230. 280. 12.756018047
230. 282.5 12.721259659
230. 285. 12.687267923
230. 287.5 12.654020486
230. 290. 12.621495825
230. 292.5 12.58967321
230. 295. 12.558532664
230. 297.5 12.528054928
232.5 2.5 93.761273708
232.5 5. 93.526299708
232.5 7.5 93.291288866
232.5 10. 93.054826723
232.5 12.5 92.811364691
232.5 15. 92.551248915
232.5 17.5 92.260766315
232.5 20. 91.925896299
232.5 22.5 91.540109793
232.5 25. 91.095401283
232.5 27.5 90.572513102
232.5 30. 89.971635263
232.5 32.5 89.283395401
232.5 35. 88.493546605
232.5 37.5 87.59699902
232.5 40. 86.59147278
232.5 42.5 85.442503735
232.5 45. 84.155684891
232.5 47.5 82.714721818
232.5 50. 81.102084891
232.5 52.5 79.30018666
232.5 55. 77.292635564
232.5 57.5 75.041346399
232.5 60. 72.538294038
232.5 62.5 69.777451338
232.5 65. 66.745357729
232.5 67.5 63.479464601
232.5 70. 60.065745922
232.5 72.5 56.569475455
232.5 75. 53.14234766
232.5 77.5 49.859051878
232.5 80. 46.802063982
232.5 82.5 44.000269092
232.5 85. 41.458173701
232.5 87.5 39.151953739
232.5 90. 37.09667271
232.5 92.5 35.231304024
232.5 95. 33.558959532
232.5 97.5 32.005193302
232.5 100. 30.669119833
232.5 102.5 29.410020059
232.5 105. 28.218897279
232.5 107.5 27.194117936
232.5 110. 26.27105453
232.5 112.5 25.394547419
232.5 115. 24.560035597
232.5 117.5 23.763501321
232.5 120. 23.001387227
232.5 122.5 22.373206683
232.5 125. 21.827288908
232.5 127.5 21.305562734
232.5 130. 20.806135688
232.5 132.5 20.327305403
232.5 135. 19.867536185
232.5 137.5 19.425438994
232.5 140. 18.999754258
232.5 142.5 18.589337065
232.5 145. 18.193144339
232.5 147.5 17.810223708
232.5 150. 17.439703785
232.5 152.5 17.080785673
232.5 155. 16.732735499
232.5 157.5 16.394877848
232.5 160. 16.074680785
232.5 162.5 15.940558887
232.5 165. 15.811575256
232.5 167.5 15.687439929
232.5 170. 15.567884654
232.5 172.5 15.452660926
232.5 175. 15.341538226
232.5 177.5 15.234302442
232.5 180. 15.130754449
232.5 182.5 15.030708831
232.5 185. 14.933992727
232.5 187.5 14.84044479
232.5 190. 14.749914242
232.5 192.5 14.662260025
232.5 195. 14.577350024
232.5 197.5 14.495060364
232.5 200. 14.415274773
232.5 202.5 14.337883998
232.5 205. 14.262785277
232.5 207.5 14.189881855
232.5 210. 14.119082541
232.5 212.5 14.050301307
232.5 215. 13.983456914
232.5 217.5 13.918472578
232.5 220. 13.855275659
232.5 222.5 13.793797373
232.5 225. 13.733972532
232.5 227.5 13.675739304
232.5 230. 13.61903899
232.5 232.5 13.563815821
232.5 235. 13.510016768
232.5 237.5 13.45759137
232.5 240. 13.40649157
232.5 242.5 13.356671571
232.5 245. 13.308087697
232.5 247.5 13.26069826
232.5 250. 13.214463453
232.5 252.5 13.16934523
232.5 255. 13.125307209
232.5 257.5 13.082314578
232.5 260. 13.040334004
232.5 262.5 12.999333554
232.5 265. 12.959282617
232.5 267.5 12.920151833
232.5 270. 12.881913027
232.5 272.5 12.844539146
232.5 275. 12.808004202
232.5 277.5 12.772283217
232.5 280. 12.737352171
232.5 282.5 12.703187958
232.5 285. 12.669768338
232.5 287.5 12.637071894
232.5 290. 12.605077998
232.5 292.5 12.573766767
232.5 295. 12.543119034
232.5 297.5 12.513116311
235. 2.5 93.761273708
235. 5. 93.526299303
235. 7.5 93.291239507
235. 10. 93.054260749
235. 12.5 92.808856702
235. 15. 92.544358498
235. 17.5 92.246001179
235. 20. 91.899671888
235. 22.5 91.498723123
235. 25. 91.035245611
235. 27.5 90.486940767
235. 30. 89.859094593
235. 32.5 89.134443023
235. 35. 88.309303865
235. 37.5 87.363636869
235. 40. 86.300211343
235. 42.5 85.10216453
235. 45. 83.741923606
235. 47.5 82.216433562
235. 50. 80.507197848
235. 52.5 78.583647947
235. 55. 76.421009138
235. 57.5 74.012654047
235. 60. 71.312829093
235. 62.5 68.33650362
235. 65. 65.060600878
235. 67.5 61.577416974
235. 70. 57.98606415
235. 72.5 54.383999354
235. 75. 50.932990156
235. 77.5 47.700724383
235. 80. 44.742911519
235. 82.5 42.065095647
235. 85. 39.654270083
235. 87.5 37.515079046
235. 90. 35.566077704
235. 92.5 33.849290359
235. 95. 32.241046581
235. 97.5 30.870395546
235. 100. 29.588225956
235. 102.5 28.377200067
235. 105. 27.316794612
235. 107.5 26.382451133
235. 110. 25.496182883
235. 112.5 24.653241442
235. 115. 23.849449168
235. 117.5 23.081111556
235. 120. 22.431851153
235. 122.5 21.882938234
235. 125. 21.358664569
235. 127.5 20.857087586
235. 130. 20.376460506
235. 132.5 19.915208177
235. 135. 19.471906436
235. 137.5 19.045264399
235. 140. 18.634109202
235. 142.5 18.237372799
235. 145. 17.854080485
235. 147.5 17.4833409
235. 150. 17.124337274
235. 152.5 16.776319746
235. 155. 16.438598601
235. 157.5 16.110538288
235. 160. 15.959145088
235. 162.5 15.83017998
235. 165. 15.706069998
235. 167.5 15.586544562
235. 170. 15.47135314
235. 172.5 15.360263463
235. 175. 15.253059915
235. 177.5 15.149542085
235. 180. 15.049523471
235. 182.5 14.952830303
235. 185. 14.859300478
235. 187.5 14.768782606
235. 190. 14.681135141
235. 192.5 14.596225585
235. 195. 14.513929782
235. 197.5 14.434131261
235. 200. 14.356720646
235. 202.5 14.281595116
235. 205. 14.208657913
235. 207.5 14.137817895
235. 210. 14.068989118
235. 212.5 14.002090472
235. 215. 13.937045324
235. 217.5 13.873781213
235. 220. 13.812229556
235. 222.5 13.752325381
235. 225. 13.694007088
235. 227.5 13.637216216
235. 230. 13.581897246
235. 232.5 13.527997401
235. 235. 13.475466477
235. 237.5 13.424256675
235. 240. 13.374322456
235. 242.5 13.325620397
235. 245. 13.278109069
235. 247.5 13.231748909
235. 250. 13.186502117
235. 252.5 13.142332553
235. 255. 13.099205635
235. 257.5 13.05708826
235. 260. 13.015948714
235. 262.5 12.975756599
235. 265. 12.936482762
235. 267.5 12.898099225
235. 270. 12.860579127
235. 272.5 12.823896662
235. 275. 12.788027029
235. 277.5 12.752946377
235. 280. 12.718631759
235. 282.5 12.685061088
235. 285. 12.652213095
235. 287.5 12.620067289
235. 290. 12.588603919
235. 292.5 12.557803944
235. 295. 12.527648993
235. 297.5 12.498121342
237.5 2.5 93.761273708
237.5 5. 93.526298634
237.5 7.5 93.29117062
237.5 10. 93.053533948
237.5 12.5 92.805792219
237.5 15. 92.536210632
237.5 17.5 92.228919421
237.5 20. 91.869836029
237.5 22.5 91.452231141
237.5 25. 90.968335497
237.5 27.5 90.392346654
237.5 30. 89.735493218
237.5 32.5 88.971446701
237.5 35. 88.108597201
237.5 37.5 87.109990465
237.5 40. 85.984207708
237.5 42.5 84.713786779
237.5 45. 83.278909982
237.5 47.5 81.658182105
237.5 50. 79.829594627
237.5 52.5 77.771910248
237.5 55. 75.466868795
237.5 57.5 72.843902971
237.5 60. 69.931855125
237.5 62.5 66.685062602
237.5 65. 63.158416265
237.5 67.5 59.454076672
237.5 70. 55.712389042
237.5 72.5 52.059452671
237.5 75. 48.640133116
237.5 77.5 45.505900979
237.5 80. 42.681861282
237.5 82.5 40.165417691
237.5 85. 37.923530881
237.5 87.5 35.886305789
237.5 90. 34.122954082
237.5 92.5 32.474913486
237.5 95. 31.053134236
237.5 97.5 29.747304821
237.5 100. 28.515866282
237.5 102.5 27.421858826
237.5 105. 26.476297176
237.5 107.5 25.580333949
237.5 110. 24.729034483
237.5 112.5 23.918061964
237.5 115. 23.143585095
237.5 117.5 22.47701436
237.5 120. 21.925388943
237.5 122.5 21.398842272
237.5 125. 20.895383333
237.5 127.5 20.413222186
237.5 130. 19.950745146
237.5 132.5 19.506493592
237.5 135. 19.079145789
237.5 137.5 18.667501221
237.5 140. 18.270467039
237.5 142.5 17.887046282
237.5 145. 17.516327614
237.5 147.5 17.157476335
237.5 150. 16.809726497
237.5 152.5 16.472373953
237.5 155. 16.144770226
237.5 157.5 15.973773573
237.5 160. 15.84497846
237.5 162.5 15.721040168
237.5 165. 15.601685948
237.5 167.5 15.486663394
237.5 170. 15.375738624
237.5 172.5 15.268694649
237.5 175. 15.165329901
237.5 177.5 15.065456913
237.5 180. 14.968901121
237.5 182.5 14.875499784
237.5 185. 14.785101011
237.5 187.5 14.697562876
237.5 190. 14.612752611
237.5 192.5 14.530545883
237.5 195. 14.450826129
237.5 197.5 14.373483954
237.5 200. 14.298416581
237.5 202.5 14.225527351
237.5 205. 14.154725268
237.5 207.5 14.085924578
237.5 210. 14.019044387
237.5 212.5 13.954008315
237.5 215. 13.890744174
237.5 217.5 13.82918367
237.5 220. 13.769262142
237.5 222.5 13.710918304
237.5 225. 13.654094025
237.5 227.5 13.598734117
237.5 230. 13.544786139
237.5 232.5 13.492200222
237.5 235. 13.440928905
237.5 237.5 13.390926981
237.5 240. 13.342151359
237.5 242.5 13.294560931
237.5 245. 13.248116455
237.5 247.5 13.202780444
237.5 250. 13.158517061
237.5 252.5 13.115292022
237.5 255. 13.073072511
237.5 257.5 13.031827094
237.5 260. 12.991525643
237.5 262.5 12.952139267
237.5 265. 12.913640239
237.5 267.5 12.876001939
237.5 270. 12.839198797
237.5 272.5 12.803206233
237.5 275. 12.768000609
237.5 277.5 12.733559186
237.5 280. 12.69986007
237.5 282.5 12.66688218
237.5 285. 12.634605203
237.5 287.5 12.603009558
237.5 290. 12.572076364
237.5 292.5 12.541787405
237.5 295. 12.512125102
237.5 297.5 12.48307248
240. 2.5 93.761273708
240. 5. 93.526297531
240. 7.5 93.291074479
240. 10. 93.052600594
240. 12.5 92.802047437
240. 15. 92.526574203
240. 17.5 92.209149266
240. 20. 91.835874374
240. 22.5 91.399974413
240. 25. 90.891315747
240. 27.5 90.287695325
240. 30. 89.599631132
240. 32.5 88.792905415
240. 35. 87.880431196
240. 37.5 86.833974466
240. 40. 85.640894221
240. 42.5 84.29166243
240. 45. 82.765066381
240. 47.5 81.038330282
240. 50. 79.088218105
240. 52.5 76.875928454
240. 55. 74.359637991
240. 57.5 71.524588051
240. 60. 68.340663536
240. 62.5 64.801498004
240. 65. 61.006721044
240. 67.5 57.100602021
240. 70. 53.262088076
240. 72.5 49.628481403
240. 75. 46.306717611
240. 77.5 43.323225342
240. 80. 40.673642873
240. 82.5 38.321108038
240. 85. 36.210097576
240. 87.5 34.3788423
240. 90. 32.689257589
240. 92.5 31.21639654
240. 95. 29.886381805
240. 97.5 28.634066933
240. 100. 27.508667733
240. 102.5 26.551985933
240. 105. 25.646418885
240. 107.5 24.786849284
240. 110. 23.968783816
240. 112.5 23.188256316
240. 115. 22.508304271
240. 117.5 21.954251284
240. 120. 21.425706451
240. 122.5 20.920632565
240. 125. 20.437198245
240. 127.5 19.97375257
240. 130. 19.528803423
240. 132.5 19.100998905
240. 135. 18.68911132
240. 137.5 18.292023319
240. 140. 17.908715855
240. 142.5 17.538257677
240. 145. 17.179796144
240. 147.5 16.832549143
240. 150. 16.495797985
240. 152.5 16.16888111
240. 155. 15.984267002
240. 157.5 15.855795732
240. 160. 15.732178051
240. 162.5 15.613139185
240. 165. 15.498424981
240. 167.5 15.387800069
240. 170. 15.281046198
240. 172.5 15.177960752
240. 175. 15.078355401
240. 177.5 14.982054889
240. 180. 14.888895937
240. 182.5 14.798726251
240. 185. 14.71140362
240. 187.5 14.626795102
240. 190. 14.544776283
240. 192.5 14.465230603
240. 195. 14.388048742
240. 197.5 14.313128062
240. 200. 14.240372096
240. 202.5 14.169690088
240. 205. 14.100996563
240. 207.5 14.034210941
240. 210. 13.96925718
240. 212.5 13.906063456
240. 215. 13.844561855
240. 217.5 13.784688109
240. 220. 13.726381337
240. 222.5 13.669583819
240. 225. 13.614240782
240. 227.5 13.560300201
240. 230. 13.507712624
240. 232.5 13.456431002
240. 235. 13.406410539
240. 237.5 13.357608545
240. 240. 13.30998431
240. 242.5 13.263498982
240. 245. 13.218115453
240. 247.5 13.173798257
240. 250. 13.130513471
240. 252.5 13.088228629
240. 255. 13.046912637
240. 257.5 13.006535697
240. 260. 12.967069233
240. 262.5 12.928485826
240. 265. 12.890759152
240. 267.5 12.853863922
240. 270. 12.817775831
240. 272.5 12.782471502
240. 275. 12.747928444
240. 277.5 12.714125007
240. 280. 12.681040337
240. 282.5 12.64865434
240. 285. 12.616947645
240. 287.5 12.58590157
240. 290. 12.555498089
240. 292.5 12.525719801
240. 295. 12.496549906
240. 297.5 12.467972173
242.5 2.5 93.761273708
242.5 5. 93.526295713
242.5 7.5 93.2909403
242.5 10. 93.051401941
242.5 12.5 92.797470848
242.5 15. 92.515174985
242.5 17.5 92.186256669
242.5 20. 91.797194792
242.5 22.5 91.341201421
242.5 25. 90.805248923
242.5 27.5 90.171816766
242.5 30. 89.446429712
242.5 32.5 88.597129052
242.5 35. 87.629211424
242.5 37.5 86.52969719
242.5 40. 85.2673742
242.5 42.5 83.832863548
242.5 45. 82.206931241
242.5 47.5 80.36258457
242.5 50. 78.247032695
242.5 52.5 75.849788617
242.5 55. 73.109631354
242.5 57.5 70.006556687
242.5 60. 66.495610866
242.5 62.5 62.641640326
242.5 65. 58.584452608
242.5 67.5 54.528594287
242.5 70. 50.672360365
242.5 72.5 47.136619841
242.5 75. 43.974325678
242.5 77.5 41.178247643
242.5 80. 38.706475348
242.5 82.5 36.523193582
242.5 85. 34.615581777
242.5 87.5 32.882789649
242.5 90. 31.359114616
242.5 92.5 30.004480943
242.5 95. 28.73089305
242.5 97.5 27.576559163
242.5 100. 26.608901532
242.5 102.5 25.693854335
242.5 105. 24.826124141
242.5 107.5 24.001066172
242.5 110. 23.214583218
242.5 112.5 22.525361018
242.5 115. 21.969167062
242.5 117.5 21.43889822
242.5 120. 20.932474034
242.5 122.5 20.448023961
242.5 125. 19.983861586
242.5 127.5 19.538462605
242.5 130. 19.110445918
242.5 132.5 18.698557337
242.5 135. 18.301655477
242.5 137.5 17.918699492
242.5 140. 17.548738373
242.5 142.5 17.190901578
242.5 145. 16.844390797
242.5 147.5 16.508472694
242.5 150. 16.182472489
242.5 152.5 15.990456431
242.5 155. 15.862464223
242.5 157.5 15.739317715
242.5 160. 15.620740231
242.5 162.5 15.506475982
242.5 165. 15.396288204
242.5 167.5 15.289957481
242.5 170. 15.187280231
242.5 172.5 15.088067348
242.5 175. 14.992142964
242.5 177.5 14.899343342
242.5 180. 14.809515864
242.5 182.5 14.722518116
242.5 185. 14.638217062
242.5 187.5 14.556488288
242.5 190. 14.477215319
242.5 192.5 14.400288991
242.5 195. 14.325606888
242.5 197.5 14.253072821
242.5 200. 14.182596356
242.5 202.5 14.114092381
242.5 205. 14.047480714
242.5 207.5 13.982685737
242.5 210. 13.919636071
242.5 212.5 13.858264268
242.5 215. 13.798506535
242.5 217.5 13.740302478
242.5 220. 13.683594869
242.5 222.5 13.628329429
242.5 225. 13.574454629
242.5 227.5 13.521921512
242.5 230. 13.470683517
242.5 232.5 13.420696331
242.5 235. 13.371917742
242.5 237.5 13.32430751
242.5 240. 13.277827239
242.5 242.5 13.23244027
242.5 245. 13.188111575
242.5 247.5 13.144807657
242.5 250. 13.102496462
242.5 252.5 13.061147299
242.5 255. 13.020730756
242.5 257.5 12.981218632
242.5 260. 12.942583872
242.5 262.5 12.9048005
242.5 265. 12.867843564
242.5 267.5 12.831689079
242.5 270. 12.796313982
242.5 272.5 12.761696079
242.5 275. 12.727814005
242.5 277.5 12.694647179
242.5 280. 12.662175768
242.5 282.5 12.630380652
242.5 285. 12.599243387
242.5 287.5 12.568746175
242.5 290. 12.538871832
242.5 292.5 12.509603764
242.5 295. 12.480925937
242.5 297.5 12.452822852
245. 2.5 93.761273708
245. 5. 93.526292715
245. 7.5 93.290753034
245. 10. 93.049862504
245. 12.5 92.791876968
245. 15. 92.501687359
245. 17.5 92.159734112
245. 20. 91.753114453
245. 22.5 91.275054174
245. 25. 90.70910007
245. 27.5 90.043386062
245. 30. 89.274110628
245. 32.5 88.382209955
245. 35. 87.354090542
245. 37.5 86.182850349
245. 40. 84.846225155
245. 42.5 83.318689992
245. 45. 81.572241662
245. 47.5 79.577462496
245. 50. 77.305400725
245. 52.5 74.674099994
245. 55. 71.667870038
245. 57.5 68.226362969
245. 60. 64.351278472
245. 62.5 60.168605397
245. 65. 55.891959994
245. 67.5 51.775612067
245. 70. 47.998792764
245. 72.5 44.635377673
245. 75. 41.677936776
245. 77.5 39.077766418
245. 80. 36.818140591
245. 82.5 34.831471015
245. 85. 33.053947497
245. 87.5 31.480062216
245. 90. 30.100500796
245. 92.5 28.805335836
245. 95. 27.624842727
245. 97.5 26.646412178
245. 100. 25.722050283
245. 102.5 24.846297482
245. 105. 24.014365371
245. 107.5 23.222031795
245. 110. 22.527858399
245. 112.5 21.969811533
245. 115. 21.438091403
245. 117.5 20.93057805
245. 120. 20.445364699
245. 122.5 19.980731705
245. 125. 19.535124305
245. 127.5 19.107133491
245. 130. 18.695479528
245. 132.5 18.298997661
245. 135. 17.916625686
245. 137.5 17.5473931
245. 140. 17.190411586
245. 142.5 16.84486665
245. 145. 16.510010246
245. 147.5 16.185154242
245. 150. 15.992183039
245. 152.5 15.864825387
245. 155. 15.742301233
245. 157.5 15.624332097
245. 160. 15.510660639
245. 162.5 15.401048778
245. 165. 15.295275996
245. 167.5 15.193137812
245. 170. 15.094444399
245. 172.5 14.999019342
245. 175. 14.9066985
245. 177.5 14.817328992
245. 180. 14.730768262
245. 182.5 14.646883242
245. 185. 14.565549581
245. 187.5 14.486650955
245. 190. 14.410078424
245. 192.5 14.335729865
245. 195. 14.263509435
245. 197.5 14.193327097
245. 200. 14.125098175
245. 202.5 14.05874296
245. 205. 13.994186335
245. 207.5 13.931357441
245. 210. 13.870189371
245. 212.5 13.810618887
245. 215. 13.752586157
245. 217.5 13.696034522
245. 220. 13.640910274
245. 222.5 13.587162456
245. 225. 13.534742677
245. 227.5 13.483604941
245. 230. 13.433705492
245. 232.5 13.385002667
245. 235. 13.337456762
245. 237.5 13.291029912
245. 240. 13.245685973
245. 242.5 13.201390419
245. 245. 13.158110245
245. 247.5 13.115813875
245. 250. 13.074471077
245. 252.5 13.034052889
245. 255. 12.994531544
245. 257.5 12.955880404
245. 260. 12.918073898
245. 262.5 12.881087463
245. 265. 12.844897489
245. 267.5 12.809481274
245. 270. 12.77481697
245. 272.5 12.740883543
245. 275. 12.707660731
245. 277.5 12.675129008
245. 280. 12.643269545
245. 282.5 12.612064176
245. 285. 12.581495371
245. 287.5 12.551546201
245. 290. 12.522200315
245. 292.5 12.493441911
245. 295. 12.465255711
245. 297.5 12.43762694
247.5 2.5 93.761273708
247.5 5. 93.526287773
247.5 7.5 93.290491672
247.5 10. 93.047885276
247.5 12.5 92.785038605
247.5 15. 92.485724344
247.5 17.5 92.128987157
247.5 20. 91.7028445
247.5 22.5 91.20055124
247.5 25. 90.601581384
247.5 27.5 89.900899474
247.5 30. 89.083685124
247.5 32.5 88.145989386
247.5 35. 87.052366692
247.5 37.5 85.803079412
247.5 40. 84.373916399
247.5 42.5 82.737247154
247.5 45. 80.862837984
247.5 47.5 78.714389838
247.5 50. 76.206330377
247.5 52.5 73.317749149
247.5 55. 69.966087692
247.5 57.5 66.108220622
247.5 60. 61.823086685
247.5 62.5 57.338809553
247.5 65. 52.954501387
247.5 67.5 48.905652929
247.5 70. 45.30587537
247.5 72.5 42.170626697
247.5 75. 39.435544036
247.5 77.5 37.092525313
247.5 80. 35.024406642
247.5 82.5 33.200835013
247.5 85. 31.57782058
247.5 87.5 30.173186417
247.5 90. 28.856263559
247.5 92.5 27.652789217
247.5 95. 26.663861835
247.5 97.5 25.730403638
247.5 100. 24.84680302
247.5 102.5 24.008139096
247.5 105. 23.210073543
247.5 107.5 22.515504702
247.5 110. 21.95589471
247.5 112.5 21.42299423
247.5 115. 20.914648483
247.5 117.5 20.428918145
247.5 120. 19.96405322
247.5 122.5 19.518470701
247.5 125. 19.090735365
247.5 127.5 18.679543184
247.5 130. 18.283706941
247.5 132.5 17.902143707
247.5 135. 17.533863888
247.5 137.5 17.177961623
247.5 140. 16.833606323
247.5 142.5 16.500035209
247.5 145. 16.176546696
247.5 147.5 15.989299866
247.5 150. 15.862731369
247.5 152.5 15.740980268
247.5 155. 15.623766352
247.5 157.5 15.51083079
247.5 160. 15.40193423
247.5 162.5 15.296855097
247.5 165. 15.195388044
247.5 167.5 15.097342562
247.5 170. 15.002541715
247.5 172.5 14.910820999
247.5 175. 14.822027303
247.5 177.5 14.736017969
247.5 180. 14.652659935
247.5 182.5 14.571828961
247.5 185. 14.493408918
247.5 187.5 14.417291145
247.5 190. 14.34337386
247.5 192.5 14.271561626
247.5 195. 14.20176486
247.5 197.5 14.133899387
247.5 200. 14.06788603
247.5 202.5 14.003650239
247.5 205. 13.941121744
247.5 207.5 13.880234249
247.5 210. 13.820925136
247.5 212.5 13.763135208
247.5 215. 13.706808444
247.5 217.5 13.651891779
247.5 220. 13.598334898
247.5 222.5 13.546090049
247.5 225. 13.49511187
247.5 227.5 13.445357231
247.5 230. 13.396785086
247.5 232.5 13.349356341
247.5 235. 13.303033724
247.5 237.5 13.257781675
247.5 240. 13.213566237
247.5 242.5 13.170354959
247.5 245. 13.128116803
247.5 247.5 13.086822062
247.5 250. 13.046442282
247.5 252.5 13.006950188
247.5 255. 12.968319618
247.5 257.5 12.93052546
247.5 260. 12.893543593
247.5 262.5 12.857350838
247.5 265. 12.821924901
247.5 267.5 12.787244331
247.5 270. 12.753288473
247.5 272.5 12.720037433
247.5 275. 12.687472031
247.5 277.5 12.655573775
247.5 280. 12.624324822
247.5 282.5 12.593707946
247.5 285. 12.563706516
247.5 287.5 12.534304459
247.5 290. 12.505486241
247.5 292.5 12.477236841
247.5 295. 12.449541728
247.5 297.5 12.422386841
250. 2.5 93.761273708
250. 5. 93.526279624
250. 7.5 93.290126892
250. 10. 93.045345558
250. 12.5 92.776677314
250. 15. 92.46682559
250. 17.5 92.093318264
250. 20. 91.645471795
250. 22.5 91.116567693
250. 25. 90.481219019
250. 27.5 89.742646202
250. 30. 88.872977459
250. 32.5 87.875400452
250. 35. 86.720965756
250. 37.5 85.386526428
250. 40. 83.856281418
250. 42.5 82.100183466
250. 45. 80.060489742
250. 47.5 77.69650497
250. 50. 74.940860154
250. 52.5 71.710473912
250. 55. 67.914477597
250. 57.5 63.572740574
250. 60. 58.890210553
250. 62.5 54.20985441
250. 65. 49.859618709
250. 67.5 46.002651442
250. 70. 42.659251449
250. 72.5 39.796249646
250. 75. 37.343223
250. 77.5 35.191799183
250. 80. 33.321151866
250. 82.5 31.650740244
250. 85. 30.221097589
250. 87.5 28.882395085
250. 90. 27.659618305
250. 92.5 26.660560328
250. 95. 25.718290381
250. 97.5 24.827063617
250. 100. 23.981841654
250. 102.5 23.178181908
250. 105. 22.488042753
250. 107.5 21.927161998
250. 110. 21.393350447
250. 112.5 20.884424255
250. 115. 20.398416105
250. 117.5 19.933549235
250. 120. 19.488215194
250. 122.5 19.06095469
250. 125. 18.650441031
250. 127.5 18.255465745
250. 130. 17.874926036
250. 132.5 17.507813805
250. 135. 17.153206005
250. 137.5 16.81025614
250. 140. 16.478186746
250. 142.5 16.156282721
250. 145. 15.981673556
250. 147.5 15.856046685
250. 150. 15.735217683
250. 152.5 15.618904662
250. 155. 15.50684733
250. 157.5 15.398805089
250. 160. 15.294555317
250. 162.5 15.19389181
250. 165. 15.096623383
250. 167.5 15.002572587
250. 170. 14.91157456
250. 172.5 14.823475972
250. 175. 14.738134076
250. 177.5 14.655415837
250. 180. 14.575197143
250. 182.5 14.497362092
250. 185. 14.421802326
250. 187.5 14.348416445
250. 190. 14.277109453
250. 192.5 14.207792268
250. 195. 14.140381257
250. 197.5 14.074797832
250. 200. 14.010968058
250. 202.5 13.948822314
250. 205. 13.888294968
250. 207.5 13.829324086
250. 210. 13.771851166
250. 212.5 13.71582089
250. 215. 13.661180898
250. 217.5 13.607881583
250. 220. 13.555875897
250. 222.5 13.505119178
250. 225. 13.45556899
250. 227.5 13.407184969
250. 230. 13.359928694
250. 232.5 13.313763554
250. 235. 13.268654636
250. 237.5 13.224568615
250. 240. 13.181473656
250. 242.5 13.139339325
250. 245. 13.098136498
250. 247.5 13.057837289
250. 250. 13.018414972
250. 252.5 12.979843918
250. 255. 12.94209953
250. 257.5 12.905158188
250. 260. 12.868997188
250. 262.5 12.833594703
250. 265. 12.798929725
250. 267.5 12.76498203
250. 270. 12.731732134
250. 272.5 12.699161255
250. 275. 12.667251279
250. 277.5 12.635984728
250. 280. 12.605344726
250. 282.5 12.575314973
250. 285. 12.545879719
250. 287.5 12.517023735
250. 290. 12.488732291
250. 292.5 12.460991136
250. 295. 12.433786474
250. 297.5 12.407104946
252.5 2.5 93.761273708
252.5 5. 93.526266189
252.5 7.5 93.289617761
252.5 10. 93.042083003
252.5 12.5 92.766451593
252.5 15. 92.444442843
252.5 17.5 92.051907248
252.5 20. 91.579937106
252.5 22.5 91.02181132
252.5 25. 90.346322021
252.5 27.5 89.566674901
252.5 30. 88.639502574
252.5 32.5 87.572224556
252.5 35. 86.34126261
252.5 37.5 84.917768343
252.5 40. 83.268185387
252.5 42.5 81.354840098
252.5 45. 79.13701271
252.5 47.5 76.523676241
252.5 50. 73.439970675
252.5 52.5 69.752354042
252.5 55. 65.408090773
252.5 57.5 60.559607884
252.5 60. 55.566198401
252.5 62.5 50.861952431
252.5 65. 46.716977601
252.5 67.5 43.156683647
252.5 70. 40.134533192
252.5 72.5 37.566235439
252.5 75. 35.330478187
252.5 77.5 33.41211366
252.5 80. 31.696899092
252.5 82.5 30.242573461
252.5 85. 28.882270021
252.5 87.5 27.644484657
252.5 90. 26.635771898
252.5 92.5 25.685056235
252.5 95. 24.786483772
252.5 97.5 23.934918006
252.5 100. 23.125827583
252.5 102.5 22.445249145
252.5 105. 21.883394068
252.5 107.5 21.348939752
252.5 110. 20.839680242
252.5 112.5 20.353625785
252.5 115. 19.888977255
252.5 117.5 19.444104219
252.5 120. 19.017526012
252.5 122.5 18.607895347
252.5 125. 18.213984051
252.5 127.5 17.834670599
252.5 130. 17.46892919
252.5 132.5 17.115820124
252.5 135. 16.774481306
252.5 137.5 16.444120724
252.5 140. 16.124009758
252.5 142.5 15.969186073
252.5 145. 15.844649885
252.5 147.5 15.724889153
252.5 150. 15.609620341
252.5 152.5 15.498581706
252.5 155. 15.391531395
252.5 157.5 15.288245724
252.5 160. 15.188517614
252.5 162.5 15.092155176
252.5 165. 14.998980427
252.5 167.5 14.908828127
252.5 170. 14.821544709
252.5 172.5 14.736987323
252.5 175. 14.655022951
252.5 177.5 14.575527611
252.5 180. 14.498385625
252.5 182.5 14.423488951
252.5 185. 14.350736583
252.5 187.5 14.280033989
252.5 190. 14.211292607
252.5 192.5 14.144429383
252.5 195. 14.079366345
252.5 197.5 14.016030219
252.5 200. 13.95435207
252.5 202.5 13.894266978
252.5 205. 13.835713742
252.5 207.5 13.778634608
252.5 210. 13.722975012
252.5 212.5 13.668683359
252.5 215. 13.615710804
252.5 217.5 13.564011065
252.5 220. 13.513540239
252.5 222.5 13.464256642
252.5 225. 13.416120658
252.5 227.5 13.369094597
252.5 230. 13.323142572
252.5 232.5 13.278230378
252.5 235. 13.234325384
252.5 237.5 13.191396433
252.5 240. 13.149413751
252.5 242.5 13.108348858
252.5 245. 13.068174495
252.5 247.5 13.028864543
252.5 250. 12.990393963
252.5 252.5 12.952738728
252.5 255. 12.915875769
252.5 257.5 12.879782918
252.5 260. 12.844438858
252.5 262.5 12.809823081
252.5 265. 12.77591584
252.5 267.5 12.742698111
252.5 270. 12.710151553
252.5 272.5 12.678258479
252.5 275. 12.647001817
252.5 277.5 12.616365084
252.5 280. 12.586332356
252.5 282.5 12.55688824
252.5 285. 12.528017853
252.5 287.5 12.499706794
252.5 290. 12.471941128
252.5 292.5 12.444707359
252.5 295. 12.417992415
252.5 297.5 12.39178363
255. 2.5 93.761273707
255. 5. 93.526244039
255. 7.5 93.288907134
255. 10. 93.037891346
255. 12.5 92.753942248
255. 15. 92.41792232
255. 17.5 92.003787604
255. 20. 91.50500897
255. 22.5 90.912612642
255. 25. 90.194945227
255. 27.5 89.362222594
255. 30. 88.380413455
255. 32.5 87.236568463
255. 35. 85.913102848
255. 37.5 84.378288463
255. 40. 82.595243873
255. 42.5 80.52252793
255. 45. 78.055292533
255. 47.5 75.135776639
255. 50. 71.59861142
255. 52.5 67.312959431
255. 55. 62.347730373
255. 57.5 57.015581067
255. 60. 51.926274077
255. 62.5 47.439964286
255. 65. 43.638101651
255. 67.5 40.444508607
255. 70. 37.756503119
255. 72.5 35.436587326
255. 75. 33.470362539
255. 77.5 31.714057275
255. 80. 30.235693879
255. 82.5 28.85421556
255. 85. 27.606462624
255. 87.5 26.588702303
255. 90. 25.630005916
255. 92.5 24.724440742
255. 95. 23.866796485
255. 97.5 23.052472594
255. 100. 22.386932571
255. 102.5 21.824405937
255. 105. 21.289577498
255. 107.5 20.780227517
255. 110. 20.294350483
255. 112.5 19.830130243
255. 115. 19.385918611
255. 117.5 18.960216876
255. 120. 18.551659735
255. 122.5 18.159001283
255. 125. 17.781102746
255. 127.5 17.416921685
255. 130. 17.065502483
255. 132.5 16.725967918
255. 135. 16.397511684
255. 137.5 16.080097522
255. 140. 15.95173635
255. 142.5 15.82843517
255. 145. 15.709884741
255. 147.5 15.595799887
255. 150. 15.485917398
255. 152.5 15.379994134
255. 155. 15.277805303
255. 157.5 15.179142899
255. 160. 15.08381428
255. 162.5 14.991640875
255. 165. 14.90245701
255. 167.5 14.81610884
255. 170. 14.732453366
255. 172.5 14.651357553
255. 175. 14.572697517
255. 177.5 14.496357783
255. 180. 14.422230611
255. 182.5 14.350215377
255. 185. 14.28021801
255. 187.5 14.212150478
255. 190. 14.145930312
255. 192.5 14.081480177
255. 195. 14.018727477
255. 197.5 13.957603993
255. 200. 13.89804555
255. 202.5 13.839991716
255. 205. 13.783385522
255. 207.5 13.728173205
255. 210. 13.674303977
255. 212.5 13.621729809
255. 215. 13.570405232
255. 217.5 13.520287156
255. 220. 13.471334705
255. 222.5 13.423509063
255. 225. 13.376773332
255. 227.5 13.331092403
255. 230. 13.286432837
255. 232.5 13.242762754
255. 235. 13.200051735
255. 237.5 13.158270722
255. 240. 13.117391938
255. 242.5 13.077388804
255. 245. 13.038235868
255. 247.5 12.999908733
255. 250. 12.962383999
255. 252.5 12.925639201
255. 255. 12.889652758
255. 257.5 12.854403919
255. 260. 12.819872722
255. 262.5 12.786039948
255. 265. 12.752887079
255. 267.5 12.720396267
255. 270. 12.688550293
255. 272.5 12.657332538
255. 275. 12.626726953
255. 277.5 12.596718032
255. 280. 12.567290783
255. 282.5 12.538430705
255. 285. 12.510123766
255. 287.5 12.482356382
255. 290. 12.455115394
255. 292.5 12.428388054
255. 295. 12.402162002
255. 297.5 12.376425253
257.5 2.5 93.761273705
257.5 5. 93.526207519
257.5 7.5 93.287915224
257.5 10. 93.032505125
257.5 12.5 92.738634202
257.5 15. 92.386483258
257.5 17.5 91.947817718
257.5 20. 91.419252241
257.5 22.5 90.78606635
257.5 25. 90.024844774
257.5 27.5 89.131544136
257.5 30. 88.092437683
257.5 32.5 86.864254032
257.5 35. 85.438766523
257.5 37.5 83.780897514
257.5 40. 81.83750409
257.5 42.5 79.527816136
257.5 45. 76.781641067
257.5 47.5 73.428465922
257.5 50. 69.264844024
257.5 52.5 64.241223548
257.5 55. 58.59024997
257.5 57.5 53.055269334
257.5 60. 48.166106354
257.5 62.5 44.095567611
257.5 65. 40.718463394
257.5 67.5 37.907690738
257.5 70. 35.505470987
257.5 72.5 33.491868765
257.5 75. 31.699610031
257.5 77.5 30.198237996
257.5 80. 28.796310293
257.5 82.5 27.54452984
257.5 85. 26.51848462
257.5 87.5 25.552391
257.5 90. 24.640274283
257.5 92.5 23.776880202
257.5 95. 22.957563119
257.5 97.5 22.312931234
257.5 100. 21.75004517
257.5 102.5 21.215113614
257.5 105. 20.705912879
257.5 107.5 20.220429643
257.5 110. 19.756837113
257.5 112.5 19.313474457
257.5 115. 18.888828962
257.5 117.5 18.481520488
257.5 120. 18.09028786
257.5 122.5 17.713976919
257.5 125. 17.351529977
257.5 127.5 17.00197649
257.5 130. 16.664424777
257.5 132.5 16.338054646
257.5 135. 16.056205165
257.5 137.5 15.929241856
257.5 140. 15.807313951
257.5 142.5 15.690110437
257.5 145. 15.577344488
257.5 147.5 15.46875139
257.5 150. 15.364086659
257.5 152.5 15.263124326
257.5 155. 15.165655378
257.5 157.5 15.071486334
257.5 160. 14.980437953
257.5 162.5 14.892344049
257.5 165. 14.807050413
257.5 167.5 14.724413831
257.5 170. 14.644301183
257.5 172.5 14.566588626
257.5 175. 14.491160838
257.5 177.5 14.417910336
257.5 180. 14.346736847
257.5 182.5 14.277546737
257.5 185. 14.210252482
257.5 187.5 14.14477219
257.5 190. 14.081029158
257.5 192.5 14.018951475
257.5 195. 13.958471646
257.5 197.5 13.899526258
257.5 200. 13.842055668
257.5 202.5 13.786003719
257.5 205. 13.73131748
257.5 207.5 13.677947006
257.5 210. 13.62584512
257.5 212.5 13.574967208
257.5 215. 13.525271039
257.5 217.5 13.47671659
257.5 220. 13.429265894
257.5 222.5 13.382882894
257.5 225. 13.337533312
257.5 227.5 13.293184528
257.5 230. 13.249805467
257.5 232.5 13.207366498
257.5 235. 13.165839337
257.5 237.5 13.125196962
257.5 240. 13.085413533
257.5 242.5 13.046464312
257.5 245. 13.008325603
257.5 247.5 12.970974684
257.5 250. 12.934389747
257.5 252.5 12.898549848
257.5 255. 12.863434855
257.5 257.5 12.829025402
257.5 260. 12.795302845
257.5 262.5 12.762249225
257.5 265. 12.729847227
257.5 267.5 12.698080151
257.5 270. 12.666931874
257.5 272.5 12.636386826
257.5 275. 12.60642996
257.5 277.5 12.577046725
257.5 280. 12.548223046
257.5 282.5 12.519945296
257.5 285. 12.492200281
257.5 287.5 12.464975217
257.5 290. 12.438257711
257.5 292.5 12.412035747
257.5 295. 12.386297667
257.5 297.5 12.361032159
260. 2.5 93.761273699
260. 5. 93.526147308
260. 7.5 93.286530612
260. 10. 93.025582477
260. 12.5 92.719893816
260. 15. 92.348393253
260. 17.5 91.882645736
260. 20. 91.320990123
260. 22.5 90.642233821
260. 25. 89.833424481
260. 27.5 88.872982808
260. 30. 87.752197266
260. 32.5 86.440082184
260. 35. 84.898323291
260. 37.5 83.081371616
260. 40. 80.936329371
260. 42.5 78.36504672
260. 45. 75.217927067
260. 47.5 71.23595156
260. 50. 66.239399609
260. 52.5 60.303793016
260. 55. 54.255024488
260. 57.5 48.91359972
260. 60. 44.518173181
260. 62.5 40.946430104
260. 65. 38.011946662
260. 67.5 35.531555099
260. 70. 33.471824554
260. 72.5 31.650539935
260. 75. 30.127641041
260. 77.5 28.706345443
260. 80. 27.457550132
260. 82.5 26.424164032
260. 85. 25.451396588
260. 87.5 24.5332751
260. 90. 23.664537108
260. 92.5 22.840520989
260. 95. 22.223109325
260. 97.5 21.660189214
260. 100. 21.12543069
260. 102.5 20.616617614
260. 105. 20.131738198
260. 107.5 19.668962576
260. 110. 19.226623361
260. 112.5 18.803198709
260. 115. 18.397297502
260. 117.5 18.007646321
260. 120. 17.633077955
260. 122.5 17.27252123
260. 125. 16.924991969
260. 127.5 16.589584942
260. 130. 16.265466666
260. 132.5 16.027073571
260. 135. 15.901640033
260. 137.5 15.781216295
260. 140. 15.665489601
260. 142.5 15.554171454
260. 145. 15.446995585
260. 147.5 15.343716087
260. 150. 15.244105717
260. 152.5 15.147954351
260. 155. 15.055067558
260. 157.5 14.965265309
260. 160. 14.878380794
260. 162.5 14.794259335
260. 165. 14.712757398
260. 167.5 14.633741682
260. 170. 14.557088296
260. 172.5 14.482681992
260. 175. 14.410415476
260. 177.5 14.340188766
260. 180. 14.27190861
260. 182.5 14.205487952
260. 185. 14.140845442
260. 187.5 14.077904989
260. 190. 14.016595345
260. 192.5 13.956849733
260. 195. 13.898605498
260. 197.5 13.841803791
260. 200. 13.786389281
260. 202.5 13.732309883
260. 205. 13.679516517
260. 207.5 13.627962884
260. 210. 13.577605258
260. 212.5 13.528402297
260. 215. 13.480314871
260. 217.5 13.433305902
260. 220. 13.387340217
260. 222.5 13.342384413
260. 225. 13.298406736
260. 227.5 13.255376964
260. 230. 13.213266303
260. 232.5 13.172047293
260. 235. 13.131693718
260. 237.5 13.092180525
260. 240. 13.053483747
260. 242.5 13.015580436
260. 245. 12.978448599
260. 247.5 12.942067137
260. 250. 12.906415795
260. 252.5 12.871475108
260. 255. 12.837226354
260. 257.5 12.803651515
260. 260. 12.770733235
260. 262.5 12.738454783
260. 265. 12.706800021
260. 267.5 12.675753368
260. 270. 12.645299776
260. 272.5 12.6154247
260. 275. 12.586114075
260. 277.5 12.557354286
260. 280. 12.529132157
260. 282.5 12.501434918
260. 285. 12.474250197
260. 287.5 12.447565997
260. 290. 12.421370677
260. 292.5 12.395652942
260. 295. 12.370401824
260. 297.5 12.345606673
262.5 2.5 93.761273684
262.5 5. 93.526048034
262.5 7.5 93.284597664
262.5 10. 93.016682808
262.5 12.5 92.696940518
262.5 15. 92.302654694
262.5 17.5 91.806666559
262.5 20. 91.208258139
262.5 22.5 90.478492985
262.5 25. 89.617670864
262.5 27.5 88.582626227
262.5 30. 87.369980525
262.5 32.5 85.945018978
262.5 35. 84.264922301
262.5 37.5 82.278534628
262.5 40. 79.877688603
262.5 42.5 76.946276557
262.5 45. 73.195109348
262.5 47.5 68.317629763
262.5 50. 62.154118325
262.5 52.5 55.540099881
262.5 55. 49.655683348
262.5 57.5 44.89120796
262.5 60. 41.115685319
262.5 62.5 38.059638911
262.5 65. 35.508226358
262.5 67.5 33.404532259
262.5 70. 31.563370666
262.5 72.5 30.020950523
262.5 75. 28.581784211
262.5 77.5 27.34425636
262.5 80. 26.304681946
262.5 82.5 25.326126964
262.5 85. 24.402672087
262.5 87.5 23.529088769
262.5 90. 22.710688489
262.5 92.5 22.117352572
262.5 95. 21.55474182
262.5 97.5 21.020441213
262.5 100. 20.512255457
262.5 102.5 20.028185179
262.5 105. 19.566406309
262.5 107.5 19.125252097
262.5 110. 18.703197368
262.5 112.5 18.298844665
262.5 115. 17.910911993
262.5 117.5 17.538221965
262.5 120. 17.179692124
262.5 122.5 16.834326319
262.5 125. 16.50120697
262.5 127.5 16.179488133
262.5 130. 15.992670772
262.5 132.5 15.868889577
262.5 135. 15.750092245
262.5 137.5 15.635964306
262.5 140. 15.526215574
262.5 142.5 15.420578157
262.5 145. 15.318804632
262.5 147.5 15.22066637
262.5 150. 15.125952002
262.5 152.5 15.034466009
262.5 155. 14.946027434
262.5 157.5 14.860468699
262.5 160. 14.777634517
262.5 162.5 14.697380899
262.5 165. 14.61957424
262.5 167.5 14.544090481
262.5 170. 14.470814341
262.5 172.5 14.399638612
262.5 175. 14.330463515
262.5 177.5 14.263196104
262.5 180. 14.197749722
262.5 182.5 14.134043503
262.5 185. 14.072001917
262.5 187.5 14.011554344
262.5 190. 13.952634692
262.5 192.5 13.895181045
262.5 195. 13.839135335
262.5 197.5 13.784443047
262.5 200. 13.731052944
262.5 202.5 13.678916821
262.5 205. 13.627989266
262.5 207.5 13.578227459
262.5 210. 13.529590972
262.5 212.5 13.482041594
262.5 215. 13.435543167
262.5 217.5 13.390061434
262.5 220. 13.345563906
262.5 222.5 13.302019733
262.5 225. 13.259399586
262.5 227.5 13.217675555
262.5 230. 13.176821047
262.5 232.5 13.136810698
262.5 235. 13.097620288
262.5 237.5 13.059226669
262.5 240. 13.02160769
262.5 242.5 12.984742134
262.5 245. 12.948609663
262.5 247.5 12.913190754
262.5 250. 12.878466659
262.5 252.5 12.84441935
262.5 255. 12.811031481
262.5 257.5 12.778286346
262.5 260. 12.746167843
262.5 262.5 12.714660441
262.5 265. 12.683749147
262.5 267.5 12.653419479
262.5 270. 12.623657438
262.5 272.5 12.59444948
262.5 275. 12.5657825
262.5 277.5 12.537643805
262.5 280. 12.510021095
262.5 282.5 12.482902444
262.5 285. 12.456276286
262.5 287.5 12.430131394
262.5 290. 12.404456869
262.5 292.5 12.379242123
262.5 295. 12.354476869
262.5 297.5 12.330151104
265. 2.5 93.761273642
265. 5. 93.525884354
265. 7.5 93.281898924
265. 10. 93.005237737
265. 12.5 92.668811201
265. 15. 92.248074818
265. 17.5 91.717968986
265. 20. 91.078748113
265. 22.5 90.29176699
265. 25. 89.364177581
265. 27.5 88.255905973
265. 30. 86.940788312
265. 32.5 85.389638815
265. 35. 83.553942273
265. 37.5 81.315237372
265. 40. 78.598072303
265. 42.5 75.110632546
265. 45. 70.43372378
265. 47.5 64.15152419
265. 50. 56.909169077
265. 52.5 50.37224388
265. 55. 45.195144602
265. 57.5 41.210173057
265. 60. 38.039072531
265. 62.5 35.427715749
265. 65. 33.283289985
265. 67.5 31.434125045
265. 70. 29.874783571
265. 72.5 28.419720186
265. 75. 27.203233916
265. 77.5 26.158859959
265. 80. 25.175590542
265. 82.5 24.247618538
265. 85. 23.369797906
265. 87.5 22.588251998
265. 90. 21.995562902
265. 92.5 21.433628585
265. 95. 20.900083937
265. 97.5 20.392769727
265. 100. 19.909711542
265. 102.5 19.449101396
265. 105. 19.009281588
265. 107.5 18.588730445
265. 110. 18.186049681
265. 112.5 17.79995314
265. 115. 17.429256744
265. 117.5 17.072869476
265. 120. 16.729785288
265. 122.5 16.399075803
265. 125. 16.080305915
265. 127.5 15.952988356
265. 130. 15.830971533
265. 132.5 15.713912973
265. 135. 15.601496539
265. 137.5 15.49343034
265. 140. 15.389444797
265. 142.5 15.289290867
265. 145. 15.192738402
265. 147.5 15.09957464
265. 150. 15.009602813
265. 152.5 14.922640867
265. 155. 14.838520287
265. 157.5 14.757085008
265. 160. 14.678190425
265. 162.5 14.601702466
265. 165. 14.527496759
265. 167.5 14.455457849
265. 170. 14.385478489
265. 172.5 14.317458981
265. 175. 14.251306579
265. 177.5 14.18693493
265. 180. 14.124263571
265. 182.5 14.063217455
265. 185. 14.003726529
265. 187.5 13.945725335
265. 190. 13.889152651
265. 192.5 13.833951156
265. 195. 13.780067128
265. 197.5 13.727450163
265. 200. 13.676052914
265. 202.5 13.625830861
265. 205. 13.576742091
265. 207.5 13.5287471
265. 210. 13.48180861
265. 212.5 13.435891401
265. 215. 13.390962159
265. 217.5 13.346989335
265. 220. 13.303943014
265. 222.5 13.261794795
265. 225. 13.220517686
265. 227.5 13.180086001
265. 230. 13.140475267
265. 232.5 13.101662142
265. 235. 13.063624337
265. 237.5 13.026340543
265. 240. 12.989790367
265. 242.5 12.95395427
265. 245. 12.918813515
265. 247.5 12.884350113
265. 250. 12.850546775
265. 252.5 12.817386873
265. 255. 12.784854397
265. 257.5 12.75293392
265. 260. 12.721610562
265. 262.5 12.690869962
265. 265. 12.660698246
265. 267.5 12.631082002
265. 270. 12.602008255
265. 272.5 12.573464444
265. 275. 12.545438403
265. 277.5 12.517918338
265. 280. 12.49089281
265. 282.5 12.46435072
265. 285. 12.438281292
265. 287.5 12.412674057
265. 290. 12.387518842
265. 292.5 12.362805756
265. 295. 12.338525177
265. 297.5 12.314667745
267.5 2.5 93.761273529
267.5 5. 93.525614478
267.5 7.5 93.278130411
267.5 10. 92.990513165
267.5 12.5 92.634315347
267.5 15. 92.182847714
267.5 17.5 91.614270523
267.5 20. 90.927792957
267.5 22.5 90.078432547
267.5 25. 89.070151047
267.5 27.5 87.873429534
267.5 30. 86.446226559
267.5 32.5 84.735672964
267.5 35. 82.676636342
267.5 37.5 80.164031625
267.5 40. 76.953952967
267.5 42.5 72.55673176
267.5 45. 66.304819003
267.5 47.5 58.381961937
267.5 50. 51.045832809
267.5 52.5 45.404416515
267.5 55. 41.209851313
267.5 57.5 37.936195525
267.5 60. 35.280993886
267.5 62.5 33.100278635
267.5 65. 31.258290707
267.5 67.5 29.685287531
267.5 70. 28.216836033
267.5 72.5 27.032905845
267.5 75. 25.985384272
267.5 77.5 24.99868451
267.5 80. 24.067177535
267.5 82.5 23.185854808
267.5 85. 22.44919585
267.5 87.5 21.857652284
267.5 90. 21.29679164
267.5 92.5 20.764319405
267.5 95. 20.258129647
267.5 97.5 19.776287211
267.5 100. 19.317012029
267.5 102.5 18.878665185
267.5 105. 18.459736483
267.5 107.5 18.058833297
267.5 110. 17.67467055
267.5 112.5 17.306061662
267.5 115. 16.951910369
267.5 117.5 16.6112033
267.5 120. 16.283003233
267.5 122.5 16.033471794
267.5 125. 15.908042237
267.5 127.5 15.787890169
267.5 130. 15.672671743
267.5 132.5 15.562069233
267.5 135. 15.455789042
267.5 137.5 15.353559845
267.5 140. 15.255130874
267.5 142.5 15.160270325
267.5 145. 15.068763878
267.5 147.5 14.980413337
267.5 150. 14.895035361
267.5 152.5 14.812460302
267.5 155. 14.732531125
267.5 157.5 14.655102412
267.5 160. 14.580039444
267.5 162.5 14.507217353
267.5 165. 14.436520343
267.5 167.5 14.367840966
267.5 170. 14.301079462
267.5 172.5 14.236143148
267.5 175. 14.172945852
267.5 177.5 14.111407397
267.5 180. 14.051453127
267.5 182.5 13.993013465
267.5 185. 13.93602351
267.5 187.5 13.880422669
267.5 190. 13.826154314
267.5 192.5 13.773165469
267.5 195. 13.721406525
267.5 197.5 13.670830971
267.5 200. 13.621395155
267.5 202.5 13.573058061
267.5 205. 13.525781102
267.5 207.5 13.479527935
267.5 210. 13.434264288
267.5 212.5 13.389957801
267.5 215. 13.346577879
267.5 217.5 13.304095566
267.5 220. 13.262483414
267.5 222.5 13.221715376
267.5 225. 13.181766705
267.5 227.5 13.142613853
267.5 230. 13.104234392
267.5 232.5 13.066606929
267.5 235. 13.029711037
267.5 237.5 12.993527186
267.5 240. 12.958036682
267.5 242.5 12.923221611
267.5 245. 12.889064787
267.5 247.5 12.855549706
267.5 250. 12.822660501
267.5 252.5 12.790381901
267.5 255. 12.758699196
267.5 257.5 12.727598202
267.5 260. 12.69706523
267.5 262.5 12.667087059
267.5 265. 12.637650906
267.5 267.5 12.608744404
267.5 270. 12.58035558
267.5 272.5 12.552472832
267.5 275. 12.525084911
267.5 277.5 12.498180905
267.5 280. 12.471750219
267.5 282.5 12.445782562
267.5 285. 12.420267934
267.5 287.5 12.395196609
267.5 290. 12.370559127
267.5 292.5 12.346346281
267.5 295. 12.322549105
267.5 297.5 12.299158867
270. 2.5 93.76127322
270. 5. 93.525169493
270. 7.5 93.272866941
270. 10. 92.971559618
270. 12.5 92.59197828
270. 15. 92.104767344
270. 17.5 91.492836625
270. 20. 90.746010826
270. 22.5 89.83420643
270. 25. 88.734954888
270. 27.5 87.424074948
270. 30. 85.853683673
270. 32.5 83.963247266
270. 35. 81.640557478
270. 37.5 78.703304588
270. 40. 74.645706819
270. 42.5 68.557307917
270. 45. 59.964332456
270. 47.5 51.656833582
270. 50. 45.486295208
270. 52.5 41.089959978
270. 55. 37.734301708
270. 57.5 35.057686999
270. 60. 32.84645494
270. 62.5 31.030797343
270. 65. 29.448106318
270. 67.5 27.969363876
270. 70. 26.83152068
270. 72.5 25.782791311
270. 75. 24.794179629
270. 77.5 23.860306805
270. 80. 22.976362728
270. 82.5 22.293382505
270. 85. 21.703535848
270. 87.5 21.14418355
270. 90. 20.613124655
270. 92.5 20.108325824
270. 95. 19.627907315
270. 97.5 19.170130434
270. 100. 18.733386218
270. 102.5 18.316185164
270. 105. 17.917147876
270. 107.5 17.534996517
270. 110. 17.168546991
270. 112.5 16.816701765
270. 115. 16.478443284
270. 117.5 16.152827914
270. 120. 15.981328273
270. 122.5 15.857873146
270. 125. 15.739673602
270. 127.5 15.626384653
270. 130. 15.517687103
270. 132.5 15.413285676
270. 135. 15.312907262
270. 137.5 15.216299272
270. 140. 15.123228104
270. 142.5 15.033477713
270. 145. 14.946848281
270. 147.5 14.863154974
270. 150. 14.782226799
270. 152.5 14.703905528
270. 155. 14.628044716
270. 157.5 14.554508781
270. 160. 14.483172154
270. 162.5 14.413918498
270. 165. 14.346639979
270. 167.5 14.281236597
270. 170. 14.217615565
270. 172.5 14.155690741
270. 175. 14.0953821
270. 177.5 14.036615243
270. 180. 13.979320959
270. 182.5 13.923434801
270. 185. 13.868896716
270. 187.5 13.81565069
270. 190. 13.763644428
270. 192.5 13.712829057
270. 195. 13.663158855
270. 197.5 13.614591002
270. 200. 13.567085348
270. 202.5 13.520604205
270. 205. 13.47511215
270. 207.5 13.43057585
270. 210. 13.386963899
270. 212.5 13.344246666
270. 215. 13.302396158
270. 217.5 13.261385898
270. 220. 13.221190804
270. 222.5 13.181787088
270. 225. 13.143152156
270. 227.5 13.105264521
270. 230. 13.068103718
270. 232.5 13.031650236
270. 235. 12.995885443
270. 237.5 12.960791527
270. 240. 12.926351435
270. 242.5 12.892548827
270. 245. 12.859368019
270. 247.5 12.826793947
270. 250. 12.794812121
270. 252.5 12.763408589
270. 255. 12.732569904
270. 257.5 12.702283093
270. 260. 12.672535625
270. 262.5 12.64331539
270. 265. 12.614610667
270. 267.5 12.586410111
270. 270. 12.558702724
270. 272.5 12.531477843
270. 275. 12.504725118
270. 277.5 12.478434495
270. 280. 12.452596208
270. 282.5 12.427200758
270. 285. 12.402238903
270. 287.5 12.377701648
270. 290. 12.353580232
270. 292.5 12.32986612
270. 295. 12.306550989
270. 297.5 12.283626726
272.5 2.5 93.761272379
272.5 5. 93.524435743
272.5 7.5 93.265513326
272.5 10. 92.947146967
272.5 12.5 92.539969095
272.5 15. 92.011130011
272.5 17.5 91.350380192
272.5 20. 90.534688399
272.5 22.5 89.554003699
272.5 25. 88.351835797
272.5 27.5 86.911512534
272.5 30. 85.178036722
272.5 32.5 83.02835735
272.5 35. 80.346178808
272.5 37.5 76.659787028
272.5 40. 70.894349679
272.5 42.5 61.646933404
272.5 45. 52.12774358
272.5 47.5 45.397480472
272.5 50. 40.820201653
272.5 52.5 37.413737406
272.5 55. 34.746022619
272.5 57.5 32.511454702
272.5 60. 30.746009709
272.5 62.5 29.158355219
272.5 65. 27.709424816
272.5 67.5 26.597144282
272.5 70. 25.549455426
272.5 72.5 24.560705761
272.5 75. 23.625843351
272.5 77.5 22.740606561
272.5 80. 22.12066114
272.5 82.5 21.533124414
272.5 85. 20.975760499
272.5 87.5 20.446487147
272.5 90. 19.943364959
272.5 92.5 19.464587637
272.5 95. 19.008473026
272.5 97.5 18.573454798
272.5 100. 18.158074701
272.5 102.5 17.760975303
272.5 105. 17.380893198
272.5 107.5 17.016652632
272.5 110. 16.667159542
272.5 112.5 16.331395973
272.5 115. 16.050971529
272.5 117.5 15.923954951
272.5 120. 15.802546816
272.5 122.5 15.686374151
272.5 125. 15.575091129
272.5 127.5 15.46837726
272.5 130. 15.365935666
272.5 132.5 15.267491437
272.5 135. 15.172790085
272.5 137.5 15.081596083
272.5 140. 14.993691494
272.5 142.5 14.908874679
272.5 145. 14.826959096
272.5 147.5 14.747772173
272.5 150. 14.671154256
272.5 152.5 14.596957633
272.5 155. 14.52504562
272.5 157.5 14.455291717
272.5 160. 14.387578818
272.5 162.5 14.321798488
272.5 165. 14.257850281
272.5 167.5 14.195641117
272.5 170. 14.1350847
272.5 172.5 14.076100988
272.5 175. 14.01861569
272.5 177.5 13.962559815
272.5 180. 13.907869247
272.5 182.5 13.854484356
272.5 185. 13.80234964
272.5 187.5 13.751413393
272.5 190. 13.701627402
272.5 192.5 13.652946667
272.5 195. 13.605329141
272.5 197.5 13.558735493
272.5 200. 13.513128895
272.5 202.5 13.468474816
272.5 205. 13.424740839
272.5 207.5 13.381896497
272.5 210. 13.339913112
272.5 212.5 13.298763659
272.5 215. 13.25842263
272.5 217.5 13.218865918
272.5 220. 13.18007071
272.5 222.5 13.142015379
272.5 225. 13.104679402
272.5 227.5 13.068043269
272.5 230. 13.032088408
272.5 232.5 12.996797115
272.5 235. 12.962152493
272.5 237.5 12.928138384
272.5 240. 12.894739325
272.5 242.5 12.861940494
272.5 245. 12.829727664
272.5 247.5 12.798087164
272.5 250. 12.767005839
272.5 252.5 12.736471019
272.5 255. 12.706470483
272.5 257.5 12.676992433
272.5 260. 12.648025468
272.5 262.5 12.619558557
272.5 265. 12.591581018
272.5 267.5 12.564082497
272.5 270. 12.537052954
272.5 272.5 12.510482638
272.5 275. 12.484362077
272.5 277.5 12.458682061
272.5 280. 12.433433631
272.5 282.5 12.408608063
272.5 285. 12.384196862
272.5 287.5 12.360191747
272.5 290. 12.336584642
272.5 292.5 12.313367671
272.5 295. 12.290533145
272.5 297.5 12.268073557
275. 2.5 93.761270045
275. 5. 93.523225735
275. 7.5 93.255235521
275. 10. 92.915678336
275. 12.5 92.476008778
275. 15. 91.898610873
275. 17.5 91.182935809
275. 20. 90.28843564
275. 22.5 89.208330079
275. 25. 87.898221619
275. 27.5 86.29833263
275. 30. 84.330940316
275. 32.5 81.879275476
275. 35. 78.563631201
275. 37.5 73.277088123
275. 40. 63.432692429
275. 42.5 52.368301275
275. 45. 45.085360863
275. 47.5 40.363807097
275. 50. 36.95161159
275. 52.5 34.332812159
275. 55. 32.097845512
275. 57.5 30.397740383
275. 60. 28.810606663
275. 62.5 27.434134624
275. 65. 26.327657042
275. 67.5 25.283579631
275. 70. 24.296738737
275. 72.5 23.362488234
275. 75. 22.547159665
275. 77.5 21.930859501
275. 80. 21.346316578
275. 82.5 20.791474878
275. 85. 20.264397993
275. 87.5 19.763263781
275. 90. 19.286359292
275. 92.5 18.832075799
275. 95. 18.398903873
275. 97.5 17.985428493
275. 100. 17.590324192
275. 102.5 17.212350286
275. 105. 16.8503462
275. 107.5 16.503226924
275. 110. 16.169978614
275. 112.5 15.98634984
275. 115. 15.861456812
275. 117.5 15.742153865
275. 120. 15.628068399
275. 122.5 15.518854151
275. 125. 15.414189588
275. 127.5 15.313776358
275. 130. 15.217337786
275. 132.5 15.124617439
275. 135. 15.035377758
275. 137.5 14.949398754
275. 140. 14.866476776
275. 142.5 14.786423355
275. 145. 14.709064101
275. 147.5 14.634237684
275. 150. 14.561794868
275. 152.5 14.49159761
275. 155. 14.423518221
275. 157.5 14.357438582
275. 160. 14.293249411
275. 162.5 14.230849587
275. 165. 14.170145512
275. 167.5 14.111050535
275. 170. 14.053484396
275. 172.5 13.997372733
275. 175. 13.942646608
275. 177.5 13.88924208
275. 180. 13.837099803
275. 182.5 13.786164659
275. 185. 13.73638542
275. 187.5 13.68771443
275. 190. 13.640107319
275. 192.5 13.593522737
275. 195. 13.547922106
275. 197.5 13.503269399
275. 200. 13.459530929
275. 202.5 13.416675159
275. 205. 13.374672529
275. 207.5 13.333495295
275. 210. 13.293117379
275. 212.5 13.253514237
275. 215. 13.214662734
275. 217.5 13.176541032
275. 220. 13.139128483
275. 222.5 13.102405537
275. 225. 13.066353653
275. 227.5 13.030955221
275. 230. 12.996193488
275. 232.5 12.962052494
275. 235. 12.928517006
275. 237.5 12.895572469
275. 240. 12.86320495
275. 242.5 12.831401095
275. 245. 12.800148086
275. 247.5 12.769433602
275. 250. 12.739245783
275. 252.5 12.7095732
275. 255. 12.680404823
275. 257.5 12.651729999
275. 260. 12.623538421
275. 262.5 12.59582011
275. 265. 12.568565396
275. 267.5 12.541764894
275. 270. 12.515409492
275. 272.5 12.489490334
275. 275. 12.463998805
275. 277.5 12.438926519
275. 280. 12.414265307
275. 282.5 12.390007206
275. 285. 12.366144447
275. 287.5 12.342669451
275. 290. 12.319574816
275. 292.5 12.29685331
275. 295. 12.274497867
275. 297.5 12.252501576
277.5 2.5 93.761261594
277.5 5. 93.521229896
277.5 7.5 93.240863201
277.5 10. 92.875076109
277.5 12.5 92.397252653
277.5 15. 91.763106997
277.5 17.5 90.98570133
277.5 20. 90.000732768
277.5 22.5 88.804646419
277.5 25. 87.345523612
277.5 27.5 85.553453848
277.5 30. 83.305990375
277.5 32.5 80.333369438
277.5 35. 75.602484284
277.5 37.5 65.283056307
277.5 40. 52.242357028
277.5 42.5 44.482080648
277.5 45. 39.676412907
277.5 47.5 36.32149087
277.5 50. 33.803471931
277.5 52.5 31.668040171
277.5 55. 29.97928511
277.5 57.5 28.398888642
277.5 60. 27.117882891
277.5 62.5 26.020757816
277.5 65. 24.98319035
277.5 67.5 24.000589216
277.5 70. 23.068791852
277.5 72.5 22.335466743
277.5 75. 21.723775867
277.5 77.5 21.142990566
277.5 80. 20.591267395
277.5 82.5 20.066844572
277.5 85. 19.568042296
277.5 87.5 19.093262649
277.5 90. 18.640988944
277.5 92.5 18.209784525
277.5 95. 17.798291054
277.5 97.5 17.405226367
277.5 100. 17.029382
277.5 102.5 16.66962045
277.5 105. 16.324872271
277.5 107.5 16.045390109
277.5 110. 15.916691081
277.5 112.5 15.793963544
277.5 115. 15.676809336
277.5 117.5 15.564856952
277.5 120. 15.4577602
277.5 122.5 15.35519685
277.5 125. 15.256867282
277.5 127.5 15.162493145
277.5 130. 15.071816062
277.5 132.5 14.984596366
277.5 135. 14.900611882
277.5 137.5 14.819656771
277.5 140. 14.741540417
277.5 142.5 14.666086378
277.5 145. 14.593131387
277.5 147.5 14.522524419
277.5 150. 14.4541258
277.5 152.5 14.387806379
277.5 155. 14.323446751
277.5 157.5 14.260936525
277.5 160. 14.200173646
277.5 162.5 14.141063758
277.5 165. 14.083519611
277.5 167.5 14.027460516
277.5 170. 13.972811825
277.5 172.5 13.919504461
277.5 175. 13.867474477
277.5 177.5 13.816662646
277.5 180. 13.767014083
277.5 182.5 13.718477895
277.5 185. 13.671006861
277.5 187.5 13.62455713
277.5 190. 13.579087946
277.5 192.5 13.534561399
277.5 195. 13.490942185
277.5 197.5 13.448197395
277.5 200. 13.406296315
277.5 202.5 13.365210247
277.5 205. 13.324912341
277.5 207.5 13.285377438
277.5 210. 13.246581935
277.5 212.5 13.208503654
277.5 215. 13.171121721
277.5 217.5 13.134416464
277.5 220. 13.098369309
277.5 222.5 13.06296269
277.5 225. 13.02817997
277.5 227.5 12.994005361
277.5 230. 12.960423858
277.5 232.5 12.927421176
277.5 235. 12.894983689
277.5 237.5 12.863098383
277.5 240. 12.831752803
277.5 242.5 12.800935015
277.5 245. 12.77063356
277.5 247.5 12.740837425
277.5 250. 12.711536003
277.5 252.5 12.68271907
277.5 255. 12.654376752
277.5 257.5 12.626499504
277.5 260. 12.599078087
277.5 262.5 12.572103545
277.5 265. 12.54556719
277.5 267.5 12.519460582
277.5 270. 12.493775517
277.5 272.5 12.468504009
277.5 275. 12.443638282
277.5 277.5 12.419170753
277.5 280. 12.395094026
277.5 282.5 12.37140088
277.5 285. 12.348084263
277.5 287.5 12.32513728
277.5 290. 12.302553188
277.5 292.5 12.280325391
277.5 295. 12.25844743
277.5 297.5 12.23691298
280. 2.5 93.760367349
280. 5. 93.517926293
280. 7.5 93.220751353
280. 10. 92.822630561
280. 12.5 92.295939764
280. 15. 91.599536881
280. 17.5 90.736612094
280. 20. 89.663650608
280. 22.5 88.333712617
280. 25. 86.701850161
280. 27.5 84.633221319
280. 30. 81.960439822
280. 32.5 77.737277699
280. 35. 67.088555556
280. 37.5 51.544903832
280. 40. 43.502922602
280. 42.5 38.830344761
280. 45. 35.582922903
280. 47.5 33.142072128
280. 50. 31.152711668
280. 52.5 29.483481051
280. 55. 27.916695594
280. 57.5 26.757856657
280. 60. 25.673975803
280. 62.5 24.646137089
280. 65. 23.670394122
280. 67.5 22.743140029
280. 70. 22.105182512
280. 72.5 21.499171406
280. 75. 20.922996061
280. 77.5 20.375058879
280. 80. 19.853802626
280. 82.5 19.357716386
280. 85. 18.885340554
280. 87.5 18.435270734
280. 90. 18.006160506
280. 92.5 17.596723176
280. 95. 17.205732618
280. 97.5 16.832023353
280. 100. 16.474489988
280. 102.5 16.132086175
280. 105. 15.968650516
280. 107.5 15.842163156
280. 110. 15.721628495
280. 112.5 15.606651916
280. 115. 15.496863877
280. 117.5 15.391918905
280. 120. 15.291494527
280. 122.5 15.19529015
280. 125. 15.103025917
280. 127.5 15.014441564
280. 130. 14.929295285
280. 132.5 14.847362624
280. 135. 14.768435394
280. 137.5 14.692320637
280. 140. 14.618839624
280. 142.5 14.547826902
280. 145. 14.479129379
280. 147.5 14.412605471
280. 150. 14.348124278
280. 152.5 14.285564823
280. 155. 14.224815322
280. 157.5 14.165772509
280. 160. 14.108341
280. 162.5 14.052432693
280. 165. 13.997966215
280. 167.5 13.944866404
280. 170. 13.893063825
280. 172.5 13.842494315
280. 175. 13.793098577
280. 177.5 13.744821778
280. 180. 13.697613203
280. 182.5 13.651425912
280. 185. 13.606216439
280. 187.5 13.561944502
280. 190. 13.518572745
280. 192.5 13.476066492
280. 195. 13.434393526
280. 197.5 13.393523883
280. 200. 13.353429661
280. 202.5 13.314084848
280. 205. 13.275465161
280. 207.5 13.237547898
280. 210. 13.200311809
280. 212.5 13.163736965
280. 215. 13.127804652
280. 217.5 13.092497262
280. 220. 13.057798203
280. 222.5 13.023691809
280. 225. 12.990163265
280. 227.5 12.957198533
280. 230. 12.924784284
280. 232.5 12.892907843
280. 235. 12.861557133
280. 237.5 12.830720621
280. 240. 12.800387281
280. 242.5 12.770546545
280. 245. 12.741188273
280. 247.5 12.712302712
280. 250. 12.683880472
280. 252.5 12.655912494
280. 255. 12.628390026
280. 257.5 12.6013046
280. 260. 12.574648011
280. 262.5 12.5484123
280. 265. 12.522589735
280. 267.5 12.497172796
280. 270. 12.472154162
280. 272.5 12.447526699
280. 275. 12.423283446
280. 277.5 12.399417606
280. 280. 12.375922539
280. 282.5 12.352791752
280. 285. 12.330018888
280. 287.5 12.307597727
280. 290. 12.28552217
280. 292.5 12.263786243
280. 295. 12.242384084
280. 297.5 12.221309945
282.5 2.5 93.747831435
282.5 5. 93.512147105
282.5 7.5 93.192580059
282.5 10. 92.754798284
282.5 12.5 92.16795068
282.5 15. 91.401582671
282.5 17.5 90.436807757
282.5 20. 89.241786978
282.5 22.5 87.749972997
282.5 25. 85.869251613
282.5 27.5 83.449909104
282.5 30. 79.713309877
282.5 32.5 68.569078589
282.5 35. 50.097057627
282.5 37.5 42.138761704
282.5 40. 37.784951942
282.5 42.5 34.747704752
282.5 45. 32.331379965
282.5 47.5 30.543885789
282.5 50. 28.902783474
282.5 52.5 27.473058489
282.5 55. 26.351139138
282.5 57.5 25.284691167
282.5 60. 24.270097664
282.5 62.5 23.30411106
282.5 65. 22.484896099
282.5 67.5 21.855911975
282.5 70. 21.25676329
282.5 72.5 20.686146264
282.5 75. 20.142741939
282.5 77.5 19.625227972
282.5 80. 19.132289853
282.5 82.5 18.662630888
282.5 85. 18.214980678
282.5 87.5 17.788102024
282.5 90. 17.380796336
282.5 92.5 16.991907685
282.5 95. 16.620325665
282.5 97.5 16.264987257
282.5 100. 16.017827427
282.5 102.5 15.887218076
282.5 105. 15.76295581
282.5 107.5 15.644627296
282.5 110. 15.531842813
282.5 112.5 15.42423583
282.5 115. 15.321462392
282.5 117.5 15.223200369
282.5 120. 15.129148601
282.5 122.5 15.039025982
282.5 125. 14.952570493
282.5 127.5 14.869538224
282.5 130. 14.789702382
282.5 132.5 14.712852315
282.5 135. 14.638792551
282.5 137.5 14.567341861
282.5 140. 14.498332354
282.5 142.5 14.431608612
282.5 145. 14.367026852
282.5 147.5 14.304454133
282.5 150. 14.243767608
282.5 152.5 14.184853802
282.5 155. 14.127607946
282.5 157.5 14.071933335
282.5 160. 14.017740738
282.5 162.5 13.964947832
282.5 165. 13.913478681
282.5 167.5 13.863263244
282.5 170. 13.814236919
282.5 172.5 13.766340115
282.5 175. 13.719517857
282.5 177.5 13.673719412
282.5 180. 13.628897954
282.5 182.5 13.585010239
282.5 185. 13.542016316
282.5 187.5 13.499879251
282.5 190. 13.458564879
282.5 192.5 13.418041567
282.5 195. 13.378280006
282.5 197.5 13.339253007
282.5 200. 13.300935325
282.5 202.5 13.263303488
282.5 205. 13.226335647
282.5 207.5 13.190011431
282.5 210. 13.154311821
282.5 212.5 13.119219033
282.5 215. 13.084716404
282.5 217.5 13.050788299
282.5 220. 13.017420018
282.5 222.5 12.98459771
282.5 225. 12.952308307
282.5 227.5 12.920539443
282.5 230. 12.889279403
282.5 232.5 12.858517056
282.5 235. 12.828241813
282.5 237.5 12.798443571
282.5 240. 12.769112677
282.5 242.5 12.740239884
282.5 245. 12.711816323
282.5 247.5 12.683833462
282.5 250. 12.656283086
282.5 252.5 12.629157266
282.5 255. 12.602448336
282.5 257.5 12.576148873
282.5 260. 12.550251678
282.5 262.5 12.52474976
282.5 265. 12.499636316
282.5 267.5 12.474904722
282.5 270. 12.450548518
282.5 272.5 12.426561398
282.5 275. 12.402937198
282.5 277.5 12.379669889
282.5 280. 12.356753569
282.5 282.5 12.334182454
282.5 285. 12.311950871
282.5 287.5 12.290053256
282.5 290. 12.268484145
282.5 292.5 12.247238171
282.5 295. 12.226310061
282.5 297.5 12.205694628
285. 2.5 75.808034903
285. 5. 93.43150173
285. 7.5 93.152831838
285. 10. 92.666930234
285. 12.5 92.007428897
285. 15. 91.161354789
285. 17.5 90.076789614
285. 20. 88.724052225
285. 22.5 87.022805146
285. 25. 84.813208911
285. 27.5 81.478585553
285. 30. 68.88071627
285. 32.5 47.812461426
285. 35. 40.516388078
285. 37.5 36.453961118
285. 40. 33.731954839
285. 42.5 31.538655802
285. 45. 29.833591351
285. 47.5 28.229348149
285. 50. 26.989232281
285. 52.5 25.894763709
285. 55. 24.850164428
285. 57.5 23.852589144
285. 60. 22.899515788
285. 62.5 22.206121206
285. 65. 21.587207436
285. 67.5 20.996218927
285. 70. 20.432210455
285. 72.5 19.894172676
285. 75. 19.381047941
285. 77.5 18.891745987
285. 80. 18.425158492
285. 82.5 17.980171967
285. 85. 17.555678781
285. 87.5 17.150586334
285. 90. 16.763824466
285. 92.5 16.394351307
285. 95. 16.064766522
285. 97.5 15.929669441
285. 100. 15.801315011
285. 102.5 15.679278628
285. 105. 15.563156147
285. 107.5 15.452564317
285. 110. 15.347140868
285. 112.5 15.246544334
285. 115. 15.150453662
285. 117.5 15.058567661
285. 120. 14.970604341
285. 122.5 14.886300152
285. 125. 14.805409183
285. 127.5 14.727702317
285. 130. 14.652966364
285. 132.5 14.581003202
285. 135. 14.511628916
285. 137.5 14.444672956
285. 140. 14.379977316
285. 142.5 14.317395738
285. 145. 14.256792949
285. 147.5 14.198043925
285. 150. 14.141033198
285. 152.5 14.085654185
285. 155. 14.031808562
285. 157.5 13.979405666
285. 160. 13.928361938
285. 162.5 13.87860039
285. 165. 13.830050109
285. 167.5 13.782645798
285. 170. 13.736327337
285. 172.5 13.691039375
285. 175. 13.646730958
285. 177.5 13.603355171
285. 180. 13.560868815
285. 182.5 13.519232097
285. 185. 13.478408354
285. 187.5 13.438363789
285. 190. 13.399067229
285. 192.5 13.360489902
285. 195. 13.322605233
285. 197.5 13.285388651
285. 200. 13.248817417
285. 202.5 13.21287046
285. 205. 13.177528234
285. 207.5 13.142772577
285. 210. 13.108586591
285. 212.5 13.074954525
285. 215. 13.041861673
285. 217.5 13.009294277
285. 220. 12.977239443
285. 222.5 12.945685057
285. 225. 12.914619717
285. 227.5 12.884032663
285. 230. 12.853913724
285. 232.5 12.824253255
285. 235. 12.795042093
285. 237.5 12.766271514
285. 240. 12.737933185
285. 242.5 12.710019136
285. 245. 12.682521722
285. 247.5 12.655433591
285. 250. 12.628747664
285. 252.5 12.602457106
285. 255. 12.576555304
285. 257.5 12.551035848
285. 260. 12.525892516
285. 262.5 12.501119255
285. 265. 12.476710167
285. 267.5 12.452659499
285. 270. 12.428961629
285. 272.5 12.405611058
285. 275. 12.382602401
285. 277.5 12.359930376
285. 280. 12.337589801
285. 282.5 12.315575586
285. 285. 12.293882728
285. 287.5 12.272506305
285. 290. 12.251441472
285. 292.5 12.23068346
285. 295. 12.210227567
285. 297.5 12.190069162
287.5 2.5 71.095994645
287.5 5. 92.598835878
287.5 7.5 93.09304329
287.5 10. 92.552853277
287.5 12.5 91.805307277
287.5 15. 90.859039079
287.5 17.5 89.642775158
287.5 20. 88.102515059
287.5 22.5 86.058877592
287.5 25. 82.946033408
287.5 27.5 65.590637653
287.5 30. 45.011100596
287.5 32.5 38.637689669
287.5 35. 35.079679465
287.5 37.5 32.517459093
287.5 40. 30.665192075
287.5 42.5 29.014008619
287.5 45. 27.556156229
287.5 47.5 26.447724886
287.5 50. 25.385777644
287.5 52.5 24.36757337
287.5 55. 23.390983763
287.5 57.5 22.539037989
287.5 60. 21.905717718
287.5 62.5 21.298567923
287.5 65. 20.717151706
287.5 67.5 20.160907369
287.5 70. 19.629162674
287.5 72.5 19.121152702
287.5 75. 18.636038729
287.5 77.5 18.17292653
287.5 80. 17.730883231
287.5 82.5 17.30895224
287.5 85. 16.906166117
287.5 87.5 16.521557415
287.5 90. 16.154167614
287.5 92.5 15.97008597
287.5 95. 15.837285756
287.5 97.5 15.711179806
287.5 100. 15.591358729
287.5 102.5 15.477429799
287.5 105. 15.369018056
287.5 107.5 15.265766963
287.5 110. 15.167338707
287.5 112.5 15.073414215
287.5 115. 14.983692946
287.5 117.5 14.897892512
287.5 120. 14.815748166
287.5 122.5 14.737012192
287.5 125. 14.661453228
287.5 127.5 14.588855539
287.5 130. 14.519018269
287.5 132.5 14.45175467
287.5 135. 14.386891335
287.5 137.5 14.324267436
287.5 140. 14.263733975
287.5 142.5 14.20515306
287.5 145. 14.148397195
287.5 147.5 14.093348605
287.5 150. 14.039898581
287.5 152.5 13.987946865
287.5 155. 13.937401056
287.5 157.5 13.88817605
287.5 160. 13.840193511
287.5 162.5 13.793381371
287.5 165. 13.747673362
287.5 167.5 13.703008571
287.5 170. 13.659331028
287.5 172.5 13.616589319
287.5 175. 13.574736225
287.5 177.5 13.533728381
287.5 180. 13.493525967
287.5 182.5 13.454092411
287.5 185. 13.415394124
287.5 187.5 13.377400242
287.5 190. 13.340082398
287.5 192.5 13.303414505
287.5 195. 13.267372558
287.5 197.5 13.231934452
287.5 200. 13.197079809
287.5 202.5 13.162789828
287.5 205. 13.129047138
287.5 207.5 13.095835671
287.5 210. 13.063140538
287.5 212.5 13.030947922
287.5 215. 12.999244975
287.5 217.5 12.968019729
287.5 220. 12.93726101
287.5 222.5 12.906958361
287.5 225. 12.877101975
287.5 227.5 12.847682629
287.5 230. 12.81869163
287.5 232.5 12.790120758
287.5 235. 12.761962225
287.5 237.5 12.734208625
287.5 240. 12.706852902
287.5 242.5 12.679888313
287.5 245. 12.653308392
287.5 247.5 12.627106932
287.5 250. 12.601277948
287.5 252.5 12.575815664
287.5 255. 12.550714486
287.5 257.5 12.525968988
287.5 260. 12.501573893
287.5 262.5 12.477524059
287.5 265. 12.453814469
287.5 267.5 12.430440216
287.5 270. 12.407396494
287.5 272.5 12.38467859
287.5 275. 12.362281876
287.5 277.5 12.340201801
287.5 280. 12.318433887
287.5 282.5 12.29697372
287.5 285. 12.27581695
287.5 287.5 12.254959284
287.5 290. 12.234396485
287.5 292.5 12.214124365
287.5 295. 12.194138788
287.5 297.5 12.174435664
290. 2.5 67.714240106
290. 5. 71.906553736
290. 7.5 92.551680805
290. 10. 92.401448036
290. 12.5 91.544771687
290. 15. 90.452314778
290. 17.5 89.044234633
290. 20. 87.173860051
290. 22.5 83.744004945
290. 25. 57.351728157
290. 27.5 42.15838905
290. 30. 36.68081317
290. 32.5 33.603252362
290. 35. 31.366889791
290. 37.5 29.667851951
290. 40. 28.077533472
290. 42.5 26.909910069
290. 45. 25.845826861
290. 47.5 24.821310513
290. 50. 23.834054264
290. 52.5 22.88252766
290. 55. 22.199883129
290. 57.5 21.58302983
290. 60. 20.989441487
290. 62.5 20.419118636
290. 65. 19.871899668
290. 67.5 19.34747147
290. 70. 18.845386619
290. 72.5 18.365083545
290. 75. 17.905907315
290. 77.5 17.467129617
290. 80. 17.047967118
290. 82.5 16.647597786
290. 85. 16.265175066
290. 87.5 16.00899339
290. 90. 15.871445829
290. 92.5 15.740936497
290. 95. 15.617064332
290. 97.5 15.499438175
290. 100. 15.387679244
290. 102.5 15.281422962
290. 105. 15.180320232
290. 107.5 15.08403827
290. 110. 14.992261072
290. 112.5 14.904689588
290. 115. 14.821041667
290. 117.5 14.741051813
290. 120. 14.664470807
290. 122.5 14.591065215
290. 125. 14.520616824
290. 127.5 14.452922017
290. 130. 14.387791116
290. 132.5 14.325047702
290. 135. 14.264527922
290. 137.5 14.206079799
290. 140. 14.149562551
290. 142.5 14.094845917
290. 145. 14.041809511
290. 147.5 13.990342186
290. 150. 13.94034143
290. 152.5 13.891712784
290. 155. 13.844369285
290. 157.5 13.798230939
290. 160. 13.75322422
290. 162.5 13.709281597
290. 165. 13.666341084
290. 167.5 13.624345822
290. 170. 13.583243685
290. 172.5 13.542986903
290. 175. 13.503531724
290. 177.5 13.464838085
290. 180. 13.426869308
290. 182.5 13.389591827
290. 185. 13.352974918
290. 187.5 13.316990463
290. 190. 13.281612721
290. 192.5 13.246818124
290. 195. 13.212585081
290. 197.5 13.178893804
290. 200. 13.145726142
290. 202.5 13.113065432
290. 205. 13.080896363
290. 207.5 13.049204843
290. 210. 13.017977891
290. 212.5 12.987203521
290. 215. 12.956870654
290. 217.5 12.926969022
290. 220. 12.89748909
290. 222.5 12.868421985
290. 225. 12.83975942
290. 227.5 12.811493644
290. 230. 12.783617379
290. 232.5 12.756123771
290. 235. 12.729006348
290. 237.5 12.702258976
290. 240. 12.675875825
290. 242.5 12.649851331
290. 245. 12.624180172
290. 247.5 12.598857237
290. 250. 12.573877603
290. 252.5 12.549236517
290. 255. 12.524929371
290. 257.5 12.50095169
290. 260. 12.477299116
290. 262.5 12.453967391
290. 265. 12.430952352
290. 267.5 12.408249914
290. 270. 12.385856066
290. 272.5 12.363766861
290. 275. 12.341978407
290. 277.5 12.320486865
290. 280. 12.299288443
290. 282.5 12.27837939
290. 285. 12.257755993
290. 287.5 12.237414575
290. 290. 12.217351489
290. 292.5 12.197563122
290. 295. 12.178045887
290. 297.5 12.158796224
292.5 2.5 64.887470144
292.5 5. 67.433719009
292.5 7.5 70.561344645
292.5 10. 75.897293066
292.5 12.5 91.10077376
292.5 15. 89.778774921
292.5 17.5 87.479417837
292.5 20. 71.096123091
292.5 22.5 51.131514529
292.5 25. 39.672115651
292.5 27.5 34.852610922
292.5 30. 31.979138035
292.5 32.5 30.176193522
292.5 35. 28.54151371
292.5 37.5 27.249022971
292.5 40. 26.196557688
292.5 42.5 25.181176868
292.5 45. 24.198638153
292.5 47.5 23.246741182
292.5 50. 22.453389895
292.5 52.5 21.835630652
292.5 55. 21.237377484
292.5 57.5 20.659230756
292.5 60. 20.10162026
292.5 62.5 19.564789833
292.5 65. 19.048799749
292.5 67.5 18.553539776
292.5 70. 18.07874807
292.5 72.5 17.624032627
292.5 75. 17.18889316
292.5 77.5 16.772742064
292.5 80. 16.3749237
292.5 82.5 16.046777933
292.5 85. 15.904289796
292.5 87.5 15.769118381
292.5 90. 15.640889959
292.5 92.5 15.519230741
292.5 95. 15.403771146
292.5 97.5 15.294149171
292.5 100. 15.190012991
292.5 102.5 15.091022912
292.5 105. 14.996852784
292.5 107.5 14.907190962
292.5 110. 14.821740914
292.5 112.5 14.740221511
292.5 115. 14.662367101
292.5 117.5 14.58792738
292.5 120. 14.516667118
292.5 122.5 14.448365774
292.5 125. 14.382817024
292.5 127.5 14.319828227
292.5 130. 14.259219844
292.5 132.5 14.200824836
292.5 135. 14.144488036
292.5 137.5 14.090065529
292.5 140. 14.037424019
292.5 142.5 13.986440213
292.5 145. 13.937000219
292.5 147.5 13.888998953
292.5 150. 13.842339577
292.5 152.5 13.796932946
292.5 155. 13.75269709
292.5 157.5 13.70955671
292.5 160. 13.667442705
292.5 162.5 13.626291719
292.5 165. 13.58604572
292.5 167.5 13.546651591
292.5 170. 13.508060757
292.5 172.5 13.470228826
292.5 175. 13.433115258
292.5 177.5 13.396683055
292.5 180. 13.360898466
292.5 182.5 13.325730717
292.5 185. 13.291151761
292.5 187.5 13.257136043
292.5 190. 13.223660279
292.5 192.5 13.19070326
292.5 195. 13.158245659
292.5 197.5 13.126269867
292.5 200. 13.094759829
292.5 202.5 13.063700898
292.5 205. 13.033079703
292.5 207.5 13.002884026
292.5 210. 12.973102685
292.5 212.5 12.943725437
292.5 215. 12.914742878
292.5 217.5 12.886146358
292.5 220. 12.857927903
292.5 222.5 12.830080145
292.5 225. 12.802596255
292.5 227.5 12.775469882
292.5 230. 12.748695104
292.5 232.5 12.722266377
292.5 235. 12.696178492
292.5 237.5 12.670426535
292.5 240. 12.645005853
292.5 242.5 12.61991202
292.5 245. 12.595140811
292.5 247.5 12.570688177
292.5 250. 12.546550219
292.5 252.5 12.52272317
292.5 255. 12.499203379
292.5 257.5 12.47598729
292.5 260. 12.453071435
292.5 262.5 12.430452415
292.5 265. 12.408126893
292.5 267.5 12.386091587
292.5 270. 12.364343255
292.5 272.5 12.342878695
292.5 275. 12.321694735
292.5 277.5 12.300788229
292.5 280. 12.280156053
292.5 282.5 12.259795103
292.5 285. 12.239702287
292.5 287.5 12.21987453
292.5 290. 12.200308765
292.5 292.5 12.181001938
292.5 295. 12.161951001
292.5 297.5 12.143152916
295. 2.5 62.363045422
295. 5. 63.870980814
295. 7.5 65.268057007
295. 10. 66.364474559
295. 12.5 66.589380515
295. 15. 64.752272457
295. 17.5 58.975846519
295. 20. 47.979616625
295. 22.5 37.953414627
295. 25. 33.139281133
295. 27.5 30.648048185
295. 30. 28.859690443
295. 32.5 27.449764821
295. 35. 26.410681528
295. 37.5 25.415132336
295. 40. 24.451821867
295. 42.5 23.515227149
295. 45. 22.646804235
295. 47.5 22.038852877
295. 50. 21.445586605
295. 52.5 20.868073839
295. 55. 20.307301991
295. 57.5 19.764103124
295. 60. 19.239117731
295. 62.5 18.732783464
295. 65. 18.245339833
295. 67.5 17.776842614
295. 70. 17.32718356
295. 72.5 16.896112452
295. 75. 16.483259461
295. 77.5 16.088156605
295. 80. 15.936121109
295. 82.5 15.796166957
295. 85. 15.663377911
295. 87.5 15.537419077
295. 90. 15.41794819
295. 92.5 15.304620926
295. 95. 15.197095204
295. 97.5 15.095034616
295. 100. 14.998111102
295. 102.5 14.906006994
295. 105. 14.818416522
295. 107.5 14.735046883
295. 110. 14.655618939
295. 112.5 14.579867622
295. 115. 14.507542097
295. 117.5 14.438405729
295. 120. 14.372235904
295. 122.5 14.308823729
295. 125. 14.247973637
295. 127.5 14.189502928
295. 130. 14.133241265
295. 132.5 14.07903013
295. 135. 14.02672226
295. 137.5 13.976181077
295. 140. 13.92728011
295. 142.5 13.879902424
295. 145. 13.833940057
295. 147.5 13.789293474
295. 150. 13.745871025
295. 152.5 13.703588438
295. 155. 13.66236832
295. 157.5 13.622139683
295. 160. 13.582837494
295. 162.5 13.544402243
295. 165. 13.506779534
295. 167.5 13.469919707
295. 170. 13.433777467
295. 172.5 13.398311545
295. 175. 13.363484379
295. 177.5 13.329261811
295. 180. 13.295612807
295. 182.5 13.262509196
295. 185. 13.229925422
295. 187.5 13.197838319
295. 190. 13.166226902
295. 192.5 13.135072167
295. 195. 13.104356914
295. 197.5 13.074065575
295. 200. 13.044184066
295. 202.5 13.014699638
295. 205. 12.985600752
295. 207.5 12.956876956
295. 210. 12.928518775
295. 212.5 12.900517611
295. 215. 12.87286565
295. 217.5 12.845555781
295. 220. 12.818581514
295. 222.5 12.791936915
295. 225. 12.765616542
295. 227.5 12.739615385
295. 230. 12.713928818
295. 232.5 12.688552548
295. 235. 12.663482579
295. 237.5 12.638715166
295. 240. 12.614246788
295. 242.5 12.590074113
295. 245. 12.566193974
295. 247.5 12.542603343
295. 250. 12.519299309
295. 252.5 12.496279059
295. 255. 12.473539864
295. 257.5 12.451079061
295. 260. 12.42889404
295. 262.5 12.406982238
295. 265. 12.385341119
295. 267.5 12.363968178
295. 270. 12.342860923
295. 272.5 12.322016876
295. 275. 12.301433564
295. 277.5 12.281108517
295. 280. 12.261039264
295. 282.5 12.241223328
295. 285. 12.221658228
295. 287.5 12.202341474
295. 290. 12.183270566
295. 292.5 12.164442997
295. 295. 12.145856247
295. 297.5 12.127507787
297.5 2.5 60.041834281
297.5 5. 60.75643267
297.5 7.5 61.091954717
297.5 10. 60.693621759
297.5 12.5 58.905654433
297.5 15. 54.776939598
297.5 17.5 46.731828927
297.5 20. 37.008455449
297.5 22.5 31.727870016
297.5 25. 29.260614374
297.5 27.5 27.558812203
297.5 30. 26.489643054
297.5 32.5 25.504160041
297.5 35. 24.565363256
297.5 37.5 23.656213976
297.5 40. 22.768735495
297.5 42.5 22.173002518
297.5 45. 21.595742275
297.5 47.5 21.029126862
297.5 50. 20.47444686
297.5 52.5 19.932997706
297.5 55. 19.405965011
297.5 57.5 18.894360095
297.5 60. 18.39898907
297.5 62.5 17.920444328
297.5 65. 17.459110584
297.5 67.5 17.015179877
297.5 70. 16.588671522
297.5 72.5 16.179454254
297.5 75. 15.966916341
297.5 77.5 15.82227665
297.5 80. 15.68489286
297.5 82.5 15.554496884
297.5 85. 15.430797803
297.5 87.5 15.313489442
297.5 90. 15.20225673
297.5 92.5 15.096780971
297.5 95. 14.996744135
297.5 97.5 14.90183231
297.5 100. 14.811738414
297.5 102.5 14.726164295
297.5 105. 14.644822312
297.5 107.5 14.567436466
297.5 110. 14.493743184
297.5 112.5 14.4234918
297.5 115. 14.356444799
297.5 117.5 14.292377861
297.5 120. 14.231079758
297.5 122.5 14.172352121
297.5 125. 14.116009125
297.5 127.5 14.061877084
297.5 130. 14.009794013
297.5 132.5 13.959609136
297.5 135. 13.911182382
297.5 137.5 13.864383853
297.5 140. 13.819093303
297.5 142.5 13.775199595
297.5 145. 13.732600188
297.5 147.5 13.69120061
297.5 150. 13.650913966
297.5 152.5 13.611660443
297.5 155. 13.573366844
297.5 157.5 13.535966139
297.5 160. 13.499397029
297.5 162.5 13.463603538
297.5 165. 13.428534626
297.5 167.5 13.394143812
297.5 170. 13.360388829
297.5 172.5 13.327231295
297.5 175. 13.294636403
297.5 177.5 13.262572628
297.5 180. 13.231011456
297.5 182.5 13.199927132
297.5 185. 13.169296421
297.5 187.5 13.139098385
297.5 190. 13.109314181
297.5 192.5 13.07992687
297.5 195. 13.050921239
297.5 197.5 13.022283638
297.5 200. 12.994001832
297.5 202.5 12.966064858
297.5 205. 12.938462903
297.5 207.5 12.911187181
297.5 210. 12.884229829
297.5 212.5 12.857583806
297.5 215. 12.831242807
297.5 217.5 12.805201177
297.5 220. 12.779453839
297.5 222.5 12.753996224
297.5 225. 12.728824211
297.5 227.5 12.703934069
297.5 230. 12.67932241
297.5 232.5 12.65498614
297.5 235. 12.630922421
297.5 237.5 12.607128632
297.5 240. 12.583602337
297.5 242.5 12.560341257
297.5 245. 12.537343241
297.5 247.5 12.514606244
297.5 250. 12.49212831
297.5 252.5 12.469907545
297.5 255. 12.447942113
297.5 257.5 12.426230211
297.5 260. 12.404770064
297.5 262.5 12.383559913
297.5 265. 12.362598004
297.5 267.5 12.341882583
297.5 270. 12.321411887
297.5 272.5 12.301184142
297.5 275. 12.281197556
297.5 277.5 12.261450317
297.5 280. 12.241940587
297.5 282.5 12.222666505
297.5 285. 12.203626182
297.5 287.5 12.184817702
297.5 290. 12.166239118
297.5 292.5 12.147888457
297.5 295. 12.129763716
297.5 297.5 12.111862866
300. 2.5 57.879737418
300. 5. 57.901783638
300. 7.5 57.406821627
300. 10. 55.897371961
300. 12.5 52.663998847
300. 15. 46.538301609
300. 17.5 37.268275466
300. 20. 30.958285121
300. 22.5 27.89183072
300. 25. 26.538811789
300. 27.5 25.475061157
300. 30. 24.532429826
300. 32.5 23.647516615
300. 35. 22.793087371
300. 37.5 22.219261883
300. 40. 21.668586908
300. 42.5 21.12375885
300. 45. 20.585731568
300. 47.5 20.055864271
300. 50. 19.535652589
300. 52.5 19.026562931
300. 55. 18.529932016
300. 57.5 18.046910008
300. 60. 17.578433504
300. 62.5 17.125218841
300. 65. 16.687768832
300. 67.5 16.266387859
300. 70. 15.996163905
300. 72.5 15.847249391
300. 75. 15.705492665
300. 77.5 15.570726669
300. 80. 15.442742123
300. 82.5 15.321297445
300. 85. 15.206127389
300. 87.5 15.096950438
300. 90. 14.99347505
300. 92.5 14.89540484
300. 95. 14.802442838
300. 97.5 14.714294922
300. 100. 14.630672554
300. 102.5 14.551294902
300. 105. 14.47589046
300. 107.5 14.404198241
300. 110. 14.335968614
300. 112.5 14.270963843
300. 115. 14.208958398
300. 117.5 14.149739063
300. 120. 14.093104894
300. 122.5 14.038867046
300. 125. 13.986848516
300. 127.5 13.936883798
300. 130. 13.888818489
300. 132.5 13.842508855
300. 135. 13.797821367
300. 137.5 13.754632216
300. 140. 13.712826824
300. 142.5 13.67229935
300. 145. 13.632952198
300. 147.5 13.594695529
300. 150. 13.557446792
300. 152.5 13.521130257
300. 155. 13.485676572
300. 157.5 13.451022334
300. 160. 13.417109673
300. 162.5 13.383885864
300. 165. 13.351302945
300. 167.5 13.319317369
300. 170. 13.28788966
300. 172.5 13.2569841
300. 175. 13.226568426
300. 177.5 13.196613552
300. 180. 13.1670933
300. 182.5 13.137984158
300. 185. 13.109265046
300. 187.5 13.080917101
300. 190. 13.052923478
300. 192.5 13.025269165
300. 195. 12.997940808
300. 197.5 12.970926554
300. 200. 12.944215901
300. 202.5 12.917799567
300. 205. 12.891669359
300. 207.5 12.865818064
300. 210. 12.84023934
300. 212.5 12.814927619
300. 215. 12.789878022
300. 217.5 12.765086278
300. 220. 12.740548649
300. 222.5 12.716261863
300. 225. 12.692223059
300. 227.5 12.668429724
300. 230. 12.644879652
300. 232.5 12.621570895
300. 235. 12.598501724
300. 237.5 12.575670594
300. 240. 12.553076112
300. 242.5 12.530717006
300. 245. 12.508592105
300. 247.5 12.486700311
300. 250. 12.465040585
300. 252.5 12.443611922
300. 255. 12.422413346
300. 257.5 12.401443888
300. 260. 12.380702578
300. 262.5 12.360188438
300. 265. 12.339900469
300. 267.5 12.319837647
300. 270. 12.299998918
300. 272.5 12.28038319
300. 275. 12.260989334
300. 277.5 12.241816176
300. 280. 12.222862499
300. 282.5 12.204127038
300. 285. 12.185608485
300. 287.5 12.16730548
300. 290. 12.149216619
300. 292.5 12.131340451
300. 295. 12.113675478
300. 297.5 12.096220156
302.5 2.5 55.808321371
302.5 5. 55.229647311
302.5 7.5 53.990614352
302.5 10. 51.473163488
302.5 12.5 46.802688013
302.5 15. 38.768963004
302.5 17.5 30.91902638
302.5 20. 27.145843231
302.5 22.5 25.537372777
302.5 25. 24.418975875
302.5 27.5 23.499222226
302.5 30. 22.689707647
302.5 32.5 22.165311073
302.5 35. 21.647852725
302.5 37.5 21.133957667
302.5 40. 20.622831693
302.5 42.5 20.115019895
302.5 45. 19.611760509
302.5 47.5 19.114612037
302.5 50. 18.62522362
302.5 52.5 18.145190416
302.5 55. 17.675964454
302.5 57.5 17.218803707
302.5 60. 16.77474798
302.5 62.5 16.344613404
302.5 65. 16.022686623
302.5 67.5 15.870327752
302.5 70. 15.724775047
302.5 72.5 15.586001374
302.5 75. 15.453914933
302.5 77.5 15.328371068
302.5 80. 15.209183029
302.5 82.5 15.096131562
302.5 85. 14.988973275
302.5 87.5 14.887447838
302.5 90. 14.791284074
302.5 92.5 14.700205044
302.5 95. 14.613932236
302.5 97.5 14.532188967
302.5 100. 14.454703105
302.5 102.5 14.381209206
302.5 105. 14.311450151
302.5 107.5 14.245178377
302.5 110. 14.182156752
302.5 112.5 14.122159165
302.5 115. 14.064970883
302.5 117.5 14.010388712
302.5 120. 13.958221003
302.5 122.5 13.908287538
302.5 125. 13.860419313
302.5 127.5 13.814458243
302.5 130. 13.770256818
302.5 132.5 13.72767771
302.5 135. 13.686593343
302.5 137.5 13.646885455
302.5 140. 13.60844464
302.5 142.5 13.571169886
302.5 145. 13.534968112
302.5 147.5 13.499753712
302.5 150. 13.465448105
302.5 152.5 13.4319793
302.5 155. 13.399281463
302.5 157.5 13.367294517
302.5 160. 13.335963736
302.5 162.5 13.305239376
302.5 165. 13.27507631
302.5 167.5 13.245433685
302.5 170. 13.216274597
302.5 172.5 13.187565784
302.5 175. 13.159277334
302.5 177.5 13.131382413
302.5 180. 13.103857006
302.5 182.5 13.07667968
302.5 185. 13.049831357
302.5 187.5 13.023295102
302.5 190. 12.997055933
302.5 192.5 12.971100632
302.5 195. 12.945417583
302.5 197.5 12.919996612
302.5 200. 12.894828846
302.5 202.5 12.869906575
302.5 205. 12.845223134
302.5 207.5 12.820772788
302.5 210. 12.796550628
302.5 212.5 12.772552479
302.5 215. 12.748774812
302.5 217.5 12.725214664
302.5 220. 12.701869568
302.5 222.5 12.678737485
302.5 225. 12.655816751
302.5 227.5 12.633106016
302.5 230. 12.610604199
302.5 232.5 12.588310446
302.5 235. 12.566224091
302.5 237.5 12.544344616
302.5 240. 12.522671629
302.5 242.5 12.501204827
302.5 245. 12.479943977
302.5 247.5 12.458888895
302.5 250. 12.438039421
302.5 252.5 12.417395412
302.5 255. 12.396956719
302.5 257.5 12.376723176
302.5 260. 12.356694597
302.5 262.5 12.336870755
302.5 265. 12.317251384
302.5 267.5 12.297836169
302.5 270. 12.278624741
302.5 272.5 12.259616674
302.5 275. 12.240811479
302.5 277.5 12.222208606
302.5 280. 12.20380744
302.5 282.5 12.1856073
302.5 285. 12.16760744
302.5 287.5 12.149807046
302.5 290. 12.132205242
302.5 292.5 12.114801086
302.5 295. 12.097593574
302.5 297.5 12.080581642
305. 2.5 53.810189737
305. 5. 52.659573703
305. 7.5 50.712027832
305. 10. 47.16815056
305. 12.5 40.930004823
305. 15. 32.084780773
305. 17.5 26.834130241
305. 20. 24.635846299
305. 22.5 23.341257434
305. 25. 22.531178991
305. 27.5 22.016735887
305. 30. 21.52732597
305. 32.5 21.047187238
305. 35. 20.569886699
305. 37.5 20.093152387
305. 40. 19.616781851
305. 42.5 19.141663511
305. 45. 18.66925204
305. 47.5 18.201255876
305. 50. 17.739439184
305. 52.5 17.285494211
305. 55. 16.840961251
305. 57.5 16.407182422
305. 60. 16.044469517
305. 62.5 15.890020608
305. 65. 15.741708596
305. 67.5 15.599685494
305. 70. 15.464015641
305. 72.5 15.334687991
305. 75. 15.211628155
305. 77.5 15.094709732
305. 80. 14.983764661
305. 82.5 14.878592468
305. 85. 14.778968366
305. 87.5 14.684650228
305. 90. 14.59538452
305. 92.5 14.510911263
305. 95. 14.430968144
305. 97.5 14.355293862
305. 100. 14.283630823
305. 102.5 14.215727268
305. 105. 14.151338924
305. 107.5 14.090230246
305. 110. 14.032175326
305. 112.5 13.976958514
305. 115. 13.924374815
305. 117.5 13.87423009
305. 120. 13.826341105
305. 122.5 13.780535457
305. 125. 13.7366514
305. 127.5 13.694537594
305. 130. 13.654052797
305. 132.5 13.615065506
305. 135. 13.57745357
305. 137.5 13.541103783
305. 140. 13.505911454
305. 142.5 13.471779975
305. 145. 13.43862039
305. 147.5 13.406350959
305. 150. 13.37489673
305. 152.5 13.344189129
305. 155. 13.314165544
305. 157.5 13.284768942
305. 160. 13.255947479
305. 162.5 13.227654147
305. 165. 13.199846419
305. 167.5 13.17248592
305. 170. 13.145538111
305. 172.5 13.118971991
305. 175. 13.092759817
305. 177.5 13.066876834
305. 180. 13.041301029
305. 182.5 13.016012892
305. 185. 12.9909952
305. 187.5 12.96623281
305. 190. 12.941712471
305. 192.5 12.917422638
305. 195. 12.893353317
305. 197.5 12.869495903
305. 200. 12.845843044
305. 202.5 12.822388507
305. 205. 12.799127059
305. 207.5 12.776054357
305. 210. 12.753166844
305. 212.5 12.730461655
305. 215. 12.707936537
305. 217.5 12.685589766
305. 220. 12.663420079
305. 222.5 12.641426609
305. 225. 12.619608826
305. 227.5 12.597966488
305. 230. 12.576499587
305. 232.5 12.555208315
305. 235. 12.534093016
305. 237.5 12.513154161
305. 240. 12.492392312
305. 242.5 12.471808097
305. 245. 12.451402185
305. 247.5 12.431175266
305. 250. 12.411128034
305. 252.5 12.391261167
305. 255. 12.371575318
305. 257.5 12.352071099
305. 260. 12.332749074
305. 262.5 12.31360975
305. 265. 12.294653567
305. 267.5 12.275880898
305. 270. 12.257292037
305. 272.5 12.238887203
305. 275. 12.220666533
305. 277.5 12.202630081
305. 280. 12.184777817
305. 282.5 12.167109629
305. 285. 12.149625319
305. 287.5 12.132324607
305. 290. 12.115207129
305. 292.5 12.098272443
305. 295. 12.081520027
305. 297.5 12.064949281
307.5 2.5 51.863037724
307.5 5. 50.160755391
307.5 7.5 47.509394391
307.5 10. 42.839196209
307.5 12.5 35.054209078
307.5 15. 27.362262513
307.5 17.5 24.022212092
307.5 20. 22.471283891
307.5 22.5 21.83611962
307.5 25. 21.327800829
307.5 27.5 20.865574722
307.5 30. 20.419442654
307.5 32.5 19.977542872
307.5 35. 19.535198025
307.5 37.5 19.091002918
307.5 40. 18.645218202
307.5 42.5 18.198998366
307.5 45. 17.753963524
307.5 47.5 17.311935311
307.5 50. 16.874764368
307.5 52.5 16.444216508
307.5 55. 16.058532767
307.5 57.5 15.903949878
307.5 60. 15.754467692
307.5 62.5 15.610448422
307.5 65. 15.472147978
307.5 67.5 15.339725901
307.5 70. 15.213256662
307.5 72.5 15.092741399
307.5 75. 14.978119439
307.5 77.5 14.869279163
307.5 80. 14.766067961
307.5 82.5 14.668301133
307.5 85. 14.575769712
307.5 87.5 14.488247216
307.5 90. 14.405495403
307.5 92.5 14.327269103
307.5 95. 14.253320231
307.5 97.5 14.18340107
307.5 100. 14.117266923
307.5 102.5 14.054678225
307.5 105. 13.995402182
307.5 107.5 13.939214027
307.5 110. 13.885897941
307.5 112.5 13.835247703
307.5 115. 13.78706711
307.5 117.5 13.741170216
307.5 120. 13.697381409
307.5 122.5 13.655535376
307.5 125. 13.615476966
307.5 127.5 13.57706097
307.5 130. 13.540151847
307.5 132.5 13.504623401
307.5 135. 13.470358425
307.5 137.5 13.437248319
307.5 140. 13.405192695
307.5 142.5 13.374098965
307.5 145. 13.343881937
307.5 147.5 13.3144634
307.5 150. 13.285771722
307.5 152.5 13.257741449
307.5 155. 13.230312919
307.5 157.5 13.203431882
307.5 160. 13.177049136
307.5 162.5 13.151120178
307.5 165. 13.125604867
307.5 167.5 13.100467101
307.5 170. 13.075674516
307.5 172.5 13.051198192
307.5 175. 13.027012381
307.5 177.5 13.003094248
307.5 180. 12.979423624
307.5 182.5 12.95598278
307.5 185. 12.932756212
307.5 187.5 12.909730439
307.5 190. 12.886893814
307.5 192.5 12.864236352
307.5 195. 12.841749567
307.5 197.5 12.81942632
307.5 200. 12.797260681
307.5 202.5 12.775247801
307.5 205. 12.753383789
307.5 207.5 12.731665608
307.5 210. 12.710090972
307.5 212.5 12.688658255
307.5 215. 12.667366405
307.5 217.5 12.64621487
307.5 220. 12.625203527
307.5 222.5 12.604332618
307.5 225. 12.583602695
307.5 227.5 12.563014564
307.5 230. 12.542569242
307.5 232.5 12.522267914
307.5 235. 12.502111895
307.5 237.5 12.482102595
307.5 240. 12.462241493
307.5 242.5 12.442530107
307.5 245. 12.422969972
307.5 247.5 12.40356262
307.5 250. 12.384309561
307.5 252.5 12.365212268
307.5 255. 12.346272166
307.5 257.5 12.327490616
307.5 260. 12.308868909
307.5 262.5 12.290408256
307.5 265. 12.272109786
307.5 267.5 12.253974533
307.5 270. 12.236003438
307.5 272.5 12.218197344
307.5 275. 12.200556996
307.5 277.5 12.183083034
307.5 280. 12.165775999
307.5 282.5 12.14863633
307.5 285. 12.131664364
307.5 287.5 12.11486034
307.5 290. 12.098224396
307.5 292.5 12.081756576
307.5 295. 12.065456829
307.5 297.5 12.049325011
310. 2.5 49.953078212
310. 5. 47.706885483
310. 7.5 44.311813134
310. 10. 38.391249896
310. 12.5 29.780421836
310. 15. 24.152687284
310. 17.5 21.985181158
310. 20. 21.177232045
310. 22.5 20.634952545
310. 25. 20.185472241
310. 27.5 19.767489915
310. 30. 19.35851156
310. 32.5 18.949738647
310. 35. 18.537876098
310. 37.5 18.122202285
310. 40. 17.70334198
310. 42.5 17.282657031
310. 45. 16.861894802
310. 47.5 16.442962965
310. 50. 16.060914252
310. 52.5 15.908767963
310. 55. 15.7603081
310. 57.5 15.616116193
310. 60. 15.476661268
310. 62.5 15.342302781
310. 65. 15.213297566
310. 67.5 15.089809287
310. 70. 14.971919225
310. 72.5 14.85963749
310. 75. 14.752914056
310. 77.5 14.651649182
310. 80. 14.555702968
310. 82.5 14.464903935
310. 85. 14.379056557
310. 87.5 14.297947796
310. 90. 14.22135267
310. 92.5 14.149038949
310. 95. 14.080771058
310. 97.5 14.016313293
310. 100. 13.955432416
310. 102.5 13.897899735
310. 105. 13.843492735
310. 107.5 13.791996325
310. 110. 13.743203771
310. 112.5 13.696917358
310. 115. 13.652948836
310. 117.5 13.611119676
310. 120. 13.571261182
310. 122.5 13.533214482
310. 125. 13.496830419
310. 127.5 13.461969363
310. 130. 13.428500966
310. 132.5 13.396303869
310. 135. 13.36526537
310. 137.5 13.335281074
310. 140. 13.306254514
310. 142.5 13.278096774
310. 145. 13.250726097
310. 147.5 13.224067498
310. 150. 13.198052373
310. 152.5 13.172618124
310. 155. 13.147707781
310. 157.5 13.123269643
310. 160. 13.099256922
310. 162.5 13.075627412
310. 165. 13.052343155
310. 167.5 13.029370136
310. 170. 13.006677987
310. 172.5 12.984239698
310. 175. 12.962031359
310. 177.5 12.9400319
310. 180. 12.918222855
310. 182.5 12.896588139
310. 185. 12.875113837
310. 187.5 12.853788004
310. 190. 12.832600486
310. 192.5 12.811542744
310. 195. 12.790607696
310. 197.5 12.76978957
310. 200. 12.749083763
310. 202.5 12.728486717
310. 205. 12.707995802
310. 207.5 12.687609206
310. 210. 12.667325837
310. 212.5 12.647145232
310. 215. 12.627067475
310. 217.5 12.607093119
310. 220. 12.587223119
310. 222.5 12.567458769
310. 225. 12.547801644
310. 227.5 12.528253549
310. 230. 12.508816474
310. 232.5 12.489492551
310. 235. 12.470284018
310. 237.5 12.451193187
310. 240. 12.432222411
310. 242.5 12.413374061
310. 245. 12.394650501
310. 247.5 12.376054072
310. 250. 12.357587069
310. 252.5 12.33925173
310. 255. 12.32105022
310. 257.5 12.302984625
310. 260. 12.285056938
310. 262.5 12.267269051
310. 265. 12.249622754
310. 267.5 12.232119726
310. 270. 12.214761532
310. 272.5 12.197549622
310. 275. 12.180485328
310. 277.5 12.163569862
310. 280. 12.146804318
310. 282.5 12.130189673
310. 285. 12.113726784
310. 287.5 12.097416394
310. 290. 12.081259132
310. 292.5 12.065255515
310. 295. 12.049405952
310. 297.5 12.033710745
312.5 2.5 48.07131982
312.5 5. 45.276216822
312.5 7.5 41.071950119
312.5 10. 33.824045336
312.5 12.5 25.723956804
312.5 15. 21.855587795
312.5 17.5 20.625964456
312.5 20. 19.961373794
312.5 22.5 19.495499937
312.5 25. 19.095187007
312.5 27.5 18.714824944
312.5 30. 18.337824998
312.5 32.5 17.95779426
312.5 35. 17.572528176
312.5 37.5 17.181846124
312.5 40. 16.786660646
312.5 42.5 16.388496332
312.5 45. 16.046850728
312.5 47.5 15.900220599
312.5 50. 15.755542989
312.5 52.5 15.613587507
312.5 55. 15.475028122
312.5 57.5 15.340433033
312.5 60. 15.210261969
312.5 62.5 15.084869006
312.5 65. 14.964509199
312.5 67.5 14.849347617
312.5 70. 14.739469647
312.5 72.5 14.634891732
312.5 75. 14.535571943
312.5 77.5 14.441419975
312.5 80. 14.352306331
312.5 82.5 14.268070573
312.5 85. 14.188528584
312.5 87.5 14.113478871
312.5 90. 14.042707954
312.5 92.5 13.975994919
312.5 95. 13.913115207
312.5 97.5 13.853843746
312.5 100. 13.797957492
312.5 102.5 13.74523747
312.5 105. 13.695470377
312.5 107.5 13.648449824
312.5 110. 13.603977267
312.5 112.5 13.561862682
312.5 115. 13.521925015
312.5 117.5 13.483992467
312.5 120. 13.447902625
312.5 122.5 13.413502472
312.5 125. 13.380648307
312.5 127.5 13.349205583
312.5 130. 13.319048687
312.5 132.5 13.290060668
312.5 135. 13.262132938
312.5 137.5 13.235164934
312.5 140. 13.209063773
312.5 142.5 13.18374389
312.5 145. 13.159126664
312.5 147.5 13.135140054
312.5 150. 13.111718225
312.5 152.5 13.088801184
312.5 155. 13.066334424
312.5 157.5 13.044268571
312.5 160. 13.022559048
312.5 162.5 13.001165744
312.5 165. 12.980052706
312.5 167.5 12.959187828
312.5 170. 12.938542569
312.5 172.5 12.918091677
312.5 175. 12.897812925
312.5 177.5 12.877686868
312.5 180. 12.857696609
312.5 182.5 12.837827578
312.5 185. 12.818067327
312.5 187.5 12.798405333
312.5 190. 12.778832822
312.5 192.5 12.759342599
312.5 195. 12.739928885
312.5 197.5 12.720587178
312.5 200. 12.701314115
312.5 202.5 12.682107345
312.5 205. 12.662965414
312.5 207.5 12.643887657
312.5 210. 12.624874105
312.5 212.5 12.60592539
312.5 215. 12.587042662
312.5 217.5 12.568227518
312.5 220. 12.549481931
312.5 222.5 12.53080819
312.5 225. 12.512208839
312.5 227.5 12.493686632
312.5 230. 12.475244482
312.5 232.5 12.456885425
312.5 235. 12.438612579
312.5 237.5 12.420429112
312.5 240. 12.402338216
312.5 242.5 12.384343076
312.5 245. 12.366446854
312.5 247.5 12.348652663
312.5 250. 12.330963553
312.5 252.5 12.313382496
312.5 255. 12.295912373
312.5 257.5 12.278555966
312.5 260. 12.261315942
312.5 262.5 12.244194855
312.5 265. 12.227195134
312.5 267.5 12.210319079
312.5 270. 12.193568861
312.5 272.5 12.176946517
312.5 275. 12.160453949
312.5 277.5 12.144092924
312.5 280. 12.127865073
312.5 282.5 12.111771895
312.5 285. 12.095814755
312.5 287.5 12.079994887
312.5 290. 12.064313396
312.5 292.5 12.048771262
312.5 295. 12.033369342
312.5 297.5 12.018108374
315. 2.5 46.218703539
315. 5. 42.853343179
315. 7.5 37.748782207
315. 10. 29.370358694
315. 12.5 22.47608094
315. 15. 20.342720352
315. 17.5 19.357417913
315. 20. 18.811136434
315. 22.5 18.408146037
315. 25. 18.049043015
315. 27.5 17.70075113
315. 30. 17.351311954
315. 32.5 16.996221789
315. 35. 16.634138187
315. 37.5 16.265310283
315. 40. 16.01125568
315. 42.5 15.873449137
315. 45. 15.73570275
315. 47.5 15.59888367
315. 50. 15.463814045
315. 52.5 15.331241848
315. 55. 15.201822438
315. 57.5 15.076109039
315. 60. 14.954550239
315. 62.5 14.837492728
315. 65. 14.725187669
315. 67.5 14.617799357
315. 70. 14.515415095
315. 72.5 14.418055487
315. 75. 14.325684581
315. 77.5 14.238219462
315. 80. 14.155539079
315. 82.5 14.077492181
315. 85. 14.003904314
315. 87.5 13.934583898
315. 90. 13.869327434
315. 92.5 13.807923908
315. 95. 13.750158469
315. 97.5 13.695815473
315. 100. 13.644680959
315. 102.5 13.59654464
315. 105. 13.551201489
315. 107.5 13.508452953
315. 110. 13.468107887
315. 112.5 13.429983224
315. 115. 13.39390444
315. 117.5 13.359705849
315. 120. 13.327230749
315. 122.5 13.296331457
315. 125. 13.266869244
315. 127.5 13.2387142
315. 130. 13.211745029
315. 132.5 13.185848808
315. 135. 13.160920702
315. 137.5 13.13686365
315. 140. 13.11358804
315. 142.5 13.091011367
315. 145. 13.069057875
315. 147.5 13.047658212
315. 150. 13.02674907
315. 152.5 13.006272837
315. 155. 12.986177252
315. 157.5 12.966415069
315. 160. 12.946943729
315. 162.5 12.92772504
315. 165. 12.908724877
315. 167.5 12.889912883
315. 170. 12.871262191
315. 172.5 12.852749155
315. 175. 12.834353098
315. 177.5 12.816056066
315. 180. 12.797842602
315. 182.5 12.779699531
315. 185. 12.761615757
315. 187.5 12.743582072
315. 190. 12.725590977
315. 192.5 12.707636519
315. 195. 12.689714132
315. 197.5 12.671820494
315. 200. 12.653953393
315. 202.5 12.636111603
315. 205. 12.618294771
315. 207.5 12.600503307
315. 210. 12.582738291
315. 212.5 12.565001382
315. 215. 12.547294737
315. 217.5 12.529620933
315. 220. 12.511982905
315. 222.5 12.494383881
315. 225. 12.476827324
315. 227.5 12.459316886
315. 230. 12.441856358
315. 232.5 12.424449634
315. 235. 12.407100669
315. 237.5 12.38981345
315. 240. 12.372591967
315. 242.5 12.355440187
315. 245. 12.338362031
315. 247.5 12.321361355
315. 250. 12.304441933
315. 252.5 12.287607442
315. 255. 12.270861452
315. 257.5 12.254207412
315. 260. 12.237648645
315. 262.5 12.221188338
315. 265. 12.204829538
315. 267.5 12.188575148
315. 270. 12.172427922
315. 272.5 12.156390467
315. 275. 12.140465238
315. 277.5 12.124654539
315. 280. 12.108960525
315. 282.5 12.0933852
315. 285. 12.077930423
315. 287.5 12.062597906
315. 290. 12.047389218
315. 292.5 12.032305791
315. 295. 12.017348919
315. 297.5 12.002519762
317.5 2.5 44.386626804
317.5 5. 40.420529081
317.5 7.5 34.319002789
317.5 10. 25.544194836
317.5 12.5 20.685195485
317.5 15. 18.940574847
317.5 17.5 18.164813804
317.5 20. 17.715654356
317.5 22.5 17.364454393
317.5 25. 17.039972009
317.5 27.5 16.719054249
317.5 30. 16.39336193
317.5 32.5 16.073106338
317.5 35. 15.949560693
317.5 37.5 15.823619298
317.5 40. 15.695971692
317.5 42.5 15.567421237
317.5 45. 15.438817235
317.5 47.5 15.311002894
317.5 50. 15.184776362
317.5 52.5 15.060863319
317.5 55. 14.939899636
317.5 57.5 14.822422435
317.5 60. 14.708867825
317.5 62.5 14.599573594
317.5 65. 14.494785366
317.5 67.5 14.394664929
317.5 70. 14.299299724
317.5 72.5 14.208712733
317.5 75. 14.122872214
317.5 77.5 14.041700926
317.5 80. 13.965084609
317.5 82.5 13.892879618
317.5 85. 13.824919663
317.5 87.5 13.761021669
317.5 90. 13.700990798
317.5 92.5 13.644624705
317.5 95. 13.591717107
317.5 97.5 13.542060726
317.5 100. 13.495449705
317.5 102.5 13.451681549
317.5 105. 13.410558667
317.5 107.5 13.371889581
317.5 110. 13.335489837
317.5 112.5 13.301182676
317.5 115. 13.268799505
317.5 117.5 13.238180199
317.5 120. 13.209173262
317.5 122.5 13.181635871
317.5 125. 13.155433837
317.5 127.5 13.130441482
317.5 130. 13.106541458
317.5 132.5 13.083624518
317.5 135. 13.061589257
317.5 137.5 13.040341817
317.5 140. 13.019795576
317.5 142.5 12.99987082
317.5 145. 12.980494415
317.5 147.5 12.961599461
317.5 150. 12.943124959
317.5 152.5 12.92501547
317.5 155. 12.907220785
317.5 157.5 12.889695601
317.5 160. 12.872399198
317.5 162.5 12.855295138
317.5 165. 12.838350966
317.5 167.5 12.821537922
317.5 170. 12.804830671
317.5 172.5 12.788207039
317.5 175. 12.771647763
317.5 177.5 12.755136257
317.5 180. 12.738658389
317.5 182.5 12.722202264
317.5 185. 12.705758032
317.5 187.5 12.689317694
317.5 190. 12.67287493
317.5 192.5 12.656424936
317.5 195. 12.639964267
317.5 197.5 12.623490696
317.5 200. 12.607003082
317.5 202.5 12.590501249
317.5 205. 12.573985865
317.5 207.5 12.557458348
317.5 210. 12.540920759
317.5 212.5 12.524375721
317.5 215. 12.507826332
317.5 217.5 12.491276098
317.5 220. 12.474728856
317.5 222.5 12.458188721
317.5 225. 12.441660027
317.5 227.5 12.425147273
317.5 230. 12.408655086
317.5 232.5 12.392188171
317.5 235. 12.375751283
317.5 237.5 12.359349187
317.5 240. 12.342986637
317.5 242.5 12.326668343
317.5 245. 12.310398953
317.5 247.5 12.294183036
317.5 250. 12.278025059
317.5 252.5 12.261929377
317.5 255. 12.24590022
317.5 257.5 12.229941682
317.5 260. 12.214057713
317.5 262.5 12.198252114
317.5 265. 12.182528527
317.5 267.5 12.166890437
317.5 270. 12.151341165
317.5 272.5 12.135883867
317.5 275. 12.120521533
317.5 277.5 12.10525699
317.5 280. 12.090092899
317.5 282.5 12.075031757
317.5 285. 12.060075901
317.5 287.5 12.045227509
317.5 290. 12.030488603
317.5 292.5 12.015861053
317.5 295. 12.001346578
317.5 297.5 11.986946755
320. 2.5 42.56411576
320. 5. 37.960658509
320. 7.5 30.810276743
320. 10. 22.305488515
320. 12.5 19.012254179
320. 15. 17.633323184
320. 17.5 17.03518875
320. 20. 16.665386981
320. 22.5 16.356868156
320. 25. 16.07381489
320. 27.5 15.967778359
320. 30. 15.858912222
320. 32.5 15.746907843
320. 35. 15.631966594
320. 37.5 15.514591114
320. 40. 15.395467397
320. 42.5 15.275383422
320. 45. 15.155166988
320. 47.5 15.0356373
320. 50. 14.917568422
320. 52.5 14.80166349
320. 55. 14.688538398
320. 57.5 14.578713444
320. 60. 14.472611309
320. 62.5 14.370559749
320. 65. 14.272797576
320. 67.5 14.179482695
320. 70. 14.090701251
320. 72.5 14.006477135
320. 75. 13.926781352
320. 77.5 13.85154089
320. 80. 13.780646875
320. 82.5 13.713961924
320. 85. 13.651326624
320. 87.5 13.592565186
320. 90. 13.537490289
320. 92.5 13.485907188
320. 95. 13.437617164
320. 97.5 13.392420381
320. 100. 13.350118221
320. 102.5 13.310515183
320. 105. 13.27342038
320. 107.5 13.238648726
320. 110. 13.206021831
320. 112.5 13.175368666
320. 115. 13.146526036
320. 117.5 13.119338883
320. 120. 13.093660459
320. 122.5 13.069352383
320. 125. 13.046284616
320. 127.5 13.024335347
320. 130. 13.003390839
320. 132.5 12.983345212
320. 135. 12.964100197
320. 137.5 12.945564864
320. 140. 12.927655325
320. 142.5 12.910294422
320. 145. 12.893411411
320. 147.5 12.876941637
320. 150. 12.860826206
320. 152.5 12.845011664
320. 155. 12.829449674
320. 157.5 12.814096703
320. 160. 12.798913714
320. 162.5 12.783865865
320. 165. 12.768922226
320. 167.5 12.754055496
320. 170. 12.739241736
320. 172.5 12.724460115
320. 175. 12.709692669
320. 177.5 12.694924062
320. 180. 12.680141374
320. 182.5 12.665333887
320. 185. 12.650492892
320. 187.5 12.635611506
320. 190. 12.620684494
320. 192.5 12.605708112
320. 195. 12.590679951
320. 197.5 12.5755988
320. 200. 12.560464511
320. 202.5 12.54527788
320. 205. 12.530040533
320. 207.5 12.514754822
320. 210. 12.499423728
320. 212.5 12.484050774
320. 215. 12.468639946
320. 217.5 12.453195615
320. 220. 12.437722472
320. 222.5 12.422225469
320. 225. 12.406709758
320. 227.5 12.391180644
320. 230. 12.375643542
320. 232.5 12.36010393
320. 235. 12.34456732
320. 237.5 12.329039221
320. 240. 12.31352511
320. 242.5 12.298030409
320. 245. 12.282560463
320. 247.5 12.26712052
320. 250. 12.251715711
320. 252.5 12.236351042
320. 255. 12.221031376
320. 257.5 12.205761428
320. 260. 12.190545753
320. 262.5 12.175388741
320. 265. 12.16029461
320. 267.5 12.145267405
320. 270. 12.130310995
320. 272.5 12.115429067
320. 275. 12.100625132
320. 277.5 12.08590252
320. 280. 12.071264384
320. 282.5 12.0567137
320. 285. 12.04225327
320. 287.5 12.027885725
320. 290. 12.013613525
320. 292.5 11.999438968
320. 295. 11.98536419
320. 297.5 11.97139117
322.5 2.5 40.752808201
322.5 5. 35.466896895
322.5 7.5 27.321947756
322.5 10. 20.29727709
322.5 12.5 17.446194314
322.5 15. 16.406202004
322.5 17.5 16.039082765
322.5 20. 15.932636258
322.5 22.5 15.835730241
322.5 25. 15.73976903
322.5 27.5 15.641814095
322.5 30. 15.540847267
322.5 32.5 15.43667572
322.5 35. 15.329547518
322.5 37.5 15.219977947
322.5 40. 15.108647258
322.5 42.5 14.996327428
322.5 45. 14.88382481
322.5 47.5 14.771934863
322.5 50. 14.661407778
322.5 52.5 14.552924183
322.5 55. 14.447079803
322.5 57.5 14.344377688
322.5 60. 14.245226449
322.5 62.5 14.149942987
322.5 65. 14.058758324
322.5 67.5 13.971825402
322.5 70. 13.889227907
322.5 72.5 13.81098944
322.5 75. 13.737082536
322.5 77.5 13.667437196
322.5 80. 13.60194875
322.5 82.5 13.540484919
322.5 85. 13.482892067
322.5 87.5 13.429000639
322.5 90. 13.378629835
322.5 92.5 13.331591577
322.5 95. 13.287693838
322.5 97.5 13.246743402
322.5 100. 13.208548137
322.5 102.5 13.172918829
322.5 105. 13.139670644
322.5 107.5 13.108624284
322.5 110. 13.079606865
322.5 112.5 13.052452574
322.5 115. 13.027003136
322.5 117.5 13.003108119
322.5 120. 12.980625117
322.5 122.5 12.959419812
322.5 125. 12.939365962
322.5 127.5 12.920345302
322.5 130. 12.902247401
322.5 132.5 12.88496946
322.5 135. 12.868416088
322.5 137.5 12.852499033
322.5 140. 12.837136909
322.5 142.5 12.822254896
322.5 145. 12.807784437
322.5 147.5 12.793662925
322.5 150. 12.779833392
322.5 152.5 12.766244194
322.5 155. 12.752848701
322.5 157.5 12.739604996
322.5 160. 12.726475572
322.5 162.5 12.713427046
322.5 165. 12.700429876
322.5 167.5 12.687458088
322.5 170. 12.674489021
322.5 172.5 12.661503069
322.5 175. 12.648483449
322.5 177.5 12.63541597
322.5 180. 12.62228882
322.5 182.5 12.609092359
322.5 185. 12.595818926
322.5 187.5 12.582462659
322.5 190. 12.569019323
322.5 192.5 12.555486149
322.5 195. 12.541861688
322.5 197.5 12.528145663
322.5 200. 12.514338849
322.5 202.5 12.500442944
322.5 205. 12.486460461
322.5 207.5 12.472394625
322.5 210. 12.458249274
322.5 212.5 12.444028775
322.5 215. 12.429737941
322.5 217.5 12.415381959
322.5 220. 12.400966321
322.5 222.5 12.386496764
322.5 225. 12.371979216
322.5 227.5 12.357419741
322.5 230. 12.3428245
322.5 232.5 12.328199705
322.5 235. 12.313551585
322.5 237.5 12.298886355
322.5 240. 12.284210184
322.5 242.5 12.269529171
322.5 245. 12.254849326
322.5 247.5 12.240176545
322.5 250. 12.225516597
322.5 252.5 12.21087511
322.5 255. 12.196257558
322.5 257.5 12.181669248
322.5 260. 12.167115318
322.5 262.5 12.152600726
322.5 265. 12.138130246
322.5 267.5 12.123708462
322.5 270. 12.109339771
322.5 272.5 12.095028377
322.5 275. 12.080778292
322.5 277.5 12.066593334
322.5 280. 12.052477134
322.5 282.5 12.038433132
322.5 285. 12.02446458
322.5 287.5 12.010574549
322.5 290. 11.996765929
322.5 292.5 11.983041433
322.5 295. 11.9694036
322.5 297.5 11.955854803
325. 2.5 38.942625365
325. 5. 32.931123531
325. 7.5 24.140511535
325. 10. 18.352707904
325. 12.5 16.052077876
325. 15. 15.819966964
325. 17.5 15.69490546
325. 20. 15.599527491
325. 22.5 15.511128936
325. 25. 15.422763782
325. 27.5 15.332062686
325. 30. 15.238229096
325. 32.5 15.141163244
325. 35. 15.04115
325. 37.5 14.938713118
325. 40. 14.834525634
325. 42.5 14.729343313
325. 45. 14.62395139
325. 47.5 14.519122055
325. 50. 14.41558204
325. 52.5 14.313989704
325. 55. 14.21492063
325. 57.5 14.118860421
325. 60. 14.026203218
325. 62.5 13.937254475
325. 65. 13.852236697
325. 67.5 13.77129701
325. 70. 13.694515714
325. 72.5 13.621915135
325. 75. 13.553468324
325. 77.5 13.489107285
325. 80. 13.428730538
325. 82.5 13.37220993
325. 85. 13.31939665
325. 87.5 13.27012647
325. 90. 13.224224248
325. 92.5 13.181507757
325. 95. 13.141790892
325. 97.5 13.104886347
325. 100. 13.070607805
325. 102.5 13.038771714
325. 105. 13.009198719
325. 107.5 12.981714773
325. 110. 12.956152003
325. 112.5 12.932349351
325. 115. 12.910153036
325. 117.5 12.889416861
325. 120. 12.870002394
325. 122.5 12.851779043
325. 125. 12.834624048
325. 127.5 12.818422396
325. 130. 12.80306669
325. 132.5 12.788456961
325. 135. 12.77450045
325. 137.5 12.761111366
325. 140. 12.748210613
325. 142.5 12.735725512
325. 145. 12.723589506
325. 147.5 12.711741862
325. 150. 12.700127369
325. 152.5 12.688696036
325. 155. 12.67740279
325. 157.5 12.666207185
325. 160. 12.655073111
325. 162.5 12.64396851
325. 165. 12.632865105
325. 167.5 12.621738131
325. 170. 12.610566088
325. 172.5 12.599330486
325. 175. 12.588015621
325. 177.5 12.576608345
325. 180. 12.565097856
325. 182.5 12.553475499
325. 185. 12.541734572
325. 187.5 12.529870151
325. 190. 12.517878917
325. 192.5 12.505758998
325. 195. 12.493509826
325. 197.5 12.481131991
325. 200. 12.468627117
325. 202.5 12.455997738
325. 205. 12.443247192
325. 207.5 12.430379513
325. 210. 12.417399339
325. 212.5 12.404311823
325. 215. 12.391122554
325. 217.5 12.37783748
325. 220. 12.364462846
325. 222.5 12.35100513
325. 225. 12.337470987
325. 227.5 12.323867199
325. 230. 12.310200632
325. 232.5 12.296478191
325. 235. 12.282706788
325. 237.5 12.268893306
325. 240. 12.255044572
325. 242.5 12.241167333
325. 245. 12.227268228
325. 247.5 12.213353777
325. 250. 12.199430357
325. 252.5 12.185504192
325. 255. 12.171581338
325. 257.5 12.157667677
325. 260. 12.143768904
325. 262.5 12.129890523
325. 265. 12.116037842
325. 267.5 12.102215969
325. 270. 12.088429809
325. 272.5 12.074684063
325. 275. 12.060983229
325. 277.5 12.0473316
325. 280. 12.033733266
325. 282.5 12.020192118
325. 285. 12.006711847
325. 287.5 11.993295951
325. 290. 11.979947734
325. 292.5 11.966670315
325. 295. 11.953466627
325. 297.5 11.940339426
327.5 2.5 37.138954746
327.5 5. 30.361892217
327.5 7.5 21.56275824
327.5 10. 16.460051435
327.5 12.5 15.67726552
327.5 15. 15.479112559
327.5 17.5 15.369745908
327.5 20. 15.283884383
327.5 22.5 15.202976164
327.5 25. 15.121395682
327.5 27.5 15.037228582
327.5 30. 14.949856809
327.5 32.5 14.859255761
327.5 35. 14.765739419
327.5 37.5 14.669836887
327.5 40. 14.572213039
327.5 42.5 14.473607513
327.5 45. 14.374784937
327.5 47.5 14.276494852
327.5 50. 14.179441077
327.5 52.5 14.084260089
327.5 55. 13.991507511
327.5 57.5 13.901651477
327.5 60. 13.81507143
327.5 62.5 13.732060986
327.5 65. 13.652833586
327.5 67.5 13.577529886
327.5 70. 13.506226055
327.5 72.5 13.438942344
327.5 75. 13.375651485
327.5 77.5 13.316286627
327.5 80. 13.260748632
327.5 82.5 13.20891263
327.5 85. 13.160633821
327.5 87.5 13.115752517
327.5 90. 13.074098486
327.5 92.5 13.035494637
327.5 95. 12.99976012
327.5 97.5 12.966712906
327.5 100. 12.936171902
327.5 102.5 12.907958675
327.5 105. 12.881898829
327.5 107.5 12.857823097
327.5 110. 12.835568174
327.5 112.5 12.81497735
327.5 115. 12.795900956
327.5 117.5 12.778196679
327.5 120. 12.761729735
327.5 122.5 12.746372952
327.5 125. 12.732006771
327.5 127.5 12.71851917
327.5 130. 12.705805537
327.5 132.5 12.693768503
327.5 135. 12.682317732
327.5 137.5 12.671369687
327.5 140. 12.660847375
327.5 142.5 12.650680078
327.5 145. 12.640803071
327.5 147.5 12.631157334
327.5 150. 12.621689263
327.5 152.5 12.612350372
327.5 155. 12.603097011
327.5 157.5 12.593890075
327.5 160. 12.584694722
327.5 162.5 12.575480102
327.5 165. 12.566219086
327.5 167.5 12.556888011
327.5 170. 12.54746643
327.5 172.5 12.537936869
327.5 175. 12.528284603
327.5 177.5 12.518497435
327.5 180. 12.508565483
327.5 182.5 12.498480991
327.5 185. 12.488238133
327.5 187.5 12.477832839
327.5 190. 12.46726263
327.5 192.5 12.456526461
327.5 195. 12.445624569
327.5 197.5 12.434558342
327.5 200. 12.423330188
327.5 202.5 12.411943417
327.5 205. 12.400402126
327.5 207.5 12.388711103
327.5 210. 12.376875728
327.5 212.5 12.364901887
327.5 215. 12.352795892
327.5 217.5 12.340564405
327.5 220. 12.328214376
327.5 222.5 12.315752977
327.5 225. 12.303187549
327.5 227.5 12.290525549
327.5 230. 12.277774509
327.5 232.5 12.264941989
327.5 235. 12.252035547
327.5 237.5 12.239062702
327.5 240. 12.226030905
327.5 242.5 12.212947517
327.5 245. 12.199819781
327.5 247.5 12.186654809
327.5 250. 12.17345956
327.5 252.5 12.160240828
327.5 255. 12.147005229
327.5 257.5 12.133759192
327.5 260. 12.120508949
327.5 262.5 12.10726053
327.5 265. 12.094019756
327.5 267.5 12.08079224
327.5 270. 12.067583376
327.5 272.5 12.054398348
327.5 275. 12.04124212
327.5 277.5 12.028119445
327.5 280. 12.01503486
327.5 282.5 12.001992691
327.5 285. 11.988997056
327.5 287.5 11.976051865
327.5 290. 11.963160828
327.5 292.5 11.950327455
327.5 295. 11.937555066
327.5 297.5 11.924846786
330. 2.5 35.32740901
330. 5. 27.761332007
330. 7.5 19.525041235
330. 10. 15.750190896
330. 12.5 15.327457437
330. 15. 15.157971162
330. 17.5 15.061829006
330. 20. 14.984196657
330. 22.5 14.909915926
330. 25. 14.834419218
330. 27.5 14.756157236
330. 30. 14.674656417
330. 32.5 14.589953215
330. 35. 14.502384723
330. 37.5 14.412483082
330. 40. 14.320904454
330. 42.5 14.228372633
330. 45. 14.135632272
330. 47.5 14.043410967
330. 50. 13.952390259
330. 52.5 13.863185226
330. 55. 13.776331828
330. 57.5 13.692280829
330. 60. 13.611396893
330. 62.5 13.533961547
330. 65. 13.460178782
330. 67.5 13.390182281
330. 70. 13.324043496
330. 72.5 13.261779949
330. 75. 13.203363362
330. 77.5 13.148727315
330. 80. 13.09777429
330. 82.5 13.050381986
330. 85. 13.006408908
330. 87.5 12.965699231
330. 90. 12.928086978
330. 92.5 12.893399577
330. 95. 12.861460844
330. 97.5 12.832093471
330. 100. 12.80512107
330. 102.5 12.780369839
330. 105. 12.757669893
330. 107.5 12.736856318
330. 110. 12.717769986
330. 112.5 12.700258167
330. 115. 12.684174973
330. 117.5 12.669381652
330. 120. 12.655746779
330. 122.5 12.643146331
330. 125. 12.631463696
330. 127.5 12.620589604
330. 130. 12.610422013
330. 132.5 12.600865945
330. 135. 12.591833292
330. 137.5 12.58324259
330. 140. 12.575018778
330. 142.5 12.567092937
330. 145. 12.559402021
330. 147.5 12.551888579
330. 150. 12.544500472
330. 152.5 12.537190594
330. 155. 12.529916589
330. 157.5 12.522640571
330. 160. 12.515328855
330. 162.5 12.507951687
330. 165. 12.500482983
330. 167.5 12.492900077
330. 170. 12.485183479
330. 172.5 12.477316638
330. 175. 12.469285717
330. 177.5 12.461079381
330. 180. 12.452688588
330. 182.5 12.444106395
330. 185. 12.435327776
330. 187.5 12.426349442
330. 190. 12.41716968
330. 192.5 12.407788197
330. 195. 12.398205975
330. 197.5 12.388425132
330. 200. 12.378448799
330. 202.5 12.368280996
330. 205. 12.357926528
330. 207.5 12.347390879
330. 210. 12.336680116
330. 212.5 12.325800809
330. 215. 12.314759941
330. 217.5 12.303564843
330. 220. 12.292223123
330. 222.5 12.280742605
330. 225. 12.269131272
330. 227.5 12.257397218
330. 230. 12.245548602
330. 232.5 12.233593604
330. 235. 12.221540391
330. 237.5 12.209397085
330. 240. 12.197171729
330. 242.5 12.184872269
330. 245. 12.172506521
330. 247.5 12.160082163
330. 250. 12.147606709
330. 252.5 12.135087497
330. 255. 12.12253168
330. 257.5 12.109946211
330. 260. 12.097337838
330. 262.5 12.084713094
330. 265. 12.072078297
330. 267.5 12.059439542
330. 270. 12.046802698
330. 272.5 12.034173412
330. 275. 12.021557102
330. 277.5 12.008958962
330. 280. 11.996383962
330. 282.5 11.983836851
330. 285. 11.971322159
330. 287.5 11.958844198
330. 290. 11.94640707
330. 292.5 11.934014668
330. 295. 11.921670683
330. 297.5 11.909378606
332.5 2.5 33.51153435
332.5 5. 25.268428431
332.5 7.5 17.503808363
332.5 10. 15.363672175
332.5 12.5 14.999890459
332.5 15. 14.854565043
332.5 17.5 14.76961154
332.5 20. 14.699135426
332.5 22.5 14.630745967
332.5 25. 14.560724524
332.5 27.5 14.487815883
332.5 30. 14.411664065
332.5 32.5 14.33235542
332.5 35. 14.250245478
332.5 37.5 14.165867716
332.5 40. 14.079869322
332.5 42.5 13.992958669
332.5 45. 13.905861128
332.5 47.5 13.819283111
332.5 50. 13.733884565
332.5 52.5 13.650259709
332.5 55. 13.568925217
332.5 57.5 13.490314675
332.5 60. 13.414777991
332.5 62.5 13.342584473
332.5 65. 13.273928392
332.5 67.5 13.208936086
332.5 70. 13.147673827
332.5 72.5 13.090155884
332.5 75. 13.036352396
332.5 77.5 12.986196781
332.5 80. 12.939592527
332.5 82.5 12.89641929
332.5 85. 12.856538281
332.5 87.5 12.819796947
332.5 90. 12.786033003
332.5 92.5 12.755077849
332.5 95. 12.726759452
332.5 97.5 12.700904739
332.5 100. 12.677341571
332.5 102.5 12.655900343
332.5 105. 12.636415279
332.5 107.5 12.618725446
332.5 110. 12.602675542
332.5 112.5 12.588116495
332.5 115. 12.574905887
332.5 117.5 12.562908257
332.5 120. 12.551995271
332.5 122.5 12.542045813
332.5 125. 12.532945991
332.5 127.5 12.524589076
332.5 130. 12.516875396
332.5 132.5 12.50971218
332.5 135. 12.503013372
332.5 137.5 12.496699419
332.5 140. 12.490697036
332.5 142.5 12.484938958
332.5 145. 12.479363679
332.5 147.5 12.473915184
332.5 150. 12.468542677
332.5 152.5 12.463200309
332.5 155. 12.457846903
332.5 157.5 12.452445688
332.5 160. 12.446964028
332.5 162.5 12.441373163
332.5 165. 12.435647958
332.5 167.5 12.429766651
332.5 170. 12.423710619
332.5 172.5 12.417464145
332.5 175. 12.411014199
332.5 177.5 12.404350227
332.5 180. 12.397463945
332.5 182.5 12.390349152
332.5 185. 12.383001546
332.5 187.5 12.375418549
332.5 190. 12.367599146
332.5 192.5 12.359543733
332.5 195. 12.351253968
332.5 197.5 12.342732642
332.5 200. 12.333983546
332.5 202.5 12.325011358
332.5 205. 12.315821532
332.5 207.5 12.306420195
332.5 210. 12.296814053
332.5 212.5 12.287010306
332.5 215. 12.277016567
332.5 217.5 12.266840787
332.5 220. 12.256491188
332.5 222.5 12.245976204
332.5 225. 12.235304422
332.5 227.5 12.224484533
332.5 230. 12.213525287
332.5 232.5 12.202435447
332.5 235. 12.191223758
332.5 237.5 12.17989891
332.5 240. 12.16846951
332.5 242.5 12.156944055
332.5 245. 12.14533091
332.5 247.5 12.13363829
332.5 250. 12.121874238
332.5 252.5 12.110046613
332.5 255. 12.09816308
332.5 257.5 12.086231095
332.5 260. 12.074257899
332.5 262.5 12.062250511
332.5 265. 12.050215723
332.5 267.5 12.038160095
332.5 270. 12.026089955
332.5 272.5 12.014011394
332.5 275. 12.001930269
332.5 277.5 11.989852202
332.5 280. 11.977782581
332.5 282.5 11.965726563
332.5 285. 11.953689076
332.5 287.5 11.941674826
332.5 290. 11.929688292
332.5 292.5 11.91773374
332.5 295. 11.905815223
332.5 297.5 11.893936584
335. 2.5 31.688781504
335. 5. 22.740851593
335. 7.5 15.947759014
335. 10. 15.005358171
335. 12.5 14.692174404
335. 15. 14.567189709
335. 17.5 14.491744506
335. 20. 14.427525689
335. 22.5 14.364395816
335. 25. 14.299318828
335. 27.5 14.231277439
335. 30. 14.160011897
335. 32.5 14.085649593
335. 35. 14.008560849
335. 37.5 13.929279253
335. 40. 13.848442963
335. 42.5 13.766745433
335. 45. 13.684893494
335. 47.5 13.603573143
335. 50. 13.523423439
335. 52.5 13.445018328
335. 55. 13.368855618
335. 57.5 13.295351979
335. 60. 13.224842664
335. 62.5 13.157584718
335. 65. 13.093762528
335. 67.5 13.033494813
335. 70. 12.976842306
335. 72.5 12.923815602
335. 75. 12.874382792
335. 77.5 12.828476629
335. 80. 12.786001096
335. 82.5 12.746837285
335. 85. 12.710848591
335. 87.5 12.67788523
335. 90. 12.64778811
335. 92.5 12.620392135
335. 95. 12.595528969
335. 97.5 12.573029346
335. 100. 12.552724968
335. 102.5 12.534450052
335. 105. 12.518042572
335. 107.5 12.503345241
335. 110. 12.490206277
335. 112.5 12.478479971
335. 115. 12.468027113
335. 117.5 12.458715274
335. 120. 12.450418981
335. 122.5 12.443019808
335. 125. 12.436406378
335. 127.5 12.430474313
335. 130. 12.425126134
335. 132.5 12.420271109
335. 135. 12.415825079
335. 137.5 12.411710254
335. 140. 12.407854985
335. 142.5 12.40419353
335. 145. 12.400665796
335. 147.5 12.397217086
335. 150. 12.393797833
335. 152.5 12.390363337
335. 155. 12.386873498
335. 157.5 12.383292556
335. 160. 12.379588829
335. 162.5 12.375734463
335. 165. 12.371705177
335. 167.5 12.367480032
335. 170. 12.363041186
335. 172.5 12.358373679
335. 175. 12.353465207
335. 177.5 12.348305921
335. 180. 12.342888226
335. 182.5 12.337206591
335. 185. 12.331257368
335. 187.5 12.325038626
335. 190. 12.318549985
335. 192.5 12.311792464
335. 195. 12.304768342
335. 197.5 12.297481021
335. 200. 12.289934899
335. 202.5 12.282135256
335. 205. 12.274088142
335. 207.5 12.26580028
335. 210. 12.257278963
335. 212.5 12.248531978
335. 215. 12.239567519
335. 217.5 12.230394113
335. 220. 12.221020559
335. 222.5 12.211455857
335. 225. 12.201709162
335. 227.5 12.191789722
335. 230. 12.181706844
335. 232.5 12.17146984
335. 235. 12.161087999
335. 237.5 12.15057055
335. 240. 12.139926631
335. 242.5 12.129165265
335. 245. 12.118295337
335. 247.5 12.107325571
335. 250. 12.096264515
335. 252.5 12.085120526
335. 255. 12.073901757
335. 257.5 12.062616146
335. 260. 12.051271406
335. 262.5 12.039875022
335. 265. 12.028434241
335. 267.5 12.016956072
335. 270. 12.005447281
335. 272.5 11.993914391
335. 275. 11.982363679
335. 277.5 11.970801181
335. 280. 11.959232689
335. 282.5 11.947663756
335. 285. 11.936099697
335. 287.5 11.924545594
335. 290. 11.913006297
335. 292.5 11.901486432
335. 295. 11.889990402
335. 297.5 11.878522397
337.5 2.5 29.866833757
337.5 5. 20.841298589
337.5 7.5 15.524323992
337.5 10. 14.672059097
337.5 12.5 14.40223539
337.5 15. 14.294369215
337.5 17.5 14.22704245
337.5 20. 14.168323756
337.5 22.5 14.109908557
337.5 25. 14.049310919
337.5 27.5 13.985706939
337.5 30. 13.91891608
337.5 32.5 13.849099735
337.5 35. 13.776640182
337.5 37.5 13.702070247
337.5 40. 13.626019155
337.5 42.5 13.549165998
337.5 45. 13.472199808
337.5 47.5 13.395786943
337.5 50. 13.320546286
337.5 52.5 13.247032101
337.5 55. 13.175723787
337.5 57.5 13.107021403
337.5 60. 13.041245712
337.5 62.5 12.978641521
337.5 65. 12.919383242
337.5 67.5 12.863581783
337.5 70. 12.81129207
337.5 72.5 12.762520689
337.5 75. 12.7172333
337.5 77.5 12.675361581
337.5 80. 12.63680957
337.5 82.5 12.601459354
337.5 85. 12.569176069
337.5 87.5 12.539812257
337.5 90. 12.513211596
337.5 92.5 12.489212075
337.5 95. 12.467648661
337.5 97.5 12.448355518
337.5 100. 12.431167833
337.5 102.5 12.415923307
337.5 105. 12.402463349
337.5 107.5 12.390634026
337.5 110. 12.380286792
337.5 112.5 12.371279051
337.5 115. 12.363474556
337.5 117.5 12.356743686
337.5 120. 12.350963624
337.5 122.5 12.346018433
337.5 125. 12.341799073
337.5 127.5 12.338203348
337.5 130. 12.335135809
337.5 132.5 12.332507616
337.5 135. 12.330236365
337.5 137.5 12.328245895
337.5 140. 12.326466072
337.5 142.5 12.324832552
337.5 145. 12.323286547
337.5 147.5 12.321774568
337.5 150. 12.320248175
337.5 152.5 12.318663719
337.5 155. 12.316982081
337.5 157.5 12.315168422
337.5 160. 12.313191928
337.5 162.5 12.311025562
337.5 165. 12.308645823
337.5 167.5 12.306032507
337.5 170. 12.303168485
337.5 172.5 12.300039472
337.5 175. 12.296633825
337.5 177.5 12.292942329
337.5 180. 12.288958008
337.5 182.5 12.284675935
337.5 185. 12.280093057
337.5 187.5 12.275208024
337.5 190. 12.270021029
337.5 192.5 12.264533663
337.5 195. 12.258748763
337.5 197.5 12.252670291
337.5 200. 12.246303198
337.5 202.5 12.239653315
337.5 205. 12.232727241
337.5 207.5 12.225532241
337.5 210. 12.218076154
337.5 212.5 12.210367306
337.5 215. 12.202414431
337.5 217.5 12.194226591
337.5 220. 12.185813119
337.5 222.5 12.177183546
337.5 225. 12.168347554
337.5 227.5 12.159314917
337.5 230. 12.15009546
337.5 232.5 12.140699014
337.5 235. 12.13113538
337.5 237.5 12.121414295
337.5 240. 12.111545399
337.5 242.5 12.101538215
337.5 245. 12.091402116
337.5 247.5 12.081146316
337.5 250. 12.070779841
337.5 252.5 12.060311523
337.5 255. 12.04974998
337.5 257.5 12.03910361
337.5 260. 12.028380579
337.5 262.5 12.017588818
337.5 265. 12.006736012
337.5 267.5 11.995829599
337.5 270. 11.984876767
337.5 272.5 11.973884455
337.5 275. 11.962859347
337.5 277.5 11.951807876
337.5 280. 11.940736225
337.5 282.5 11.929650329
337.5 285. 11.918555877
337.5 287.5 11.907458317
337.5 290. 11.896362858
337.5 292.5 11.885274474
337.5 295. 11.874197912
337.5 297.5 11.863137693
340. 2.5 28.037946129
340. 5. 18.957515103
340. 7.5 15.127596946
340. 10. 14.360919429
340. 12.5 14.128270927
340. 15. 14.034819308
340. 17.5 13.974458402
340. 20. 13.92059861
340. 22.5 13.866425612
340. 25. 13.80989808
340. 27.5 13.75035005
340. 30. 13.687666614
340. 32.5 13.622037556
340. 35. 13.553854906
340. 37.5 13.483650133
340. 40. 13.412043725
340. 42.5 13.339700994
340. 45. 13.267293908
340. 47.5 13.195469941
340. 50. 13.124828501
340. 52.5 13.055904768
340. 55. 12.989160203
340. 57.5 12.924978589
340. 60. 12.863666401
340. 62.5 12.805456289
340. 65. 12.750512663
340. 67.5 12.698938496
340. 70. 12.650782706
340. 72.5 12.606047609
340. 75. 12.564696124
340. 77.5 12.526658508
340. 80. 12.491838495
340. 82.5 12.460118786
340. 85. 12.431365879
340. 87.5 12.405434261
340. 90. 12.382170008
340. 92.5 12.361413834
340. 95. 12.343003663
340. 97.5 12.326776754
340. 100. 12.312571467
340. 102.5 12.300228688
340. 105. 12.289592984
340. 107.5 12.280513509
340. 110. 12.272844713
340. 112.5 12.266446878
340. 115. 12.261186508
340. 117.5 12.256936593
340. 120. 12.253576779
340. 122.5 12.250993451
340. 125. 12.249079739
340. 127.5 12.247735476
340. 130. 12.246867103
340. 132.5 12.246387536
340. 135. 12.246216001
340. 137.5 12.246277848
340. 140. 12.246504339
340. 142.5 12.246832429
340. 145. 12.247204528
340. 147.5 12.247568261
340. 150. 12.24787622
340. 152.5 12.248085717
340. 155. 12.24815853
340. 157.5 12.248060659
340. 160. 12.247762076
340. 162.5 12.247236487
340. 165. 12.246461092
340. 167.5 12.245416357
340. 170. 12.244085786
340. 172.5 12.242455711
340. 175. 12.240515075
340. 177.5 12.238255237
340. 180. 12.235669777
340. 182.5 12.232754311
340. 185. 12.22950632
340. 187.5 12.225924978
340. 190. 12.222010999
340. 192.5 12.217766483
340. 195. 12.21319478
340. 197.5 12.208300355
340. 200. 12.203088666
340. 202.5 12.197566044
340. 205. 12.191739589
340. 207.5 12.185617067
340. 210. 12.179206815
340. 212.5 12.172517659
340. 215. 12.165558826
340. 217.5 12.15833988
340. 220. 12.150870645
340. 222.5 12.143161148
340. 225. 12.135221562
340. 227.5 12.127062152
340. 230. 12.118693229
340. 232.5 12.110125112
340. 235. 12.101368081
340. 237.5 12.092432352
340. 240. 12.083328042
340. 242.5 12.074065142
340. 245. 12.064653494
340. 247.5 12.055102769
340. 250. 12.045422454
340. 252.5 12.035621828
340. 255. 12.025709956
340. 257.5 12.015695675
340. 260. 12.005587584
340. 262.5 11.995394039
340. 265. 11.985123145
340. 267.5 11.974782755
340. 270. 11.964380461
340. 272.5 11.953923601
340. 275. 11.94341925
340. 277.5 11.932874226
340. 280. 11.922295089
340. 282.5 11.911688143
340. 285. 11.90105944
340. 287.5 11.89041478
340. 290. 11.87975972
340. 292.5 11.869099573
340. 295. 11.858439418
340. 297.5 11.847784098
342.5 2.5 26.245348025
342.5 5. 17.065916716
342.5 7.5 14.755135787
342.5 10. 14.069437587
342.5 12.5 13.868713335
342.5 15. 13.787417066
342.5 17.5 13.733063295
342.5 20. 13.683516433
342.5 22.5 13.633173969
342.5 25. 13.580355022
342.5 27.5 13.524523293
342.5 30. 13.465618609
342.5 32.5 13.403854673
342.5 35. 13.339631556
342.5 37.5 13.273478981
342.5 40. 13.206008969
342.5 42.5 13.137873634
342.5 45. 13.069728595
342.5 47.5 13.002203174
342.5 50. 12.93587798
342.5 52.5 12.871269699
342.5 55. 12.808822326
342.5 57.5 12.748903726
342.5 60. 12.691806315
342.5 62.5 12.637750711
342.5 65. 12.586891336
342.5 67.5 12.539323163
342.5 70. 12.495088958
342.5 72.5 12.454186562
342.5 75. 12.416575909
342.5 77.5 12.382185553
342.5 80. 12.350918618
342.5 82.5 12.322658098
342.5 85. 12.297271525
342.5 87.5 12.274615008
342.5 90. 12.254536695
342.5 92.5 12.236879713
342.5 95. 12.221484634
342.5 97.5 12.208191526
342.5 100. 12.19684164
342.5 102.5 12.187278789
342.5 105. 12.179350445
342.5 107.5 12.172908619
342.5 110. 12.167810538
342.5 112.5 12.16391916
342.5 115. 12.161103545
342.5 117.5 12.159239118
342.5 120. 12.158207823
342.5 122.5 12.157898208
342.5 125. 12.15820543
342.5 127.5 12.159031215
342.5 130. 12.160283766
342.5 132.5 12.161877634
342.5 135. 12.163733563
342.5 137.5 12.165778305
342.5 140. 12.167944421
342.5 142.5 12.170170064
342.5 145. 12.172398753
342.5 147.5 12.174579139
342.5 150. 12.176664762
342.5 152.5 12.178613815
342.5 155. 12.180388896
342.5 157.5 12.181956766
342.5 160. 12.183288115
342.5 162.5 12.184357318
342.5 165. 12.185142211
342.5 167.5 12.185623859
342.5 170. 12.185786341
342.5 172.5 12.185616537
342.5 175. 12.185103921
342.5 177.5 12.184240361
342.5 180. 12.183019937
342.5 182.5 12.181438753
342.5 185. 12.179494766
342.5 187.5 12.177187622
342.5 190. 12.174518501
342.5 192.5 12.171489965
342.5 195. 12.168105823
342.5 197.5 12.164370999
342.5 200. 12.160291406
342.5 202.5 12.155873832
342.5 205. 12.151125833
342.5 207.5 12.146055632
342.5 210. 12.140672025
342.5 212.5 12.134984292
342.5 215. 12.129002122
342.5 217.5 12.122735534
342.5 220. 12.116194813
342.5 222.5 12.109390443
342.5 225. 12.102333055
342.5 227.5 12.09503337
342.5 230. 12.087502158
342.5 232.5 12.079750189
342.5 235. 12.071788199
342.5 237.5 12.063626851
342.5 240. 12.055276711
342.5 242.5 12.046748214
342.5 245. 12.038051642
342.5 247.5 12.029197107
342.5 250. 12.020194525
342.5 252.5 12.011053606
342.5 255. 12.001783837
342.5 257.5 11.992394476
342.5 260. 11.982894533
342.5 262.5 11.973292774
342.5 265. 11.963597705
342.5 267.5 11.953817574
342.5 270. 11.943960365
342.5 272.5 11.934033798
342.5 275. 11.924045325
342.5 277.5 11.914002134
342.5 280. 11.903911149
342.5 282.5 11.89377903
342.5 285. 11.883612178
342.5 287.5 11.873416737
342.5 290. 11.863198599
342.5 292.5 11.852963407
342.5 295. 11.842716559
342.5 297.5 11.832463215
345. 2.5 24.459878908
345. 5. 15.876136833
345. 7.5 14.404850823
345. 10. 13.795452095
345. 12.5 13.622198643
345. 15. 13.551175849
345. 17.5 13.502028976
345. 20. 13.456327674
345. 22.5 13.409455393
345. 25. 13.360024487
345. 27.5 13.307605685
345. 30. 13.252184804
345. 32.5 13.193995887
345. 35. 13.13344573
345. 37.5 13.071062077
345. 40. 13.007448791
345. 42.5 12.943245366
345. 45. 12.879091754
345. 47.5 12.815599822
345. 50. 12.753332031
345. 52.5 12.692787144
345. 55. 12.634392162
345. 57.5 12.578499391
345. 60. 12.525387444
345. 62.5 12.475265054
345. 65. 12.428276716
345. 67.5 12.384509374
345. 70. 12.343999547
345. 72.5 12.306740453
345. 75. 12.272688839
345. 77.5 12.241771329
345. 80. 12.213890179
345. 82.5 12.18892841
345. 85. 12.166754309
345. 87.5 12.147225321
345. 90. 12.130191389
345. 92.5 12.115497777
345. 95. 12.102987441
345. 97.5 12.092503
345. 100. 12.083888354
345. 102.5 12.076990006
345. 105. 12.071658118
345. 107.5 12.06774735
345. 110. 12.065117512
345. 112.5 12.063634054
345. 115. 12.063168428
345. 117.5 12.06359833
345. 120. 12.064807856
345. 122.5 12.066687577
345. 125. 12.069134549
345. 127.5 12.072052267
345. 130. 12.075350583
345. 132.5 12.078945576
345. 135. 12.082759406
345. 137.5 12.086720133
345. 140. 12.090761524
345. 142.5 12.094822847
345. 145. 12.098848645
345. 147.5 12.102788516
345. 150. 12.106596875
345. 152.5 12.110232721
345. 155. 12.113659402
345. 157.5 12.116844375
345. 160. 12.119758978
345. 162.5 12.122378195
345. 165. 12.124680433
345. 167.5 12.126647298
345. 170. 12.128263383
345. 172.5 12.12951606
345. 175. 12.130395273
345. 177.5 12.130893352
345. 180. 12.131004817
345. 182.5 12.130726209
345. 185. 12.13005591
345. 187.5 12.128993989
345. 190. 12.12754204
345. 192.5 12.125703042
345. 195. 12.123481215
345. 197.5 12.120881895
345. 200. 12.117911408
345. 202.5 12.114576955
345. 205. 12.110886507
345. 207.5 12.106848701
345. 210. 12.102472751
345. 212.5 12.097768357
345. 215. 12.092745628
345. 217.5 12.087415006
345. 220. 12.081787197
345. 222.5 12.075873112
345. 225. 12.069683805
345. 227.5 12.063230424
345. 230. 12.056524164
345. 232.5 12.049576219
345. 235. 12.042397748
345. 237.5 12.034999841
345. 240. 12.02739348
345. 242.5 12.019589523
345. 245. 12.011598667
345. 247.5 12.003431438
345. 250. 11.995098162
345. 252.5 11.986608958
345. 255. 11.977973715
345. 257.5 11.969202088
345. 260. 11.960303486
345. 262.5 11.951287061
345. 265. 11.942161705
345. 267.5 11.932936045
345. 270. 11.92361844
345. 272.5 11.914216976
345. 275. 11.904739469
345. 277.5 11.895193464
345. 280. 11.885586234
345. 282.5 11.875924783
345. 285. 11.866215851
345. 287.5 11.856465912
345. 290. 11.846681184
345. 292.5 11.836867626
345. 295. 11.82703095
345. 297.5 11.81717662
347.5 2.5 22.676608595
347.5 5. 15.473341635
347.5 7.5 14.07501826
347.5 10. 13.53710942
347.5 12.5 13.387539184
347.5 15. 13.325224621
347.5 17.5 13.280614129
347.5 20. 13.238356182
347.5 22.5 13.19463727
347.5 25. 13.148309198
347.5 27.5 13.099031558
347.5 30. 13.046829102
347.5 32.5 12.991953358
347.5 35. 12.934816836
347.5 37.5 12.875945184
347.5 40. 12.815934443
347.5 42.5 12.755412045
347.5 45. 12.69500292
347.5 47.5 12.635302137
347.5 50. 12.576854631
347.5 52.5 12.520141788
347.5 55. 12.465574077
347.5 57.5 12.413488607
347.5 60. 12.364150454
347.5 62.5 12.317756638
347.5 65. 12.27444181
347.5 67.5 12.234284897
347.5 70. 12.197316114
347.5 72.5 12.163523944
347.5 75. 12.132861798
347.5 77.5 12.105254178
347.5 80. 12.080602266
347.5 82.5 12.05878888
347.5 85. 12.039682823
347.5 87.5 12.023142637
347.5 90. 12.009019815
347.5 92.5 11.99716152
347.5 95. 11.98741286
347.5 97.5 11.979618778
347.5 100. 11.97362561
347.5 102.5 11.969282343
347.5 105. 11.966441634
347.5 107.5 11.964960611
347.5 110. 11.964701494
347.5 112.5 11.965532064
347.5 115. 11.967326011
347.5 117.5 11.969963164
347.5 120. 11.973329637
347.5 122.5 11.977317902
347.5 125. 11.981826796
347.5 127.5 11.986761477
347.5 130. 11.992033342
347.5 132.5 11.997559905
347.5 135. 12.003264649
347.5 137.5 12.009076857
347.5 140. 12.014931423
347.5 142.5 12.020768649
347.5 145. 12.026534032
347.5 147.5 12.032178045
347.5 150. 12.03765591
347.5 152.5 12.042927367
347.5 155. 12.04795645
347.5 157.5 12.052711252
347.5 160. 12.057163698
347.5 162.5 12.061289323
347.5 165. 12.065067049
347.5 167.5 12.068478968
347.5 170. 12.071510134
347.5 172.5 12.074148355
347.5 175. 12.076383999
347.5 177.5 12.0782098
347.5 180. 12.079620674
347.5 182.5 12.080613547
347.5 185. 12.081187181
347.5 187.5 12.081342017
347.5 190. 12.081080023
347.5 192.5 12.080404544
347.5 195. 12.079320172
347.5 197.5 12.077832611
347.5 200. 12.075948557
347.5 202.5 12.073675583
347.5 205. 12.071022036
347.5 207.5 12.067996929
347.5 210. 12.064609856
347.5 212.5 12.060870899
347.5 215. 12.056790553
347.5 217.5 12.052379646
347.5 220. 12.047649275
347.5 222.5 12.042610741
347.5 225. 12.037275494
347.5 227.5 12.031655077
347.5 230. 12.025761077
347.5 232.5 12.019605088
347.5 235. 12.013198665
347.5 237.5 12.006553293
347.5 240. 11.999680352
347.5 242.5 11.992591091
347.5 245. 11.985296605
347.5 247.5 11.977807806
347.5 250. 11.970135412
347.5 252.5 11.962289926
347.5 255. 11.954281623
347.5 257.5 11.946120536
347.5 260. 11.93781645
347.5 262.5 11.929378888
347.5 265. 11.920817111
347.5 267.5 11.91214011
347.5 270. 11.9033566
347.5 272.5 11.894475023
347.5 275. 11.885503542
347.5 277.5 11.876450044
347.5 280. 11.86732214
347.5 282.5 11.858127166
347.5 285. 11.848872188
347.5 287.5 11.839563999
347.5 290. 11.830209132
347.5 292.5 11.820813854
347.5 295. 11.811384179
347.5 297.5 11.801925867
350. 2.5 21.16869646
350. 5. 15.093780476
350. 7.5 13.764322977
350. 10. 13.292825055
350. 12.5 13.163699093
350. 15. 13.108790811
350. 17.5 13.068152533
350. 20. 13.028990035
350. 22.5 12.988144802
350. 25. 12.944664969
350. 27.5 12.898284363
350. 30. 12.849060979
350. 32.5 12.797261544
350. 35. 12.743303514
350. 37.5 12.687710409
350. 40. 12.631070797
350. 42.5 12.574000573
350. 45. 12.517110256
350. 47.5 12.460978733
350. 50. 12.406133996
350. 52.5 12.353040578
350. 55. 12.302092859
350. 57.5 12.253613112
350. 60. 12.207853147
350. 62.5 12.164998456
350. 65. 12.125173956
350. 67.5 12.08845059
350. 70. 12.054852247
350. 72.5 12.024362602
350. 75. 11.996931609
350. 77.5 11.972481503
350. 80. 11.950912215
350. 82.5 11.93210617
350. 85. 11.915932486
350. 87.5 11.902250594
350. 90. 11.89091333
350. 92.5 11.881769545
350. 95. 11.874666296
350. 97.5 11.869450655
350. 100. 11.8659712
350. 102.5 11.864079226
350. 105. 11.863629713
350. 107.5 11.864482091
350. 110. 11.86650084
350. 112.5 11.869555929
350. 115. 11.873523152
350. 117.5 11.878284344
350. 120. 11.88372752
350. 122.5 11.889746942
350. 125. 11.896243126
350. 127.5 11.903122797
350. 130. 11.910298806
350. 132.5 11.917690015
350. 135. 11.925221152
350. 137.5 11.932822646
350. 140. 11.940430444
350. 142.5 11.947985816
350. 145. 11.955435145
350. 147.5 11.962729716
350. 150. 11.969825496
350. 152.5 11.976682911
350. 155. 11.983266621
350. 157.5 11.989545299
350. 160. 11.995491407
350. 162.5 12.001080976
350. 165. 12.006293392
350. 167.5 12.011111182
350. 170. 12.015519811
350. 172.5 12.019507479
350. 175. 12.023064925
350. 177.5 12.026185243
350. 180. 12.0288637
350. 182.5 12.03109756
350. 185. 12.032885921
350. 187.5 12.034229556
350. 190. 12.035130759
350. 192.5 12.035593204
350. 195. 12.03562181
350. 197.5 12.035222609
350. 200. 12.03440263
350. 202.5 12.033169781
350. 205. 12.031532742
350. 207.5 12.02950087
350. 210. 12.0270841
350. 212.5 12.024292864
350. 215. 12.021138006
350. 217.5 12.017630709
350. 220. 12.013782429
350. 222.5 12.009604827
350. 225. 12.005109715
350. 227.5 12.000309002
350. 230. 11.995214644
350. 232.5 11.989838604
350. 235. 11.984192805
350. 237.5 11.978289105
350. 240. 11.972139253
350. 242.5 11.965754871
350. 245. 11.959147422
350. 247.5 11.952328189
350. 250. 11.945308257
350. 252.5 11.938098495
350. 255. 11.93070954
350. 257.5 11.923151788
350. 260. 11.915435379
350. 262.5 11.907570194
350. 265. 11.899565845
350. 267.5 11.891431667
350. 270. 11.883176721
350. 272.5 11.874809787
350. 275. 11.866339363
350. 277.5 11.857773664
350. 280. 11.849120627
350. 282.5 11.840387908
350. 285. 11.831582884
350. 287.5 11.822712662
350. 290. 11.813784074
350. 292.5 11.804803687
350. 295. 11.795777807
350. 297.5 11.786712482
352.5 2.5 19.683225132
352.5 5. 14.735501783
352.5 7.5 13.471876348
352.5 10. 13.061244063
352.5 12.5 12.949772474
352.5 15. 12.901186089
352.5 17.5 12.864043236
352.5 20. 12.827673746
352.5 22.5 12.789454313
352.5 25. 12.74859475
352.5 27.5 12.704891309
352.5 30. 12.658430619
352.5 32.5 12.609492785
352.5 35. 12.558499626
352.5 37.5 12.505972569
352.5 40. 12.45249305
352.5 42.5 12.398665928
352.5 45. 12.345087876
352.5 47.5 12.292322172
352.5 50. 12.240880413
352.5 52.5 12.191210774
352.5 55. 12.143691971
352.5 57.5 12.098631795
352.5 60. 12.056269061
352.5 62.5 12.01677793
352.5 65. 11.980273706
352.5 67.5 11.94681941
352.5 70. 11.916432606
352.5 72.5 11.889092112
352.5 75. 11.864744342
352.5 77.5 11.843309147
352.5 80. 11.824685064
352.5 82.5 11.808753967
352.5 85. 11.795385119
352.5 87.5 11.784438661
352.5 90. 11.775768591
352.5 92.5 11.76922527
352.5 95. 11.764657526
352.5 97.5 11.761914386
352.5 100. 11.760846507
352.5 102.5 11.76130733
352.5 105. 11.763154005
352.5 107.5 11.766248124
352.5 110. 11.770456289
352.5 112.5 11.775650531
352.5 115. 11.781708629
352.5 117.5 11.788514311
352.5 120. 11.79595739
352.5 122.5 11.803933821
352.5 125. 11.812345706
352.5 127.5 11.82110125
352.5 130. 11.83011468
352.5 132.5 11.839306129
352.5 135. 11.848601499
352.5 137.5 11.857932296
352.5 140. 11.867235457
352.5 142.5 11.876453157
352.5 145. 11.885532607
352.5 147.5 11.894425848
352.5 150. 11.903089539
352.5 152.5 11.911484735
352.5 155. 11.919576676
352.5 157.5 11.927334562
352.5 160. 11.934731343
352.5 162.5 11.941743501
352.5 165. 11.948350838
352.5 167.5 11.954536272
352.5 170. 11.960285633
352.5 172.5 11.965587466
352.5 175. 11.970432842
352.5 177.5 11.974815172
352.5 180. 11.978730027
352.5 182.5 11.982174973
352.5 185. 11.9851494
352.5 187.5 11.987654371
352.5 190. 11.98969247
352.5 192.5 11.991267659
352.5 195. 11.992385146
352.5 197.5 11.993051255
352.5 200. 11.993273308
352.5 202.5 11.993059511
352.5 205. 11.992418846
352.5 207.5 11.991360975
352.5 210. 11.989896144
352.5 212.5 11.988035097
352.5 215. 11.985788999
352.5 217.5 11.983169356
352.5 220. 11.980187949
352.5 222.5 11.976856771
352.5 225. 11.97318797
352.5 227.5 11.96919379
352.5 230. 11.964886529
352.5 232.5 11.960278491
352.5 235. 11.955381947
352.5 237.5 11.950209097
352.5 240. 11.94477204
352.5 242.5 11.939082745
352.5 245. 11.933153022
352.5 247.5 11.926994504
352.5 250. 11.920618621
352.5 252.5 11.914036587
352.5 255. 11.907259387
352.5 257.5 11.900297757
352.5 260. 11.893162178
352.5 262.5 11.88586287
352.5 265. 11.878409777
352.5 267.5 11.870812569
352.5 270. 11.863080634
352.5 272.5 11.855223075
352.5 275. 11.847248713
352.5 277.5 11.839166079
352.5 280. 11.830983421
352.5 282.5 11.822708703
352.5 285. 11.814349606
352.5 287.5 11.805913533
352.5 290. 11.797407611
352.5 292.5 11.788838695
352.5 295. 11.780213373
352.5 297.5 11.77153797
355. 2.5 18.208664214
355. 5. 14.396795414
355. 7.5 13.197101925
355. 10. 12.841203411
355. 12.5 12.744964211
355. 15. 12.701794518
355. 17.5 12.667742275
355. 20. 12.633901614
355. 22.5 12.59808749
355. 25. 12.559643482
355. 27.5 12.5184187
355. 30. 12.474524679
355. 32.5 12.428253441
355. 35. 12.380030742
355. 37.5 12.33037599
355. 40. 12.279863823
355. 42.5 12.229088531
355. 45. 12.17863346
355. 47.5 12.129046815
355. 50. 12.080824302
355. 52.5 12.034398206
355. 55. 11.990131988
355. 57.5 11.948319294
355. 60. 11.909186215
355. 62.5 11.872895784
355. 65. 11.839553825
355. 67.5 11.809215514
355. 70. 11.781892113
355. 72.5 11.757557562
355. 75. 11.736154675
355. 77.5 11.717600826
355. 80. 11.701793048
355. 82.5 11.688612531
355. 85. 11.67792854
355. 87.5 11.669601776
355. 90. 11.663487242
355. 92.5 11.659436655
355. 95. 11.657300458
355. 97.5 11.656929484
355. 100. 11.65817632
355. 102.5 11.660896414
355. 105. 11.664948954
355. 107.5 11.670197566
355. 110. 11.676510854
355. 112.5 11.6837628
355. 115. 11.691833059
355. 117.5 11.700607157
355. 120. 11.70997661
355. 122.5 11.719838979
355. 125. 11.730097872
355. 127.5 11.740662898
355. 130. 11.751449587
355. 132.5 11.762379277
355. 135. 11.773378979
355. 137.5 11.784381218
355. 140. 11.795323863
355. 142.5 11.806149938
355. 145. 11.816807432
355. 147.5 11.827249092
355. 150. 11.837432217
355. 152.5 11.847318448
355. 155. 11.856873555
355. 157.5 11.866067225
355. 160. 11.874872851
355. 162.5 11.883267321
355. 165. 11.891230814
355. 167.5 11.898746595
355. 170. 11.90580082
355. 172.5 11.912382339
355. 175. 11.918482514
355. 177.5 11.924095032
355. 180. 11.929215734
355. 182.5 11.933842445
355. 185. 11.937974812
355. 187.5 11.94161415
355. 190. 11.944763294
355. 192.5 11.94742646
355. 195. 11.949609107
355. 197.5 11.951317818
355. 200. 11.952560173
355. 202.5 11.95334464
355. 205. 11.953680471
355. 207.5 11.9535776
355. 210. 11.953046551
355. 212.5 11.952098351
355. 215. 11.950744451
355. 217.5 11.948996653
355. 220. 11.946867034
355. 222.5 11.944367891
355. 225. 11.941511677
355. 227.5 11.938310947
355. 230. 11.934778315
355. 232.5 11.9309264
355. 235. 11.926767793
355. 237.5 11.922315018
355. 240. 11.917580498
355. 242.5 11.912576527
355. 245. 11.907315241
355. 247.5 11.901808601
355. 250. 11.896068363
355. 252.5 11.89010607
355. 255. 11.88393303
355. 257.5 11.877560305
355. 260. 11.870998701
355. 262.5 11.864258756
355. 265. 11.857350735
355. 267.5 11.850284624
355. 270. 11.843070126
355. 272.5 11.835716654
355. 275. 11.828233334
355. 277.5 11.820629004
355. 280. 11.812912211
355. 282.5 11.805091214
355. 285. 11.797173986
355. 287.5 11.789168217
355. 290. 11.781081318
355. 292.5 11.77292042
355. 295. 11.764692386
355. 297.5 11.756403811
357.5 2.5 16.732314219
357.5 5. 14.076127257
357.5 7.5 12.939442416
357.5 10. 12.631696787
357.5 12.5 12.548573391
357.5 15. 12.510062653
357.5 17.5 12.478755675
357.5 20. 12.447212028
357.5 22.5 12.413606408
357.5 25. 12.377393621
357.5 27.5 12.338467869
357.5 30. 12.296962569
357.5 32.5 12.2531805
357.5 35. 12.20755104
357.5 37.5 12.160591683
357.5 40. 12.11287059
357.5 42.5 12.064971911
357.5 45. 12.017466143
357.5 47.5 11.970886904
357.5 50. 11.925714487
357.5 52.5 11.882365718
357.5 55. 11.841189188
357.5 57.5 11.802464728
357.5 60. 11.766405971
357.5 62.5 11.73316502
357.5 65. 11.702838371
357.5 67.5 11.675473439
357.5 70. 11.651075226
357.5 72.5 11.62961279
357.5 75. 11.611025307
357.5 77.5 11.59522761
357.5 80. 11.582115137
357.5 82.5 11.571568286
357.5 85. 11.563456205
357.5 87.5 11.557640026
357.5 90. 11.553975628
357.5 92.5 11.552315945
357.5 95. 11.552512904
357.5 97.5 11.554419011
357.5 100. 11.557888656
357.5 102.5 11.562779171
357.5 105. 11.568951662
357.5 107.5 11.576271679
357.5 110. 11.584609723
357.5 112.5 11.593841625
357.5 115. 11.603848825
357.5 117.5 11.614518557
357.5 120. 11.62574396
357.5 122.5 11.637424123
357.5 125. 11.649464089
357.5 127.5 11.661774804
357.5 130. 11.674273036
357.5 132.5 11.68688127
357.5 135. 11.699527568
357.5 137.5 11.712145423
357.5 140. 11.724673582
357.5 142.5 11.737055875
357.5 145. 11.749241019
357.5 147.5 11.761182421
357.5 150. 11.77283798
357.5 152.5 11.784169881
357.5 155. 11.795144383
357.5 157.5 11.805731619
357.5 160. 11.815905386
357.5 162.5 11.825642941
357.5 165. 11.8349248
357.5 167.5 11.84373454
357.5 170. 11.852058604
357.5 172.5 11.859886112
357.5 175. 11.867208679
357.5 177.5 11.874020234
357.5 180. 11.88031685
357.5 182.5 11.886096577
357.5 185. 11.891359284
357.5 187.5 11.896106504
357.5 190. 11.900341289
357.5 192.5 11.904068072
357.5 195. 11.907292534
357.5 197.5 11.910021479
357.5 200. 11.912262715
357.5 202.5 11.914024942
357.5 205. 11.915317648
357.5 207.5 11.916151007
357.5 210. 11.916535792
357.5 212.5 11.916483283
357.5 215. 11.91600519
357.5 217.5 11.915113578
357.5 220. 11.913820796
357.5 222.5 11.912139416
357.5 225. 11.910082169
357.5 227.5 11.907661898
357.5 230. 11.904891503
357.5 232.5 11.901783899
357.5 235. 11.898351972
357.5 237.5 11.894608544
357.5 240. 11.890566343
357.5 242.5 11.886237964
357.5 245. 11.881635851
357.5 247.5 11.876772271
357.5 250. 11.871659288
357.5 252.5 11.866308753
357.5 255. 11.860732281
357.5 257.5 11.854941242
357.5 260. 11.848946749
357.5 262.5 11.842759645
357.5 265. 11.836390499
357.5 267.5 11.829849598
357.5 270. 11.823146945
357.5 272.5 11.816292249
357.5 275. 11.809294933
357.5 277.5 11.802164123
357.5 280. 11.794908654
357.5 282.5 11.787537071
357.5 285. 11.780057626
357.5 287.5 11.772478288
357.5 290. 11.764806737
357.5 292.5 11.757050377
357.5 295. 11.749216333
357.5 297.5 11.741311459
360. 2.5 15.859567213
360. 5. 13.772107875
360. 7.5 12.698048863
360. 10. 12.43184272
360. 12.5 12.359979209
360. 15. 12.325491243
360. 17.5 12.296633492
360. 20. 12.267182552
360. 22.5 12.235609206
360. 25. 12.201461236
360. 27.5 12.16467162
360. 30. 12.125393199
360. 32.5 12.083938589
360. 35. 12.040740571
360. 37.5 11.996314847
360. 40. 11.951223397
360. 42.5 11.906040626
360. 45. 11.861324618
360. 47.5 11.817594852
360. 50. 11.77531664
360. 52.5 11.734891755
360. 55. 11.696654286
360. 57.5 11.660870556
360. 60. 11.627742001
360. 62.5 11.597410001
360. 65. 11.569961867
360. 67.5 11.545437356
360. 70. 11.523835262
360. 72.5 11.505119779
360. 75. 11.489226424
360. 77.5 11.476067441
360. 80. 11.465536603
360. 82.5 11.457513434
360. 85. 11.451866862
360. 87.5 11.448458346
360. 90. 11.447144523
360. 92.5 11.447779434
360. 95. 11.45021637
360. 97.5 11.454309398
360. 100. 11.459914599
360. 102.5 11.466891078
360. 105. 11.475101761
360. 107.5 11.484414019
360. 110. 11.494700158
360. 112.5 11.50583777
360. 115. 11.517709999
360. 117.5 11.530205709
360. 120. 11.543219587
360. 122.5 11.556652185
360. 125. 11.570409916
360. 127.5 11.584405002
360. 130. 11.598555398
360. 132.5 11.612784678
360. 135. 11.627021911
360. 137.5 11.641201505
360. 140. 11.655263046
360. 142.5 11.669151123
360. 145. 11.682815141
360. 147.5 11.696209131
360. 150. 11.709291551
360. 152.5 11.722025091
360. 155. 11.734376466
360. 157.5 11.746316219
360. 160. 11.757818516
360. 162.5 11.768860948
360. 165. 11.779424334
360. 167.5 11.789492529
360. 170. 11.79905223
360. 172.5 11.808092794
360. 175. 11.816606055
360. 177.5 11.824586153
360. 180. 11.832029359
360. 182.5 11.838933917
360. 185. 11.845299883
360. 187.5 11.851128976
360. 190. 11.856424435
360. 192.5 11.86119088
360. 195. 11.86543418
360. 197.5 11.869161332
360. 200. 11.872380338
360. 202.5 11.875100101
360. 205. 11.877330314
360. 207.5 11.879081366
360. 210. 11.880364247
360. 212.5 11.881190462
360. 215. 11.881571954
360. 217.5 11.881521022
360. 220. 11.881050261
360. 222.5 11.880172491
360. 225. 11.878900699
360. 227.5 11.877247987
360. 230. 11.875227521
360. 232.5 11.872852484
360. 235. 11.870136038
360. 237.5 11.867091281
360. 240. 11.863731221
360. 242.5 11.860068738
360. 245. 11.856116561
360. 247.5 11.851887242
360. 250. 11.847393138
360. 252.5 11.842646387
360. 255. 11.837658896
360. 257.5 11.832442325
360. 260. 11.827008076
360. 262.5 11.821367283
360. 265. 11.815530803
360. 267.5 11.809509212
360. 270. 11.803312796
360. 272.5 11.796951549
360. 275. 11.790435175
360. 277.5 11.783773078
360. 280. 11.776974371
360. 282.5 11.770047869
360. 285. 11.763002098
360. 287.5 11.755845288
360. 290. 11.748585387
360. 292.5 11.741230054
360. 295. 11.733786672
360. 297.5 11.726262344
362.5 2.5 15.484867571
362.5 5. 13.483474434
362.5 7.5 12.471688653
362.5 10. 12.240857789
362.5 12.5 12.178629137
362.5 15. 12.147628248
362.5 17.5 12.120964726
362.5 20. 12.093425686
362.5 22.5 12.063726326
362.5 25. 12.031492597
362.5 27.5 11.996691097
362.5 30. 11.959492103
362.5 32.5 11.920217342
362.5 35. 11.879302842
362.5 37.5 11.837262645
362.5 40. 11.794652831
362.5 42.5 11.752038411
362.5 45. 11.709965452
362.5 47.5 11.668939701
362.5 50. 11.629411886
362.5 52.5 11.591769105
362.5 55. 11.556331283
362.5 57.5 11.523351538
362.5 60. 11.493019356
362.5 62.5 11.465465595
362.5 65. 11.440768536
362.5 67.5 11.418960384
362.5 70. 11.40003379
362.5 72.5 11.38394811
362.5 75. 11.370635202
362.5 77.5 11.360004689
362.5 80. 11.351948629
362.5 82.5 11.346345602
362.5 85. 11.343064238
362.5 87.5 11.34196623
362.5 90. 11.342908882
362.5 92.5 11.345747239
362.5 95. 11.350335859
362.5 97.5 11.356530268
362.5 100. 11.364188142
362.5 102.5 11.373170267
362.5 105. 11.383341294
362.5 107.5 11.394570332
362.5 110. 11.406731408
362.5 112.5 11.419703799
362.5 115. 11.433372278
362.5 117.5 11.447627272
362.5 120. 11.462364952
362.5 122.5 11.477487274
362.5 125. 11.492901964
362.5 127.5 11.508522468
362.5 130. 11.524267877
362.5 132.5 11.540062813
362.5 135. 11.555837302
362.5 137.5 11.57152663
362.5 140. 11.587071182
362.5 142.5 11.602416268
362.5 145. 11.617511946
362.5 147.5 11.632312834
362.5 150. 11.646777918
362.5 152.5 11.660870359
362.5 155. 11.674557296
362.5 157.5 11.68780965
362.5 160. 11.700601924
362.5 162.5 11.712912015
362.5 165. 11.724721015
362.5 167.5 11.736013023
362.5 170. 11.746774962
362.5 172.5 11.756996395
362.5 175. 11.766669348
362.5 177.5 11.775788137
362.5 180. 11.784349206
362.5 182.5 11.792350959
362.5 185. 11.799793613
362.5 187.5 11.806679044
362.5 190. 11.813010646
362.5 192.5 11.818793195
362.5 195. 11.824032722
362.5 197.5 11.828736386
362.5 200. 11.832912358
362.5 202.5 11.836569712
362.5 205. 11.839718322
362.5 207.5 11.842368761
362.5 210. 11.84453221
362.5 212.5 11.846220372
362.5 215. 11.847445395
362.5 217.5 11.848219791
362.5 220. 11.848556372
362.5 222.5 11.848468181
362.5 225. 11.847968438
362.5 227.5 11.847070481
362.5 230. 11.845787718
362.5 232.5 11.844133578
362.5 235. 11.842121475
362.5 237.5 11.839764765
362.5 240. 11.837076714
362.5 242.5 11.834070466
362.5 245. 11.830759015
362.5 247.5 11.827155184
362.5 250. 11.823271599
362.5 252.5 11.81912067
362.5 255. 11.814714579
362.5 257.5 11.810065258
362.5 260. 11.805184385
362.5 262.5 11.800083368
362.5 265. 11.794773339
362.5 267.5 11.789265144
362.5 270. 11.783569343
362.5 272.5 11.777696201
362.5 275. 11.771655689
362.5 277.5 11.765457479
362.5 280. 11.759110948
362.5 282.5 11.752625174
362.5 285. 11.746008939
362.5 287.5 11.739270734
362.5 290. 11.732418755
362.5 292.5 11.725460914
362.5 295. 11.718404837
362.5 297.5 11.711257874
365. 2.5 15.132459088
365. 5. 13.209077871
365. 7.5 12.258891764
365. 10. 12.058036859
365. 12.5 12.004029089
365. 15. 11.97606295
365. 17.5 11.951372951
365. 20. 11.925585172
365. 22.5 11.897617227
365. 25. 11.867161176
365. 27.5 11.834213039
365. 30. 11.798958911
365. 32.5 11.761729059
365. 35. 11.722962663
365. 37.5 11.683172235
365. 40. 11.642908208
365. 42.5 11.602726519
365. 45. 11.56316157
365. 47.5 11.524705742
365. 50. 11.487795546
365. 52.5 11.452803752
365. 55. 11.420036438
365. 57.5 11.389733799
365. 60. 11.362073615
365. 62.5 11.337176419
365. 65. 11.315111616
365. 67.5 11.295903969
365. 70. 11.279540065
365. 72.5 11.265974457
365. 75. 11.255135355
365. 77.5 11.246929747
365. 80. 11.241247939
365. 82.5 11.237967516
365. 85. 11.236956744
365. 87.5 11.238077478
365. 90. 11.241187605
365. 92.5 11.246143095
365. 95. 11.252799684
365. 97.5 11.261014272
365. 100. 11.270646047
365. 102.5 11.281557392
365. 105. 11.293614604
365. 107.5 11.306688455
365. 110. 11.32065462
365. 112.5 11.335393993
365. 115. 11.350792913
365. 117.5 11.366743309
365. 120. 11.383142782
365. 122.5 11.399894636
365. 125. 11.416907862
365. 127.5 11.434097086
365. 130. 11.451382491
365. 132.5 11.468689703
365. 135. 11.485949672
365. 137.5 11.503098525
365. 140. 11.520077408
365. 142.5 11.536832322
365. 145. 11.553313947
365. 147.5 11.569477456
365. 150. 11.585282334
365. 152.5 11.600692186
365. 155. 11.615674545
365. 157.5 11.630200681
365. 160. 11.644245411
365. 162.5 11.657786905
365. 165. 11.670806502
365. 167.5 11.683288522
365. 170. 11.695220084
365. 172.5 11.706590929
365. 175. 11.717393249
365. 177.5 11.72762151
365. 180. 11.737272298
365. 182.5 11.746344155
365. 185. 11.754837428
365. 187.5 11.762754123
365. 190. 11.770097762
365. 192.5 11.776873254
365. 195. 11.783086759
365. 197.5 11.788745574
365. 200. 11.793858011
365. 202.5 11.798433292
365. 205. 11.802481441
365. 207.5 11.806013191
365. 210. 11.809039888
365. 212.5 11.811573411
365. 215. 11.813626084
365. 217.5 11.815210608
365. 220. 11.816339988
365. 222.5 11.817027471
365. 225. 11.817286481
365. 227.5 11.817130571
365. 230. 11.816573368
365. 232.5 11.815628529
365. 235. 11.814309697
365. 237.5 11.812630464
365. 240. 11.810604336
365. 242.5 11.8082447
365. 245. 11.8055648
365. 247.5 11.802577707
365. 250. 11.799296299
365. 252.5 11.795733245
365. 255. 11.79190098
365. 257.5 11.787811698
365. 260. 11.783477333
365. 262.5 11.778909553
365. 265. 11.774119749
365. 267.5 11.769119029
365. 270. 11.763918209
365. 272.5 11.758527813
365. 275. 11.752958067
365. 277.5 11.7472189
365. 280. 11.74131994
365. 282.5 11.735270516
365. 285. 11.729079661
365. 287.5 11.722756108
365. 290. 11.716308301
365. 292.5 11.709744389
365. 295. 11.703072238
365. 297.5 11.69629943
367.5 2.5 14.800232514
367.5 5. 12.947872281
367.5 7.5 12.058162904
367.5 10. 11.88274085
367.5 12.5 11.835735284
367.5 15. 11.810420952
367.5 17.5 11.78751255
367.5 20. 11.763332786
367.5 22.5 11.736967492
367.5 25. 11.708165011
367.5 27.5 11.676947341
367.5 30. 11.643515094
367.5 32.5 11.608206634
367.5 35. 11.571464232
367.5 37.5 11.533799002
367.5 40. 11.495755954
367.5 42.5 11.457882234
367.5 45. 11.420700892
367.5 47.5 11.384691275
367.5 50. 11.350276006
367.5 52.5 11.317813845
367.5 55. 11.287597321
367.5 57.5 11.259853976
367.5 60. 11.234750113
367.5 62.5 11.212396134
367.5 65. 11.19285272
367.5 67.5 11.176137313
367.5 70. 11.16223051
367.5 72.5 11.151082118
367.5 75. 11.142616714
367.5 77.5 11.136738652
367.5 80. 11.133336463
367.5 82.5 11.132286696
367.5 85. 11.133457205
367.5 87.5 11.136709945
367.5 90. 11.141903324
367.5 92.5 11.148894159
367.5 95. 11.157539297
367.5 97.5 11.167696937
367.5 100. 11.179227705
367.5 102.5 11.191995509
367.5 105. 11.205868225
367.5 107.5 11.22071822
367.5 110. 11.236422755
367.5 112.5 11.252864283
367.5 115. 11.26993065
367.5 117.5 11.287515236
367.5 120. 11.305517021
367.5 122.5 11.323840612
367.5 125. 11.342396224
367.5 127.5 11.361099621
367.5 130. 11.379872038
367.5 132.5 11.398640075
367.5 135. 11.417335569
367.5 137.5 11.435895456
367.5 140. 11.454261616
367.5 142.5 11.472380711
367.5 145. 11.490204015
367.5 147.5 11.507687231
367.5 150. 11.524790317
367.5 152.5 11.541477294
367.5 155. 11.557716068
367.5 157.5 11.573478233
367.5 160. 11.588738893
367.5 162.5 11.60347647
367.5 165. 11.617672524
367.5 167.5 11.631311572
367.5 170. 11.644380904
367.5 172.5 11.656870419
367.5 175. 11.668772443
367.5 177.5 11.680081574
367.5 180. 11.690794514
367.5 182.5 11.700909914
367.5 185. 11.710428231
367.5 187.5 11.719351572
367.5 190. 11.727683566
367.5 192.5 11.735429225
367.5 195. 11.742594818
367.5 197.5 11.749187752
367.5 200. 11.755216457
367.5 202.5 11.760690274
367.5 205. 11.765619357
367.5 207.5 11.770014573
367.5 210. 11.77388741
367.5 212.5 11.777249894
367.5 215. 11.780114508
367.5 217.5 11.782494116
367.5 220. 11.784401894
367.5 222.5 11.785851266
367.5 225. 11.786855843
367.5 227.5 11.787429371
367.5 230. 11.787585675
367.5 232.5 11.787338616
367.5 235. 11.786702048
367.5 237.5 11.78568978
367.5 240. 11.784315536
367.5 242.5 11.782592932
367.5 245. 11.780535438
367.5 247.5 11.77815636
367.5 250. 11.775468812
367.5 252.5 11.772485699
367.5 255. 11.7692197
367.5 257.5 11.765683249
367.5 260. 11.761888526
367.5 262.5 11.757847443
367.5 265. 11.753571637
367.5 267.5 11.749072461
367.5 270. 11.744360977
367.5 272.5 11.739447954
367.5 275. 11.734343864
367.5 277.5 11.729058877
367.5 280. 11.723602864
367.5 282.5 11.717985395
367.5 285. 11.712215739
367.5 287.5 11.706302868
367.5 290. 11.700255457
367.5 292.5 11.694081889
367.5 295. 11.687790258
367.5 297.5 11.681388371
370. 2.5 14.486321193
370. 5. 12.698905445
370. 7.5 11.868126783
370. 10. 11.714390353
370. 12.5 11.673347497
370. 15. 11.650359925
370. 17.5 11.629065448
370. 20. 11.606365518
370. 22.5 11.581486296
370. 25. 11.554224368
370. 27.5 11.524624903
370. 30. 11.492901977
370. 32.5 11.45940171
370. 35. 11.424569435
370. 37.5 11.388914988
370. 40. 11.352978155
370. 42.5 11.317297538
370. 45. 11.282385114
370. 47.5 11.248707485
370. 50. 11.216673687
370. 52.5 11.186628762
370. 55. 11.158851969
370. 57.5 11.133558443
370. 60. 11.110903236
370. 62.5 11.090986804
370. 65. 11.073861261
370. 67.5 11.059536844
370. 70. 11.047988248
370. 72.5 11.039160588
370. 75. 11.032974844
370. 77.5 11.029332739
370. 80. 11.02812102
370. 82.5 11.029215175
370. 85. 11.032482605
370. 87.5 11.037785321
370. 90. 11.044982192
370. 92.5 11.05393083
370. 95. 11.064489126
370. 97.5 11.076516519
370. 100. 11.089875006
370. 102.5 11.104429963
370. 105. 11.120050782
370. 107.5 11.136611369
370. 110. 11.153990516
370. 112.5 11.17207218
370. 115. 11.19074567
370. 117.5 11.209905766
370. 120. 11.229452788
370. 122.5 11.249292605
370. 125. 11.269336616
370. 127.5 11.28950169
370. 130. 11.309710083
370. 132.5 11.329889334
370. 135. 11.349972141
370. 137.5 11.369896223
370. 140. 11.389604166
370. 142.5 11.40904327
370. 145. 11.428165377
370. 147.5 11.446926699
370. 150. 11.465287643
370. 152.5 11.483212628
370. 155. 11.500669905
370. 157.5 11.517631376
370. 160. 11.534072408
370. 162.5 11.549971656
370. 165. 11.565310879
370. 167.5 11.580074766
370. 170. 11.594250763
370. 172.5 11.607828897
370. 175. 11.620801614
370. 177.5 11.633163617
370. 180. 11.644911701
370. 182.5 11.656044608
370. 185. 11.666562876
370. 187.5 11.676468697
370. 190. 11.685765778
370. 192.5 11.694459214
370. 195. 11.702555357
370. 197.5 11.710061705
370. 200. 11.716986778
370. 202.5 11.723340017
370. 205. 11.72913168
370. 207.5 11.734372746
370. 210. 11.739074822
370. 212.5 11.743250061
370. 215. 11.746911079
370. 217.5 11.750070881
370. 220. 11.752742794
370. 222.5 11.754940398
370. 225. 11.75667747
370. 227.5 11.757967926
370. 230. 11.75882577
370. 232.5 11.759265048
370. 235. 11.759299805
370. 237.5 11.758944047
370. 240. 11.758211702
370. 242.5 11.75711659
370. 245. 11.755672395
370. 247.5 11.753892638
370. 250. 11.751790653
370. 252.5 11.749379567
370. 255. 11.746672284
370. 257.5 11.743681467
370. 260. 11.740419523
370. 262.5 11.736898598
370. 265. 11.733130558
370. 267.5 11.72912699
370. 270. 11.724899189
370. 272.5 11.720458158
370. 275. 11.715814598
370. 277.5 11.710978914
370. 280. 11.705961208
370. 282.5 11.700771278
370. 285. 11.695418622
370. 287.5 11.689912439
370. 290. 11.684261628
370. 292.5 11.678474796
370. 295. 11.672560254
370. 297.5 11.666526029
372.5 2.5 14.189067866
372.5 5. 12.461310151
372.5 7.5 11.687586546
372.5 10. 11.552462196
372.5 12.5 11.516503445
372.5 15. 11.495565968
372.5 17.5 11.475738278
372.5 20. 11.454403107
372.5 22.5 11.43090416
372.5 25. 11.405079683
372.5 27.5 11.376995717
372.5 30. 11.346878962
372.5 32.5 11.315083031
372.5 35. 11.282056315
372.5 37.5 11.248307476
372.5 40. 11.214371253
372.5 42.5 11.180777913
372.5 45. 11.1480286
372.5 47.5 11.116577431
372.5 50. 11.086820122
372.5 52.5 11.059088266
372.5 55. 11.033648104
372.5 57.5 11.010702605
372.5 60. 10.990395777
372.5 62.5 10.972818317
372.5 65. 10.95801392
372.5 67.5 10.945985739
372.5 70. 10.936702659
372.5 72.5 10.930105167
372.5 75. 10.926110681
372.5 77.5 10.924618314
372.5 80. 10.925513028
372.5 82.5 10.928669233
372.5 85. 10.933953852
372.5 87.5 10.94122891
372.5 90. 10.950353701
372.5 92.5 10.961186576
372.5 95. 10.973586425
372.5 97.5 10.987413867
372.5 100. 11.002532223
372.5 102.5 11.01880828
372.5 105. 11.036112897
372.5 107.5 11.054321466
372.5 110. 11.073314266
372.5 112.5 11.092976711
372.5 115. 11.113199527
372.5 117.5 11.133878862
372.5 120. 11.154916331
372.5 122.5 11.176219035
372.5 125. 11.197699522
372.5 127.5 11.219275735
372.5 130. 11.240870925
372.5 132.5 11.262413544
372.5 135. 11.283837124
372.5 137.5 11.305080143
372.5 140. 11.326085874
372.5 142.5 11.346802231
372.5 145. 11.367181605
372.5 147.5 11.387180698
372.5 150. 11.406760345
372.5 152.5 11.425885345
372.5 155. 11.444524277
372.5 157.5 11.462649329
372.5 160. 11.480236116
372.5 162.5 11.497263503
372.5 165. 11.513713432
372.5 167.5 11.529570748
372.5 170. 11.544823027
372.5 172.5 11.559460412
372.5 175. 11.573475444
372.5 177.5 11.586862911
372.5 180. 11.599619684
372.5 182.5 11.611744574
372.5 185. 11.623238179
372.5 187.5 11.634102753
372.5 190. 11.644342063
372.5 192.5 11.653961264
372.5 195. 11.662966771
372.5 197.5 11.671366148
372.5 200. 11.679167987
372.5 202.5 11.686381806
372.5 205. 11.693017945
372.5 207.5 11.699087474
372.5 210. 11.704602097
372.5 212.5 11.709574073
372.5 215. 11.714016129
372.5 217.5 11.717941393
372.5 220. 11.721363319
372.5 222.5 11.724295625
372.5 225. 11.726752232
372.5 227.5 11.728747207
372.5 230. 11.730294715
372.5 232.5 11.731408966
372.5 235. 11.73210418
372.5 237.5 11.732394539
372.5 240. 11.732294156
372.5 242.5 11.731817043
372.5 245. 11.730977077
372.5 247.5 11.729787978
372.5 250. 11.728263285
372.5 252.5 11.726416331
372.5 255. 11.724260231
372.5 257.5 11.721807859
372.5 260. 11.719071839
372.5 262.5 11.716064533
372.5 265. 11.712798027
372.5 267.5 11.709284127
372.5 270. 11.705534349
372.5 272.5 11.701559915
372.5 275. 11.697371751
372.5 277.5 11.692980479
372.5 280. 11.688396422
372.5 282.5 11.683629599
372.5 285. 11.678689726
372.5 287.5 11.673586218
372.5 290. 11.668328191
372.5 292.5 11.662924462
372.5 295. 11.657383559
372.5 297.5 11.651713715
375. 2.5 13.907000821
375. 5. 12.234296209
375. 7.5 11.51552698
375. 10. 11.396486505
375. 12.5 11.36487405
375. 15. 11.345750477
375. 17.5 11.327259898
375. 20. 11.307185863
375. 22.5 11.28497097
375. 25. 11.260489722
375. 27.5 11.233827163
375. 30. 11.205221942
375. 32.5 11.175034972
375. 35. 11.143717705
375. 37.5 11.111777729
375. 40. 11.079744876
375. 42.5 11.048141257
375. 45. 11.017457388
375. 47.5 10.988135129
375. 50. 10.960557115
375. 52.5 10.93504173
375. 55. 10.911842434
375. 57.5 10.891150253
375. 60. 10.873098353
375. 62.5 10.857767846
375. 65. 10.845194159
375. 67.5 10.835373481
375. 70. 10.828268984
375. 72.5 10.823816591
375. 75. 10.821930208
375. 77.5 10.822506361
375. 80. 10.825428236
375. 82.5 10.830569159
375. 85. 10.837795556
375. 87.5 10.846969443
375. 90. 10.857950498
375. 92.5 10.870597779
375. 95. 10.884771125
375. 97.5 10.900332299
375. 100. 10.917145894
375. 102.5 10.935080067
375. 105. 10.954007096
375. 107.5 10.973803821
375. 110. 10.994351961
375. 112.5 11.015538353
375. 115. 11.037255103
375. 117.5 11.059399687
375. 120. 11.08187499
375. 122.5 11.104589307
375. 125. 11.127456313
375. 127.5 11.150394999
375. 130. 11.173329582
375. 132.5 11.196189408
375. 135. 11.218908822
375. 137.5 11.24142704
375. 140. 11.263688002
375. 142.5 11.285640219
375. 145. 11.307236616
375. 147.5 11.328434363
375. 150. 11.349194712
375. 152.5 11.369482821
375. 155. 11.389267586
375. 157.5 11.408521462
375. 160. 11.427220295
375. 162.5 11.445343148
375. 165. 11.462872127
375. 167.5 11.479792214
375. 170. 11.496091103
375. 172.5 11.51175903
375. 175. 11.526788619
375. 177.5 11.541174723
375. 180. 11.55491427
375. 182.5 11.568006119
375. 185. 11.580450915
375. 187.5 11.592250951
375. 190. 11.603410035
375. 192.5 11.613933362
375. 195. 11.623827392
375. 197.5 11.633099733
375. 200. 11.641759029
375. 202.5 11.649814855
375. 205. 11.657277615
375. 207.5 11.664158447
375. 210. 11.670469133
375. 212.5 11.676222016
375. 215. 11.681429918
375. 217.5 11.686106067
375. 220. 11.690264027
375. 222.5 11.693917633
375. 225. 11.69708093
375. 227.5 11.699768119
375. 230. 11.701993505
375. 232.5 11.703771447
375. 235. 11.705116318
375. 237.5 11.706042463
375. 240. 11.706564162
375. 242.5 11.7066956
375. 245. 11.706450832
375. 247.5 11.705843763
375. 250. 11.704888117
375. 252.5 11.703597422
375. 255. 11.701984986
375. 257.5 11.700063883
375. 260. 11.69784694
375. 262.5 11.69534672
375. 265. 11.692575516
375. 267.5 11.689545341
375. 270. 11.686267919
375. 272.5 11.682754683
375. 275. 11.679016767
375. 277.5 11.675065005
375. 280. 11.670909927
375. 282.5 11.666561764
375. 285. 11.662030438
375. 287.5 11.657325574
375. 290. 11.652456493
375. 292.5 11.647432219
375. 295. 11.64226148
375. 297.5 11.636952714
377.5 2.5 13.638817093
377.5 5. 12.017143122
377.5 7.5 11.351093882
377.5 10. 11.246043027
377.5 12.5 11.218159432
377.5 15. 11.200647453
377.5 17.5 11.183379221
377.5 20. 11.164472742
377.5 22.5 11.14345421
377.5 25. 11.120229953
377.5 27.5 11.094902486
377.5 30. 11.067721883
377.5 32.5 11.039056214
377.5 35. 11.009360003
377.5 37.5 10.979139844
377.5 40. 10.948920778
377.5 42.5 10.919216907
377.5 45. 10.890508289
377.5 47.5 10.863224723
377.5 50. 10.837735974
377.5 52.5 10.814347436
377.5 55. 10.793300008
377.5 57.5 10.774772978
377.5 60. 10.758888862
377.5 62.5 10.745719359
377.5 65. 10.735291772
377.5 67.5 10.727595452
377.5 70. 10.722587947
377.5 72.5 10.720200697
377.5 75. 10.720344144
377.5 77.5 10.72291226
377.5 80. 10.72778647
377.5 82.5 10.73483902
377.5 85. 10.74393583
377.5 87.5 10.754938884
377.5 90. 10.767708224
377.5 92.5 10.782103579
377.5 95. 10.797985709
377.5 97.5 10.815217477
377.5 100. 10.833664717
377.5 102.5 10.853196913
377.5 105. 10.873687729
377.5 107.5 10.895015411
377.5 110. 10.917063087
377.5 112.5 10.93971898
377.5 115. 10.962876548
377.5 117.5 10.986434563
377.5 120. 11.01029715
377.5 122.5 11.034373778
377.5 125. 11.058579222
377.5 127.5 11.082833496
377.5 130. 11.107061768
377.5 132.5 11.131194253
377.5 135. 11.155166095
377.5 137.5 11.178917229
377.5 140. 11.202392247
377.5 142.5 11.225540243
377.5 145. 11.248314658
377.5 147.5 11.27067312
377.5 150. 11.292577281
377.5 152.5 11.313992648
377.5 155. 11.334888414
377.5 157.5 11.355237294
377.5 160. 11.37501535
377.5 162.5 11.394201826
377.5 165. 11.412778979
377.5 167.5 11.430731916
377.5 170. 11.44804843
377.5 172.5 11.464718839
377.5 175. 11.480735831
377.5 177.5 11.49609431
377.5 180. 11.510791244
377.5 182.5 11.524825524
377.5 185. 11.538197823
377.5 187.5 11.550910458
377.5 190. 11.562967257
377.5 192.5 11.57437344
377.5 195. 11.585135491
377.5 197.5 11.595261046
377.5 200. 11.604758783
377.5 202.5 11.613638312
377.5 205. 11.621910083
377.5 207.5 11.629585284
377.5 210. 11.636675756
377.5 212.5 11.643193908
377.5 215. 11.649152637
377.5 217.5 11.654565251
377.5 220. 11.659445407
377.5 222.5 11.663807037
377.5 225. 11.667664294
377.5 227.5 11.671031496
377.5 230. 11.673923067
377.5 232.5 11.6763535
377.5 235. 11.678337304
377.5 237.5 11.679888968
377.5 240. 11.681022924
377.5 242.5 11.681753512
377.5 245. 11.682094953
377.5 247.5 11.682061318
377.5 250. 11.681666505
377.5 252.5 11.680924218
377.5 255. 11.679847947
377.5 257.5 11.678450952
377.5 260. 11.676746246
377.5 262.5 11.674746584
377.5 265. 11.672464453
377.5 267.5 11.669912059
377.5 270. 11.667101325
377.5 272.5 11.66404388
377.5 275. 11.660751057
377.5 277.5 11.65723389
377.5 280. 11.653503109
377.5 282.5 11.649569143
377.5 285. 11.645442115
377.5 287.5 11.641131846
377.5 290. 11.636647857
377.5 292.5 11.631999367
377.5 295. 11.6271953
377.5 297.5 11.622244288
380. 2.5 13.383368397
380. 5. 11.809193401
380. 7.5 11.193567463
380. 10. 11.10075659
380. 12.5 11.076085471
380. 15. 11.060011153
380. 17.5 11.043863301
380. 20. 11.026039641
380. 22.5 11.0061374
380. 25. 10.984091081
380. 27.5 10.960019439
380. 30. 10.934183557
380. 32.5 10.906958561
380. 35. 10.878802065
380. 37.5 10.850219729
380. 40. 10.821731891
380. 42.5 10.793844755
380. 45. 10.767028068
380. 47.5 10.741699729
380. 50. 10.718216819
380. 52.5 10.696871939
380. 55. 10.677893628
380. 57.5 10.66144963
380. 60. 10.647651994
380. 62.5 10.636563168
380. 65. 10.628202478
380. 67.5 10.622552553
380. 70. 10.619565423
380. 72.5 10.619168115
380. 75. 10.621267666
380. 77.5 10.625755534
380. 80. 10.632511405
380. 82.5 10.641406454
380. 85. 10.652306091
380. 87.5 10.665072263
380. 90. 10.679565352
380. 92.5 10.695645741
380. 95. 10.713175077
380. 97.5 10.732017299
380. 100. 10.752039447
380. 102.5 10.773112303
380. 105. 10.795110882
380. 107.5 10.817914808
380. 110. 10.841408588
380. 112.5 10.865481803
380. 115. 10.890029231
380. 117.5 10.91495092
380. 120. 10.940152211
380. 122.5 10.965543723
380. 125. 10.991041309
380. 127.5 11.016565991
380. 130. 11.042043868
380. 132.5 11.06740601
380. 135. 11.092588341
380. 137.5 11.117531506
380. 140. 11.142180733
380. 142.5 11.166485685
380. 145. 11.19040031
380. 147.5 11.213882681
380. 150. 11.236894838
380. 152.5 11.259402625
380. 155. 11.281375525
380. 157.5 11.302786496
380. 160. 11.323611806
380. 162.5 11.343830868
380. 165. 11.363426081
380. 167.5 11.382382661
380. 170. 11.400688489
380. 172.5 11.41833395
380. 175. 11.435311783
380. 177.5 11.451616928
380. 180. 11.46724638
380. 182.5 11.482199047
380. 185. 11.496475612
380. 187.5 11.510078401
380. 190. 11.523011249
380. 192.5 11.53527938
380. 195. 11.546889288
380. 197.5 11.557848619
380. 200. 11.568166066
380. 202.5 11.57785126
380. 205. 11.586914676
380. 207.5 11.595367538
380. 210. 11.603221726
380. 212.5 11.610489697
380. 215. 11.617184403
380. 217.5 11.62331922
380. 220. 11.628907876
380. 222.5 11.633964385
380. 225. 11.638502991
380. 227.5 11.642538107
380. 230. 11.646084266
380. 232.5 11.649156073
380. 235. 11.651768159
380. 237.5 11.65393514
380. 240. 11.655671585
380. 242.5 11.656991975
380. 245. 11.657910678
380. 247.5 11.658441918
380. 250. 11.658599753
380. 252.5 11.658398049
380. 255. 11.657850464
380. 257.5 11.65697043
380. 260. 11.655771134
380. 262.5 11.65426551
380. 265. 11.652466225
380. 267.5 11.65038567
380. 270. 11.648035951
380. 272.5 11.645428886
380. 275. 11.642575994
380. 277.5 11.639488499
380. 280. 11.636177321
380. 282.5 11.632653077
380. 285. 11.628926082
380. 287.5 11.625006345
380. 290. 11.620903576
380. 292.5 11.616627183
380. 295. 11.612186277
380. 297.5 11.607589675
382.5 2.5 13.139645296
382.5 5. 11.609846496
382.5 7.5 11.042337442
382.5 10. 10.960292116
382.5 12.5 10.938400846
382.5 15. 10.923614061
382.5 17.5 10.908495646
382.5 20. 10.891677884
382.5 22.5 10.872818692
382.5 25. 10.851877752
382.5 27.5 10.82898906
382.5 30. 10.804424396
382.5 32.5 10.778565874
382.5 35. 10.75187421
382.5 37.5 10.724854171
382.5 40. 10.698021454
382.5 42.5 10.671874451
382.5 45. 10.646872702
382.5 47.5 10.623422348
382.5 50. 10.601867945
382.5 52.5 10.582489481
382.5 55. 10.565503314
382.5 57.5 10.551065828
382.5 60. 10.539278776
382.5 62.5 10.530195516
382.5 65. 10.523827535
382.5 67.5 10.520150864
382.5 70. 10.519112111
382.5 72.5 10.520633973
382.5 75. 10.524620143
382.5 77.5 10.530959606
382.5 80. 10.539530341
382.5 82.5 10.550202466
382.5 85. 10.562840889
382.5 87.5 10.577307511
382.5 90. 10.593463049
382.5 92.5 10.611168516
382.5 95. 10.630286433
382.5 97.5 10.650681787
382.5 100. 10.672222801
382.5 102.5 10.694781527
382.5 105. 10.718234306
382.5 107.5 10.742462116
382.5 110. 10.767350814
382.5 112.5 10.792791315
382.5 115. 10.818679698
382.5 117.5 10.844917264
382.5 120. 10.871410548
382.5 122.5 10.898071301
382.5 125. 10.924816439
382.5 127.5 10.951567974
382.5 130. 10.978252922
382.5 132.5 11.004803196
382.5 135. 11.031155486
382.5 137.5 11.057251135
382.5 140. 11.083035998
382.5 142.5 11.108460296
382.5 145. 11.133478474
382.5 147.5 11.15804904
382.5 150. 11.182134413
382.5 152.5 11.205700765
382.5 155. 11.228717858
382.5 157.5 11.251158886
382.5 160. 11.273000311
382.5 162.5 11.29422171
382.5 165. 11.314805605
382.5 167.5 11.334737317
382.5 170. 11.354004802
382.5 172.5 11.3725985
382.5 175. 11.39051119
382.5 177.5 11.407737834
382.5 180. 11.424275441
382.5 182.5 11.440122923
382.5 185. 11.455280961
382.5 187.5 11.469751872
382.5 190. 11.483539485
382.5 192.5 11.496649015
382.5 195. 11.509086947
382.5 197.5 11.520860924
382.5 200. 11.531979635
382.5 202.5 11.542452719
382.5 205. 11.55229066
382.5 207.5 11.561504696
382.5 210. 11.570106734
382.5 212.5 11.578109261
382.5 215. 11.58552527
382.5 217.5 11.592368185
382.5 220. 11.598651788
382.5 222.5 11.604390161
382.5 225. 11.60959762
382.5 227.5 11.614288659
382.5 230. 11.618477902
382.5 232.5 11.622180051
382.5 235. 11.625409843
382.5 237.5 11.628182008
382.5 240. 11.630511232
382.5 242.5 11.632412125
382.5 245. 11.633899188
382.5 247.5 11.634986784
382.5 250. 11.635689114
382.5 252.5 11.636020194
382.5 255. 11.635993838
382.5 257.5 11.635623635
382.5 260. 11.634922935
382.5 262.5 11.633904837
382.5 265. 11.632582179
382.5 267.5 11.630967522
382.5 270. 11.629073146
382.5 272.5 11.626911046
382.5 275. 11.624492918
382.5 277.5 11.621830165
382.5 280. 11.618933885
382.5 282.5 11.615814878
382.5 285. 11.612483637
382.5 287.5 11.608950354
382.5 290. 11.605224918
382.5 292.5 11.601316918
382.5 295. 11.597235643
382.5 297.5 11.592990089
385. 2.5 12.906758608
385. 5. 11.418553291
385. 7.5 10.896882185
385. 10. 10.824349643
385. 12.5 10.80487448
385. 15. 10.791245101
385. 17.5 10.777074725
385. 20. 10.761192872
385. 22.5 10.743309621
385. 25. 10.723407375
385. 27.5 10.701634578
385. 30. 10.678273471
385. 32.5 10.653713108
385. 35. 10.628417319
385. 37.5 10.602890001
385. 40. 10.57764224
385. 42.5 10.55316467
385. 45. 10.529906707
385. 47.5 10.508262844
385. 50. 10.488565252
385. 52.5 10.47108146
385. 55. 10.456015813
385. 57.5 10.443513505
385. 60. 10.43366616
385. 62.5 10.426518195
385. 65. 10.422073399
385. 67.5 10.420301321
385. 70. 10.421143251
385. 72.5 10.424517637
385. 75. 10.430324893
385. 77.5 10.438451582
385. 80. 10.448774007
385. 82.5 10.461161253
385. 85. 10.475477735
385. 87.5 10.491585314
385. 90. 10.509345031
385. 92.5 10.528618525
385. 95. 10.549269171
385. 97.5 10.57116299
385. 100. 10.594169366
385. 102.5 10.618161602
385. 105. 10.643017344
385. 107.5 10.668618898
385. 110. 10.694853455
385. 112.5 10.721613244
385. 115. 10.748795624
385. 117.5 10.776303129
385. 120. 10.804043475
385. 122.5 10.831929527
385. 125. 10.859879252
385. 127.5 10.887815638
385. 130. 10.915666606
385. 132.5 10.943364899
385. 135. 10.970847967
385. 137.5 10.99805784
385. 140. 11.024940989
385. 142.5 11.051448188
385. 145. 11.077534369
385. 147.5 11.103158468
385. 150. 11.128283277
385. 152.5 11.152875287
385. 155. 11.176904531
385. 157.5 11.200344432
385. 160. 11.223171641
385. 162.5 11.245365883
385. 165. 11.266909804
385. 167.5 11.287788813
385. 170. 11.307990935
385. 172.5 11.327506656
385. 175. 11.346328781
385. 177.5 11.364452286
385. 180. 11.381874182
385. 182.5 11.398593372
385. 185. 11.414610522
385. 187.5 11.429927931
385. 190. 11.444549404
385. 192.5 11.458480134
385. 195. 11.471726585
385. 197.5 11.48429638
385. 200. 11.496198194
385. 202.5 11.507441652
385. 205. 11.518037235
385. 207.5 11.527996183
385. 210. 11.537330409
385. 212.5 11.546052418
385. 215. 11.554175226
385. 217.5 11.561712289
385. 220. 11.568677432
385. 222.5 11.575084783
385. 225. 11.580948716
385. 227.5 11.586283794
385. 230. 11.591104714
385. 232.5 11.59542626
385. 235. 11.599263259
385. 237.5 11.60263054
385. 240. 11.605542896
385. 242.5 11.608015047
385. 245. 11.610061613
385. 247.5 11.611697083
385. 250. 11.61293579
385. 252.5 11.613791885
385. 255. 11.614279323
385. 257.5 11.61441184
385. 260. 11.614202936
385. 262.5 11.613665865
385. 265. 11.61281362
385. 267.5 11.611658924
385. 270. 11.610214221
385. 272.5 11.608491669
385. 275. 11.606503133
385. 277.5 11.604260184
385. 280. 11.601774091
385. 282.5 11.599055824
385. 285. 11.596116048
385. 287.5 11.592965128
385. 290. 11.589613123
385. 292.5 11.586069795
385. 295. 11.582344606
385. 297.5 11.578446721
387.5 2.5 12.683920484
387.5 5. 11.234811147
387.5 7.5 10.756752064
387.5 10. 10.692659697
387.5 12.5 10.675293328
387.5 15. 10.662708076
387.5 17.5 10.649412635
387.5 20. 10.634402869
387.5 22.5 10.61743398
387.5 25. 10.598509077
387.5 27.5 10.577790424
387.5 30. 10.555570556
387.5 32.5 10.532245442
387.5 35. 10.508282023
387.5 37.5 10.484183327
387.5 40. 10.460455838
387.5 42.5 10.437582455
387.5 45. 10.416002522
387.5 47.5 10.396098974
387.5 50. 10.37819171
387.5 52.5 10.362535938
387.5 55. 10.349324148
387.5 57.5 10.338690498
387.5 60. 10.330716639
387.5 62.5 10.325438197
387.5 65. 10.322851394
387.5 67.5 10.32291942
387.5 70. 10.325578346
387.5 72.5 10.330742458
387.5 75. 10.338308958
387.5 77.5 10.348162039
387.5 80. 10.360176369
387.5 82.5 10.374220026
387.5 85. 10.390156948
387.5 87.5 10.407848963
387.5 90. 10.42715744
387.5 92.5 10.447944635
387.5 95. 10.470074772
387.5 97.5 10.493414889
387.5 100. 10.517835519
387.5 102.5 10.543211197
387.5 105. 10.569420859
387.5 107.5 10.596348123
387.5 110. 10.623881496
387.5 112.5 10.651914502
387.5 115. 10.680345766
387.5 117.5 10.709079043
387.5 120. 10.738023212
387.5 122.5 10.767092243
387.5 125. 10.796205139
387.5 127.5 10.825285856
387.5 130. 10.854263208
387.5 132.5 10.883070763
387.5 135. 10.911646719
387.5 137.5 10.939933787
387.5 140. 10.967879048
387.5 142.5 10.995433823
387.5 145. 11.022553523
387.5 147.5 11.049197509
387.5 150. 11.075328937
387.5 152.5 11.100914613
387.5 155. 11.125924837
387.5 157.5 11.150333252
387.5 160. 11.17411669
387.5 162.5 11.197255023
387.5 165. 11.219731008
387.5 167.5 11.241530139
387.5 170. 11.262640499
387.5 172.5 11.283052613
387.5 175. 11.302759302
387.5 177.5 11.321755549
387.5 180. 11.340038352
387.5 182.5 11.357606598
387.5 185. 11.374460926
387.5 187.5 11.390603605
387.5 190. 11.406038405
387.5 192.5 11.420770484
387.5 195. 11.434806271
387.5 197.5 11.448153357
387.5 200. 11.460820388
387.5 202.5 11.472816964
387.5 205. 11.484153546
387.5 207.5 11.494841362
387.5 210. 11.504892318
387.5 212.5 11.514318921
387.5 215. 11.523134196
387.5 217.5 11.531351616
387.5 220. 11.538985031
387.5 222.5 11.546048605
387.5 225. 11.552556755
387.5 227.5 11.558524095
387.5 230. 11.56396538
387.5 232.5 11.568895464
387.5 235. 11.57332925
387.5 237.5 11.577281652
387.5 240. 11.580767551
387.5 242.5 11.583801769
387.5 245. 11.58639903
387.5 247.5 11.588573935
387.5 250. 11.590340934
387.5 252.5 11.591714304
387.5 255. 11.592708128
387.5 257.5 11.593336274
387.5 260. 11.593612382
387.5 262.5 11.593549849
387.5 265. 11.593161813
387.5 267.5 11.592461147
387.5 270. 11.591460447
387.5 272.5 11.590172026
387.5 275. 11.588607908
387.5 277.5 11.586779821
387.5 280. 11.584699196
387.5 282.5 11.582377164
387.5 285. 11.579824553
387.5 287.5 11.577051892
387.5 290. 11.574069404
387.5 292.5 11.570887015
387.5 295. 11.56751435
387.5 297.5 11.563960739
390. 2.5 12.470427789
390. 5. 11.05815945
390. 7.5 10.621556531
390. 10. 10.564979161
390. 12.5 10.549460455
390. 15. 10.537820292
390. 17.5 10.525333923
390. 20. 10.511137928
390. 22.5 10.495026813
390. 25. 10.477022752
390. 27.5 10.457301344
390. 30. 10.436165302
390. 32.5 10.414017494
390. 35. 10.391327965
390. 37.5 10.368598851
390. 40. 10.346332014
390. 42.5 10.325002613
390. 45. 10.305039952
390. 47.5 10.286815465
390. 50. 10.270636878
390. 52.5 10.256747201
390. 55. 10.245327204
390. 57.5 10.236500161
390. 60. 10.230337896
390. 62.5 10.226867387
390. 65. 10.226077421
390. 67.5 10.227924945
390. 70. 10.232340917
390. 72.5 10.239235546
390. 75. 10.248502892
390. 77.5 10.260024838
390. 80. 10.273674457
390. 82.5 10.289318852
390. 85. 10.306821508
390. 87.5 10.32604423
390. 90. 10.346848721
390. 92.5 10.369097857
390. 95. 10.392656701
390. 97.5 10.417393305
390. 100. 10.443179337
390. 102.5 10.469890557
390. 105. 10.497407172
390. 107.5 10.525614103
390. 110. 10.554401154
390. 112.5 10.583663137
390. 115. 10.613299928
390. 117.5 10.64321649
390. 120. 10.673322855
390. 122.5 10.703534087
390. 125. 10.733770218
390. 127.5 10.76395616
390. 130. 10.794021616
390. 132.5 10.823900968
390. 135. 10.853533161
390. 137.5 10.882861577
390. 140. 10.911833906
390. 142.5 10.940402008
390. 145. 10.968521771
390. 147.5 10.996152974
390. 150. 11.023259136
390. 152.5 11.049807372
390. 155. 11.075768243
390. 157.5 11.101115609
390. 160. 11.12582648
390. 162.5 11.149880867
390. 165. 11.173261633
390. 167.5 11.195954351
390. 170. 11.217947156
390. 172.5 11.239230601
390. 175. 11.259797522
390. 177.5 11.279642893
390. 180. 11.298763698
390. 182.5 11.317158794
390. 185. 11.334828784
390. 187.5 11.351775895
390. 190. 11.368003854
390. 192.5 11.383517772
390. 195. 11.398324031
390. 197.5 11.412430177
390. 200. 11.425844814
390. 202.5 11.438577507
390. 205. 11.450638681
390. 207.5 11.46203954
390. 210. 11.47279197
390. 212.5 11.482908464
390. 215. 11.492402044
390. 217.5 11.501286185
390. 220. 11.509574751
390. 222.5 11.517281924
390. 225. 11.524422151
390. 227.5 11.531010082
390. 230. 11.53706052
390. 232.5 11.542588373
390. 235. 11.547608605
390. 237.5 11.5521362
390. 240. 11.556186119
390. 242.5 11.559773268
390. 245. 11.562912464
390. 247.5 11.565618407
390. 250. 11.567905652
390. 252.5 11.569788588
390. 255. 11.571281413
390. 257.5 11.57239812
390. 260. 11.573152475
390. 262.5 11.573558004
390. 265. 11.573627983
390. 267.5 11.573375422
390. 270. 11.572813061
390. 272.5 11.571953356
390. 275. 11.570808479
390. 277.5 11.569390308
390. 280. 11.567710426
390. 282.5 11.565780116
390. 285. 11.563610361
390. 287.5 11.561211845
390. 290. 11.558594947
390. 292.5 11.555769749
390. 295. 11.552746034
390. 297.5 11.549533286
392.5 2.5 12.265648557
392.5 5. 10.888175658
392.5 7.5 10.490954262
392.5 10. 10.441087688
392.5 12.5 10.427193366
392.5 15. 10.416411338
392.5 17.5 10.404674522
392.5 20. 10.391238912
392.5 22.5 10.375933507
392.5 25. 10.35879821
392.5 27.5 10.34002159
392.5 30. 10.319916469
392.5 32.5 10.298892607
392.5 35. 10.277423129
392.5 37.5 10.256009235
392.5 40. 10.235148118
392.5 42.5 10.215307169
392.5 45. 10.196905651
392.5 47.5 10.180303541
392.5 50. 10.165796466
392.5 52.5 10.153615344
392.5 55. 10.143929352
392.5 57.5 10.136851018
392.5 60. 10.132442479
392.5 62.5 10.130722205
392.5 65. 10.131671676
392.5 67.5 10.135241715
392.5 70. 10.141358267
392.5 72.5 10.149927552
392.5 75. 10.160840567
392.5 77.5 10.173976939
392.5 80. 10.189208198
392.5 82.5 10.206400506
392.5 85. 10.225416919
392.5 87.5 10.246119238
392.5 90. 10.268369512
392.5 92.5 10.292031237
392.5 95. 10.316970318
392.5 97.5 10.343055817
392.5 100. 10.370160532
392.5 102.5 10.398161434
392.5 105. 10.426939999
392.5 107.5 10.456382435
392.5 110. 10.486379838
392.5 112.5 10.516828293
392.5 115. 10.547628919
392.5 117.5 10.578687876
392.5 120. 10.609916343
392.5 122.5 10.64123047
392.5 125. 10.672551307
392.5 127.5 10.703804721
392.5 130. 10.734921294
392.5 132.5 10.765836219
392.5 135. 10.796489183
392.5 137.5 10.826824237
392.5 140. 10.856789673
392.5 142.5 10.886337887
392.5 145. 10.915425245
392.5 147.5 10.944011938
392.5 150. 10.972061846
392.5 152.5 10.999542389
392.5 155. 11.026424388
392.5 157.5 11.052681916
392.5 160. 11.078292156
392.5 162.5 11.103235253
392.5 165. 11.127494176
392.5 167.5 11.151054568
392.5 170. 11.173904612
392.5 172.5 11.196034885
392.5 175. 11.217438227
392.5 177.5 11.238109602
392.5 180. 11.258045966
392.5 182.5 11.277246141
392.5 185. 11.295710687
392.5 187.5 11.313441778
392.5 190. 11.330443087
392.5 192.5 11.346719668
392.5 195. 11.362277848
392.5 197.5 11.377125115
392.5 200. 11.39127002
392.5 202.5 11.404722079
392.5 205. 11.417491674
392.5 207.5 11.429589968
392.5 210. 11.441028814
392.5 212.5 11.451820683
392.5 215. 11.461978576
392.5 217.5 11.47151596
392.5 220. 11.480446696
392.5 222.5 11.488784976
392.5 225. 11.496545259
392.5 227.5 11.503742221
392.5 230. 11.510390698
392.5 232.5 11.516505637
392.5 235. 11.522102054
392.5 237.5 11.527194989
392.5 240. 11.531799468
392.5 242.5 11.535930469
392.5 245. 11.539602891
392.5 247.5 11.542831518
392.5 250. 11.545631
392.5 252.5 11.548015826
392.5 255. 11.550000298
392.5 257.5 11.55159852
392.5 260. 11.552824373
392.5 262.5 11.553691506
392.5 265. 11.554213316
392.5 267.5 11.554402945
392.5 270. 11.554273262
392.5 272.5 11.55383686
392.5 275. 11.553106048
392.5 277.5 11.552092845
392.5 280. 11.550808976
392.5 282.5 11.549265869
392.5 285. 11.547474653
392.5 287.5 11.545446158
392.5 290. 11.543190913
392.5 292.5 11.540719147
392.5 295. 11.538040792
392.5 297.5 11.535165482
395. 2.5 12.069010828
395. 5. 10.724471952
395. 7.5 10.364645846
395. 10. 10.32078462
395. 12.5 10.308322561
395. 15. 10.298322008
395. 17.5 10.28728081
395. 20. 10.274556627
395. 22.5 10.260008971
395. 25. 10.243694401
395. 27.5 10.225814193
395. 30. 10.206691245
395. 32.5 10.186742202
395. 35. 10.166443232
395. 37.5 10.146294533
395. 40. 10.126788554
395. 42.5 10.108384863
395. 45. 10.091492662
395. 47.5 10.076460486
395. 50. 10.063571925
395. 52.5 10.053045895
395. 55. 10.045040095
395. 57.5 10.039656436
395. 60. 10.036947504
395. 62.5 10.036923392
395. 65. 10.039558402
395. 67.5 10.044797347
395. 70. 10.052561264
395. 72.5 10.062752476
395. 75. 10.075258988
395. 77.5 10.08995824
395. 80. 10.106720265
395. 82.5 10.125410326
395. 85. 10.14589108
395. 87.5 10.168024346
395. 90. 10.19167253
395. 92.5 10.216699761
395. 95. 10.242972789
395. 97.5 10.270361682
395. 100. 10.298740368
395. 102.5 10.327987026
395. 105. 10.357984392
395. 107.5 10.388619954
395. 110. 10.419786094
395. 112.5 10.451380162
395. 115. 10.483304512
395. 117.5 10.515466496
395. 120. 10.547778431
395. 122.5 10.580157546
395. 125. 10.612525907
395. 127.5 10.644810328
395. 130. 10.676942269
395. 132.5 10.708857731
395. 135. 10.740497135
395. 137.5 10.771805203
395. 140. 10.802730826
395. 142.5 10.833226936
395. 145. 10.86325037
395. 147.5 10.892761734
395. 150. 10.921725265
395. 152.5 10.950108688
395. 155. 10.977883081
395. 157.5 11.005022728
395. 160. 11.031504983
395. 162.5 11.057310124
395. 165. 11.082421217
395. 167.5 11.106823977
395. 170. 11.130506627
395. 172.5 11.153459766
395. 175. 11.175676232
395. 177.5 11.19715097
395. 180. 11.217880905
395. 182.5 11.237864817
395. 185. 11.257103212
395. 187.5 11.275598207
395. 190. 11.29335341
395. 192.5 11.31037381
395. 195. 11.326665667
395. 197.5 11.342236404
395. 200. 11.357094508
395. 202.5 11.371249433
395. 205. 11.384711508
395. 207.5 11.397491842
395. 210. 11.409602248
395. 212.5 11.421055157
395. 215. 11.431863541
395. 217.5 11.442040845
395. 220. 11.451600916
395. 222.5 11.460557939
395. 225. 11.468926379
395. 227.5 11.476720921
395. 230. 11.483956421
395. 232.5 11.490647855
395. 235. 11.496810276
395. 237.5 11.502458769
395. 240. 11.507608412
395. 242.5 11.512274246
395. 245. 11.516471234
395. 247.5 11.520214238
395. 250. 11.523517988
395. 252.5 11.526397061
395. 255. 11.528865855
395. 257.5 11.530938571
395. 260. 11.532629196
395. 262.5 11.533951488
395. 265. 11.534918961
395. 267.5 11.535544871
395. 270. 11.535842213
395. 272.5 11.535823705
395. 275. 11.535501783
395. 277.5 11.534888598
395. 280. 11.53399601
395. 282.5 11.532835582
395. 285. 11.531418581
395. 287.5 11.529755976
395. 290. 11.527858435
395. 292.5 11.525736331
395. 295. 11.523399735
395. 297.5 11.520858426
397.5 2.5 11.879993144
397.5 5. 10.566693034
397.5 7.5 10.242368484
397.5 10. 10.203886351
397.5 12.5 10.192690264
397.5 15. 10.183403339
397.5 17.5 10.173008755
397.5 20. 10.160951029
397.5 22.5 10.147116895
397.5 25. 10.131578718
397.5 27.5 10.114550304
397.5 30. 10.096364619
397.5 32.5 10.07744519
397.5 35. 10.05827117
397.5 37.5 10.039341669
397.5 40. 10.021144288
397.5 42.5 10.004130694
397.5 45. 9.98869998
397.5 47.5 9.9751892445
397.5 50. 9.9638700762
397.5 52.5 9.9549494695
397.5 55. 9.9485737502
397.5 57.5 9.9448343302
397.5 60. 9.9437743766
397.5 62.5 9.9453957327
397.5 65. 9.9496656481
397.5 67.5 9.9565230406
397.5 70. 9.9658841434
397.5 72.5 9.9776474742
397.5 75. 9.9916981263
397.5 77.5 10.007911415
397.5 80. 10.026155933
397.5 82.5 10.046296086
397.5 85. 10.068194168
397.5 87.5 10.091712039
397.5 90. 10.116712481
397.5 92.5 10.143060267
397.5 95. 10.170622999
397.5 97.5 10.199271759
397.5 100. 10.2288816
397.5 102.5 10.259331911
397.5 105. 10.290506683
397.5 107.5 10.322294681
397.5 110. 10.354589566
397.5 112.5 10.38728995
397.5 115. 10.420299415
397.5 117.5 10.453526499
397.5 120. 10.486884656
397.5 122.5 10.520292189
397.5 125. 10.553672174
397.5 127.5 10.58695237
397.5 130. 10.620065113
397.5 132.5 10.652947209
397.5 135. 10.685539814
397.5 137.5 10.717788316
397.5 140. 10.749642206
397.5 142.5 10.78105495
397.5 145. 10.811983858
397.5 147.5 10.842389949
397.5 150. 10.872237815
397.5 152.5 10.901495489
397.5 155. 10.930134302
397.5 157.5 10.958128749
397.5 160. 10.985456352
397.5 162.5 11.012097522
397.5 165. 11.038035421
397.5 167.5 11.063255831
397.5 170. 11.087747013
397.5 172.5 11.111499583
397.5 175. 11.134506372
397.5 177.5 11.156762305
397.5 180. 11.178264268
397.5 182.5 11.199010992
397.5 185. 11.219002924
397.5 187.5 11.238242115
397.5 190. 11.256732103
397.5 192.5 11.274477803
397.5 195. 11.291485398
397.5 197.5 11.307762237
397.5 200. 11.323316734
397.5 202.5 11.338158273
397.5 205. 11.352297115
397.5 207.5 11.36574431
397.5 210. 11.378511615
397.5 212.5 11.390611413
397.5 215. 11.402056634
397.5 217.5 11.41286069
397.5 220. 11.423037402
397.5 222.5 11.432600938
397.5 225. 11.441565753
397.5 227.5 11.449946533
397.5 230. 11.45775814
397.5 232.5 11.465015569
397.5 235. 11.471733896
397.5 237.5 11.477928239
397.5 240. 11.483613719
397.5 242.5 11.488805423
397.5 245. 11.493518372
397.5 247.5 11.49776749
397.5 250. 11.50156758
397.5 252.5 11.504933294
397.5 255. 11.507879113
397.5 257.5 11.510419328
397.5 260. 11.51256802
397.5 262.5 11.514339047
397.5 265. 11.515746025
397.5 267.5 11.516802322
397.5 270. 11.517521043
397.5 272.5 11.517915023
397.5 275. 11.517996819
397.5 277.5 11.517778704
397.5 280. 11.517272662
397.5 282.5 11.516490385
397.5 285. 11.515443269
397.5 287.5 11.514142414
397.5 290. 11.512598622
397.5 292.5 11.510822398
397.5 295. 11.50882395
397.5 297.5 11.506613192
280. 5. 93.517926293
280. 5.5 93.464670588
280. 6. 93.408732618
280. 6.5 93.349683155
280. 7. 93.287134865
280. 7.5 93.220751353
280. 8. 93.150244397
280. 8.5 93.07536932
280. 9. 92.995919673
280. 9.5 92.911721913
280. 10. 92.822630561
280. 10.5 92.72852384
280. 11. 92.629299882
280. 11.5 92.524873464
280. 12. 92.415173242
280. 12.5 92.295939764
280. 13. 92.168637619
280. 13.5 92.035360414
280. 14. 91.896091726
280. 14.5 91.750819877
280. 15. 91.599536881
280. 15.5 91.442237577
280. 16. 91.278918922
280. 16.5 91.109579413
280. 17. 90.931824818
280. 17.5 90.736612094
280. 18. 90.534914605
280. 18.5 90.326752339
280. 19. 90.112143551
280. 19.5 89.891104734
280. 20. 89.663650608
280. 20.5 89.420525185
280. 21. 89.158873217
280. 21.5 88.89050887
280. 22. 88.615450171
280. 22.5 88.333712617
280. 23. 88.042075287
280. 23.5 87.717270345
280. 24. 87.385626458
280. 24.5 87.047151089
280. 25. 86.701850161
280. 25.5 86.321770435
280. 26. 85.922843729
280. 26.5 85.517075565
280. 27. 85.104456388
280. 27.5 84.633221319
280. 28. 84.153662366
280. 28.5 83.66750995
280. 29. 83.1168797
280. 29.5 82.54425014
280. 30. 81.960439822
280. 30.5 81.264354201
280. 31. 80.56886976
280. 31.5 79.729222568
280. 32. 78.861273708
280. 32.5 77.737277699
280. 33. 76.443148843
280. 33.5 74.838701809
280. 34. 72.788988552
280. 34.5 70.239807093
280. 35. 67.088555556
280. 35.5 63.597239205
280. 36. 60.070156097
280. 36.5 56.825454717
280. 37. 53.97826763
280. 37.5 51.544903832
280. 38. 49.473955898
280. 38.5 47.666394416
280. 39. 46.097897204
280. 39.5 44.729769631
280.5 5. 93.51702643
280.5 5.5 93.463270767
280.5 6. 93.406677111
280.5 6.5 93.346821949
280.5 7. 93.283323745
280.5 7.5 93.2158509
280.5 8. 93.144121393
280.5 8.5 93.067897472
280.5 9. 92.986979895
280.5 9.5 92.901202252
280.5 10. 92.810425866
280.5 10.5 92.714535348
280.5 11. 92.613434742
280.5 11.5 92.507044243
280.5 12. 92.395297436
280.5 12.5 92.272588707
280.5 13. 92.142778574
280.5 13.5 92.006917315
280.5 14. 91.864992646
280.5 14.5 91.716996527
280.5 15. 91.562924158
280.5 15.5 91.402773166
280.5 16. 91.236542939
280.5 16.5 91.064234089
280.5 17. 90.87966681
280.5 17.5 90.680910024
280.5 18. 90.475618244
280.5 18.5 90.263812395
280.5 19. 90.045511484
280.5 19.5 89.820732595
280.5 20. 89.589490896
280.5 20.5 89.335306586
280.5 21. 89.06917905
280.5 21.5 88.796297201
280.5 22. 88.516678495
280.5 22.5 88.230337837
280.5 23. 87.922887499
280.5 23.5 87.592636439
280.5 24. 87.255507574
280.5 24.5 86.911506886
280.5 25. 86.556462786
280.5 25.5 86.157758261
280.5 26. 85.752192327
280.5 26.5 85.339749372
280.5 27. 84.898091578
280.5 27.5 84.416888365
280.5 28. 83.929156532
280.5 28.5 83.415453604
280.5 29. 82.837301462
280.5 29.5 82.254331811
280.5 30. 81.597502359
280.5 30.5 80.887799526
280.5 31. 80.112060134
280.5 31.5 79.208523123
280.5 32. 78.15081363
280.5 32.5 76.926696876
280.5 33. 75.353524239
280.5 33.5 73.279300519
280.5 34. 70.652391337
280.5 34.5 67.425448481
280.5 35. 63.778851681
280.5 35.5 60.086593968
280.5 36. 56.718691877
280.5 36.5 53.789547146
280.5 37. 51.312026568
280.5 37.5 49.226821106
280.5 38. 47.425182749
280.5 38.5 45.832765607
280.5 39. 44.492374465
280.5 39.5 43.253079365
281. 5. 93.516018209
281. 5.5 93.461726453
281. 6. 93.404441173
281. 6.5 93.343730183
281. 7. 93.279227771
281. 7.5 93.210608604
281. 8. 93.137597657
281. 8.5 93.059964721
281. 9. 92.9775182
281. 9.5 92.890099205
281. 10. 92.797576157
281. 10.5 92.699840255
281. 11. 92.596801598
281. 11.5 92.488385897
281. 12. 92.374445728
281. 12.5 92.248167624
281. 13. 92.115776302
281. 13.5 91.977258676
281. 14. 91.832606549
281. 14.5 91.681815455
281. 15. 91.524883714
281. 15.5 91.361811669
281. 16. 91.192601066
281. 16.5 91.017254562
281. 17. 90.825545506
281. 17.5 90.62316334
281. 18. 90.414196607
281. 18.5 90.198667051
281. 19. 89.976594324
281. 19.5 89.747995999
281. 20. 89.511019301
281. 20.5 89.247136478
281. 21. 88.97643812
281. 21.5 88.698943703
281. 22. 88.414670001
281. 22.5 88.12363123
281. 23. 87.799633005
281. 23.5 87.46381806
281. 24. 87.121086441
281. 24.5 86.7714425
281. 25. 86.39355776
281. 25.5 85.98809272
281. 26. 85.575735033
281. 26.5 85.156465037
281. 27. 84.682185879
281. 27.5 84.192601155
281. 28. 83.696494199
281. 28.5 83.134689936
281. 29. 82.545762311
281. 29.5 81.942373858
281. 30. 81.214299078
281. 30.5 80.490983808
281. 31. 79.570630672
281. 31.5 78.597846156
281. 32. 77.350041409
281. 32.5 75.772780366
281. 33. 73.77146372
281. 33.5 71.075833703
281. 34. 67.752528053
281. 34.5 63.93120987
281. 35. 60.063622422
281. 35.5 56.569262745
281. 36. 53.55906396
281. 36.5 51.041369719
281. 37. 48.947649656
281. 37.5 47.158209962
281. 38. 45.541304958
281. 38.5 44.23497259
281. 39. 42.983076362
281. 39.5 41.911930669
281.5 5. 93.514885021
281.5 5.5 93.460019066
281.5 6. 93.402001415
281.5 6.5 93.340388906
281.5 7. 93.27482538
281.5 7.5 93.205000311
281.5 8. 93.130646586
281.5 8.5 93.051542175
281.5 9. 92.967503586
281.5 9.5 92.87837977
281.5 10. 92.784046553
281.5 10.5 92.684401921
281.5 11. 92.579362157
281.5 11.5 92.468858574
281.5 12. 92.351479945
281.5 12.5 92.22262452
281.5 13. 92.08757707
281.5 13.5 91.946329114
281.5 14. 91.798876474
281.5 14.5 91.645218181
281.5 15. 91.485355596
281.5 15.5 91.319291698
281.5 16. 91.147030514
281.5 16.5 90.968576666
281.5 17. 90.769379692
281.5 17.5 90.563289166
281.5 18. 90.350565163
281.5 18.5 90.131230126
281.5 19. 89.905304236
281.5 19.5 89.67280545
281.5 20. 89.42440822
281.5 20.5 89.155897899
281.5 21. 88.88053128
281.5 21.5 88.598327024
281.5 22. 88.309301104
281.5 22.5 88.006686294
281.5 23. 87.672145443
281.5 23.5 87.330645711
281.5 24. 86.982190405
281.5 24.5 86.626782077
281.5 25. 86.22490317
281.5 25.5 85.812519921
281.5 26. 85.393213676
281.5 26.5 84.949916842
281.5 27. 84.458091578
281.5 27.5 83.959916178
281.5 28. 83.43763519
281.5 28.5 82.84124864
281.5 29. 82.241324708
281.5 29.5 81.55122427
281.5 30. 80.808675362
281.5 30.5 79.953958291
281.5 31. 78.98845002
281.5 31.5 77.739050726
281.5 32. 76.200453606
281.5 32.5 74.187516728
281.5 33. 71.507145194
281.5 33.5 68.063964113
281.5 34. 64.047513749
281.5 34.5 59.995219583
281.5 35. 56.371891717
281.5 35.5 53.28828751
281.5 36. 50.746219556
281.5 36.5 48.63407786
281.5 37. 46.863917281
281.5 37.5 45.266697019
281.5 38. 43.956585757
281.5 38.5 42.691905283
281.5 39. 41.66736552
281.5 39.5 40.699892586
282. 5. 93.513605125
282. 5.5 93.458127131
282. 6. 93.399331146
282. 6.5 93.336775359
282. 7. 93.270093248
282. 7.5 93.199000091
282. 8. 93.123239753
282. 8.5 93.042599067
282. 9. 92.95690313
282. 9.5 92.866009017
282. 10. 92.769800227
282. 10.5 92.668181739
282. 11. 92.561076142
282. 11.5 92.448420417
282. 12. 92.327415285
282. 12.5 92.195904714
282. 13. 92.058124449
282. 13.5 91.914070542
282. 14. 91.763742744
282. 14.5 91.607143495
282. 15. 91.444277107
282. 15.5 91.275149108
282. 16. 91.099765718
282. 16.5 90.914260815
282. 17. 90.711084408
282. 17.5 90.501200848
282. 18. 90.284635575
282. 18.5 90.061411597
282. 19. 89.831549507
282. 19.5 89.595067539
282. 20. 89.334706145
282. 20.5 89.061468358
282. 21. 88.781333794
282. 21.5 88.494320152
282. 22. 88.200442492
282. 22.5 87.880562678
282. 23. 87.540249468
282. 23.5 87.192940847
282. 24. 86.838637688
282. 24.5 86.462783668
282. 25. 86.05023096
282. 25.5 85.630767791
282. 26. 85.204352142
282. 26.5 84.725987333
282. 27. 84.225316486
282. 27.5 83.718342284
282. 28. 83.141946512
282. 28.5 82.5340158
282. 29. 81.903401152
282. 29.5 81.134830908
282. 30. 80.368008764
282. 30.5 79.339708901
282. 31. 78.158600163
282. 31.5 76.660446331
282. 32. 74.625497789
282. 32.5 71.936722185
282. 33. 68.33857732
282. 33.5 64.119772018
282. 34. 59.874584904
282. 34.5 56.120730192
282. 35. 53.00007186
282. 35.5 50.440647605
282. 36. 48.283592054
282. 36.5 46.540670035
282. 37. 44.980119166
282. 37.5 43.656197918
282. 38. 42.409981802
282. 38.5 41.406961334
282. 39. 40.434298539
282. 39.5 39.490012864
282.5 5. 93.512147105
282.5 5.5 93.456024161
282.5 6. 93.396403074
282.5 6.5 93.332854216
282.5 7. 93.265005829
282.5 7.5 93.192580059
282.5 8. 93.115346754
282.5 8.5 93.033102624
282.5 9. 92.945681855
282.5 9.5 92.852949966
282.5 10. 92.754798284
282.5 10.5 92.651139016
282.5 11. 92.541901171
282.5 11.5 92.427027459
282.5 12. 92.302196068
282.5 12.5 92.16795068
282.5 13. 92.027359168
282.5 13.5 91.880422018
282.5 14. 91.72714282
282.5 14.5 91.567527318
282.5 15. 91.401582671
282.5 15.5 91.22931686
282.5 16. 91.050738201
282.5 16.5 90.857578431
282.5 17. 90.650570739
282.5 17.5 90.436807757
282.5 18. 90.216315498
282.5 18.5 89.989117399
282.5 19. 89.755234346
282.5 19.5 89.512898355
282.5 20. 89.241786978
282.5 20.5 88.963719473
282.5 21. 88.678714975
282.5 21.5 88.386790068
282.5 22. 88.087958771
282.5 22.5 87.749972997
282.5 23. 87.403759894
282.5 23.5 87.050515065
282.5 24. 86.690236607
282.5 24.5 86.289030473
282.5 25. 85.869251613
282.5 25.5 85.442543387
282.5 26. 84.996870357
282.5 26.5 84.493034656
282.5 27. 83.983307601
282.5 27.5 83.449909104
282.5 28. 82.83130595
282.5 28.5 82.21170189
282.5 29. 81.473610838
282.5 29.5 80.690123109
282.5 30. 79.713309877
282.5 30.5 78.616834326
282.5 31. 77.1443437
282.5 31.5 75.084426096
282.5 32. 72.289108945
282.5 32.5 68.569078589
282.5 33. 64.138633954
282.5 33.5 59.694066811
282.5 34. 55.80931729
282.5 34.5 52.666053128
282.5 35. 50.097057627
282.5 35.5 47.950923617
282.5 36. 46.18675896
282.5 36.5 44.6707605
282.5 37. 43.332755588
282.5 37.5 42.138761704
282.5 38. 41.130133119
282.5 38.5 40.152276207
282.5 39. 39.240759671
282.5 39.5 38.503696573
283. 5. 93.510456434
283. 5.5 93.453674886
283. 6. 93.393184989
283. 6.5 93.32858963
283. 7. 93.25952888
283. 7.5 93.185710065
283. 8. 93.106935035
283. 8.5 93.02301791
283. 9. 92.933802598
283. 9.5 92.83916341
283. 10. 92.738999642
283. 10.5 92.63323086
283. 11. 92.521792652
283. 11.5 92.404633503
283. 12. 92.275763574
283. 12.5 92.138701871
283. 13. 91.995218947
283. 13.5 91.845319597
283. 14. 91.689011153
283. 14.5 91.52630255
283. 15. 91.357203682
283. 15.5 91.181724869
283. 16. 90.999876424
283. 16.5 90.798673539
283. 17. 90.587745589
283. 17.5 90.370015057
283. 18. 90.145508355
283. 18.5 89.914249206
283. 19. 89.67625866
283. 19.5 89.421525546
283. 20. 89.14551836
283. 20.5 88.862516565
283. 21. 88.572537794
283. 21.5 88.275597349
283. 22. 87.959907931
283. 22.5 87.614724322
283. 23. 87.262480659
283. 23.5 86.903169124
283. 24. 86.529150463
283. 24.5 86.108825036
283. 25. 85.681650368
283. 25.5 85.247529542
283. 26. 84.763637605
283. 26.5 84.250418684
283. 27. 83.731438396
283. 27.5 83.135070162
283. 28. 82.504112528
283. 28.5 81.832236576
283. 29. 81.010893213
283. 29.5 80.119750642
283. 30. 78.996625858
283. 30.5 77.502493207
283. 31. 75.523651468
283. 31.5 72.636207515
283. 32. 68.763331066
283. 32.5 64.09321367
283. 33. 59.445098801
283. 33.5 55.459097054
283. 34. 52.282345193
283. 34.5 49.712792299
283. 35. 47.593352348
283. 35.5 45.800403678
283. 36. 44.337586374
283. 36.5 42.985168921
283. 37. 41.850564904
283. 37.5 40.836282468
283. 38. 39.8532024
283. 38.5 38.999945784
283. 39. 38.262177725
283. 39.5 37.542865456
283.5 5. 93.508394863
283.5 5.5 93.451026434
283.5 6. 93.389636345
283.5 6.5 93.323942807
283.5 7. 93.253613363
283.5 7.5 93.178356399
283.5 8. 93.097969627
283.5 8.5 93.012307646
283.5 9. 92.921225856
283.5 9.5 92.824607779
283.5 10. 92.722360867
283.5 10.5 92.61441205
283.5 11. 92.500703656
283.5 11.5 92.381190012
283.5 12. 92.248055828
283.5 12.5 92.108094492
283.5 13. 91.961638316
283.5 13.5 91.808696159
283.5 14. 91.649279018
283.5 14.5 91.483398913
283.5 15. 91.311068344
283.5 15.5 91.132299852
283.5 16. 90.945510987
283.5 16.5 90.737450374
283.5 17. 90.522511429
283.5 17.5 90.300723462
283.5 18. 90.072113095
283.5 18.5 89.836704185
283.5 19. 89.594517817
283.5 19.5 89.326771549
283.5 20. 89.045761179
283.5 20.5 88.757718185
283.5 21. 88.462658422
283.5 21.5 88.160595729
283.5 22. 87.82592825
283.5 22.5 87.474611346
283.5 23. 87.11620354
283.5 23.5 86.750691774
283.5 24. 86.349721721
283.5 24.5 85.921822762
283.5 25. 85.487082397
283.5 25.5 85.038174413
283.5 26. 84.520186299
283.5 26.5 83.997399827
283.5 27. 83.448888479
283.5 27.5 82.801672961
283.5 28. 82.158480565
283.5 28.5 81.346239149
283.5 29. 80.510767289
283.5 29.5 79.339254092
283.5 30. 77.88540158
283.5 30.5 75.88056485
283.5 31. 72.96919553
283.5 31.5 68.908731565
283.5 32. 63.970916929
283.5 32.5 59.118153852
283.5 33. 55.056313918
283.5 33.5 51.844850761
283.5 34. 49.285089111
283.5 34.5 47.2024535
283.5 35. 45.399287403
283.5 35.5 43.97954009
283.5 36. 42.612313746
283.5 36.5 41.544813224
283.5 37. 40.524798228
283.5 37.5 39.536435941
283.5 38. 38.747271151
283.5 38.5 38.008857024
283.5 39. 37.289047921
283.5 39.5 36.586717994
284. 5. 93.50373864
284. 5.5 93.447979664
284. 6. 93.385701353
284. 6.5 93.318866872
284. 7. 93.247211874
284. 7.5 93.170467684
284. 8. 93.088412581
284. 8.5 93.000931964
284. 9. 92.907909599
284. 9.5 92.809238983
284. 10. 92.704835982
284. 10.5 92.594634888
284. 11. 92.478584785
284. 11.5 92.355377826
284. 12. 92.219007356
284. 12.5 92.076061257
284. 13. 91.926548376
284. 13.5 91.770481215
284. 14. 91.607874339
284. 14.5 91.438742773
284. 15. 91.263101503
284. 15.5 91.080965159
284. 16. 90.885926969
284. 16.5 90.673808446
284. 17. 90.454766009
284. 17.5 90.228828959
284. 18. 89.996023928
284. 18.5 89.756374739
284. 19. 89.50753094
284. 19.5 89.228492185
284. 20. 88.942368974
284. 20.5 88.64917556
284. 21. 88.348925708
284. 21.5 88.037499967
284. 22. 87.687001592
284. 22.5 87.32941455
284. 23. 86.964706532
284. 23.5 86.592340746
284. 24. 86.163283828
284. 24.5 85.727639674
284. 25. 85.285166596
284. 25.5 84.793606483
284. 26. 84.265608861
284. 26.5 83.733115734
284. 27. 83.107492479
284. 27.5 82.447265818
284. 28. 81.706194347
284. 28.5 80.815213188
284. 29. 79.709777366
284. 29.5 78.295246372
284. 30. 76.245644561
284. 30.5 73.276184462
284. 31. 68.989838928
284. 31.5 63.757287552
284. 32. 58.702731669
284. 32.5 54.584584364
284. 33. 51.349297171
284. 33.5 48.811106112
284. 34. 46.776469968
284. 34.5 45.031498311
284. 35. 43.595548901
284. 35.5 42.281313378
284. 36. 41.220923447
284. 36.5 40.1950575
284. 37. 39.24149128
284. 37.5 38.482444185
284. 38. 37.743426393
284. 38.5 37.023177159
284. 39. 36.320536657
284. 39.5 35.705174934
284.5 5. 93.472490749
284.5 5.5 93.444231298
284.5 6. 93.381291158
284.5 6.5 93.313300952
284.5 7. 93.240270344
284.5 7.5 93.161980443
284.5 8. 93.07821867
284.5 8.5 92.988847996
284.5 9. 92.893809031
284.5 9.5 92.793010223
284.5 10. 92.686376297
284.5 10.5 92.573849007
284.5 11. 92.45538403
284.5 11.5 92.327917348
284.5 12. 92.188548867
284.5 12.5 92.042531115
284.5 13. 91.889876502
284.5 13.5 91.730600678
284.5 14. 91.564721487
284.5 14.5 91.392256958
284.5 15. 91.213224463
284.5 15.5 91.027640591
284.5 16. 90.823913934
284.5 16.5 90.607642173
284.5 17. 90.384402028
284.5 17.5 90.154222496
284.5 18. 89.917130017
284.5 18.5 89.673148216
284.5 19. 89.410764802
284.5 19.5 89.126535035
284.5 20. 88.835187188
284.5 20.5 88.536731921
284.5 21. 88.231180558
284.5 21.5 87.899782774
284.5 22. 87.542893219
284.5 22.5 87.1788978
284.5 23. 86.807751781
284.5 23.5 86.406431954
284.5 24. 85.969394426
284.5 24.5 85.525842871
284.5 25. 85.072752757
284.5 25.5 84.536909962
284.5 26. 83.998822057
284.5 26.5 83.427841039
284.5 27. 82.741432949
284.5 27.5 82.06892317
284.5 28. 81.133911862
284.5 28.5 80.117457337
284.5 29. 78.731062433
284.5 29.5 76.611215054
284.5 30. 73.54163084
284.5 30.5 68.987955179
284.5 31. 63.435900692
284.5 31.5 58.187399575
284.5 32. 54.03759286
284.5 32.5 50.801236171
284.5 33. 48.287961096
284.5 33.5 46.313639918
284.5 34. 44.637262776
284.5 34.5 43.184532326
284.5 35. 41.945288941
284.5 35.5 40.878309943
284.5 36. 39.84642703
284.5 36.5 38.965023753
284.5 37. 38.205173473
284.5 37.5 37.465575063
284.5 38. 36.744925798
284.5 38.5 36.042028648
284.5 39. 35.48941319
284.5 39.5 34.966437982
285. 5. 93.43150173
285. 5.5 93.428680951
285. 6. 93.376218516
285. 6.5 93.307157057
285. 7. 93.232721454
285. 7.5 93.152831838
285. 8. 93.067313913
285. 8.5 92.976008633
285. 9. 92.878876228
285. 9.5 92.775871758
285. 10. 92.666930234
285. 10.5 92.552001127
285. 11. 92.431046595
285. 11.5 92.299064217
285. 12. 92.156606815
285. 12.5 92.007428897
285. 13. 91.851546012
285. 13.5 91.68897654
285. 14. 91.519741045
285. 14.5 91.343860544
285. 15. 91.161354789
285. 15.5 90.97224221
285. 16. 90.759362249
285. 16.5 90.538840391
285. 17. 90.31130672
285. 17.5 90.076789614
285. 18. 89.835315146
285. 18.5 89.58690658
285. 19. 89.310273673
285. 19.5 89.020738316
285. 20. 88.724052225
285. 20.5 88.420221672
285. 21. 88.109255187
285. 21.5 87.756768021
285. 22. 87.393346919
285. 22.5 87.022805146
285. 23. 86.645082892
285. 23.5 86.212712561
285. 24. 85.767541042
285. 24.5 85.315938026
285. 25. 84.813208911
285. 25.5 84.266658544
285. 26. 83.718522711
285. 26.5 83.046035398
285. 27. 82.346741549
285. 27.5 81.478585553
285. 28. 80.497619544
285. 28.5 79.03164778
285. 29. 76.965185083
285. 29.5 73.734536831
285. 30. 68.88071627
285. 30.5 62.988344034
285. 31. 57.601254408
285. 31.5 53.408886217
285. 32. 50.283262339
285. 32.5 47.812461426
285. 33. 45.812228133
285. 33.5 44.215623697
285. 34. 42.745413489
285. 34.5 41.590214776
285. 35. 40.516388078
285. 35.5 39.478265147
285. 36. 38.675845751
285. 36.5 37.915168371
285. 37. 37.174989772
285. 37.5 36.453961118
285. 38. 35.797587511
285. 38.5 35.265626084
285. 39. 34.744421851
285. 39.5 34.233379991
285.5 5. 93.376418647
285.5 5.5 93.385327224
285.5 6. 93.369698205
285.5 6.5 93.300282532
285.5 7. 93.224473982
285.5 7.5 93.14294708
285.5 8. 93.055618694
285.5 8.5 92.962350934
285.5 9. 92.863059399
285.5 9.5 92.757770561
285.5 10. 92.646443088
285.5 10.5 92.529034876
285.5 11. 92.405514643
285.5 11.5 92.268740644
285.5 12. 92.12310267
285.5 12.5 91.970674827
285.5 13. 91.811475791
285.5 13.5 91.645526462
285.5 14. 91.472849502
285.5 14.5 91.293468615
285.5 15. 91.10740608
285.5 15.5 90.909946734
285.5 16. 90.692155706
285.5 16.5 90.467285681
285.5 17. 90.235361333
285.5 17.5 89.996410007
285.5 18. 89.750457312
285.5 18.5 89.493672357
285.5 19. 89.205885803
285.5 19.5 88.910929327
285.5 20. 88.608790182
285.5 20.5 88.299469336
285.5 21. 87.97126826
285.5 21.5 87.608168763
285.5 22. 87.238079716
285.5 22.5 86.860856541
285.5 23. 86.45840987
285.5 23.5 86.010542062
285.5 24. 85.557120684
285.5 24.5 85.097353041
285.5 25. 84.538122828
285.5 25.5 83.981095736
285.5 26. 83.371587918
285.5 26.5 82.628701522
285.5 27. 81.866064639
285.5 27.5 80.769221245
285.5 28. 79.324669443
285.5 28.5 77.238180145
285.5 29. 73.829874817
285.5 29.5 68.64173284
285.5 30. 62.394344369
285.5 30.5 56.929875847
285.5 31. 52.791261095
285.5 31.5 49.71293466
285.5 32. 47.306694575
285.5 32.5 45.31461208
285.5 33. 43.765669005
285.5 33.5 42.335762656
285.5 34. 41.215585784
285.5 34.5 40.134578623
285.5 35. 39.157560247
285.5 35.5 38.373698687
285.5 36. 37.612139704
285.5 36.5 36.871354977
285.5 37. 36.149944862
285.5 37.5 35.563862542
285.5 38. 35.033691585
285.5 38.5 34.51431607
285.5 39. 34.005121057
285.5 39.5 33.50554371
286. 5. 93.29884475
286. 5.5 93.328332661
286. 6. 93.336530798
286. 6.5 93.29229933
286. 7. 93.215387055
286. 7.5 93.132229468
286. 8. 93.043049249
286. 8.5 92.947774258
286. 9. 92.846299927
286. 9.5 92.738649751
286. 10. 92.6248567
286. 10.5 92.504890562
286. 11. 92.378727014
286. 11.5 92.236857239
286. 12. 92.087951368
286. 12.5 91.932183748
286. 13. 91.76957977
286. 13.5 91.600163316
286. 14. 91.423958806
286. 14.5 91.240991961
286. 15. 91.05128772
286. 15.5 90.844371814
286. 16. 90.622170389
286. 16.5 90.392853425
286. 17. 90.156440399
286. 17.5 89.91295695
286. 18. 89.662428249
286. 18.5 89.390719693
286. 19. 89.097414966
286. 19.5 88.796922268
286. 20. 88.489215134
286. 20.5 88.174288157
286. 21. 87.823582039
286. 21.5 87.453658643
286. 22. 87.076774594
286. 22.5 86.692742046
286. 23. 86.255563107
286. 23.5 85.799138387
286. 24. 85.337412799
286. 24.5 84.817031577
286. 25. 84.24500882
286. 25.5 83.678048907
286. 26. 82.9222425
286. 26.5 82.169178428
286. 27. 81.056051218
286. 27.5 79.622254856
286. 28. 77.432280862
286. 28.5 73.832428531
286. 29. 68.240360012
286. 29.5 61.663476759
286. 30. 56.144958203
286. 30.5 52.113399832
286. 31. 49.088063231
286. 31.5 46.760912542
286. 32. 44.855731081
286. 32.5 43.286557367
286. 33. 41.949479107
286. 33.5 40.820922253
286. 34. 39.732313428
286. 34.5 38.843536279
286. 35. 38.058331205
286. 35.5 37.295800584
286. 36. 36.554353127
286. 36.5 35.861730471
286. 37. 35.321836943
286. 37.5 34.793490174
286. 38. 34.275990395
286. 38.5 33.768700079
286. 39. 33.271037112
286. 39.5 32.782468765
286.5 5. 93.181936277
286.5 5.5 93.250694349
286.5 6. 93.277201595
286.5 6.5 93.280220704
286.5 7. 93.205187947
286.5 7.5 93.120540712
286.5 8. 93.029501884
286.5 8.5 92.932178601
286.5 9. 92.82850797
286.5 9.5 92.718447155
286.5 10. 92.602108956
286.5 10.5 92.479504857
286.5 11. 92.348686839
286.5 11.5 92.203302439
286.5 12. 92.05105675
286.5 12.5 91.891863671
286.5 13. 91.725766118
286.5 13.5 91.552794638
286.5 14. 91.372975792
286.5 14.5 91.186336655
286.5 15. 90.992904571
286.5 15.5 90.77598615
286.5 16. 90.549273072
286.5 16.5 90.315410502
286.5 17. 90.074410698
286.5 17.5 89.826296541
286.5 18. 89.571092814
286.5 18.5 89.283594605
286.5 19. 88.98465647
286.5 19.5 88.678515155
286.5 20. 88.365126744
286.5 20.5 88.040122864
286.5 21. 87.669718293
286.5 21.5 87.292858797
286.5 22. 86.909070468
286.5 22.5 86.504533505
286.5 23. 86.042464574
286.5 23.5 85.577531579
286.5 24. 85.107543545
286.5 24.5 84.512956764
286.5 25. 83.930732024
286.5 25.5 83.242693684
286.5 26. 82.417556317
286.5 26.5 81.36577815
286.5 27. 79.910680555
286.5 27.5 77.573744841
286.5 28. 73.709572436
286.5 28.5 67.607145414
286.5 29. 60.767496873
286.5 29.5 55.304269585
286.5 30. 51.361052237
286.5 30.5 48.406909391
286.5 31. 46.174106945
286.5 31.5 44.368145745
286.5 32. 42.777551197
286.5 32.5 41.543301786
286.5 33. 40.405779876
286.5 33.5 39.327861647
286.5 34. 38.516226584
286.5 34.5 37.729500927
286.5 35. 36.965867385
286.5 35.5 36.223664968
286.5 36. 35.609554574
286.5 36.5 35.071408008
286.5 37. 34.544904913
286.5 37.5 34.029315822
286.5 38. 33.523977821
286.5 38.5 33.028287126
286.5 39. 32.541692538
286.5 39.5 32.087109492
287. 5. 92.98676627
287. 5.5 93.139296372
287. 6. 93.198342871
287. 6.5 93.222342169
287. 7. 93.193038131
287. 7.5 93.107649201
287. 8. 93.014836288
287. 8.5 92.915451519
287. 9. 92.809553064
287. 9.5 92.697088053
287. 10. 92.57813279
287. 10.5 92.452810324
287. 11. 92.316747841
287. 11.5 92.167941286
287. 12. 92.012296829
287. 12.5 91.849612376
287. 13. 91.679935878
287. 13.5 91.503321815
287. 14. 91.319801526
287. 14.5 91.129403428
287. 15. 90.928816918
287. 15.5 90.704642266
287. 16. 90.473318745
287. 16.5 90.234813471
287. 17. 89.9891298
287. 17.5 89.736286608
287. 18. 89.469681931
287. 18.5 89.172059831
287. 19. 88.867381327
287. 19.5 88.55548544
287. 20. 88.236306911
287. 20.5 87.886759935
287. 21. 87.509187239
287. 21.5 87.125319254
287. 22. 86.734548268
287. 22.5 86.288727914
287. 23. 85.817711758
287. 23.5 85.344502435
287. 24. 84.792472344
287. 24.5 84.181887688
287. 25. 83.591340028
287. 25.5 82.671732154
287. 26. 81.696256864
287. 26.5 80.168756402
287. 27. 77.631891318
287. 27.5 73.36716426
287. 28. 66.735398257
287. 28.5 59.730447131
287. 29. 54.423729305
287. 29.5 50.592270865
287. 30. 47.786152676
287. 30.5 45.54564185
287. 31. 43.851510727
287. 31.5 42.309094304
287. 32. 41.116968796
287. 32.5 39.969762351
287. 33. 38.989399621
287. 33.5 38.175455131
287. 34. 37.386976543
287. 34.5 36.622060935
287. 35. 35.897918127
287. 35.5 35.348895114
287. 36. 34.812477389
287. 36.5 34.287821475
287. 37. 33.774164483
287. 37.5 33.270814935
287. 38. 32.777144666
287. 38.5 32.29258169
287. 39. 31.900260259
287. 39.5 31.545164859
287.5 5. 92.598835878
287.5 5.5 92.966829736
287.5 6. 93.089182774
287.5 6.5 93.141576702
287.5 7. 93.162779177
287.5 7.5 93.09304329
287.5 8. 92.998838665
287.5 8.5 92.897447867
287.5 9. 92.789307441
287.5 9.5 92.674444689
287.5 10. 92.552853277
287.5 10.5 92.424734611
287.5 11. 92.282932981
287.5 11.5 92.130609282
287.5 12. 91.971508594
287.5 12.5 91.805307277
287.5 13. 91.631980202
287.5 13.5 91.45163876
287.5 14. 91.264330474
287.5 14.5 91.070086855
287.5 15. 90.859039079
287.5 15.5 90.630171178
287.5 16. 90.394146509
287.5 16.5 90.150905902
287.5 17. 89.900444037
287.5 17.5 89.642775158
287.5 18. 89.359329616
287.5 18.5 89.055835728
287.5 19. 88.745327474
287.5 19.5 88.427583718
287.5 20. 88.102515059
287.5 20.5 87.726119232
287.5 21. 87.341373246
287.5 21.5 86.950492494
287.5 22. 86.542885817
287.5 22.5 86.058877592
287.5 23. 85.579480333
287.5 23.5 85.098501816
287.5 24. 84.435861283
287.5 24.5 83.817787103
287.5 25. 82.946033408
287.5 25.5 82.009901184
287.5 26. 80.365792515
287.5 26.5 77.567699021
287.5 27. 72.776323291
287.5 27.5 65.590637653
287.5 28. 58.579979791
287.5 28.5 53.441967959
287.5 29. 49.861999351
287.5 29.5 47.159052534
287.5 30. 45.011100596
287.5 30.5 43.305729181
287.5 31. 41.874042476
287.5 31.5 40.670307201
287.5 32. 39.512537228
287.5 32.5 38.637689669
287.5 33. 37.821068334
287.5 33.5 37.030540365
287.5 34. 36.264107978
287.5 34.5 35.627200184
287.5 35. 35.079679465
287.5 35.5 34.544951276
287.5 36. 34.022128131
287.5 36.5 33.510409484
287.5 37. 33.00907168
287.5 37.5 32.517459093
287.5 38. 32.066087711
287.5 38.5 31.708356521
287.5 39. 31.355794451
287.5 39.5 31.008149353
288. 5. 78.086668532
288. 5.5 92.666263388
288. 6. 92.928977264
288. 6.5 93.032798781
288. 7. 93.080321216
288. 7.5 93.074609911
288. 8. 92.981116121
288. 8.5 92.877960828
288. 9. 92.767618514
288. 9.5 92.650352566
288. 10. 92.526171219
288. 10.5 92.395198646
288. 11. 92.246994652
288. 11.5 92.09109296
288. 12. 91.928494726
288. 12.5 91.75877874
288. 13. 91.581773643
288. 13.5 91.397629511
288. 14. 91.206449222
288. 14.5 91.008274399
288. 15. 90.785990568
288. 15.5 90.552367659
288. 16. 90.311572241
288. 16.5 90.063514163
288. 17. 89.808185639
288. 17.5 89.545598164
288. 18. 89.243995231
288. 18.5 88.934579314
288. 19. 88.618186273
288. 19.5 88.294524537
288. 20. 87.945143646
288. 20.5 87.557264277
288. 21. 87.165482574
288. 21.5 86.767695973
288. 22. 86.305006812
288. 22.5 85.812065311
288. 23. 85.32538137
288. 23.5 84.705888436
288. 24. 84.033221172
288. 24.5 83.255537471
288. 25. 82.149196428
288. 25.5 80.434583493
288. 26. 77.332867149
288. 26.5 71.883139763
288. 27. 64.165985988
288. 27.5 57.355197066
288. 28. 52.531443697
288. 28.5 49.07817442
288. 29. 46.493361239
288. 29.5 44.46333083
288. 30. 42.73102629
288. 30.5 41.419750613
288. 31. 40.203257365
288. 31.5 39.121541733
288. 32. 38.272690619
288. 32.5 37.452939663
288. 33. 36.659991442
288. 33.5 35.908131495
288. 34. 35.347958039
288. 34.5 34.801842284
288. 35. 34.268740544
288. 35.5 33.747715681
288. 36. 33.237924664
288. 36.5 32.738607545
288. 37. 32.249077744
288. 37.5 31.866508794
288. 38. 31.511368902
288. 38.5 31.161376459
288. 39. 30.816269221
288. 39.5 30.475809606
288.5 5. 75.922956539
288.5 5.5 78.620102357
288.5 6. 92.672467211
288.5 6.5 92.879407861
288.5 7. 92.970906103
288.5 7.5 93.014230585
288.5 8. 92.960657826
288.5 8.5 92.856652429
288.5 9. 92.7442803
288.5 9.5 92.624644866
288.5 10. 92.497909627
288.5 10.5 92.362658511
288.5 11. 92.208515959
288.5 11.5 92.049090916
288.5 12. 91.883008504
288.5 12.5 91.709794078
288.5 13. 91.529155175
288.5 13.5 91.341163237
288.5 14. 91.146034287
288.5 14.5 90.941326479
288.5 15. 90.709347642
288.5 15.5 90.470962983
288.5 16. 90.225374769
288.5 16.5 89.972440332
288.5 17. 89.712168441
288.5 17.5 89.432571014
288.5 18. 89.123152469
288.5 18.5 88.807850982
288.5 19. 88.485581379
288.5 19.5 88.155972663
288.5 20. 87.774052
288.5 20.5 87.378921921
288.5 21. 86.980470467
288.5 21.5 86.568911918
288.5 22. 86.044015975
288.5 22.5 85.54436115
288.5 23. 85.022631273
288.5 23.5 84.241885543
288.5 24. 83.572494348
288.5 24.5 82.257759773
288.5 25. 80.377831564
288.5 25.5 76.79177769
288.5 26. 70.507737096
288.5 26.5 62.527646572
288.5 27. 56.077518265
288.5 27.5 51.570126585
288.5 28. 48.244004396
288.5 28.5 45.790978595
288.5 29. 43.889537989
288.5 29.5 42.228882921
288.5 30. 40.946533536
288.5 30.5 39.715902947
288.5 31. 38.747868758
288.5 31.5 37.894407634
288.5 32. 37.070975282
288.5 32.5 36.275149461
288.5 33. 35.619389439
288.5 33.5 35.060165777
288.5 34. 34.515325959
288.5 34.5 33.983760887
288.5 35. 33.464477329
288.5 35.5 32.956584265
288.5 36. 32.459280773
288.5 36.5 32.019762687
288.5 37. 31.661797876
288.5 37.5 31.309270925
288.5 38. 30.961877953
288.5 38.5 30.619345239
288.5 39. 30.281425593
288.5 39.5 29.947895213
289. 5. 74.379819713
289. 5.5 76.153168666
289. 6. 79.065233636
289. 6.5 92.648210369
289. 7. 92.821327021
289. 7.5 92.903985636
289. 8. 92.931091126
289. 8.5 92.832835998
289. 9. 92.71898253
289. 9.5 92.597111653
289. 10. 92.467861891
289. 10.5 92.322787283
289. 11. 92.16657719
289. 11.5 92.004123532
289. 12. 91.834713158
289. 12.5 91.658068733
289. 13. 91.473888296
289. 13.5 91.282082077
289. 14. 91.082948024
289. 14.5 90.865672714
289. 15. 90.628663629
289. 15.5 90.38558711
289. 16. 90.135269852
289. 16.5 89.877449639
289. 17. 89.612181046
289. 17.5 89.311524245
289. 18. 88.996070796
289. 18.5 88.675064345
289. 19. 88.34703584
289. 19.5 87.996820066
289. 20. 87.59087333
289. 20.5 87.189339803
289. 21. 86.784940753
289. 21.5 86.284473985
289. 22. 85.753038359
289. 22.5 85.250467261
289. 23. 84.457582177
289. 23.5 83.690877187
289. 24. 82.307866395
289. 24.5 80.062021601
289. 25. 75.817411304
289. 25.5 68.654750413
289. 26. 60.78381814
289. 26.5 54.847097383
289. 27. 50.606958436
289. 27.5 47.552892247
289. 28. 45.153386542
289. 28.5 43.291292594
289. 29. 41.754334198
289. 29.5 40.454925074
289. 30. 39.254467599
289. 30.5 38.361760095
289. 31. 37.502901525
289. 31.5 36.675121065
289. 32. 35.896883423
289. 32.5 35.322301767
289. 33. 34.763809689
289. 33.5 34.220081089
289. 34. 33.689932911
289. 34.5 33.172308481
289. 35. 32.666262509
289. 35.5 32.170947748
289. 36. 31.80728912
289. 36.5 31.451939467
289. 37. 31.102039009
289. 37.5 30.757268357
289. 38. 30.417340764
289. 38.5 30.081998121
289. 39. 29.751007491
289. 39.5 29.424158114
289.5 5. 73.079504908
289.5 5.5 74.464231382
289.5 6. 76.238818429
289.5 6.5 79.245077401
289.5 7. 92.605921251
289.5 7.5 92.756565032
289.5 8. 92.832047555
289.5 8.5 92.804412621
289.5 9. 92.691179651
289.5 9.5 92.567455957
289.5 10. 92.435805803
289.5 10.5 92.27071237
289.5 11. 92.117954271
289.5 11.5 91.955280215
289.5 12. 91.783102082
289.5 12.5 91.603235544
289.5 13. 91.415646913
289.5 13.5 91.220169743
289.5 14. 91.017029989
289.5 14.5 90.785169469
289.5 15. 90.543303795
289.5 15.5 90.295728973
289.5 16. 90.040867293
289.5 16.5 89.778247544
289.5 17. 89.503374183
289.5 17.5 89.182755217
289.5 18. 88.861719535
289.5 18.5 88.535415738
289.5 19. 88.201922277
289.5 19.5 87.804800394
289.5 20. 87.392382799
289.5 20.5 86.986079406
289.5 21. 86.564076842
289.5 21.5 85.953131059
289.5 22. 85.422678921
289.5 22.5 84.698526329
289.5 23. 83.756944674
289.5 23.5 82.234476065
289.5 24. 79.429052324
289.5 24.5 74.220691453
289.5 25. 66.376894418
289.5 25.5 59.033169535
289.5 26. 53.603009105
289.5 26.5 49.746538116
289.5 27. 46.835466583
289.5 27.5 44.566382751
289.5 28. 42.670850126
289.5 28.5 41.264217399
289.5 29. 39.945727549
289.5 29.5 38.863873761
289.5 30. 37.963494071
289.5 30.5 37.098300246
289.5 31. 36.265371344
289.5 31.5 35.59157014
289.5 32. 35.016916021
289.5 32.5 34.45888936
289.5 33. 33.916067004
289.5 33.5 33.387182212
289.5 34. 32.871106473
289.5 34.5 32.366833047
289.5 35. 31.948256831
289.5 35.5 31.589663913
289.5 36. 31.236921638
289.5 36.5 30.889652445
289.5 37. 30.547519387
289.5 37.5 30.21022096
289.5 38. 29.877486665
289.5 38.5 29.549073188
289.5 39. 29.22476109
289.5 39.5 28.904351962
290. 5. 71.906553736
290. 5.5 73.075502896
290. 6. 74.42965277
290. 6.5 76.163409382
290. 7. 78.976221
290. 7.5 92.551680805
290. 8. 92.686142917
290. 8.5 92.75073129
290. 9. 92.65964112
290. 9.5 92.535204121
290. 10. 92.401448036
290. 10.5 92.200315422
290. 11. 92.049908153
290. 11.5 91.900289838
290. 12. 91.727310383
290. 12.5 91.544771687
290. 13. 91.354024694
290. 13.5 91.155098678
290. 14. 90.944574739
290. 14.5 90.698404743
290. 15. 90.452314778
290. 15.5 90.200678658
290. 16. 89.941618199
290. 16.5 89.674439399
290. 17. 89.370768165
290. 17.5 89.044234633
290. 18. 88.718617952
290. 18.5 88.387787682
290. 19. 88.037724848
290. 19.5 87.588984187
290. 20. 87.173860051
290. 20.5 86.765710351
290. 21. 86.161593674
290. 21.5 85.557880958
290. 22. 84.944648822
290. 22.5 83.744004945
290. 23. 81.908680219
290. 23.5 78.253693618
290. 24. 71.837538705
290. 24.5 63.926525831
290. 25. 57.351728157
290. 25.5 52.490854896
290. 26. 48.859353614
290. 26.5 46.097499489
290. 27. 43.963236953
290. 27.5 42.15838905
290. 28. 40.760009051
290. 28.5 39.420070014
290. 29. 38.462782307
290. 29.5 37.553454065
290. 30. 36.68081317
290. 30.5 35.872533463
290. 31. 35.278430377
290. 31.5 34.703300649
290. 32. 34.145418929
290. 32.5 33.603252362
290. 33. 33.075439433
290. 33.5 32.560770208
290. 34. 32.085386521
290. 34.5 31.722955875
290. 35. 31.366889791
290. 35.5 31.016736003
290. 36. 30.67209333
290. 36.5 30.332604954
290. 37. 29.99795267
290. 37.5 29.667851951
290. 38. 29.342047711
290. 38.5 29.02031066
290. 39. 28.702434154
290. 39.5 28.388231474
290.5 5. 70.908035403
290.5 5.5 71.840956803
290.5 6. 72.966225902
290.5 6.5 74.261961769
290.5 7. 75.906273667
290.5 7.5 78.446263879
290.5 8. 92.488744196
290.5 8.5 92.610281463
290.5 9. 92.619810886
290.5 9.5 92.499459382
290.5 10. 92.346676945
290.5 10.5 92.101396278
290.5 11. 91.953432587
290.5 11.5 91.830817745
290.5 12. 91.66557343
290.5 12.5 91.481852246
290.5 13. 91.288480351
290.5 13.5 91.086417984
290.5 14. 90.851763556
290.5 14.5 90.602621161
290.5 15. 90.354153224
290.5 15.5 90.09941184
290.5 16. 89.836758711
290.5 16.5 89.565469711
290.5 17. 89.222290449
290.5 17.5 88.892733073
290.5 18. 88.564583214
290.5 18.5 88.230608102
290.5 19. 87.788949777
290.5 19.5 87.339410161
290.5 20. 86.928368989
290.5 20.5 86.42120401
290.5 21. 85.648123984
290.5 21.5 85.042587112
290.5 22. 83.577376875
290.5 22.5 80.923375323
290.5 23. 76.084338648
290.5 23.5 68.777245389
290.5 24. 61.563148305
290.5 24.5 55.77488663
290.5 25. 51.40678605
290.5 25.5 48.017221634
290.5 26. 45.377752679
290.5 26.5 43.348314752
290.5 27. 41.66724394
290.5 27.5 40.243618933
290.5 28. 39.013467697
290.5 28.5 38.051922302
290.5 29. 37.132150029
290.5 29.5 36.250748932
290.5 30. 35.553541617
290.5 30.5 34.957629425
290.5 31. 34.381547521
290.5 31.5 33.823428619
290.5 32. 33.281615856
290.5 32.5 32.754640329
290.5 33. 32.241199716
290.5 33.5 31.85262949
290.5 34. 31.49256321
290.5 34.5 31.138973959
290.5 35. 30.791377683
290.5 35.5 30.449346466
290.5 36. 30.112501019
290.5 36.5 29.78050425
290.5 37. 29.453055765
290.5 37.5 29.129887157
290.5 38. 28.810757967
290.5 38.5 28.495452204
290.5 39. 28.183775347
290.5 39.5 27.875551756
291. 5. 69.935872489
291. 5.5 70.785724006
291. 6. 71.683372391
291. 6.5 72.741266879
291. 7. 73.944575353
291. 7.5 75.442054089
291. 8. 77.687376245
291. 8.5 92.418765688
291. 9. 92.526382733
291. 9.5 92.457970999
291. 10. 92.200578704
291. 10.5 91.954565611
291. 11. 91.82175252
291. 11.5 91.724197783
291. 12. 91.593221566
291. 12.5 91.412998027
291. 13. 91.218215832
291. 13.5 91.013552321
291. 14. 90.736287665
291. 14.5 90.491846385
291. 15. 90.246085301
291. 15.5 89.990360713
291. 16. 89.725217708
291. 16.5 89.408328975
291. 17. 89.049230531
291. 17.5 88.722939924
291. 18. 88.396295479
291. 18.5 88.045530481
291. 19. 87.477819572
291. 19.5 87.041549142
291. 20. 86.645795562
291. 20.5 85.673503203
291. 21. 84.745150049
291. 21.5 82.727294617
291. 22. 78.980936753
291. 22.5 72.709402622
291. 23. 65.60667624
291. 23.5 59.439169064
291. 24. 54.431914596
291. 24.5 50.422420111
291. 25. 47.301713896
291. 25.5 44.794142335
291. 26. 42.726972363
291. 26.5 41.169373557
291. 27. 39.717461683
291. 27.5 38.607957623
291. 28. 37.632206952
291. 28.5 36.700244925
291. 29. 35.849275737
291. 29.5 35.227776402
291. 30. 34.629369332
291. 30.5 34.051775025
291. 31. 33.492966612
291. 31.5 32.951147107
291. 32. 32.424725865
291. 32.5 31.97989927
291. 33. 31.614899166
291. 33.5 31.257106069
291. 34. 30.905928106
291. 34.5 30.560845206
291. 35. 30.221399204
291. 35.5 29.887185397
291. 36. 29.557845342
291. 36.5 29.233060714
291. 37. 28.912548051
291. 37.5 28.596054262
291. 38. 28.283352771
291. 38.5 27.974240203
291. 39. 27.718479443
291. 39.5 27.497791858
291.5 5. 69.067610665
291.5 5.5 69.779238877
291.5 6. 70.567593672
291.5 6.5 71.42482432
291.5 7. 72.388451327
291.5 7.5 73.49712726
291.5 8. 74.886813285
291.5 8.5 76.73060278
291.5 9. 80.146520327
291.5 9.5 92.400546652
291.5 10. 91.87961637
291.5 10.5 91.718579073
291.5 11. 91.635763583
291.5 11.5 91.571878037
291.5 12. 91.494176747
291.5 12.5 91.335052158
291.5 13. 91.141925726
291.5 13.5 90.904556808
291.5 14. 90.583687693
291.5 14.5 90.353832504
291.5 15. 90.122796157
291.5 15.5 89.870949389
291.5 16. 89.605430883
291.5 16.5 89.187980113
291.5 17. 88.837625377
291.5 17.5 88.526049542
291.5 18. 88.208551532
291.5 18.5 87.610012252
291.5 19. 87.074560738
291.5 19.5 86.674852491
291.5 20. 85.517049384
291.5 20.5 83.897152841
291.5 21. 80.770160724
291.5 21.5 75.310659942
291.5 22. 68.772066889
291.5 22.5 62.780767318
291.5 23. 57.59159626
291.5 23.5 53.163498463
291.5 24. 49.555617172
291.5 24.5 46.593897673
291.5 25. 44.213060381
291.5 25.5 42.212834461
291.5 26. 40.668131636
291.5 26.5 39.238732533
291.5 27. 38.19695219
291.5 27.5 37.204769144
291.5 28. 36.258587103
291.5 28.5 35.521712368
291.5 29. 34.895595093
291.5 29.5 34.293894522
291.5 30. 33.714131949
291.5 30.5 33.154101459
291.5 31. 32.611847843
291.5 31.5 32.106512959
291.5 32. 31.735303061
291.5 32.5 31.372249009
291.5 33. 31.016617613
291.5 33.5 30.667768366
291.5 34. 30.325140382
291.5 34.5 29.988241243
291.5 35. 29.6566375
291.5 35.5 29.329946584
291.5 36. 29.007829917
291.5 36.5 28.689987036
291.5 37. 28.376150587
291.5 37.5 28.066082029
291.5 38. 27.785061132
291.5 38.5 27.564813208
291.5 39. 27.346415952
291.5 39.5 27.129798281
292. 5. 68.211620829
292. 5.5 68.863721718
292. 6. 69.5354634
292. 6.5 70.244725633
292. 7. 71.054962413
292. 7.5 71.896141103
292. 8. 72.936808409
292. 8.5 74.117302125
292. 9. 75.613523185
292. 9.5 77.89253608
292. 10. 87.395891198
292. 10.5 91.289139812
292. 11. 91.357279234
292. 11.5 91.362310376
292. 12. 91.338324787
292. 12.5 91.239510484
292. 13. 91.057187556
292. 13.5 90.681182132
292. 14. 90.373474791
292. 14.5 90.170899575
292. 15. 89.973468833
292. 15.5 89.736605457
292. 16. 89.378749411
292. 16.5 88.887394667
292. 17. 88.56725757
292. 17.5 88.288019582
292. 18. 87.74715874
292. 18.5 86.974082981
292. 19. 86.318939532
292. 19.5 84.582663027
292. 20. 81.452510442
292. 20.5 76.458350015
292. 21. 70.645352162
292. 21.5 65.296638328
292. 22. 60.43516299
292. 22.5 56.021905782
292. 23. 52.116423116
292. 23.5 48.718517282
292. 24. 45.905097689
292. 24.5 43.641745914
292. 25. 41.746991861
292. 25.5 40.167499461
292. 26. 38.845314534
292. 26.5 37.782166896
292. 27. 36.771003424
292. 27.5 35.850041997
292. 28. 35.189266993
292. 28.5 34.557420736
292. 29. 33.951498891
292. 29.5 33.368802461
292. 30. 32.80692522
292. 30.5 32.263733517
292. 31. 31.855779301
292. 31.5 31.486021668
292. 32. 31.124740579
292. 32.5 30.771137018
292. 33. 30.424515253
292. 33.5 30.0842681
292. 34. 29.749864341
292. 34.5 29.420838001
292. 35. 29.096779243
292. 35.5 28.777326617
292. 36. 28.462160479
292. 36.5 28.15099738
292. 37. 27.846039011
292. 37.5 27.626231728
292. 38. 27.408325313
292. 38.5 27.192234559
292. 39. 26.977884382
292. 39.5 26.765208585
292.5 5. 67.433719009
292.5 5.5 67.98258128
292.5 6. 68.570307125
292.5 6.5 69.197383722
292.5 7. 69.84138654
292.5 7.5 70.561344645
292.5 8. 71.342586068
292.5 8.5 72.198111957
292.5 9. 73.204998568
292.5 9.5 74.395664413
292.5 10. 75.897293066
292.5 10.5 78.198185989
292.5 11. 87.499241167
292.5 11.5 91.063431957
292.5 12. 91.116795451
292.5 12.5 91.10077376
292.5 13. 90.919749729
292.5 13.5 90.302685607
292.5 14. 90.070031315
292.5 14.5 89.922718702
292.5 15. 89.778774921
292.5 15.5 89.578653477
292.5 16. 88.856781872
292.5 16.5 88.457807846
292.5 17. 88.209258534
292.5 17.5 87.479417837
292.5 18. 86.23347447
292.5 18.5 84.245291571
292.5 19. 80.735291701
292.5 19.5 75.880180544
292.5 20. 71.096123091
292.5 20.5 66.678115225
292.5 21. 62.527800534
292.5 21.5 58.54233748
292.5 22. 54.716605595
292.5 22.5 51.131514529
292.5 23. 47.983474594
292.5 23.5 45.295422782
292.5 24. 43.088109922
292.5 24.5 41.289767889
292.5 25. 39.672115651
292.5 25.5 38.45317579
292.5 26. 37.365655268
292.5 26.5 36.332614654
292.5 27. 35.522363495
292.5 27.5 34.852610922
292.5 28. 34.213754024
292.5 28.5 33.60253491
292.5 29. 33.016012616
292.5 29.5 32.451557685
292.5 30. 31.979138035
292.5 30.5 31.60071686
292.5 31. 31.232155024
292.5 31.5 30.872443884
292.5 32. 30.520709548
292.5 32.5 30.176193522
292.5 33. 29.838236065
292.5 33.5 29.506261963
292.5 34. 29.179768417
292.5 34.5 28.858314758
292.5 35. 28.54151371
292.5 35.5 28.229023987
292.5 36. 27.920544001
292.5 36.5 27.682010605
292.5 37. 27.464579117
292.5 37.5 27.249022971
292.5 38. 27.035251537
292.5 38.5 26.82318518
292.5 39. 26.612753893
292.5 39.5 26.40389611
293. 5. 66.659944347
293. 5.5 67.164107631
293. 6. 67.671638932
293. 6.5 68.184003005
293. 7. 68.756285652
293. 7.5 69.346102784
293. 8. 69.949402363
293. 8.5 70.635794945
293. 9. 71.359435233
293. 9.5 72.132299462
293. 10. 73.034742941
293. 10.5 74.025679966
293. 11. 75.224453465
293. 11.5 76.814522351
293. 12. 79.205390523
293. 12.5 84.054806983
293. 13. 88.610613263
293. 13.5 89.574877148
293. 14. 89.604006271
293. 14.5 89.577889387
293. 15. 89.265547839
293. 15.5 88.241300423
293. 16. 87.403066339
293. 16.5 86.369083786
293. 17. 84.156335802
293. 17.5 80.839790338
293. 18. 77.257625341
293. 18.5 73.677725635
293. 19. 70.28484365
293. 19.5 67.022263874
293. 20. 63.736062822
293. 20.5 60.375923124
293. 21. 56.989623922
293. 21.5 53.559809357
293. 22. 50.31829268
293. 22.5 47.375047537
293. 23. 44.800547916
293. 23.5 42.56050658
293. 24. 40.846471822
293. 24.5 39.239900597
293. 25. 38.06507725
293. 25.5 36.949858267
293. 26. 35.910364848
293. 26.5 35.192983954
293. 27. 34.512532328
293. 27.5 33.865188413
293. 28. 33.247425421
293. 28.5 32.656038965
293. 29. 32.109277832
293. 29.5 31.71953726
293. 30. 31.341478445
293. 30.5 30.973815315
293. 31. 30.615437743
293. 31.5 30.265386604
293. 32. 29.922831997
293. 32.5 29.587054449
293. 33. 29.257428817
293. 33.5 28.933410575
293. 34. 28.614524169
293. 34.5 28.30035315
293. 35. 27.990531819
293. 35.5 27.732193984
293. 36. 27.51517245
293. 36.5 27.300116385
293. 37. 27.086915313
293. 37.5 26.875472476
293. 38. 26.66570308
293. 38.5 26.457532782
293. 39. 26.250896387
293. 39.5 26.045736725
293.5 5. 65.924803648
293.5 5.5 66.350275293
293.5 6. 66.810411178
293.5 6.5 67.272121423
293.5 7. 67.736301611
293.5 7.5 68.203645518
293.5 8. 68.727809672
293.5 8.5 69.260405529
293.5 9. 69.794710488
293.5 9.5 70.361551662
293.5 10. 70.969837856
293.5 10.5 71.572233232
293.5 11. 72.223807743
293.5 11.5 72.942135536
293.5 12. 73.650516984
293.5 12.5 74.516956829
293.5 13. 75.341041257
293.5 13.5 76.26125395
293.5 14. 76.954252334
293.5 14.5 77.358973719
293.5 15. 77.32277066
293.5 15.5 76.877819444
293.5 16. 75.944250533
293.5 16.5 74.548571594
293.5 17. 72.858586659
293.5 17.5 70.966703079
293.5 18. 68.8708243
293.5 18.5 66.58138373
293.5 19. 64.127614273
293.5 19.5 61.510157794
293.5 20. 58.68057831
293.5 20.5 55.664518449
293.5 21. 52.619432427
293.5 21.5 49.612614509
293.5 22. 46.814030694
293.5 22.5 44.339100993
293.5 23. 42.173456398
293.5 23.5 40.42287813
293.5 24. 38.892349034
293.5 24.5 37.684204766
293.5 25. 36.537653838
293.5 25.5 35.595852009
293.5 26. 34.863074334
293.5 26.5 34.169959011
293.5 27. 33.512429415
293.5 27.5 32.886679028
293.5 28. 32.289220075
293.5 28.5 31.846917952
293.5 29. 31.456357463
293.5 29.5 31.078235093
293.5 30. 30.711127908
293.5 30.5 30.353810207
293.5 31. 30.00522575
293.5 31.5 29.664463308
293.5 32. 29.330735444
293.5 32.5 29.003360282
293.5 33. 28.68174596
293.5 33.5 28.365377421
293.5 34. 28.05380524
293.5 34.5 27.776928871
293.5 35. 27.560189206
293.5 35.5 27.34554449
293.5 36. 27.132858774
293.5 36.5 26.922013396
293.5 37. 26.712904693
293.5 37.5 26.505442043
293.5 38. 26.29954619
293.5 38.5 26.095147817
293.5 39. 25.892186296
293.5 39.5 25.690608628
294. 5. 65.224859741
294. 5.5 65.604863137
294. 6. 65.983507176
294. 6.5 66.365744794
294. 7. 66.776012239
294. 7.5 67.185217291
294. 8. 67.592786571
294. 8.5 67.996542258
294. 9. 68.412831785
294. 9.5 68.843652815
294. 10. 69.256105036
294. 10.5 69.647786812
294. 11. 70.016665714
294. 11.5 70.406777217
294. 12. 70.775205481
294. 12.5 71.09468312
294. 13. 71.344494545
294. 13.5 71.49923126
294. 14. 71.531259299
294. 14.5 71.408573119
294. 15. 71.087712859
294. 15.5 70.508971015
294. 16. 69.693097768
294. 16.5 68.629343894
294. 17. 67.33930642
294. 17.5 65.788345776
294. 18. 64.002906691
294. 18.5 61.992251596
294. 19. 59.753611584
294. 19.5 57.286993496
294. 20. 54.614145764
294. 20.5 51.802367652
294. 21. 48.979069891
294. 21.5 46.308352701
294. 22. 43.918216811
294. 22.5 41.817269156
294. 23. 40.025104771
294. 23.5 38.559265692
294. 24. 37.314193158
294. 24.5 36.132402143
294. 25. 35.284683234
294. 25.5 34.534002463
294. 26. 33.82598664
294. 26.5 33.156319179
294. 27. 32.520910235
294. 27.5 31.988960146
294. 28. 31.581835986
294. 28.5 31.189853021
294. 29. 30.81117801
294. 29.5 30.44423247
294. 30. 30.087659036
294. 30.5 29.740290727
294. 31. 29.401123576
294. 31.5 29.069292709
294. 32. 28.744051697
294. 32.5 28.424754909
294. 33. 28.110842506
294. 33.5 27.816493744
294. 34. 27.599826296
294. 34.5 27.385434382
294. 35. 27.173149133
294. 35.5 26.962823696
294. 36. 26.754330205
294. 36.5 26.547557225
294. 37. 26.342407569
294. 37.5 26.138796443
294. 38. 25.936649859
294. 38.5 25.735903267
294. 39. 25.536500379
294. 39.5 25.338392152
294.5 5. 64.530272506
294.5 5.5 64.869063423
294.5 6. 65.204638
294.5 6.5 65.536323709
294.5 7. 65.863337969
294.5 7.5 66.184743808
294.5 8. 66.518670461
294.5 8.5 66.854582017
294.5 9. 67.175198586
294.5 9.5 67.473432376
294.5 10. 67.74432643
294.5 10.5 67.985246454
294.5 11. 68.193674319
294.5 11.5 68.386649962
294.5 12. 68.535478675
294.5 12.5 68.622992911
294.5 13. 68.63204158
294.5 13.5 68.541245187
294.5 14. 68.324636963
294.5 14.5 67.991657424
294.5 15. 67.508511794
294.5 15.5 66.820935882
294.5 16. 65.940815857
294.5 16.5 64.871039875
294.5 17. 63.585324819
294.5 17.5 62.056248584
294.5 18. 60.311499455
294.5 18.5 58.341952265
294.5 19. 56.127014963
294.5 19.5 53.688064821
294.5 20. 51.082484094
294.5 20.5 48.422533535
294.5 21. 45.864050022
294.5 21.5 43.544253828
294.5 22. 41.494063895
294.5 22.5 39.65944481
294.5 23. 38.244798634
294.5 23.5 36.959133435
294.5 24. 35.800615561
294.5 24.5 34.97875963
294.5 25. 34.207368843
294.5 25.5 33.481913329
294.5 26. 32.797867599
294.5 26.5 32.153994431
294.5 27. 31.724846877
294.5 27.5 31.31440514
294.5 28. 30.9203095
294.5 28.5 30.540520941
294.5 29. 30.173284332
294.5 29.5 29.817092296
294.5 30. 29.47065147
294.5 30.5 29.13285201
294.5 31. 28.80274068
294.5 31.5 28.479497487
294.5 32. 28.162415627
294.5 32.5 27.851336644
294.5 33. 27.634425538
294.5 33.5 27.420037407
294.5 34. 27.207960467
294.5 34.5 26.998011286
294.5 35. 26.790030748
294.5 35.5 26.583880646
294.5 36. 26.37944081
294.5 36.5 26.176606678
294.5 37. 25.975287224
294.5 37.5 25.775403195
294.5 38. 25.576885607
294.5 38.5 25.379674439
294.5 39. 25.183717522
294.5 39.5 24.988969569
295. 5. 63.870980814
295. 5.5 64.150564606
295. 6. 64.431027386
295. 6.5 64.717705464
295. 7. 64.997187252
295. 7.5 65.268057007
295. 8. 65.528222504
295. 8.5 65.773848089
295. 9. 65.998433521
295. 9.5 66.194800966
295. 10. 66.364474559
295. 10.5 66.507248165
295. 11. 66.608104838
295. 11.5 66.661640836
295. 12. 66.65942647
295. 12.5 66.589380515
295. 13. 66.43547727
295. 13.5 66.193125192
295. 14. 65.856853013
295. 14.5 65.386377415
295. 15. 64.752272457
295. 15.5 63.966534391
295. 16. 63.021300121
295. 16.5 61.869282943
295. 17. 60.523108743
295. 17.5 58.975846519
295. 18. 57.188058134
295. 18.5 55.164945867
295. 19. 52.920375731
295. 19.5 50.496605023
295. 20. 47.979616625
295. 20.5 45.485013025
295. 21. 43.222476271
295. 21.5 41.209171481
295. 22. 39.345749671
295. 22.5 37.953414627
295. 23. 36.623555891
295. 23.5 35.529507008
295. 24. 34.680273064
295. 24.5 33.885047609
295. 25. 33.139281133
295. 25.5 32.438291095
295. 26. 31.894840495
295. 26.5 31.459769845
295. 27. 31.04504681
295. 27.5 30.648048185
295. 28. 30.266503157
295. 28.5 29.898456231
295. 29. 29.542229132
295. 29.5 29.196384161
295. 30. 28.859690443
295. 30.5 28.531093753
295. 31. 28.209690111
295. 31.5 27.894702994
295. 32. 27.664516463
295. 32.5 27.449764821
295. 33. 27.237603565
295. 33.5 27.027801362
295. 34. 26.82015838
295. 34.5 26.614501711
295. 35. 26.410681528
295. 35.5 26.208567863
295. 36. 26.008047872
295. 36.5 25.809023534
295. 37. 25.611409682
295. 37.5 25.415132336
295. 38. 25.220127263
295. 38.5 25.026338749
295. 39. 24.833718536
295. 39.5 24.642224903
295.5 5. 63.226824539
295.5 5.5 63.4714124
295.5 6. 63.707131158
295.5 6.5 63.933523767
295.5 7. 64.149659308
295.5 7.5 64.356622017
295.5 8. 64.562816318
295.5 8.5 64.74999905
295.5 9. 64.91063551
295.5 9.5 65.03686504
295.5 10. 65.123594972
295.5 10.5 65.167734485
295.5 11. 65.165790028
295.5 11.5 65.112280805
295.5 12. 64.998884634
295.5 12.5 64.813902428
295.5 13. 64.542039639
295.5 13.5 64.181134446
295.5 14. 63.730942565
295.5 14.5 63.146333457
295.5 15. 62.399732197
295.5 15.5 61.540989411
295.5 16. 60.486923561
295.5 16.5 59.272646471
295.5 17. 57.831861539
295.5 17.5 56.206687538
295.5 18. 54.354928429
295.5 18.5 52.277032941
295.5 19. 50.0076213
295.5 19.5 47.61893037
295.5 20. 45.215425892
295.5 20.5 42.956787262
295.5 21. 40.967443886
295.5 21.5 39.127980832
295.5 22. 37.689818995
295.5 22.5 36.31238199
295.5 23. 35.271914344
295.5 23.5 34.39174283
295.5 24. 33.569231416
295.5 24.5 32.799924328
295.5 25. 32.10452627
295.5 25.5 31.636664863
295.5 26. 31.194344483
295.5 26.5 30.774238567
295.5 27. 30.373431836
295.5 27.5 29.989393293
295.5 28. 29.619940587
295.5 28.5 29.263200827
295.5 29. 28.917571375
295.5 29.5 28.581682819
295.5 30. 28.254365315
295.5 30.5 27.934618799
295.5 31. 27.690874837
295.5 31.5 27.475236081
295.5 32. 27.26256596
295.5 32.5 27.052569734
295.5 33. 26.844993988
295.5 33.5 26.6396204
295.5 34. 26.436260543
295.5 34.5 26.234751543
295.5 35. 26.034952432
295.5 35.5 25.836741086
295.5 36. 25.640011642
295.5 36.5 25.444672302
295.5 37. 25.250643479
295.5 37.5 25.057856202
295.5 38. 24.86625076
295.5 38.5 24.675775528
295.5 39. 24.486385966
295.5 39.5 24.298043737
296. 5. 62.583991326
296. 5.5 62.793967894
296. 6. 62.992916587
296. 6.5 63.180191347
296. 7. 63.354652212
296. 7.5 63.514554566
296. 8. 63.657122559
296. 8.5 63.777369784
296. 9. 63.867563484
296. 9.5 63.920107273
296. 10. 63.930329151
296. 10.5 63.895300421
296. 11. 63.811493154
296. 11.5 63.67339199
296. 12. 63.472766341
296. 12.5 63.198227148
296. 13. 62.835106941
296. 13.5 62.36555588
296. 14. 61.815730016
296. 14.5 61.139072667
296. 15. 60.301756167
296. 15.5 59.348983509
296. 16. 58.201875335
296. 16.5 56.899462773
296. 17. 55.374306193
296. 17.5 53.648569584
296. 18. 51.718658138
296. 18.5 49.588069292
296. 19. 47.316701385
296. 19.5 44.99707086
296. 20. 42.749535946
296. 20.5 40.77301979
296. 21. 38.944626535
296. 21.5 37.45884115
296. 22. 36.030839204
296. 22.5 35.030953357
296. 23. 34.116048639
296. 23.5 33.262477611
296. 24. 32.466023264
296. 24.5 31.859437571
296. 25. 31.380353899
296. 25.5 30.929272751
296. 26. 30.502524364
296. 26.5 30.096872144
296. 27. 29.709494415
296. 27.5 29.337952592
296. 28. 28.980152328
296. 28.5 28.634302423
296. 29. 28.298874684
296. 29.5 27.972566639
296. 30. 27.714603966
296. 30.5 27.497345405
296. 31. 27.283566593
296. 31.5 27.072887909
296. 32. 26.864984629
296. 32.5 26.659578357
296. 33. 26.456429905
296. 33.5 26.255333374
296. 34. 26.056111224
296. 34.5 25.858610148
296. 35. 25.662697626
296. 35.5 25.468259013
296. 36. 25.27519509
296. 36.5 25.08341999
296. 37. 24.892859431
296. 37.5 24.703449212
296. 38. 24.515133917
296. 38.5 24.327865813
296. 39. 24.141603888
296. 39.5 23.956313022
296.5 5. 61.961507688
296.5 5.5 62.127365669
296.5 6. 62.280586751
296.5 6.5 62.429112029
296.5 7. 62.562249107
296.5 7.5 62.677951736
296.5 8. 62.772988895
296.5 8.5 62.84160737
296.5 9. 62.875206236
296.5 9.5 62.865767925
296.5 10. 62.808462043
296.5 10.5 62.699977113
296.5 11. 62.536078665
296.5 11.5 62.310268949
296.5 12. 62.034718844
296.5 12.5 61.685889806
296.5 13. 61.247214804
296.5 13.5 60.701652845
296.5 14. 60.03993403
296.5 14.5 59.283305624
296.5 15. 58.366719646
296.5 15.5 57.311534387
296.5 16. 56.078802703
296.5 16.5 54.67523338
296.5 17. 53.053442079
296.5 17.5 51.237824276
296.5 18. 49.23337762
296.5 18.5 47.070668518
296.5 19. 44.829555192
296.5 19.5 42.601415261
296.5 20. 40.629104668
296.5 20.5 38.79972772
296.5 21. 37.26528633
296.5 21.5 35.831337693
296.5 22. 34.810071502
296.5 22.5 33.856454679
296.5 23. 32.967751428
296.5 23.5 32.146797286
296.5 24. 31.619249343
296.5 24.5 31.126922413
296.5 25. 30.665359791
296.5 25.5 30.230527724
296.5 26. 29.818839567
296.5 26.5 29.427150836
296.5 27. 29.052734486
296.5 27.5 28.693244502
296.5 28. 28.346674065
296.5 28.5 28.011312767
296.5 29. 27.737249246
296.5 29.5 27.517354954
296.5 30. 27.301631774
296.5 30.5 27.089585189
296.5 31. 26.880794486
296.5 31.5 26.674900874
296.5 32. 26.471597652
296.5 32.5 26.27062205
296.5 33. 26.071748475
296.5 33.5 25.874782894
296.5 34. 25.679558157
296.5 34.5 25.48593009
296.5 35. 25.293774224
296.5 35.5 25.102983045
296.5 36. 24.913463665
296.5 36.5 24.725135865
296.5 37. 24.537930415
296.5 37.5 24.351787647
296.5 38. 24.166656238
296.5 38.5 23.982492148
296.5 39. 23.799257721
296.5 39.5 23.61692089
297. 5. 61.357964867
297. 5.5 61.492049377
297. 6. 61.611811428
297. 6.5 61.716111981
297. 7. 61.803360757
297. 7.5 61.871345684
297. 8. 61.916637979
297. 8.5 61.933192761
297. 9. 61.91233522
297. 9.5 61.846500921
297. 10. 61.731373803
297. 10.5 61.563865542
297. 11. 61.339801065
297. 11.5 61.052755751
297. 12. 60.693435113
297. 12.5 60.249310719
297. 13. 59.738275625
297. 13.5 59.125285816
297. 14. 58.385436212
297. 14.5 57.528314175
297. 15. 56.537241555
297. 15.5 55.377433272
297. 16. 54.061301962
297. 16.5 52.551212884
297. 17. 50.827898261
297. 17.5 48.937906593
297. 18. 46.877237972
297. 18.5 44.711423319
297. 19. 42.516283602
297. 19.5 40.537782686
297. 20. 38.696939488
297. 20.5 37.113757558
297. 21. 35.679544414
297. 21.5 34.613029049
297. 22. 33.616618279
297. 22.5 32.688460183
297. 23. 31.931901813
297. 23.5 31.385390526
297. 24. 30.877538263
297. 24.5 30.403535144
297. 25. 29.958968936
297. 25.5 29.539876414
297. 26. 29.142757412
297. 26.5 28.7645616
297. 27. 28.402657524
297. 27.5 28.054791853
297. 28. 27.760961088
297. 28.5 27.537026923
297. 29. 27.318202292
297. 29.5 27.103835648
297. 30. 26.893375653
297. 30.5 26.686354688
297. 31. 26.482375185
297. 31.5 26.281098307
297. 32. 26.082234595
297. 32.5 25.885536228
297. 33. 25.690790605
297. 33.5 25.497815027
297. 34. 25.306452265
297. 34.5 25.116566859
297. 35. 24.928042024
297. 35.5 24.74077704
297. 36. 24.554685057
297. 36.5 24.369691232
297. 37. 24.185731144
297. 37.5 24.002749445
297. 38. 23.820698698
297. 38.5 23.639538381
297. 39. 23.459234023
297. 39.5 23.279756459
297.5 5. 60.75643267
297.5 5.5 60.858725347
297.5 6. 60.945086872
297.5 6.5 61.014112426
297.5 7. 61.063919973
297.5 7.5 61.091954717
297.5 8. 61.094285089
297.5 8.5 61.064053783
297.5 9. 60.991820601
297.5 9.5 60.86980512
297.5 10. 60.693621759
297.5 10.5 60.459815282
297.5 11. 60.163824581
297.5 11.5 59.821850444
297.5 12. 59.406552852
297.5 12.5 58.905654433
297.5 13. 58.303885354
297.5 13.5 57.607850482
297.5 14. 56.803722492
297.5 14.5 55.850079311
297.5 15. 54.776939598
297.5 15.5 53.522442456
297.5 16. 52.113155445
297.5 16.5 50.495699114
297.5 17. 48.695426529
297.5 17.5 46.731828927
297.5 18. 44.639972076
297.5 18.5 42.486030305
297.5 19. 40.499876524
297.5 19.5 38.639346886
297.5 20. 37.008455449
297.5 20.5 35.559050602
297.5 21. 34.44385447
297.5 21.5 33.400576135
297.5 22. 32.428470988
297.5 22.5 31.727870016
297.5 23. 31.159501563
297.5 23.5 30.633552598
297.5 24. 30.144879696
297.5 24.5 29.688687493
297.5 25. 29.260614374
297.5 25.5 28.856772344
297.5 26. 28.473750966
297.5 26.5 28.108596022
297.5 27. 27.788727503
297.5 27.5 27.558812203
297.5 28. 27.335286092
297.5 28.5 27.11728159
297.5 29. 26.904068032
297.5 29.5 26.695028941
297.5 30. 26.489643054
297.5 30.5 26.287468566
297.5 31. 26.088130094
297.5 31.5 25.891307914
297.5 32. 25.696729072
297.5 32.5 25.504160041
297.5 33. 25.313400642
297.5 33.5 25.124279006
297.5 34. 24.936647376
297.5 34.5 24.750378612
297.5 35. 24.565363256
297.5 35.5 24.38150707
297.5 36. 24.198728957
297.5 36.5 24.016959196
297.5 37. 23.836137949
297.5 37.5 23.656213976
297.5 38. 23.47714354
297.5 38.5 23.29888946
297.5 39. 23.121420297
297.5 39.5 22.94470964
298. 5. 60.157578485
298. 5.5 60.227453494
298. 6. 60.280381918
298. 6.5 60.314119286
298. 7. 60.326479878
298. 7.5 60.314547309
298. 8. 60.273843306
298. 8.5 60.196636917
298. 9. 60.078235069
298. 9.5 59.910379745
298. 10. 59.687571327
298. 10.5 59.406549546
298. 11. 59.062530067
298. 11.5 58.648243607
298. 12. 58.153389306
298. 12.5 57.588494993
298. 13. 56.931504989
298. 13.5 56.155147611
298. 14. 55.263640594
298. 14.5 54.244500184
298. 15. 53.06270938
298. 15.5 51.731825597
298. 16. 50.211297533
298. 16.5 48.499528263
298. 17. 46.62922804
298. 17.5 44.611456178
298. 18. 42.500534299
298. 18.5 40.514868479
298. 19. 38.629283404
298. 19.5 36.952966725
298. 20. 35.473727006
298. 20.5 34.306769675
298. 21. 33.212701356
298. 21.5 32.192103747
298. 22. 31.536898301
298. 22.5 30.943470365
298. 23. 30.396536285
298. 23.5 29.890659437
298. 24. 29.420671166
298. 24.5 28.981797936
298. 25. 28.569734815
298. 25.5 28.180673634
298. 26. 27.824704477
298. 26.5 27.58612003
298. 27. 27.355677049
298. 27.5 27.132210387
298. 28. 26.914742001
298. 28.5 26.702450248
298. 29. 26.494643852
298. 29.5 26.290740072
298. 30. 26.090246538
298. 30.5 25.892746214
298. 31. 25.697884987
298. 31.5 25.505361439
298. 32. 25.314918415
298. 32.5 25.126336064
298. 33. 24.939426082
298. 33.5 24.754026949
298. 34. 24.569999956
298. 34.5 24.387225903
298. 35. 24.205602327
298. 35.5 24.025041172
298. 36. 23.845466822
298. 36.5 23.666814442
298. 37. 23.489028555
298. 37.5 23.312061833
298. 38. 23.135874058
298. 38.5 22.96043123
298. 39. 22.785704785
298. 39.5 22.654231083
298.5 5. 59.59050043
298.5 5.5 59.627408224
298.5 6. 59.646194853
298.5 6.5 59.645054251
298.5 7. 59.621680575
298.5 7.5 59.573030087
298.5 8. 59.494406756
298.5 8.5 59.377765778
298.5 9. 59.213026828
298.5 9.5 58.992907998
298.5 10. 58.713474825
298.5 10.5 58.371077579
298.5 11. 57.961266498
298.5 11.5 57.500465017
298.5 12. 56.958239459
298.5 12.5 56.321187031
298.5 13. 55.579384794
298.5 13.5 54.745749385
298.5 14. 53.771679878
298.5 14.5 52.664942295
298.5 15. 51.400304795
298.5 15.5 49.969133993
298.5 16. 48.343955158
298.5 16.5 46.563927204
298.5 17. 44.621340919
298.5 17.5 42.558633639
298.5 18. 40.580892376
298.5 18.5 38.668165002
298.5 19. 36.950054815
298.5 19.5 35.427354535
298.5 20. 34.206082801
298.5 20.5 33.057625967
298.5 21. 32.039922809
298.5 21.5 31.36147703
298.5 22. 30.739471371
298.5 22.5 30.168322297
298.5 23. 29.642366817
298.5 23.5 29.156093112
298.5 24. 28.704315361
298.5 24.5 28.282289138
298.5 25. 27.885772177
298.5 25.5 27.623699805
298.5 26. 27.383267564
298.5 26.5 27.151808401
298.5 27. 26.928003585
298.5 27.5 26.710747949
298.5 28. 26.499115125
298.5 28.5 26.292327804
298.5 29. 26.089732656
298.5 29.5 25.890779389
298.5 30. 25.695003387
298.5 30.5 25.502011382
298.5 31. 25.311469654
298.5 31.5 25.123094323
298.5 32. 24.936643357
298.5 32.5 24.751909989
298.5 33. 24.568717272
298.5 33.5 24.386913574
298.5 34. 24.206368833
298.5 34.5 24.02697143
298.5 35. 23.848625574
298.5 35.5 23.671249107
298.5 36. 23.494771645
298.5 36.5 23.319133002
298.5 37. 23.144281858
298.5 37.5 22.97017461
298.5 38. 22.796774389
298.5 38.5 22.66277863
298.5 39. 22.547376307
298.5 39.5 22.432273275
299. 5. 59.025121905
299. 5.5 59.032091276
299. 6. 59.019485338
299. 6.5 58.985264949
299. 7. 58.926856358
299. 7.5 58.840873912
299. 8. 58.722044464
299. 8.5 58.561422554
299. 9. 58.348343827
299. 9.5 58.075541917
299. 10. 57.751100122
299. 10.5 57.367941591
299. 11. 56.915909813
299. 11.5 56.386855207
299. 12. 55.769425603
299. 12.5 55.079846989
299. 13. 54.280797843
299. 13.5 53.350791833
299. 14. 52.313358774
299. 14.5 51.11226176
299. 15. 49.76396295
299. 15.5 48.223579705
299. 16. 46.530426361
299. 16.5 44.664582459
299. 17. 42.663576989
299. 17.5 40.694801206
299. 18. 38.756353224
299. 18.5 37.001467588
299. 19. 35.423473595
299. 19.5 34.146049086
299. 20. 32.940125856
299. 20.5 31.919794008
299. 21. 31.204416187
299. 21.5 30.550004718
299. 22. 29.951052627
299. 22.5 29.401769674
299. 23. 28.896358081
299. 23.5 28.429238941
299. 24. 27.995217369
299. 24.5 27.678169513
299. 25. 27.423489028
299. 25.5 27.180523165
299. 26. 26.947489311
299. 26.5 26.722892464
299. 27. 26.505481161
299. 27.5 26.294208383
299. 28. 26.088197733
299. 28.5 25.886714681
299. 29. 25.689142446
299. 29.5 25.494961944
299. 30. 25.303735221
299. 30.5 25.115091816
299. 31. 24.928717562
299. 31.5 24.744345379
299. 32. 24.561747717
299. 32.5 24.380730328
299. 33. 24.201127124
299. 33.5 24.022795929
299. 34. 23.845614937
299. 34.5 23.66947977
299. 35. 23.494301009
299. 35.5 23.320002122
299. 36. 23.14651771
299. 36.5 22.973792023
299. 37. 22.8017777
299. 37.5 22.667279379
299. 38. 22.553130714
299. 38.5 22.439257295
299. 39. 22.325656914
299. 39.5 22.21232944
299.5 5. 58.461192663
299.5 5.5 58.43822793
299.5 6. 58.39420162
299.5 6.5 58.32684563
299.5 7. 58.233316965
299.5 7.5 58.109874033
299.5 8. 57.951942209
299.5 8.5 57.756624432
299.5 9. 57.507560448
299.5 9.5 57.198158626
299.5 10. 56.824846859
299.5 10.5 56.383667313
299.5 11. 55.868474357
299.5 11.5 55.289420057
299.5 12. 54.627869689
299.5 12.5 53.862202158
299.5 13. 52.988726147
299.5 13.5 52.001993581
299.5 14. 50.86190154
299.5 14.5 49.590926344
299.5 15. 48.134645177
299.5 15.5 46.523485381
299.5 16. 44.735916038
299.5 16.5 42.803043935
299.5 17. 40.852309798
299.5 17.5 38.893061085
299.5 18. 37.10777823
299.5 18.5 35.46521551
299.5 19. 34.130703495
299.5 19.5 32.864968337
299.5 20. 31.825272109
299.5 20.5 31.068860184
299.5 21. 30.377930734
299.5 21.5 29.747226539
299.5 22. 29.170966352
299.5 22.5 28.643157959
299.5 23. 28.157875924
299.5 23.5 27.758716918
299.5 24. 27.483914513
299.5 24.5 27.224570196
299.5 25. 26.978285379
299.5 25.5 26.743037701
299.5 26. 26.517130173
299.5 26.5 26.299143049
299.5 27. 26.087890257
299.5 27.5 25.882381138
299.5 28. 25.681787601
299.5 28.5 25.485416386
299.5 29. 25.292685912
299.5 29.5 25.103107109
299.5 30. 24.916267632
299.5 30.5 24.731818908
299.5 31. 24.549465516
299.5 31.5 24.368956474
299.5 32. 24.190078096
299.5 32.5 24.012648115
299.5 33. 23.836510833
299.5 33.5 23.661533107
299.5 34. 23.487601026
299.5 34.5 23.314617126
299.5 35. 23.142498071
299.5 35.5 22.971172696
299.5 36. 22.800580358
299.5 36.5 22.667666124
299.5 37. 22.554815811
299.5 37.5 22.442223371
299.5 38. 22.329882678
299.5 38.5 22.217790184
299.5 39. 22.105944612
299.5 39.5 21.994346673
300. 5. 57.901783638
300. 5.5 57.851196962
300. 6. 57.779062082
300. 6.5 57.683048928
300. 7. 57.560249255
300. 7.5 57.406821627
300. 8. 57.216594691
300. 8.5 56.979349985
300. 9. 56.684232937
300. 9.5 56.324797025
300. 10. 55.897371961
300. 10.5 55.410386821
300. 11. 54.856512992
300. 11.5 54.218769203
300. 12. 53.484649602
300. 12.5 52.663998847
300. 13. 51.725390764
300. 13.5 50.650281581
300. 14. 49.445519691
300. 14.5 48.06869944
300. 15. 46.538301609
300. 15.5 44.830130678
300. 16. 42.970565843
300. 16.5 41.048204865
300. 17. 39.076314059
300. 17.5 37.268275466
300. 18. 35.555124917
300. 18.5 34.163672098
300. 19. 32.836726237
300. 19.5 31.759923053
300. 20. 30.958285121
300. 20.5 30.226493162
300. 21. 29.559744834
300. 21.5 28.952443682
300. 22. 28.398535419
300. 22.5 27.89183072
300. 23. 27.575042645
300. 23.5 27.292616935
300. 24. 27.027508978
300. 24.5 26.7770054
300. 25. 26.538811789
300. 25.5 26.31100021
300. 26. 26.091957533
300. 26.5 25.880337408
300. 27. 25.675017302
300. 27.5 25.475061157
300. 28. 25.279687573
300. 28.5 25.088243096
300. 29. 24.90018004
300. 29.5 24.715038198
300. 30. 24.532429826
300. 30.5 24.352027353
300. 31. 24.173553332
300. 31.5 23.996772206
300. 32. 23.821483568
300. 32.5 23.647516615
300. 33. 23.474725586
300. 33.5 23.30298598
300. 34. 23.132191425
300. 34.5 22.962251066
300. 35. 22.793087371
300. 35.5 22.663898234
300. 36. 22.552376153
300. 36.5 22.441102905
300. 37. 22.330067434
300. 37.5 22.219261883
300. 38. 22.108681209
300. 38.5 21.998322839
300. 39. 21.888186376
300. 39.5 21.778273335
300.5 5. 57.363135069
300.5 5.5 57.284318517
300.5 6. 57.18249808
300.5 6.5 57.055143906
300.5 7. 56.899104185
300.5 7.5 56.710183697
300.5 8. 56.481517374
300.5 8.5 56.201941772
300.5 9. 55.860302004
300.5 9.5 55.460500961
300.5 10. 54.99835898
300.5 10.5 54.46338794
300.5 11. 53.848661634
300.5 11.5 53.150628971
300.5 12. 52.371714599
300.5 12.5 51.47882308
300.5 13. 50.464965673
300.5 13.5 49.323521361
300.5 14. 48.022055969
300.5 14.5 46.57058126
300.5 15. 44.942299791
300.5 15.5 43.159842236
300.5 16. 41.276607857
300.5 16.5 39.302974279
300.5 17. 37.48091768
300.5 17.5 35.694984937
300.5 18. 34.247972613
300.5 18.5 32.859566431
300.5 19. 31.727504809
300.5 19.5 30.876471766
300.5 20. 30.099323396
300.5 20.5 29.391942731
300.5 21. 28.749132018
300.5 21.5 28.16495226
300.5 22. 27.711235321
300.5 22.5 27.396651557
300.5 23. 27.105080021
300.5 23.5 26.832949511
300.5 24. 26.577195596
300.5 24.5 26.335216563
300.5 25. 26.104821174
300.5 25.5 25.884174394
300.5 26. 25.671745183
300.5 26.5 25.466258721
300.5 27. 25.266654195
300.5 27.5 25.072048428
300.5 28. 24.881705134
300.5 28.5 24.695009248
300.5 29. 24.511445722
300.5 29.5 24.330582099
300.5 30. 24.152054265
300.5 30.5 23.975554806
300.5 31. 23.800823508
300.5 31.5 23.627639597
300.5 32. 23.455815379
300.5 32.5 23.285191027
300.5 33. 23.115630284
300.5 33.5 22.947016915
300.5 34. 22.779251754
300.5 34.5 22.655966949
300.5 35. 22.545784849
300.5 35.5 22.435852926
300.5 36. 22.326153932
300.5 36.5 22.216674599
300.5 37. 22.107405149
300.5 37.5 21.998338868
300.5 38. 21.88947174
300.5 38.5 21.780802119
300.5 39. 21.672330444
300.5 39.5 21.564058991
301. 5. 56.825009005
301. 5.5 56.717991231
301. 6. 56.586481371
301. 6.5 56.427746078
301. 7. 56.238383072
301. 7.5 56.013818185
301. 8. 55.746421893
301. 8.5 55.434856699
301. 9. 55.061648081
301. 9.5 54.619655339
301. 10. 54.105355753
301. 10.5 53.513800496
301. 11. 52.853983328
301. 11.5 52.108806118
301. 12. 51.258590755
301. 12.5 50.301831538
301. 13. 49.221009253
301. 13.5 47.991226491
301. 14. 46.61649101
301. 14.5 45.067924057
301. 15. 43.365000957
301. 15.5 41.531271325
301. 16. 39.590780601
301. 16.5 37.742359449
301. 17. 35.88565886
301. 17.5 34.38581796
301. 18. 32.937024899
301. 18.5 31.73188151
301. 19. 30.827448828
301. 19.5 30.000417871
301. 20. 29.247602466
301. 20.5 28.564449097
301. 21. 27.945356262
301. 21.5 27.552981034
301. 22. 27.224674767
301. 22.5 26.922221509
301. 23. 26.641627445
301. 23.5 26.379439787
301. 24. 26.132711601
301. 24.5 25.898952504
301. 25. 25.676073315
301. 25.5 25.462330332
301. 26. 25.25627281
301. 26.5 25.056695615
301. 27. 24.862597852
301. 27.5 24.673147549
301. 28. 24.487651998
301. 28.5 24.30553315
301. 29. 24.126307377
301. 29.5 23.949568908
301. 30. 23.774976324
301. 30.5 23.602241551
301. 31. 23.431120905
301. 31.5 23.261407774
301. 32. 23.092926643
301. 32.5 22.92552819
301. 33. 22.759085254
301. 33.5 22.643901906
301. 34. 22.535049283
301. 34.5 22.426461139
301. 35. 22.318112437
301. 35.5 22.209983111
301. 36. 22.102057446
301. 36.5 21.994323535
301. 37. 21.886772815
301. 37.5 21.779399659
301. 38. 21.672201026
301. 38.5 21.56517615
301. 39. 21.458326264
301. 39.5 21.351654363
301.5 5. 56.287243769
301.5 5.5 56.152038684
301.5 6. 55.990822918
301.5 6.5 55.800652954
301.5 7. 55.582515929
301.5 7.5 55.33188477
301.5 8. 55.037265866
301.5 8.5 54.686225294
301.5 9. 54.267974924
301.5 9.5 53.777166185
301.5 10. 53.214008074
301.5 10.5 52.586519803
301.5 11. 51.872976982
301.5 11.5 51.062145991
301.5 12. 50.157970459
301.5 12.5 49.134565988
301.5 13. 47.972923051
301.5 13.5 46.672540834
301.5 14. 45.2029516
301.5 14.5 43.5807652
301.5 15. 41.805883205
301.5 15.5 39.91934875
301.5 16. 38.048049244
301.5 16.5 36.164826479
301.5 17. 34.578439008
301.5 17.5 33.071784706
301.5 18. 31.776908658
301.5 18.5 30.815403478
301.5 19. 29.934082241
301.5 19.5 29.130936486
301.5 20. 28.402322571
301.5 20.5 27.78317929
301.5 21. 27.404767995
301.5 21.5 27.060405311
301.5 22. 26.74509295
301.5 22.5 26.454385876
301.5 23. 26.184405862
301.5 23.5 25.931820685
301.5 24. 25.693801527
301.5 24.5 25.467968848
301.5 25. 25.252334322
301.5 25.5 25.04524396
301.5 26. 24.845325513
301.5 26.5 24.651441693
301.5 27. 24.462649759
301.5 27.5 24.278167299
301.5 28. 24.097343695
301.5 28.5 23.919636582
301.5 29. 23.74459258
301.5 29.5 23.571831572
301.5 30. 23.401033937
301.5 30.5 23.231930165
301.5 31. 23.064292418
301.5 31.5 22.897927659
301.5 32. 22.735677763
301.5 32.5 22.627779411
301.5 33. 22.520218246
301.5 33.5 22.412952132
301.5 34. 22.305946169
301.5 34.5 22.199171727
301.5 35. 22.092605629
301.5 35.5 21.986229454
301.5 36. 21.880028944
301.5 36.5 21.773993488
301.5 37. 21.668115674
301.5 37.5 21.562390911
301.5 38. 21.456817085
301.5 38.5 21.351394263
301.5 39. 21.246124432
301.5 39.5 21.141011272
302. 5. 55.749705068
302. 5.5 55.590503644
302. 6. 55.406429
302. 6.5 55.192923613
302. 7. 54.946278255
302. 7.5 54.661368674
302. 8. 54.329286477
302. 8.5 53.936703328
302. 9. 53.472868894
302. 9.5 52.945273204
302. 10. 52.344956809
302. 10.5 51.662011119
302. 11. 50.887768272
302. 11.5 50.031547943
302. 12. 49.061636011
302. 12.5 47.964255478
302. 13. 46.735528501
302. 13.5 45.343701704
302. 14. 43.802487997
302. 14.5 42.094337084
302. 15. 40.26930081
302. 15.5 38.392390753
302. 16. 36.511006598
302. 16.5 34.825940552
302. 17. 33.265476242
302. 17.5 31.866293234
302. 18. 30.844559362
302. 18.5 29.904838688
302. 19. 29.046533622
302. 19.5 28.267180605
302. 20. 27.669512596
302. 20.5 27.2683779
302. 21. 26.905325081
302. 21.5 26.574903429
302. 22. 26.272195122
302. 22.5 25.992861532
302. 23. 25.733143847
302. 23.5 25.489832309
302. 24. 25.260216628
302. 24.5 25.042027481
302. 25. 24.833376107
302. 25.5 24.632696576
302. 26. 24.438693319
302. 26.5 24.25029508
302. 27. 24.066615535
302. 27.5 23.886920226
302. 28. 23.710599176
302. 28.5 23.53714442
302. 29. 23.366131687
302. 29.5 23.19720553
302. 30. 23.03006726
302. 30.5 22.86446518
302. 31. 22.714478329
302. 31.5 22.607733198
302. 32. 22.501391083
302. 32.5 22.395395209
302. 33. 22.289698079
302. 33.5 22.184260184
302. 34. 22.079048919
302. 34.5 21.974037667
302. 35. 21.869205023
302. 35.5 21.764534132
302. 36. 21.660012121
302. 36.5 21.55562961
302. 37. 21.451380287
302. 37.5 21.347260541
302. 38. 21.243269139
302. 38.5 21.139406941
302. 39. 21.035676651
302. 39.5 20.932082594
302.5 5. 55.229647311
302.5 5.5 55.045003224
302.5 6. 54.832445999
302.5 6.5 54.588779158
302.5 7. 54.310029202
302.5 7.5 53.990614352
302.5 8. 53.620666056
302.5 8.5 53.190487825
302.5 9. 52.696405089
302.5 9.5 52.125262927
302.5 10. 51.473163488
302.5 10.5 50.73667498
302.5 11. 49.921553477
302.5 11.5 49.000782758
302.5 12. 47.96311377
302.5 12.5 46.802688013
302.5 13. 45.486882821
302.5 13.5 44.026067553
302.5 14. 42.39090971
302.5 14.5 40.633552864
302.5 15. 38.768963004
302.5 15.5 36.900670258
302.5 16. 35.12719589
302.5 16.5 33.51851653
302.5 17. 32.003436593
302.5 17.5 30.91902638
302.5 18. 29.917296609
302.5 18.5 28.999263809
302.5 19. 28.163901424
302.5 19.5 27.573050339
302.5 20. 27.145843231
302.5 20.5 26.761137122
302.5 21. 26.413048801
302.5 21.5 26.096177549
302.5 22. 25.805694338
302.5 22.5 25.537372777
302.5 23. 25.287577003
302.5 23.5 25.053221363
302.5 24. 24.831714322
302.5 24.5 24.620896014
302.5 25. 24.418975875
302.5 25.5 24.224474345
302.5 26. 24.03617072
302.5 26.5 23.853057976
302.5 27. 23.6743045
302.5 27.5 23.499222226
302.5 28. 23.327240412
302.5 28.5 23.157884244
302.5 29. 22.99075747
302.5 29.5 22.825528354
302.5 30. 22.689707647
302.5 30.5 22.583968824
302.5 31. 22.478729751
302.5 31.5 22.373914571
302.5 32. 22.269459502
302.5 32.5 22.165311073
302.5 33. 22.061424658
302.5 33.5 21.957763249
302.5 34. 21.854296427
302.5 34.5 21.750999492
302.5 35. 21.647852725
302.5 35.5 21.544840762
302.5 36. 21.441952048
302.5 36.5 21.339178373
302.5 37. 21.236514473
302.5 37.5 21.133957667
302.5 38. 21.031507561
302.5 38.5 20.929165767
302.5 39. 20.826935669
302.5 39.5 20.724822208
303. 5. 54.711394682
303. 5.5 54.499684013
303. 6. 54.258567144
303. 6.5 53.984626068
303. 7. 53.673607498
303. 7.5 53.319836481
303. 8. 52.923898398
303. 8.5 52.461397856
303. 9. 51.922504965
303. 9.5 51.302859613
303. 10. 50.604167197
303. 10.5 49.827085997
303. 11. 48.951484908
303. 11.5 47.968494418
303. 12. 46.872062171
303. 12.5 45.631491301
303. 13. 44.247858176
303. 13.5 42.694216329
303. 14. 41.005487268
303. 14.5 39.170791953
303. 15. 37.326761711
303. 15.5 35.479777681
303. 16. 33.82999252
303. 16.5 32.202011313
303. 17. 31.042630705
303. 17.5 29.97599135
303. 18. 28.994141357
303. 18.5 28.097716264
303. 19. 27.496455614
303. 19.5 27.039483381
303. 20. 26.629803692
303. 20.5 26.26114758
303. 21. 25.927638858
303. 21.5 25.623937322
303. 22. 25.34531082
303. 22.5 25.087650726
303. 23. 24.847447366
303. 23.5 24.62174059
303. 24. 24.408057652
303. 24.5 24.204347264
303. 25. 24.008915625
303. 25.5 23.820367821
303. 26. 23.637556206
303. 26.5 23.459536207
303. 27. 23.285529252
303. 27.5 23.114892141
303. 28. 22.947092001
303. 28.5 22.781685963
303. 29. 22.661728926
303. 29.5 22.556783453
303. 30. 22.452475148
303. 30.5 22.348702893
303. 31. 22.245381539
303. 31.5 22.142439455
303. 32. 22.039816499
303. 32.5 21.937462349
303. 33. 21.835335113
303. 33.5 21.733400164
303. 34. 21.631629165
303. 34.5 21.529999241
303. 35. 21.428492281
303. 35.5 21.327094338
303. 36. 21.225795111
303. 36.5 21.124587507
303. 37. 21.023467253
303. 37.5 20.922432558
303. 38. 20.821483822
303. 38.5 20.720623372
303. 39. 20.619855239
303. 39.5 20.519184947
303.5 5. 54.193305374
303.5 5.5 53.954458657
303.5 6. 53.684684311
303.5 6.5 53.380332721
303.5 7. 53.045630319
303.5 7.5 52.668134317
303.5 8. 52.234899937
303.5 8.5 51.730862284
303.5 9. 51.146537596
303.5 9.5 50.486388794
303.5 10. 49.746625259
303.5 10.5 48.913398843
303.5 11. 47.980372602
303.5 11.5 46.942872774
303.5 12. 45.772807596
303.5 12.5 44.464756541
303.5 13. 42.996696636
303.5 13.5 41.379044454
303.5 14. 39.60345451
303.5 14.5 37.781567765
303.5 15. 35.879932098
303.5 15.5 34.197579954
303.5 16. 32.523346064
303.5 16.5 31.218735409
303.5 17. 30.085200313
303.5 17.5 29.036151908
303.5 18. 28.074065302
303.5 18.5 27.442713334
303.5 19. 26.951941739
303.5 19.5 26.513589453
303.5 20. 26.121084145
303.5 20.5 25.768107265
303.5 21. 25.448802056
303.5 21.5 25.157899234
303.5 22. 24.890771336
303.5 22.5 24.643432715
303.5 23. 24.412502837
303.5 23.5 24.195148213
303.5 24. 23.989014748
303.5 24.5 23.792158741
303.5 25. 23.602981654
303.5 25.5 23.420171477
303.5 26. 23.242651815
303.5 26.5 23.069538793
303.5 27. 22.900105242
303.5 27.5 22.73648996
303.5 28. 22.63104677
303.5 28.5 22.526593707
303.5 29. 22.422969824
303.5 29.5 22.320039961
303.5 30. 22.217690458
303.5 30.5 22.115825674
303.5 31. 22.014365148
303.5 31.5 21.913241268
303.5 32. 21.812397363
303.5 32.5 21.71178611
303.5 33. 21.611368222
303.5 33.5 21.511111339
303.5 34. 21.410989107
303.5 34.5 21.310980392
303.5 35. 21.211068611
303.5 35.5 21.111241165
303.5 36. 21.011488952
303.5 36.5 20.911805939
303.5 37. 20.812188796
303.5 37.5 20.712636577
303.5 38. 20.613150438
303.5 38.5 20.513733388
303.5 39. 20.414390069
303.5 39.5 20.31512656
304. 5. 53.675310565
304. 5.5 53.409240828
304. 6. 53.11720065
304. 6.5 52.792210916
304. 7. 52.427418941
304. 7.5 52.015863067
304. 8. 51.544803959
304. 8.5 50.998595129
304. 9. 50.379313394
304. 9.5 49.677661759
304. 10. 48.885546124
304. 10.5 47.998972372
304. 11. 47.015453302
304. 11.5 45.910283828
304. 12. 44.674562183
304. 12.5 43.289712855
304. 13. 41.748731765
304. 13.5 40.053346619
304. 14. 38.257040092
304. 14.5 36.376373389
304. 15. 34.617497242
304. 15.5 32.905842681
304. 16. 31.450056488
304. 16.5 30.248747819
304. 17. 29.130053383
304. 17.5 28.098412059
304. 18. 27.415142133
304. 18.5 26.88621897
304. 19. 26.415107418
304. 19.5 25.995058972
304. 20. 25.619381658
304. 20.5 25.28172083
304. 21. 24.976251647
304. 21.5 24.697785984
304. 22. 24.441808596
304. 22.5 24.204461719
304. 23. 23.98249662
304. 23.5 23.773207398
304. 24. 23.574358312
304. 24.5 23.384112144
304. 25. 23.200964071
304. 25.5 23.023683228
304. 26. 22.851262674
304. 26.5 22.704052161
304. 27. 22.59835721
304. 27.5 22.493975799
304. 28. 22.390690326
304. 28.5 22.288318885
304. 29. 22.186709058
304. 29.5 22.085732898
304. 30. 21.985282867
304. 30.5 21.885268541
304. 31. 21.785613922
304. 31.5 21.686255233
304. 32. 21.587139104
304. 32.5 21.488221073
304. 33. 21.389464332
304. 33.5 21.290838684
304. 34. 21.192319662
304. 34.5 21.09388779
304. 35. 20.995527941
304. 35.5 20.897228803
304. 36. 20.79898241
304. 36.5 20.700783739
304. 37. 20.60263036
304. 37.5 20.50452213
304. 38. 20.406460925
304. 38.5 20.308450398
304. 39. 20.210495774
304. 39.5 20.11260366
304.5 5. 53.162443385
304.5 5.5 52.877650812
304.5 6. 52.559923648
304.5 6.5 52.205297246
304.5 7. 51.80880886
304.5 7.5 51.362826373
304.5 8. 50.853359577
304.5 8.5 50.277743653
304.5 9. 49.616540684
304.5 9.5 48.865885588
304.5 10. 48.023882605
304.5 10.5 47.090511804
304.5 11. 46.044616357
304.5 11.5 44.876447088
304.5 12. 43.570940831
304.5 12.5 42.109724686
304.5 13. 40.497322927
304.5 13.5 38.745083536
304.5 14. 36.909158126
304.5 14.5 35.084529843
304.5 15. 33.345683314
304.5 15.5 31.738466888
304.5 16. 30.469803878
304.5 16.5 29.28016366
304.5 17. 28.176027722
304.5 17.5 27.417386697
304.5 18. 26.845695013
304.5 18.5 26.337362696
304.5 19. 25.885643696
304.5 19.5 25.483588779
304.5 20. 25.124399476
304.5 20.5 24.801698911
304.5 21. 24.509706678
304.5 21.5 24.24332586
304.5 22. 23.99816066
304.5 22.5 23.770485778
304.5 23. 23.557186665
304.5 23.5 23.355685717
304.5 24. 23.163865088
304.5 24.5 22.979992857
304.5 25. 22.802656312
304.5 25.5 22.671283823
304.5 26. 22.564621835
304.5 26.5 22.459724511
304.5 27. 22.356294278
304.5 27.5 22.254083844
304.5 28. 22.152887095
304.5 28.5 22.052531771
304.5 29. 21.952873578
304.5 29.5 21.853791439
304.5 30. 21.755183649
304.5 30.5 21.656964755
304.5 31. 21.559063011
304.5 31.5 21.461418292
304.5 32. 21.363980376
304.5 32.5 21.266707523
304.5 33. 21.16956529
304.5 33.5 21.07252554
304.5 34. 20.975565606
304.5 34.5 20.878667588
304.5 35. 20.781817749
304.5 35.5 20.685006
304.5 36. 20.58822546
304.5 36.5 20.491472066
304.5 37. 20.394744245
304.5 37.5 20.298042618
304.5 38. 20.201369744
304.5 38.5 20.104729891
304.5 39. 20.008128837
304.5 39.5 19.911573689
305. 5. 52.659573703
305. 5.5 52.348299523
305. 6. 52.002539604
305. 6.5 51.618087
305. 7. 51.189643026
305. 7.5 50.712027832
305. 8. 50.176058668
305. 8.5 49.558317949
305. 9. 48.85115382
305. 9.5 48.053567739
305. 10. 47.16815056
305. 10.5 46.177014916
305. 11. 45.071050082
305. 11.5 43.839516871
305. 12. 42.458247584
305. 12.5 40.930004823
305. 13. 39.237753327
305. 13.5 37.45634609
305. 14. 35.592174773
305. 14.5 33.837452105
305. 15. 32.084780773
305. 15.5 30.750666895
305. 16. 29.490141025
305. 16.5 28.311759866
305. 17. 27.453383747
305. 17.5 26.834130241
305. 18. 26.283785767
305. 18.5 25.795835933
305. 19. 25.363247562
305. 19.5 24.978881366
305. 20. 24.635846299
305. 20.5 24.327757455
305. 21. 24.048891365
305. 21.5 23.794252141
305. 22. 23.559570352
305. 22.5 23.341257434
305. 23. 23.136335122
305. 23.5 22.942354613
305. 24. 22.757315356
305. 24.5 22.63981571
305. 25. 22.531178991
305. 25.5 22.424941185
305. 26. 22.320690144
305. 26.5 22.218085552
305. 27. 22.116845534
305. 27.5 22.016735887
305. 28. 21.917561446
305. 28.5 21.81915914
305. 29. 21.721392416
305. 29.5 21.624146742
305. 30. 21.52732597
305. 30.5 21.430849381
305. 31. 21.334649282
305. 31.5 21.238669027
305. 32. 21.142861394
305. 32.5 21.047187238
305. 33. 20.951614369
305. 33.5 20.856116611
305. 34. 20.760673015
305. 34.5 20.665267182
305. 35. 20.569886699
305. 35.5 20.474522644
305. 36. 20.379169165
305. 36.5 20.283823118
305. 37. 20.188483742
305. 37.5 20.093152387
305. 38. 19.997832261
305. 38.5 19.902528217
305. 39. 19.80724656
305. 39.5 19.71199487
305.5 5. 52.156775557
305.5 5.5 51.818896052
305.5 6. 51.444940022
305.5 6.5 51.030447843
305.5 7. 50.576095669
305.5 7.5 50.071771493
305.5 8. 49.497306219
305.5 8.5 48.836691312
305.5 9. 48.085206738
305.5 9.5 47.247289771
305.5 10. 46.30812551
305.5 10.5 45.259772455
305.5 11. 44.096216141
305.5 11.5 42.794120951
305.5 12. 41.347131917
305.5 12.5 39.737996922
305.5 13. 38.009177012
305.5 13.5 36.152550385
305.5 14. 34.374272976
305.5 14.5 32.578935058
305.5 15. 31.092516215
305.5 15.5 29.762745044
305.5 16. 28.509793082
305.5 16.5 27.527299032
305.5 17. 26.855636639
305.5 17.5 26.258244195
305.5 18. 25.729104987
305.5 18.5 25.261335583
305.5 19. 24.847621114
305.5 19.5 24.480644115
305.5 20. 24.153435591
305.5 20.5 23.859617069
305.5 21. 23.593534464
305.5 21.5 23.350302491
305.5 22. 23.125784683
305.5 22.5 22.916533159
305.5 23. 22.728004179
305.5 23.5 22.611955697
305.5 24. 22.499911613
305.5 24.5 22.391166367
305.5 25. 22.285141994
305.5 25.5 22.181364073
305.5 26. 22.079442149
305.5 26.5 21.97905391
305.5 27. 21.879932446
305.5 27.5 21.781856035
305.5 28. 21.684639942
305.5 28.5 21.588129854
305.5 29. 21.49219659
305.5 29.5 21.396731855
305.5 30. 21.301644793
305.5 30.5 21.206859198
305.5 31. 21.112311238
305.5 31.5 21.017947581
305.5 32. 20.923723866
305.5 32.5 20.829603419
305.5 33. 20.735556199
305.5 33.5 20.6415579
305.5 34. 20.547589206
305.5 34.5 20.453635154
305.5 35. 20.359684588
305.5 35.5 20.2657297
305.5 36. 20.17176562
305.5 36.5 20.077790075
305.5 37. 19.983803082
305.5 37.5 19.889806681
305.5 38. 19.795804699
305.5 38.5 19.701802546
305.5 39. 19.607807025
305.5 39.5 19.513826168
306. 5. 51.653973235
306. 5.5 51.289346685
306. 6. 50.887010682
306. 6.5 50.451463668
306. 7. 49.969499711
306. 7.5 49.430452749
306. 8. 48.816797438
306. 8.5 48.11450717
306. 9. 47.32549335
306. 9.5 46.437353865
306. 10. 45.443597093
306. 10.5 44.342787946
306. 11. 43.114278049
306. 11.5 41.746180738
306. 12. 40.225643164
306. 12.5 38.559314163
306. 13. 36.767531195
306. 13.5 34.948100565
306. 14. 33.145747981
306. 14.5 31.4951605
306. 15. 30.099556305
306. 15.5 28.773387305
306. 16. 27.643435362
306. 16.5 26.914613888
306. 17. 26.265021136
306. 17.5 25.68941586
306. 18. 25.181348301
306. 18.5 24.733563124
306. 19. 24.338470747
306. 19.5 23.988588551
306. 20. 23.67688488
306. 20.5 23.397002366
306. 21. 23.143368651
306. 21.5 22.911218361
306. 22. 22.714099618
306. 22.5 22.591005658
306. 23. 22.473499919
306. 23.5 22.36058024
306. 24. 22.251427932
306. 24.5 22.145373823
306. 25. 22.041870131
306. 25.5 21.940467435
306. 26. 21.840795992
306. 26.5 21.742550662
306. 27. 21.645478808
306. 27.5 21.549370598
306. 28. 21.454051241
306. 28.5 21.359374762
306. 29. 21.265219008
306. 29.5 21.171481623
306. 30. 21.078076796
306. 30.5 20.984932619
306. 31. 20.891988938
306. 31.5 20.799195584
306. 32. 20.706510917
306. 32.5 20.613900623
306. 33. 20.521336705
306. 33.5 20.428796642
306. 34. 20.336262676
306. 34.5 20.24372121
306. 35. 20.15116229
306. 35.5 20.058579164
306. 36. 19.965967901
306. 36.5 19.873327058
306. 37. 19.78065739
306. 37.5 19.687961596
306. 38. 19.595244094
306. 38.5 19.50251082
306. 39. 19.409769053
306. 39.5 19.317027255
306.5 5. 51.151084657
306.5 5.5 50.761612522
306.5 6. 50.340446546
306.5 6.5 49.876048135
306.5 7. 49.362153814
306.5 7.5 48.787854289
306.5 8. 48.135885109
306.5 8.5 47.398774133
306.5 9. 46.562672825
306.5 9.5 45.62332459
306.5 10. 44.580681641
306.5 10.5 43.419835781
306.5 11. 42.126810418
306.5 11.5 40.691486538
306.5 12. 39.09924123
306.5 12.5 37.379945381
306.5 13. 35.550033929
306.5 13.5 33.753666578
306.5 14. 31.956877294
306.5 14.5 30.500675701
306.5 15. 29.104563902
306.5 15.5 27.806104735
306.5 16. 27.01564919
306.5 16.5 26.308752624
306.5 17. 25.681217362
306.5 17.5 25.12733711
306.5 18. 24.640215379
306.5 18.5 24.212223713
306.5 19. 23.835506337
306.5 19.5 23.502429606
306.5 20. 23.205915075
306.5 20.5 22.939641313
306.5 21. 22.715517436
306.5 21.5 22.58172634
306.5 22. 22.455797124
306.5 22.5 22.336303493
306.5 23. 22.222079369
306.5 23.5 22.112172927
306.5 24. 22.005807465
306.5 24.5 21.902348673
306.5 25. 21.801277642
306.5 25.5 21.702168839
306.5 26. 21.604672285
306.5 26.5 21.508499224
306.5 27. 21.413410623
306.5 27.5 21.319207983
306.5 28. 21.225725986
306.5 28.5 21.132826604
306.5 29. 21.040394376
306.5 29.5 20.948332606
306.5 30. 20.856560288
306.5 30.5 20.765009611
306.5 31. 20.673623928
306.5 31.5 20.582356079
306.5 32. 20.491167023
306.5 32.5 20.400024692
306.5 33. 20.308903042
306.5 33.5 20.21778125
306.5 34. 20.126643045
306.5 34.5 20.035476131
306.5 35. 19.944271698
306.5 35.5 19.853024006
306.5 36. 19.761730015
306.5 36.5 19.670389073
306.5 37. 19.579002639
306.5 37.5 19.48757404
306.5 38. 19.396108252
306.5 38.5 19.304611717
306.5 39. 19.213092165
306.5 39.5 19.121558464
307. 5. 50.652598749
307. 5.5 50.243506522
307. 6. 49.794371652
307. 6.5 49.300068606
307. 7. 48.753887967
307. 7.5 48.145234464
307. 8. 47.461617468
307. 8.5 46.680429662
307. 9. 45.796378334
307. 9.5 44.810100257
307. 10. 43.712745497
307. 10.5 42.490394523
307. 11. 41.13495869
307. 11.5 39.626886094
307. 12. 37.981555305
307. 12.5 36.187427842
307. 13. 34.393186831
307. 13.5 32.547332273
307. 14. 30.96451582
307. 14.5 29.503751351
307. 15. 28.106081581
307. 15.5 27.163374791
307. 16. 26.394320573
307. 16.5 25.709383003
307. 17. 25.103909445
307. 17.5 24.57170329
307. 18. 24.105408933
307. 18.5 23.697025287
307. 19. 23.338440429
307. 19.5 23.021884865
307. 20. 22.740730085
307. 20.5 22.590997975
307. 21. 22.452374607
307. 21.5 22.32284114
307. 22. 22.200738384
307. 22.5 22.084708493
307. 23. 21.973643205
307. 23.5 21.866639108
307. 24. 21.762959786
307. 24.5 21.66200432
307. 25. 21.56328141
307. 25.5 21.466388338
307. 26. 21.370993991
307. 26.5 21.276825232
307. 27. 21.183655999
307. 27.5 21.091298592
307. 28. 20.999596717
307. 28.5 20.908419918
307. 29. 20.81765911
307. 29.5 20.727222989
307. 30. 20.637035128
307. 30.5 20.547031621
307. 31. 20.457159158
307. 31.5 20.367373454
307. 32. 20.277637942
307. 32.5 20.187922697
307. 33. 20.098203534
307. 33.5 20.008461253
307. 34. 19.918680997
307. 34.5 19.828851712
307. 35. 19.738965681
307. 35.5 19.649018124
307. 36. 19.559006854
307. 36.5 19.468931972
307. 37. 19.378795607
307. 37.5 19.288601682
307. 38. 19.19835571
307. 38.5 19.108064609
307. 39. 19.01773654
307. 39.5 18.927380759
307.5 5. 50.160755391
307.5 5.5 49.725193504
307.5 6. 49.247873499
307.5 6.5 48.723384719
307.5 7. 48.146010081
307.5 7.5 47.509394391
307.5 8. 46.785235085
307.5 8.5 45.959159511
307.5 9. 45.029720207
307.5 9.5 43.993697084
307.5 10. 42.839196209
307.5 10.5 41.557486766
307.5 11. 40.134879026
307.5 11.5 38.565743546
307.5 12. 36.85273511
307.5 12.5 35.054209078
307.5 13. 33.225761718
307.5 13.5 31.487819689
307.5 14. 29.969516249
307.5 14.5 28.502926031
307.5 15. 27.362262513
307.5 15.5 26.526695766
307.5 16. 25.779098983
307.5 16.5 25.116175973
307.5 17. 24.532784288
307.5 17.5 24.022212092
307.5 18. 23.576633706
307.5 18.5 23.187677652
307.5 19. 22.846987413
307.5 19.5 22.6287164
307.5 20. 22.471283891
307.5 20.5 22.326718089
307.5 21. 22.192679588
307.5 21.5 22.067239653
307.5 22. 21.948816879
307.5 22.5 21.83611962
307.5 23. 21.72809534
307.5 23.5 21.623887164
307.5 24. 21.522797315
307.5 24.5 21.424256838
307.5 25. 21.327800829
307.5 25.5 21.233048357
307.5 26. 21.139686306
307.5 26.5 21.047456435
307.5 27. 20.956145043
307.5 27.5 20.865574722
307.5 28. 20.775597774
307.5 28.5 20.686090955
307.5 29. 20.596951256
307.5 29.5 20.508092511
307.5 30. 20.419442654
307.5 30.5 20.3309415
307.5 31. 20.242538925
307.5 31.5 20.154193379
307.5 32. 20.065870655
307.5 32.5 19.977542872
307.5 33. 19.889187618
307.5 33.5 19.800787238
307.5 34. 19.712328227
307.5 34.5 19.623800715
307.5 35. 19.535198025
307.5 35.5 19.446516295
307.5 36. 19.357754147
307.5 36.5 19.268912402
307.5 37. 19.179993829
307.5 37.5 19.091002918
307.5 38. 19.001945692
307.5 38.5 18.912829522
307.5 39. 18.823662979
307.5 39.5 18.734455689
308. 5. 49.668793296
308. 5.5 49.206577148
308. 6. 48.700832432
308. 6.5 48.147330684
308. 7. 47.544896146
308. 7.5 46.871989759
308. 8. 46.106460437
308. 8.5 45.236515929
308. 9. 44.261779535
308. 9.5 43.172582955
308. 10. 41.961024639
308. 10.5 40.617755662
308. 11. 39.128481492
308. 11.5 37.499094957
308. 12. 35.726262928
308. 12.5 33.928630853
308. 13. 32.065862263
308. 13.5 30.498567279
308. 14. 28.970441165
308. 14.5 27.616338758
308. 15. 26.710711042
308. 15.5 25.895693112
308. 16. 25.169635819
308. 16.5 24.528804294
308. 17. 23.967530306
308. 17.5 23.478562411
308. 18. 23.05359544
308. 18.5 22.708930443
308. 19. 22.524066269
308. 19.5 22.357350756
308. 20. 22.205546095
308. 20.5 22.065947887
308. 21. 21.936317181
308. 21.5 21.814813071
308. 22. 21.699929612
308. 22.5 21.590439129
308. 23. 21.485342768
308. 23.5 21.383828361
308. 24. 21.285235173
308. 24.5 21.18902484
308. 25. 21.094757682
308. 25.5 21.002073569
308. 26. 20.910676552
308. 26.5 20.820322592
308. 27. 20.730809767
308. 27.5 20.641970473
308. 28. 20.553665205
308. 28.5 20.46577759
308. 29. 20.378210404
308. 29.5 20.290882377
308. 30. 20.203725602
308. 30.5 20.116683437
308. 31. 20.029708795
308. 31.5 19.942762735
308. 32. 19.855813299
308. 32.5 19.768834555
308. 33. 19.681805782
308. 33.5 19.594710801
308. 34. 19.507537393
308. 34.5 19.420276817
308. 35. 19.33292339
308. 35.5 19.245474123
308. 36. 19.157928414
308. 36.5 19.070287767
308. 37. 18.982555559
308. 37.5 18.894736824
308. 38. 18.806838067
308. 38.5 18.718867096
308. 39. 18.630832868
308. 39.5 18.54274536
308.5 5. 49.176631917
308.5 5.5 48.687555349
308.5 6. 48.15450773
308.5 6.5 47.577910367
308.5 7. 46.942693528
308.5 7.5 46.232779074
308.5 8. 45.42544674
308.5 8.5 44.514324624
308.5 9. 43.489890366
308.5 9.5 42.346553832
308.5 10. 41.077802076
308.5 10.5 39.670341258
308.5 11. 38.121819397
308.5 11.5 36.421683812
308.5 12. 34.644918284
308.5 12.5 32.791889779
308.5 13. 31.086042796
308.5 13.5 29.505290562
308.5 14. 27.965707417
308.5 14.5 26.950746243
308.5 15. 26.064385548
308.5 15.5 25.269992352
308.5 16. 24.565582866
308.5 16.5 23.946941096
308.5 17. 23.407836104
308.5 17.5 22.940453146
308.5 18. 22.626990807
308.5 18.5 22.428171422
308.5 19. 22.250337309
308.5 19.5 22.089782788
308.5 20. 21.943391325
308.5 20.5 21.808569265
308.5 21. 21.683176009
308.5 21.5 21.565456166
308.5 22. 21.453976931
308.5 22.5 21.347572406
308.5 23. 21.245295411
308.5 23.5 21.146376707
308.5 24. 21.050191053
308.5 24.5 20.956229352
308.5 25. 20.864076024
308.5 25.5 20.773390788
308.5 26. 20.68389407
308.5 26.5 20.595355369
308.5 27. 20.507583987
308.5 27.5 20.420421661
308.5 28. 20.33373669
308.5 28.5 20.247419244
308.5 29. 20.161377616
308.5 29.5 20.075535196
308.5 30. 19.989828041
308.5 30.5 19.904202889
308.5 31. 19.818615546
308.5 31.5 19.733029556
308.5 32. 19.64741511
308.5 32.5 19.561748132
308.5 33. 19.476009516
308.5 33.5 19.390184486
308.5 34. 19.304262055
308.5 34.5 19.218234557
308.5 35. 19.132097257
308.5 35.5 19.045848001
308.5 36. 18.959486921
308.5 36.5 18.873016177
308.5 37. 18.786439726
308.5 37.5 18.699763117
308.5 38. 18.612993318
308.5 38.5 18.526138548
308.5 39. 18.439208137
308.5 39.5 18.352212393
309. 5. 48.684184706
309. 5.5 48.169186783
309. 6. 47.61473574
309. 6.5 47.007685434
309. 7. 46.339215934
309. 7.5 45.591510451
309. 8. 44.746528247
309. 8.5 43.788838914
309. 9. 42.713626858
309. 9.5 41.516415519
309. 10. 40.188226072
309. 10.5 38.719295682
309. 11. 37.106256623
309. 11.5 35.363782083
309. 12. 33.553946891
309. 12.5 31.725759917
309. 13. 30.102420986
309. 13.5 28.50646923
309. 14. 27.250372366
309. 14.5 26.28994076
309. 15. 25.422880729
309. 15.5 24.649217337
309. 16. 23.966590645
309. 16.5 23.370258352
309. 17. 22.853389083
309. 17.5 22.557950733
309. 18. 22.34264428
309. 18.5 22.151569936
309. 19. 21.980508869
309. 19.5 21.825883726
309. 20. 21.684698322
309. 20.5 21.554468001
309. 21. 21.433148339
309. 21.5 21.319067122
309. 22. 21.210862378
309. 22.5 21.107427817
309. 23. 21.007865976
309. 23.5 20.911448815
309. 24. 20.817585094
309. 24.5 20.725793697
309. 25. 20.635682065
309. 25.5 20.54692886
309. 26. 20.459270121
309. 26.5 20.372488248
309. 27. 20.286403239
309. 27.5 20.200865729
309. 28. 20.115751449
309. 28.5 20.030956807
309. 29. 19.946395345
309. 29.5 19.861994901
309. 30. 19.777695305
309. 30.5 19.693446516
309. 31. 19.609207098
309. 31.5 19.524942969
309. 32. 19.440626365
309. 32.5 19.356234982
309. 33. 19.271751252
309. 33.5 19.187161741
309. 34. 19.102456635
309. 34.5 19.017629295
309. 35. 18.932675888
309. 35.5 18.847595057
309. 36. 18.762387638
309. 36.5 18.677056413
309. 37. 18.591605892
309. 37.5 18.506042117
309. 38. 18.420372494
309. 38.5 18.334605637
309. 39. 18.248751227
309. 39.5 18.162819892
309.5 5. 48.192166678
309.5 5.5 47.657399539
309.5 6. 47.074354269
309.5 6.5 46.436510798
309.5 7. 45.734267461
309.5 7.5 44.952274392
309.5 8. 44.064911354
309.5 8.5 43.059704721
309.5 9. 41.933386202
309.5 9.5 40.68102324
309.5 10. 39.291863221
309.5 10.5 37.762692226
309.5 11. 36.080518853
309.5 11.5 34.320267657
309.5 12. 32.451557299
309.5 12.5 30.755487878
309.5 13. 29.113573223
309.5 13.5 27.612114432
309.5 14. 26.576265923
309.5 14.5 25.63348418
309.5 15. 24.785786803
309.5 15.5 24.032988326
309.5 16. 23.372306625
309.5 16.5 22.79842524
309.5 17. 22.504029206
309.5 17.5 22.269346363
309.5 18. 22.0625896
309.5 18.5 21.878985896
309.5 19. 21.714448661
309.5 19.5 21.565528938
309.5 20. 21.429349753
309.5 20.5 21.303533575
309.5 21. 21.186129913
309.5 21.5 21.075547374
309.5 22. 20.970492529
309.5 22.5 20.869916564
309.5 23. 20.772969821
309.5 23.5 20.678963781
309.5 24. 20.587339753
309.5 24.5 20.497643376
309.5 25. 20.409504068
309.5 25.5 20.322618563
309.5 26. 20.236737786
309.5 26.5 20.151656431
309.5 27. 20.067204686
309.5 27.5 19.983241662
309.5 28. 19.89965017
309.5 28.5 19.816332558
309.5 29. 19.733207372
309.5 29.5 19.650206684
309.5 30. 19.567273923
309.5 30.5 19.484362118
309.5 31. 19.401432462
309.5 31.5 19.318453136
309.5 32. 19.235398327
309.5 32.5 19.15224742
309.5 33. 19.068984316
309.5 33.5 18.985596863
309.5 34. 18.902076362
309.5 34.5 18.818417157
309.5 35. 18.734616275
309.5 35.5 18.65067312
309.5 36. 18.566589197
309.5 36.5 18.482367882
309.5 37. 18.398014214
309.5 37.5 18.313534704
309.5 38. 18.228937178
309.5 38.5 18.144230622
309.5 39. 18.059425055
309.5 39.5 17.974531405
310. 5. 47.706885483
310. 5.5 47.145160837
310. 6. 46.533244195
310. 6.5 45.864235276
310. 7. 45.130599462
310. 7.5 44.311813134
310. 8. 43.380293131
310. 8.5 42.32674081
310. 9. 41.148939226
310. 9.5 39.839775849
310. 10. 38.391249896
310. 10.5 36.797760582
310. 11. 35.080610555
310. 11.5 33.267064314
310. 12. 31.456855307
310. 12.5 29.780421836
310. 13. 28.11792165
310. 13.5 26.92613215
310. 14. 25.90608047
310. 14.5 24.980930367
310. 15. 24.152687284
310. 15.5 23.420919885
310. 16. 22.782373272
310. 16.5 22.46775648
310. 17. 22.210418303
310. 17.5 21.985181158
310. 18. 21.786683406
310. 18.5 21.610283499
310. 19. 21.452028544
310. 19.5 21.30859776
310. 20. 21.177232045
310. 20.5 21.055659005
310. 21. 20.942019784
310. 21.5 20.834801452
310. 22. 20.732776848
310. 22.5 20.634952545
310. 23. 20.540524822
310. 23.5 20.448843053
310. 24. 20.359379696
310. 24.5 20.271705959
310. 25. 20.185472241
310. 25.5 20.100392509
310. 26. 20.016231878
310. 26.5 19.932796758
310. 27. 19.849927042
310. 27.5 19.767489915
310. 28. 19.685374932
310. 28.5 19.603490098
310. 29. 19.521758729
310. 29.5 19.44011693
310. 30. 19.35851156
310. 30.5 19.276898573
310. 31. 19.195241673
310. 31.5 19.113511194
310. 32. 19.031683186
310. 32.5 18.949738647
310. 33. 18.867662879
310. 33.5 18.78544495
310. 34. 18.703077229
310. 34.5 18.620554995
310. 35. 18.537876098
310. 35.5 18.455040665
310. 36. 18.372050844
310. 36.5 18.288910577
310. 37. 18.205625403
310. 37.5 18.122202285
310. 38. 18.038649445
310. 38.5 17.954976227
310. 39. 17.871192972
310. 39.5 17.787310893
310.5 5. 47.221280967
310.5 5.5 46.632373707
310.5 6. 45.991281407
310.5 6.5 45.292352923
310.5 7. 44.527506337
310.5 7.5 43.669016524
310.5 8. 42.692358597
310.5 8.5 41.590365658
310.5 9. 40.359668999
310.5 9.5 38.992383776
310.5 10. 37.483844296
310.5 10.5 35.827410233
310.5 11. 34.077390225
310.5 11.5 32.202505604
310.5 12. 30.499301076
310.5 12.5 28.799123685
310.5 13. 27.341217953
310.5 13.5 26.243709267
310.5 14. 25.239335665
310.5 14.5 24.33182258
310.5 15. 23.523156479
310.5 15.5 22.812618535
310.5 16. 22.45200716
310.5 16.5 22.168312112
310.5 17. 21.921404983
310.5 17.5 21.705308912
310.5 18. 21.514786536
310.5 18.5 21.345331056
310.5 19. 21.193124354
310.5 19.5 21.054973321
310.5 20. 20.928235213
310.5 20.5 20.810740681
310.5 21. 20.700720164
310.5 21.5 20.596736833
310.5 22. 20.49762755
310.5 22.5 20.402452224
310.5 23. 20.310451251
310.5 23.5 20.221010319
310.5 24. 20.133631686
310.5 24.5 20.047910986
310.5 25. 19.963518639
310.5 25.5 19.880185048
310.5 26. 19.79768885
310.5 26.5 19.715847615
310.5 27. 19.634510483
310.5 27.5 19.553552328
310.5 28. 19.472869128
310.5 28.5 19.392374278
310.5 29. 19.311995636
310.5 29.5 19.231673151
310.5 30. 19.151356951
310.5 30.5 19.071005781
310.5 31. 18.990585734
310.5 31.5 18.910069203
310.5 32. 18.829434013
310.5 32.5 18.748662699
310.5 33. 18.667741902
310.5 33.5 18.586661853
310.5 34. 18.505415941
310.5 34.5 18.424000338
310.5 35. 18.342413679
310.5 35.5 18.260656783
310.5 36. 18.178732406
310.5 36.5 18.096645034
310.5 37. 18.014400686
310.5 37.5 17.932006749
310.5 38. 17.849471828
310.5 38.5 17.766805609
310.5 39. 17.684018734
310.5 39.5 17.601122693
311. 5. 46.735276755
311. 5.5 46.118936634
311. 6. 45.448645991
311. 6.5 44.722606863
311. 7. 43.922773047
311. 7.5 43.023607032
311. 8. 42.001417244
311. 8.5 40.850027489
311. 9. 39.565057295
311. 9.5 38.139433563
311. 10. 36.568759402
311. 10.5 34.874119018
311. 11. 33.064703904
311. 11.5 31.260979751
311. 12. 29.536129452
311. 12.5 27.822385706
311. 13. 26.648212773
311. 13.5 25.56433978
311. 14. 24.575536077
311. 14.5 23.685690526
311. 15. 22.896756656
311. 15.5 22.460037039
311. 16. 22.145828117
311. 16.5 21.873631638
311. 17. 21.63684089
311. 17.5 21.429587477
311. 18. 21.246763874
311. 18.5 21.08400084
311. 19. 20.937615739
311. 19.5 20.804542384
311. 20. 20.682252702
311. 20.5 20.56867821
311. 21. 20.462136273
311. 21.5 20.361263803
311. 22. 20.264959465
311. 22.5 20.1723345
311. 23. 20.082671651
311. 23.5 19.995391389
311. 24. 19.910024472
311. 24.5 19.826189858
311. 25. 19.743577069
311. 25.5 19.661932179
311. 26. 19.581046708
311. 26.5 19.50074886
311. 27. 19.420896576
311. 27.5 19.341372057
311. 28. 19.262077399
311. 28.5 19.182931129
311. 29. 19.103865433
311. 29.5 19.024823924
311. 30. 18.945759845
311. 30.5 18.866634601
311. 31. 18.787416565
311. 31.5 18.708080092
311. 32. 18.628604701
311. 32.5 18.548974395
311. 33. 18.46917709
311. 33.5 18.389204129
311. 34. 18.309049875
311. 34.5 18.228711352
311. 35. 18.148187943
311. 35.5 18.067481127
311. 36. 17.986594245
311. 36.5 17.905532298
311. 37. 17.824301763
311. 37.5 17.742910435
311. 38. 17.661367282
311. 38.5 17.579682313
311. 39. 17.497866462
311. 39.5 17.415931481
311.5 5. 46.248792227
311.5 5.5 45.604743285
311.5 6. 44.909651387
311.5 6.5 44.15169182
311.5 7. 43.316174743
311.5 7.5 42.375486805
311.5 8. 41.307340093
311.5 8.5 40.105307305
311.5 9. 38.764048812
311.5 9.5 37.280253253
311.5 10. 35.652020289
311.5 10.5 33.913067549
311.5 11. 32.054575034
311.5 11.5 30.319731215
311.5 12. 28.565914171
311.5 12.5 27.120615805
311.5 13. 25.957949811
311.5 13.5 24.887498012
311.5 14. 23.914167752
311.5 14.5 23.04204697
311.5 15. 22.495508757
311.5 15.5 22.146158242
311.5 16. 21.844582285
311.5 16.5 21.583565565
311.5 17. 21.356581516
311.5 17.5 21.157878619
311.5 18. 20.982484195
311.5 18.5 20.826168919
311.5 19. 20.685386004
311.5 19.5 20.557195185
311.5 20. 20.439181232
311.5 20.5 20.32937427
311.5 21. 20.226176195
311.5 21.5 20.128295312
311.5 22. 20.034689908
311.5 22.5 19.944520588
311.5 23. 19.857110724
311.5 23.5 19.771914091
311.5 24. 19.688488688
311.5 24.5 19.606475744
311.5 25. 19.525583
311.5 25.5 19.445571463
311.5 26. 19.366244933
311.5 26.5 19.287441736
311.5 27. 19.209028202
311.5 27.5 19.130893503
311.5 28. 19.052945564
311.5 28.5 18.9751078
311.5 29. 18.897316522
311.5 29.5 18.819518833
311.5 30. 18.741670945
311.5 30.5 18.6637368
311.5 31. 18.585686945
311.5 31.5 18.507497606
311.5 32. 18.429149919
311.5 32.5 18.350629287
311.5 33. 18.271924844
311.5 33.5 18.193028996
311.5 34. 18.113937032
311.5 34.5 18.03464679
311.5 35. 17.955158369
311.5 35.5 17.87547388
311.5 36. 17.795597219
311.5 36.5 17.715533878
311.5 37. 17.635290774
311.5 37.5 17.55487609
311.5 38. 17.47429914
311.5 38.5 17.393570243
311.5 39. 17.312700611
311.5 39.5 17.231702243
312. 5. 45.761742186
312. 5.5 45.093524042
312. 6. 44.369766963
312. 6.5 43.579444585
312. 7. 42.707474438
312. 7.5 41.725130491
312. 8. 40.609688904
312. 8.5 39.355666884
312. 9. 37.957703278
312. 9.5 36.414079021
312. 10. 34.741660937
312. 10.5 32.943020866
312. 11. 31.138981941
312. 11.5 29.372225347
312. 12. 27.661309431
312. 12.5 26.42131903
312. 13. 25.269888216
312. 13.5 24.212634673
312. 14. 23.254694225
312. 14.5 22.562458965
312. 15. 22.172923945
312. 15.5 21.83737775
312. 16. 21.548120423
312. 16.5 21.297967968
312. 17. 21.080486078
312. 17.5 20.890047882
312. 18. 20.721820026
312. 18.5 20.571715016
312. 19. 20.436321958
312. 19.5 20.312825286
312. 20. 20.198920652
312. 20.5 20.092734467
312. 21. 19.992750745
312. 21.5 19.897746855
312. 22. 19.806738555
312. 22.5 19.718933901
312. 23. 19.633695221
312. 23.5 19.550508164
312. 24. 19.468956759
312. 24.5 19.388703489
312. 25. 19.30947347
312. 25.5 19.231041943
312. 26. 19.153224398
312. 26.5 19.075868806
312. 27. 18.998849481
312. 27.5 18.922062239
312. 28. 18.845420551
312. 28.5 18.768852492
312. 29. 18.692298299
312. 29.5 18.615708404
312. 30. 18.539041849
312. 30.5 18.462264993
312. 31. 18.385350458
312. 31.5 18.308276254
312. 32. 18.23102506
312. 32.5 18.153583616
312. 33. 18.075942217
312. 33.5 17.998094284
312. 34. 17.920035991
312. 34.5 17.841765954
312. 35. 17.763284957
312. 35.5 17.684595708
312. 36. 17.605702639
312. 36.5 17.526611711
312. 37. 17.447330259
312. 37.5 17.367866835
312. 38. 17.288231086
312. 38.5 17.208433625
312. 39. 17.128485929
312. 39.5 17.048400234
312.5 5. 45.276216822
312.5 5.5 44.58278211
312.5 6. 43.828863485
312.5 6.5 43.005694453
312.5 7. 42.097201568
312.5 7.5 41.071950119
312.5 8. 39.908101118
312.5 8.5 38.599371882
312.5 9. 37.145714805
312.5 9.5 35.546653832
312.5 10. 33.824045336
312.5 10.5 31.982070501
312.5 11. 30.217937159
312.5 11.5 28.417068653
312.5 12. 26.955123675
312.5 12.5 25.723956804
312.5 13. 24.583459238
312.5 13.5 23.53917227
312.5 14. 22.665140939
312.5 14.5 22.230164572
312.5 15. 21.855587795
312.5 15.5 21.53354842
312.5 16. 21.256296502
312.5 16.5 21.016696379
312.5 17. 20.808417387
312.5 17.5 20.625964456
312.5 18. 20.464647499
312.5 18.5 20.32052236
312.5 19. 20.190313764
312.5 19.5 20.071329425
312.5 20. 19.961373794
312.5 20.5 19.858667193
312.5 21. 19.761773331
312.5 21.5 19.669536335
312.5 22. 19.581027326
312.5 22.5 19.495499937
312.5 23. 19.412353835
312.5 23.5 19.331105157
312.5 24. 19.251362799
312.5 24.5 19.172809522
312.5 25. 19.095187007
312.5 25.5 19.018284053
312.5 26. 18.941927289
312.5 26.5 18.865973867
312.5 27. 18.790305706
312.5 27.5 18.714824944
312.5 28. 18.639450336
312.5 28.5 18.564114396
312.5 29. 18.488761102
312.5 29.5 18.413344056
312.5 30. 18.337824998
312.5 30.5 18.262172595
312.5 31. 18.186361444
312.5 31.5 18.110371261
312.5 32. 18.034186194
312.5 32.5 17.95779426
312.5 33. 17.881186864
312.5 33.5 17.804358394
312.5 34. 17.727305871
312.5 34.5 17.650028653
312.5 35. 17.572528176
312.5 35.5 17.494807724
312.5 36. 17.416872235
312.5 36.5 17.338728122
312.5 37. 17.260383115
312.5 37.5 17.181846124
312.5 38. 17.103127108
312.5 38.5 17.024236966
312.5 39. 16.945187424
312.5 39.5 16.865990947
313. 5. 44.793023836
313. 5.5 44.071255019
313. 6. 43.286807186
313. 6.5 42.430494117
313. 7. 41.485126658
313. 7.5 40.415635317
313. 8. 39.201553375
313. 8.5 37.838540704
313. 9. 36.327431593
313. 9.5 34.679918207
313. 10. 32.898083097
313. 10.5 31.090770686
313. 11. 29.290224833
313. 11.5 27.559084246
313. 12. 26.250610363
313. 12.5 25.027960334
313. 13. 23.898061071
313. 13.5 22.866499738
313. 14. 22.322205732
313. 14.5 21.903240071
313. 15. 21.543357592
313. 15.5 21.234525887
313. 16. 20.968967603
313. 16.5 20.739611676
313. 17. 20.540241738
313. 17.5 20.365501045
313. 18. 20.210846221
313. 18.5 20.072477542
313. 19. 19.947254802
313. 19.5 19.83260738
313. 20. 19.726446338
313. 20.5 19.627083493
313. 21. 19.533159832
313. 21.5 19.443583951
313. 22. 19.357480267
313. 22.5 19.274146171
313. 23. 19.193017096
313. 23.5 19.113638335
313. 24. 19.035642524
313. 24.5 18.958731771
313. 25. 18.882663542
313. 25.5 18.807239552
313. 26. 18.732297036
313. 26.5 18.657701891
313. 27. 18.583343272
313. 27.5 18.509129338
313. 28. 18.434983879
313. 28.5 18.360843633
313. 29. 18.286656144
313. 29.5 18.212378035
313. 30. 18.13797362
313. 30.5 18.063413762
313. 31. 17.988674947
313. 31.5 17.913738514
313. 32. 17.838590016
313. 32.5 17.763218688
313. 33. 17.687616996
313. 33.5 17.61178025
313. 34. 17.53570628
313. 34.5 17.459395154
313. 35. 17.38284893
313. 35.5 17.306071442
313. 36. 17.229068112
313. 36.5 17.151845782
313. 37. 17.074412565
313. 37.5 16.996777707
313. 38. 16.918951471
313. 38.5 16.840945022
313. 39. 16.76277033
313. 39.5 16.684440074
313.5 5. 44.309228265
313.5 5.5 43.558834691
313.5 6. 42.743459288
313.5 6.5 41.854679918
313.5 7. 40.870781423
313.5 7.5 39.755863439
313.5 8. 38.489195361
313.5 8.5 37.072658818
313.5 9. 35.506750357
313.5 9.5 33.80653288
313.5 10. 31.979214712
313.5 10.5 30.193844606
313.5 11. 28.354499677
313.5 11.5 26.850106652
313.5 12. 25.547215751
313.5 12.5 24.332724989
313.5 13. 23.213052837
313.5 13.5 22.453389733
313.5 14. 21.98471567
313.5 14.5 21.581549778
313.5 15. 21.236092918
313.5 15.5 20.940168472
313.5 16. 20.685993826
313.5 16.5 20.466577985
313.5 17. 20.275828791
313.5 17.5 20.10853375
313.5 18. 19.960299137
313.5 18.5 19.827470386
313.5 19. 19.707041526
313.5 19.5 19.596561824
313.5 20. 19.494046677
313.5 20.5 19.397896944
313.5 21. 19.306828471
313.5 21.5 19.219812075
313.5 22. 19.136023442
313.5 22.5 19.054801952
313.5 23. 18.975617278
313.5 23.5 18.898042582
313.5 24. 18.821733164
313.5 24.5 18.746409576
313.5 25. 18.671844328
313.5 25.5 18.597851437
313.5 26. 18.524278237
313.5 26.5 18.450998945
313.5 27. 18.377909609
313.5 27.5 18.30492412
313.5 28. 18.231971062
313.5 28.5 18.158991196
313.5 29. 18.085935463
313.5 29.5 18.012763369
313.5 30. 17.939441676
313.5 30.5 17.865943345
313.5 31. 17.792246663
313.5 31.5 17.718334517
313.5 32. 17.644193803
313.5 32.5 17.569814918
313.5 33. 17.495191339
313.5 33.5 17.420319258
313.5 34. 17.345197279
313.5 34.5 17.269826147
313.5 35. 17.194208514
313.5 35.5 17.118348739
313.5 36. 17.04225271
313.5 36.5 16.965927676
313.5 37. 16.889382115
313.5 37.5 16.812625597
313.5 38. 16.735668672
313.5 38.5 16.658522762
313.5 39. 16.581200067
313.5 39.5 16.503713473
314. 5. 43.824743011
314. 5.5 43.045409491
314. 6. 42.199701214
314. 6.5 41.27734729
314. 7. 40.253886621
314. 7.5 39.091205292
314. 8. 37.772802002
314. 8.5 36.301174928
314. 9. 34.684025955
314. 9.5 32.9255522
314. 10. 31.115469593
314. 10.5 29.290131945
314. 11. 27.520613823
314. 11.5 26.14197772
314. 12. 24.844350565
314. 12.5 23.637603758
314. 13. 22.627821818
314. 13.5 22.104496627
314. 14. 21.652544328
314. 14.5 21.26495987
314. 15. 20.933655552
314. 15.5 20.650337095
314. 16. 20.407238199
314. 16.5 20.197462573
314. 17. 20.015051461
314. 17.5 19.85494194
314. 18. 19.712892409
314. 18.5 19.58539381
314. 19. 19.469573336
314. 19.5 19.363098204
314. 20. 19.264085791
314. 20.5 19.171023521
314. 21. 19.082699699
314. 21.5 18.998145143
314. 22. 18.916584828
314. 22.5 18.837398397
314. 23. 18.760088298
314. 23.5 18.684254314
314. 24. 18.609573373
314. 24.5 18.535783612
314. 25. 18.46267187
314. 25.5 18.390063879
314. 26. 18.317816585
314. 26.5 18.245812129
314. 27. 18.173953119
314. 27.5 18.102158903
314. 28. 18.030362627
314. 28.5 17.958508889
314. 29. 17.886551864
314. 29.5 17.814453803
314. 30. 17.742183806
314. 30.5 17.669716835
314. 31. 17.597032891
314. 31.5 17.524116343
314. 32. 17.450955364
314. 32.5 17.377541464
314. 33. 17.303869084
314. 33.5 17.229935261
314. 34. 17.155739335
314. 34.5 17.081282697
314. 35. 17.006568572
314. 35.5 16.931601818
314. 36. 16.856388765
314. 36.5 16.780937056
314. 37. 16.705255516
314. 37.5 16.629354023
314. 38. 16.553243404
314. 38.5 16.476935325
314. 39. 16.400442207
314. 39.5 16.323777132
314.5 5. 43.339478669
314.5 5.5 42.530916939
314.5 6. 41.655345552
314.5 6.5 40.698294373
314.5 7. 39.634150101
314.5 7.5 38.421756546
314.5 8. 37.051937762
314.5 8.5 35.525851221
314.5 9. 33.85531335
314.5 9.5 32.044734864
314.5 10. 30.246211519
314.5 10.5 28.378352371
314.5 11. 26.811187325
314.5 11.5 25.43412938
314.5 12. 24.14138314
314.5 12.5 22.941899554
314.5 13. 22.26689757
314.5 13.5 21.76094693
314.5 14. 21.3255669
314.5 14.5 20.953338254
314.5 15. 20.635909386
314.5 15.5 20.3648952
314.5 16. 20.132566594
314.5 16.5 19.932135762
314.5 17. 19.757785809
314.5 17.5 19.604608139
314.5 18. 19.468515281
314.5 18.5 19.346143702
314.5 19. 19.234752443
314.5 19.5 19.132124603
314.5 20. 19.036477117
314.5 20.5 18.946381484
314.5 21. 18.860696081
314.5 21.5 18.778509544
314.5 22. 18.699094207
314.5 22.5 18.621868302
314.5 23. 18.546365624
314.5 23.5 18.472211389
314.5 24. 18.39910315
314.5 24.5 18.326795805
314.5 25. 18.255089841
314.5 25.5 18.183822143
314.5 26. 18.112858806
314.5 26.5 18.042089512
314.5 27. 17.971423112
314.5 27.5 17.900784153
314.5 28. 17.830110123
314.5 28.5 17.759349272
314.5 29. 17.688458861
314.5 29.5 17.617403755
314.5 30. 17.546155283
314.5 30.5 17.474690314
314.5 31. 17.402990486
314.5 31.5 17.331041581
314.5 32. 17.258832995
314.5 32.5 17.186357296
314.5 33. 17.113609847
314.5 33.5 17.040588492
314.5 34. 16.967293276
314.5 34.5 16.893726209
314.5 35. 16.819891056
314.5 35.5 16.74579316
314.5 36. 16.67143927
314.5 36.5 16.596837407
314.5 37. 16.521996725
314.5 37.5 16.4469274
314.5 38. 16.37164052
314.5 38.5 16.296147988
314.5 39. 16.220462434
314.5 39.5 16.144597129
315. 5. 42.853343179
315. 5.5 42.017256562
315. 6. 41.109742393
315. 6.5 40.117307801
315. 7. 39.009890574
315. 7.5 37.748782207
315. 8. 36.326138988
315. 8.5 34.74725331
315. 9. 33.019804948
315. 9.5 31.211288627
315. 10. 29.370358694
315. 10.5 27.550137451
315. 11. 26.101795307
315. 11.5 24.725954901
315. 12. 23.437631415
315. 12.5 22.47608094
315. 13. 21.911272127
315. 13.5 21.422626072
315. 14. 21.003660014
315. 14.5 20.646554462
315. 15. 20.342720352
315. 15.5 20.083708687
315. 16. 19.86184765
315. 16.5 19.670470825
315. 17. 19.50391094
315. 17.5 19.357417913
315. 18. 19.227059969
315. 18.5 19.109618789
315. 19. 19.002483745
315. 19.5 18.903551622
315. 20. 18.811136434
315. 20.5 18.72389126
315. 21. 18.640742183
315. 21.5 18.560833517
315. 22. 18.483483068
315. 22.5 18.408146037
315. 23. 18.334386192
315. 23.5 18.261853023
315. 24. 18.190263758
315. 24.5 18.119389261
315. 25. 18.049043015
315. 25.5 17.979072522
315. 26. 17.909352584
315. 26.5 17.839780061
315. 27. 17.770269746
315. 27.5 17.70075113
315. 28. 17.631165841
315. 28.5 17.561465608
315. 29. 17.491610627
315. 29.5 17.421568257
315. 30. 17.351311954
315. 30.5 17.280820403
315. 31. 17.210076808
315. 31.5 17.139068296
315. 32. 17.06778543
315. 32.5 16.996221789
315. 33. 16.924373621
315. 33.5 16.852239536
315. 34. 16.779820254
315. 34.5 16.707118375
315. 35. 16.634138187
315. 35.5 16.560885487
315. 36. 16.487367433
315. 36.5 16.413592401
315. 37. 16.339569865
315. 37.5 16.265310283
315. 38. 16.190824994
315. 38.5 16.116126126
315. 39. 16.066199081
315. 39.5 16.038747086
315.5 5. 42.367148796
315.5 5.5 41.502675583
315.5 6. 40.562734737
315.5 6.5 39.534161309
315.5 7. 38.381977168
315.5 7.5 37.071908595
315.5 8. 35.595515469
315.5 8.5 33.963348485
315.5 9. 32.17661875
315.5 9.5 30.372669694
315.5 10. 28.486720659
315.5 10.5 26.843330279
315.5 11. 25.391847823
315.5 11.5 24.016800884
315.5 12. 22.736493698
315.5 12.5 22.107921523
315.5 13. 21.560840553
315.5 13.5 21.08942093
315.5 14. 20.686701563
315.5 14.5 20.344479549
315.5 15. 20.053956354
315.5 15.5 19.806645844
315.5 16. 19.594952692
315.5 16.5 19.412343905
315.5 17. 19.253308898
315.5 17.5 19.11325975
315.5 18. 18.98842153
315.5 18.5 18.875720521
315.5 19. 18.772674707
315.5 19.5 18.677292254
315.5 20. 18.587981742
315.5 20.5 18.503475326
315.5 21. 18.422764464
315.5 21.5 18.345047045
315.5 22. 18.269684512
315.5 22.5 18.196167462
315.5 23. 18.124088308
315.5 23.5 18.053119709
315.5 24. 17.982997643
315.5 24.5 17.913508186
315.5 25. 17.844477193
315.5 25.5 17.775762268
315.5 26. 17.707246503
315.5 26.5 17.638833583
315.5 27. 17.570443959
315.5 27.5 17.50201183
315.5 28. 17.433482763
315.5 28.5 17.364811799
315.5 29. 17.295961935
315.5 29.5 17.226902906
315.5 30. 17.157610194
315.5 30.5 17.088064218
315.5 31. 17.018249673
315.5 31.5 16.948154974
315.5 32. 16.877771796
315.5 32.5 16.807094685
315.5 33. 16.736120731
315.5 33.5 16.66484928
315.5 34. 16.593281695
315.5 34.5 16.521421143
315.5 35. 16.449272407
315.5 35.5 16.376841723
315.5 36. 16.304136635
315.5 36.5 16.231165864
315.5 37. 16.157939187
315.5 37.5 16.084467331
315.5 38. 16.055111192
315.5 38.5 16.028147044
315.5 39. 16.001129355
315.5 39.5 15.974064715
316. 5. 41.881735499
316. 5.5 40.987046534
316. 6. 40.014159336
316. 6.5 38.947117033
316. 7. 37.751152039
316. 7.5 36.39074206
316. 8. 34.86093785
316. 8.5 33.173456717
316. 9. 31.374885263
316. 9.5 29.527898913
316. 10. 27.650476381
316. 10.5 26.135854429
316. 11. 24.680715238
316. 11.5 23.305957883
316. 12. 22.35560904
316. 12.5 21.744847333
316. 13. 21.215499689
316. 13.5 20.76121959
316. 14. 20.374570569
316. 14.5 20.046986021
316. 15. 19.769487213
316. 15.5 19.533577287
316. 16. 19.331755659
316. 16.5 19.157633919
316. 17. 19.005864564
316. 17.5 18.872024956
316. 18. 18.752497755
316. 18.5 18.644352948
316. 19. 18.545235235
316. 19.5 18.453261773
316. 20. 18.366933149
316. 20.5 18.285058109
316. 21. 18.206691175
316. 21.5 18.13108176
316. 22. 18.057633158
316. 22.5 17.985869837
316. 23. 17.915411575
316. 23.5 17.845953132
316. 24. 17.777248359
316. 24.5 17.709097815
316. 25. 17.641339131
316. 25.5 17.573839526
316. 26. 17.506489975
316. 26.5 17.439200662
316. 27. 17.371897418
316. 27.5 17.304518925
316. 28. 17.237014501
316. 28.5 17.169342342
316. 29. 17.101468112
316. 29.5 17.033363811
316. 30. 16.965006853
316. 30.5 16.896379313
316. 31. 16.827467307
316. 31.5 16.758260478
316. 32. 16.688751566
316. 32.5 16.618936039
316. 33. 16.548811792
316. 33.5 16.478378873
316. 34. 16.407639262
316. 34.5 16.336596665
316. 35. 16.26525634
316. 35.5 16.193624944
316. 36. 16.121710391
316. 36.5 16.069281382
316. 37. 16.042899482
316. 37.5 16.016444567
316. 38. 15.989922709
316. 38.5 15.963340168
316. 39. 15.936703368
316. 39.5 15.910018875
316.5 5. 41.395566973
316.5 5.5 40.470237895
316.5 6. 39.463845963
316.5 6.5 38.357621693
316.5 7. 37.117078703
316.5 7.5 35.704555981
316.5 8. 34.121723471
316.5 8.5 32.376839675
316.5 9. 30.569343031
316.5 9.5 28.675902394
316.5 10. 26.949723681
316.5 10.5 25.427086514
316.5 11. 23.967719462
316.5 11.5 22.659877008
316.5 12. 21.979625322
316.5 12.5 21.386763354
316.5 13. 20.875147856
316.5 13.5 20.437911135
316.5 14. 20.067147052
316.5 14.5 19.753947762
316.5 15. 19.489184615
316.5 15.5 19.264375899
316.5 16. 19.072133029
316.5 16.5 18.906222473
316.5 17. 18.761465557
316.5 17.5 18.633607543
316.5 18. 18.519189047
316.5 18.5 18.4154226
316.5 19. 18.320077565
316.5 19.5 18.231377611
316.5 20. 18.147912761
316.5 20.5 18.068565868
316.5 21. 17.992452254
316.5 21.5 17.918870844
316.5 22. 17.847265047
316.5 22.5 17.777191729
316.5 23. 17.7082968
316.5 23.5 17.640296096
316.5 24. 17.572960494
316.5 24.5 17.506104341
316.5 25. 17.439576476
316.5 25.5 17.373253265
316.5 26. 17.307033183
316.5 26.5 17.240832594
316.5 27. 17.174582453
316.5 27.5 17.108225706
316.5 28. 17.041715244
316.5 28.5 16.975012266
316.5 29. 16.908084979
316.5 29.5 16.840907541
316.5 30. 16.773459208
316.5 30.5 16.705723634
316.5 31. 16.637688294
316.5 31.5 16.569344002
316.5 32. 16.500684513
316.5 32.5 16.431706178
316.5 33. 16.36240766
316.5 33.5 16.292789679
316.5 34. 16.222854804
316.5 34.5 16.152607256
316.5 35. 16.082052751
316.5 35.5 16.055380687
316.5 36. 16.029539628
316.5 36.5 16.003613493
316.5 37. 15.977607892
316.5 37.5 15.951528673
316.5 38. 15.925381895
316.5 38.5 15.899173801
316.5 39. 15.872910797
316.5 39.5 15.846599421
317. 5. 40.9085352
317. 5.5 39.952113682
317. 6. 38.910179662
317. 6.5 37.766001948
317. 7. 36.479406491
317. 7.5 35.013778023
317. 8. 33.377306794
317. 8.5 31.600760452
317. 9. 29.75824566
317. 9.5 27.822915102
317. 10. 26.247848386
317. 10.5 24.716362866
317. 11. 23.252123552
317. 11.5 22.271070986
317. 12. 21.608452968
317. 12.5 21.033576541
317. 13. 20.539684575
317. 13.5 20.119385455
317. 14. 19.764311929
317. 14.5 19.465239983
317. 15. 19.212922065
317. 15.5 18.998916776
317. 16. 18.815963746
317. 16.5 18.657993777
317. 17. 18.520002137
317. 17.5 18.397904124
317. 18. 18.288398313
317. 18.5 18.188838377
317. 19. 18.097116144
317. 19.5 18.011559253
317. 20. 17.930844571
317. 20.5 17.8539266
317. 21. 17.779979229
317. 21.5 17.708348935
317. 22. 17.638517556
317. 22.5 17.570072935
317. 23. 17.50268592
317. 23.5 17.436092441
317. 24. 17.370079592
317. 24.5 17.304474842
317. 25. 17.239137695
317. 25.5 17.173953215
317. 26. 17.108827012
317. 26.5 17.043681332
317. 27. 16.978452002
317. 27.5 16.913086028
317. 28. 16.847539701
317. 28.5 16.781777082
317. 29. 16.7157688
317. 29.5 16.649491072
317. 30. 16.582924909
317. 30.5 16.516055472
317. 31. 16.448871531
317. 31.5 16.381365019
317. 32. 16.313530661
317. 32.5 16.245365652
317. 33. 16.176869387
317. 33.5 16.108043232
317. 34. 16.065478571
317. 34.5 16.040295365
317. 35. 16.015011434
317. 35.5 15.989631504
317. 36. 15.964160628
317. 36.5 15.93860415
317. 37. 15.912967676
317. 37.5 15.887257045
317. 38. 15.861478303
317. 38.5 15.835637675
317. 39. 15.809741545
317. 39.5 15.783796427
317.5 5. 40.420529081
317.5 5.5 39.432532999
317.5 6. 38.354864127
317.5 6.5 37.171976254
317.5 7. 35.83736821
317.5 7.5 34.319002789
317.5 8. 32.627077778
317.5 8.5 30.830315305
317.5 9. 28.940651514
317.5 9.5 27.131442593
317.5 10. 25.544194836
317.5 10.5 24.002970663
317.5 11. 22.625904344
317.5 11.5 21.886814087
317.5 12. 21.24200508
317.5 12.5 20.685195485
317.5 13. 20.209010311
317.5 13.5 19.805533077
317.5 14. 19.465946925
317.5 14.5 19.180739171
317.5 15. 18.940574847
317.5 15.5 18.737077172
317.5 16. 18.56312915
317.5 16.5 18.412834556
317.5 17. 18.281367104
317.5 17.5 18.164813804
317.5 18. 18.060030851
317.5 18.5 17.964511434
317.5 19. 17.876267522
317.5 19.5 17.793728125
317.5 20. 17.715654356
317.5 20.5 17.641069931
317.5 21. 17.56920512
317.5 21.5 17.499452036
317.5 22. 17.431329313
317.5 22.5 17.364454393
317.5 23. 17.298521921
317.5 23.5 17.233286975
317.5 24. 17.168552087
317.5 24.5 17.104157217
317.5 25. 17.039972009
317.5 25.5 16.975889803
317.5 26. 16.911822994
317.5 26.5 16.847699422
317.5 27. 16.78345955
317.5 27.5 16.719054249
317.5 28. 16.654443045
317.5 28.5 16.589592729
317.5 29. 16.524476233
317.5 29.5 16.459071738
317.5 30. 16.39336193
317.5 30.5 16.327333406
317.5 31. 16.260976174
317.5 31.5 16.194283235
317.5 32. 16.127250239
317.5 32.5 16.073106338
317.5 33. 16.048615984
317.5 33.5 16.024012462
317.5 34. 15.999299342
317.5 34.5 15.974480622
317.5 35. 15.949560693
317.5 35.5 15.924544293
317.5 36. 15.899436484
317.5 36.5 15.874242609
317.5 37. 15.848968271
317.5 37.5 15.823619298
317.5 38. 15.798201721
317.5 38.5 15.772721749
317.5 39. 15.747185741
317.5 39.5 15.721600189
318. 5. 39.931434132
318. 5.5 38.910143837
318. 6. 37.797983558
318. 6.5 36.575245452
318. 7. 35.190046685
318. 7.5 33.619762293
318. 8. 31.880995136
318. 8.5 30.054985404
318. 9. 28.115525355
318. 9.5 26.438706303
318. 10. 24.838064996
318. 10.5 23.28613723
318. 11. 22.229117208
318. 11.5 21.507021543
318. 12. 20.880197027
318. 12.5 20.341530102
318. 13. 19.883026241
318. 13.5 19.496245014
318. 14. 19.171934493
318. 14.5 18.900323054
318. 15. 18.672019982
318. 15.5 18.47873644
318. 16. 18.313512906
318. 16.5 18.170633963
318. 17. 18.045455705
318. 17.5 17.934238075
318. 18. 17.83399424
318. 18.5 17.742355071
318. 19. 17.657450239
318. 19.5 17.577807484
318. 20. 17.502269571
318. 20.5 17.429927024
318. 21. 17.360064344
318. 21.5 17.292117422
318. 22. 17.225640104
318. 22.5 17.160278103
318. 23. 17.09574876
318. 23.5 17.031825392
318. 24. 16.968325228
318. 24.5 16.905100109
318. 25. 16.842029326
318. 25.5 16.779014086
318. 26. 16.715973239
318. 26.5 16.652839942
318. 27. 16.589559072
318. 27.5 16.526085175
318. 28. 16.462380861
318. 28.5 16.398415516
318. 29. 16.334164271
318. 29.5 16.269607176
318. 30. 16.204728517
318. 30.5 16.13951626
318. 31. 16.078208301
318. 31.5 16.054434556
318. 32. 16.030539277
318. 32.5 16.006524536
318. 33. 15.98239297
318. 33.5 15.958147725
318. 34. 15.93379241
318. 34.5 15.909331053
318. 35. 15.884768065
318. 35.5 15.860108198
318. 36. 15.835356519
318. 36.5 15.810518372
318. 37. 15.785599351
318. 37.5 15.760605277
318. 38. 15.735542164
318. 38.5 15.710416202
318. 39. 15.685233729
318. 39.5 15.660001211
318.5 5. 39.441132154
318.5 5.5 38.386528778
318.5 6. 37.2393389
318.5 6.5 35.975491885
318.5 7. 34.539376057
318.5 7.5 32.91555609
318.5 8. 31.147332848
318.5 8.5 29.273964151
318.5 9. 27.388083069
318.5 9.5 25.744043765
318.5 10. 24.128709862
318.5 10.5 22.642210121
318.5 11. 21.836447321
318.5 11.5 21.13161193
318.5 12. 20.522946052
318.5 12.5 20.002491341
318.5 13. 19.561634031
318.5 13.5 19.191412637
318.5 14. 18.882157761
318.5 14.5 18.623870565
318.5 15. 18.407136189
318.5 15.5 18.223775981
318.5 16. 18.067000928
318.5 16.5 17.931283499
318.5 17. 17.812165532
318.5 17.5 17.706080718
318.5 18. 17.610198235
318.5 18.5 17.522284621
318.5 19. 17.440584716
318.5 19.5 17.363722317
318.5 20. 17.29061925
318.5 20.5 17.220430475
318.5 21. 17.152492625
318.5 21.5 17.086283558
318.5 22. 17.021390797
318.5 22.5 16.957487047
318.5 23. 16.894311286
318.5 23.5 16.831654202
318.5 24. 16.769347009
318.5 24.5 16.707252847
318.5 25. 16.645260178
318.5 25.5 16.583277694
318.5 26. 16.521230377
318.5 26.5 16.459056447
318.5 27. 16.396704974
318.5 27.5 16.334134006
318.5 28. 16.271309085
318.5 28.5 16.208202071
318.5 29. 16.144790191
318.5 29.5 16.081055276
318.5 30. 16.057719547
318.5 30.5 16.034547406
318.5 31. 16.01125069
318.5 31.5 15.987830271
318.5 32. 15.96428769
318.5 32.5 15.940625094
318.5 33. 15.916845179
318.5 33.5 15.892951141
318.5 34. 15.868946627
318.5 34.5 15.844835691
318.5 35. 15.820622764
318.5 35.5 15.796312609
318.5 36. 15.771910298
318.5 36.5 15.747421172
318.5 37. 15.722850821
318.5 37.5 15.698205052
318.5 38. 15.673489866
318.5 38.5 15.648711431
318.5 39. 15.623876064
318.5 39.5 15.598990205
319. 5. 38.948620508
319. 5.5 37.861672278
319. 6. 36.678720152
319. 6.5 35.370157554
319. 7. 33.884957535
319. 7.5 32.205846343
319. 8. 30.409471524
319. 8.5 28.4863702
319. 9. 26.707459529
319. 9.5 25.046748356
319. 10. 23.415319054
319. 10.5 22.23794456
319. 11. 21.447808452
319. 11.5 20.760506642
319. 12. 20.170170909
319. 12.5 19.667990912
319. 13. 19.244735643
319. 13.5 18.89092755
319. 14. 18.596500473
319. 14.5 18.351261817
319. 15. 18.145803855
319. 15.5 17.97207919
319. 16. 17.823481313
319. 16.5 17.694676921
319. 17. 17.581396432
319. 17.5 17.48024769
319. 18. 17.388554655
319. 18.5 17.304217346
319. 19. 17.225593154
319. 19.5 17.151399234
319. 20. 17.080633904
319. 20.5 17.012514221
319. 21. 16.946426899
319. 21.5 16.881890003
319. 22. 16.818523252
319. 22.5 16.756025109
319. 23. 16.694155169
319. 23.5 16.632720659
319. 24. 16.571566097
319. 24.5 16.510565368
319. 25. 16.449615655
319. 25.5 16.388632759
319. 26. 16.327547498
319. 26.5 16.266302903
319. 27. 16.204852035
319. 27.5 16.143156273
319. 28. 16.081183952
319. 28.5 16.058483215
319. 29. 16.036032771
319. 29.5 16.013458772
319. 30. 15.990759758
319. 30.5 15.967935172
319. 31. 15.944985265
319. 31.5 15.921911011
319. 32. 15.898714039
319. 32.5 15.87539657
319. 33. 15.851961356
319. 33.5 15.828411639
319. 34. 15.8047511
319. 34.5 15.780983821
319. 35. 15.757114248
319. 35.5 15.733147156
319. 36. 15.709087618
319. 36.5 15.684940976
319. 37. 15.660712809
319. 37.5 15.636408914
319. 38. 15.612035274
319. 38.5 15.58759804
319. 39. 15.563103504
319. 39.5 15.538558082
319.5 5. 38.455125722
319.5 5.5 37.335416016
319.5 6. 36.115904831
319.5 6.5 34.762241584
319.5 7. 33.226371201
319.5 7.5 31.509241952
319.5 8. 29.666734449
319.5 8.5 27.718092775
319.5 9. 26.025042694
319.5 9.5 24.34606094
319.5 10. 22.716018955
319.5 10.5 21.837299159
319.5 11. 21.063118997
319.5 11.5 20.393629404
319.5 12. 19.821791524
319.5 12.5 19.33794103
319.5 13. 18.932233147
319.5 13.5 18.594681501
319.5 14. 18.314846954
319.5 14.5 18.082378073
319.5 15. 17.887904987
319.5 15.5 17.723531393
319.5 16. 17.582844263
319.5 16.5 17.460710161
319.5 17. 17.353050406
319.5 17.5 17.256647029
319.5 18. 17.168977283
319.5 18.5 17.088072328
319.5 19. 17.012399423
319.5 19.5 16.94076637
319.5 20. 16.872245423
319.5 20.5 16.806113445
319.5 21. 16.741805226
319.5 21.5 16.678877332
319.5 22. 16.616980244
319.5 22.5 16.555836994
319.5 23. 16.49522682
319.5 23.5 16.434972688
319.5 24. 16.374931767
319.5 24.5 16.314988161
319.5 25. 16.255047337
319.5 25.5 16.195031858
319.5 26. 16.134878088
319.5 26.5 16.078436714
319.5 27. 16.056793481
319.5 27.5 16.035042018
319.5 28. 16.013176216
319.5 28.5 15.991191416
319.5 29. 15.969084232
319.5 29.5 15.946852388
319.5 30. 15.924494594
319.5 30.5 15.902010439
319.5 31. 15.879400292
319.5 31.5 15.856665232
319.5 32. 15.833806969
319.5 32.5 15.810827791
319.5 33. 15.787730508
319.5 33.5 15.764518402
319.5 34. 15.741195188
319.5 34.5 15.717764972
319.5 35. 15.694232215
319.5 35.5 15.670601702
319.5 36. 15.646878508
319.5 36.5 15.62306797
319.5 37. 15.599175661
319.5 37.5 15.575207364
319.5 38. 15.551169047
319.5 38.5 15.527066839
319.5 39. 15.50290701
319.5 39.5 15.478695948

==> anc/plPhysPhysPoleMasses.dat <==
5. 137.01014572173463 422.8900024749307 1.7406309297128883e-6 277.73727874674677
10. 137.00842153780465 422.87534796246223 0.000055699632986838736 277.7516936080927
15. 137.0055884314197 422.83611280774596 0.00042295076795595806 277.77569373533663
20. 137.0021341456226 422.6608196886256 0.0017821032408565937 277.80603798673604
25. 136.99977141988234 422.12197196453644 0.005437210719257563 277.830018766058
30. 137.00156662108338 421.00302943271714 0.01352347571252792 277.82442875047815
35. 137.01169823635684 419.17243434417406 0.02920807061776251 277.7579422921564
40. 137.03549479400598 416.5754555053946 0.056881771847194736 277.5919498838945
45. 137.07967663013775 413.2090063024361 0.10233515671443053 277.28082766008566
50. 137.15262225734676 409.1072244011155 0.17291094941043164 276.7734922780338
55. 137.2646552862858 404.33713744656774 0.27762189252055464 276.0164074791106
60. 137.42840905159244 398.9976650359828 0.427221513697499 274.95727669637785
65. 137.65396072547435 393.1532730061815 0.6342136885328384 273.5395248455521
70. 137.90013003071536 386.2924859912319 0.9127863816146936 271.61992494499583
75. 138.24171838636292 379.2826848596772 1.2786558323451127 269.25833430821973
80. 138.7023475629801 372.2934335422401 1.7488101744979263 266.43224576296717
85. 139.1992999969154 364.33979456010144 2.3411463594784006 262.91630509555637
90. 139.85583265275756 356.7451698722397 3.074001384060836 258.8942798052531
95. 140.5981510761176 348.62267171939607 3.965587947538732 254.15486895350224
100. 141.48003303972382 340.4261019003417 5.033355088897412 248.74622535099112
105. 142.52001271754122 332.222373394253 6.293304938006796 242.65385862688785
110. 143.7279037450411 323.9447933667821 7.759305950636166 235.83817336218573
115. 145.12600541320793 315.60391769971454 9.442449232067217 228.28407252050104
120. 146.75034627305888 307.2619008887341 11.350496303817179 220.00411133570304
125. 148.62522797639286 298.82722561870764 13.487462974695006 210.97051465380983
130. 150.7797861973072 290.22063939158136 15.85337471344205 201.15883767790712
135. 153.31254208051527 281.7035019964272 18.444214936126265 190.70227792120843
140. 156.27126957592782 273.16128530047695 21.252070669330983 179.59260388254953
145. 159.7472591082365 264.68293785100093 24.265462476702172 167.91149926977786
150. 163.88232544852582 256.59302877274035 27.46982981557431 155.8871840329096
155. 168.8127754698423 249.19099274444056 30.84813122101268 143.75406424866912
160. 174.690452131731 242.92294624462357 34.38151222067586 131.85584810771053
165. 181.65655262075086 238.32160567961216 38.04999301924044 120.63507463675043
170. 189.79536580154806 235.79642353640435 41.83313218089098 110.48799210509392
175. 199.13321250469383 235.80806493617462 45.71063051679833 101.94361930927654
180. 209.57365142147958 238.38513471244562 49.66284953875596 95.22004095368277
185. 220.92529345829965 243.36058610730203 53.67122955774722 90.39499290601537
190. 232.956826151391 250.36539652223513 57.7186024450509 87.33747303556753
195. 245.39491621495407 258.8881503416712 61.78940231333304 85.74302265399074
200. 258.11325261082857 268.65425968175197 65.86978345057929 85.4781550348543
205. 270.81302681607696 279.0359710504462 69.94765868247171 86.02451116163401
210. 283.56640368085266 290.14247445745673 74.01267316993729 87.58226812295517
215. 296.08078196639116 301.32423721339376 78.0561288575747 89.50348569709473
220. 308.32844954061267 312.4889948022153 82.07087382664463 91.70349226750751
225. 320.3331402445824 323.72280230959973 86.05116910722813 94.23481286486007
230. 332.2610019882455 335.1994255984424 89.99254343684827 97.5823808996412
235. 343.84024696631025 346.39468613301597 93.89164429999374 100.9652390711173
240. 355.0787241755199 357.3042761426063 97.74609153969683 104.36762352385898
245. 365.98494062103697 367.9271123340389 101.55433801663312 107.77741710409671
250. 376.5676948120805 378.26435344264644 105.31554026011345 111.18533443385388
255. 386.8358282410007 388.31870052312627 109.02944082177532 114.58430650498134
260. 396.79806057606464 398.09389757186364 112.69626309097583 117.96900886182064
265. 406.46288515034865 407.59437553519587 116.3166186286917 121.33549529636849
270. 415.83850780102415 416.82500012290717 119.89142658473608 124.68091054533453
275. 424.9328166482647 425.79089526168383 123.42184444080821 128.00326313451095
280. 433.75337401915755 434.49732147934276 126.90920913149314 131.3012446339408
285. 442.30742336156095 442.94959440436867 130.35498750370303 134.574085184364
290. 450.60190620707084 451.15303211873663 133.76073505452112 137.82143762371223
295. 458.6434851550502 459.11292299589326 137.12806191572173 141.04328435623154

==> anc/plPhysT5.dat <==
0. 5. 93.162706629
0. 10. 93.16511517
0. 15. 93.169078626
0. 20. 93.17393947
0. 25. 93.177347964
0. 30. 93.175054547
0. 35. 93.161273845
0. 40. 93.128786519
0. 45. 93.068941601
0. 50. 92.971867608
0. 55. 92.826919854
0. 60. 92.623238037
0. 65. 92.348746465
0. 70. 91.976073411
0. 75. 91.511556387
0. 80. 90.947003041
0. 85. 90.238427017
0. 90. 89.41131752
0. 95. 88.421801788
0. 100. 87.269852731
0. 105. 85.943395923
0. 110. 84.424312888
0. 115. 82.697041832
0. 120. 80.749151511
0. 125. 78.5579109
0. 130. 76.097277991
0. 135. 73.369370096
0. 140. 70.343028531
0. 145. 66.999542161
0. 150. 63.348577879
0. 155. 59.39958255
0. 160. 55.191240215
0. 165. 50.80141534
0. 170. 46.319157728
0. 175. 41.919934396
0. 180. 37.731448842
0. 185. 33.876505201
0. 190. 30.423505813
0. 195. 27.359653427
0. 200. 24.754022138
0. 205. 22.414317745
0. 210. 20.592470524
0. 215. 18.913749
0. 220. 17.349908538
0. 225. 15.991837525
0. 230. 15.400727928
0. 235. 14.867744839
0. 240. 14.384814024
0. 245. 13.945293883
0. 250. 13.543672616
0. 255. 13.175338804
0. 260. 12.836405468
0. 265. 12.523573606
0. 270. 12.234025248
0. 275. 11.965338866
0. 280. 11.715421864
0. 285. 11.482456293
0. 290. 11.264854872
0. 295. 11.061225125
5. 5. 93.162706629
5. 10. 93.16511517
5. 15. 93.169078626
5. 20. 93.173939394
5. 25. 93.177346636
5. 30. 93.175045756
5. 35. 93.161240423
5. 40. 93.128696483
5. 45. 93.068748567
5. 50. 92.971514615
5. 55. 92.826344614
5. 60. 92.622378023
5. 65. 92.347471471
5. 70. 91.974384199
5. 75. 91.509410152
5. 80. 90.944197861
5. 85. 90.235095533
5. 90. 89.407196284
5. 95. 88.417134936
5. 100. 87.264329505
5. 105. 85.936971503
5. 110. 84.416961723
5. 115. 82.688756054
5. 120. 80.73993719
5. 125. 78.54713342
5. 130. 76.085606221
5. 135. 73.356050571
5. 140. 70.32892507
5. 145. 66.983846016
5. 150. 63.331338036
5. 155. 59.380938792
5. 160. 55.171456137
5. 165. 50.780918671
5. 170. 46.299310587
5. 175. 41.90056935
5. 180. 37.713538699
5. 185. 33.860321691
5. 190. 30.409348467
5. 195. 27.347852527
5. 200. 24.743271939
5. 205. 22.40620317
5. 210. 20.585105815
5. 215. 18.906992101
5. 220. 17.343643302
5. 225. 15.989286237
5. 230. 15.398458512
5. 235. 14.865716128
5. 240. 14.382992363
5. 245. 13.943651501
5. 250. 13.542186399
5. 255. 13.173989363
5. 260. 12.835176421
5. 265. 12.52245102
5. 270. 12.232997201
5. 275. 11.964395097
5. 280. 11.714553495
5. 285. 11.481655608
5. 290. 11.264115131
5. 295. 11.060540418
10. 5. 93.162706629
10. 10. 93.16511517
10. 15. 93.169078624
10. 20. 93.173939163
10. 25. 93.177342597
10. 30. 93.175019138
10. 35. 93.161139475
10. 40. 93.128424964
10. 45. 93.06816707
10. 50. 92.970452078
10. 55. 92.824614084
10. 60. 92.619791911
10. 65. 92.343638887
10. 70. 91.969307852
10. 75. 91.50296174
10. 80. 90.935771637
10. 85. 90.225089659
10. 90. 89.394820801
10. 95. 88.403121864
10. 100. 87.247747317
10. 105. 85.917686005
10. 110. 84.394896375
10. 115. 82.663887193
10. 120. 80.712282837
10. 125. 78.51479319
10. 130. 76.050582724
10. 135. 73.316088018
10. 140. 70.286609697
10. 145. 66.936757183
10. 150. 63.279623573
10. 155. 59.325019018
10. 160. 55.112122786
10. 165. 50.719455637
10. 170. 46.239793942
10. 175. 41.842506436
10. 180. 37.659837693
10. 185. 33.811798158
10. 190. 30.366901474
10. 195. 27.312473169
10. 200. 24.711038313
10. 205. 22.381875705
10. 210. 20.563024258
10. 215. 18.886731026
10. 220. 17.324854782
10. 225. 15.981638397
10. 230. 15.391655279
10. 235. 14.859634201
10. 240. 14.377530932
10. 245. 13.938727372
10. 250. 13.537730324
10. 255. 13.169943251
10. 260. 12.831491188
10. 265. 12.519084917
10. 270. 12.229914499
10. 275. 11.961565046
10. 280. 11.711949491
10. 285. 11.479254522
10. 290. 11.261896764
10. 295. 11.058487054
15. 5. 93.162706629
15. 10. 93.16511517
15. 15. 93.169078621
15. 20. 93.17393876
15. 25. 93.177335686
15. 30. 93.174973951
15. 35. 93.160968936
15. 40. 93.127967706
15. 45. 93.067189898
15. 50. 92.968669293
15. 55. 92.821713798
15. 60. 92.61546144
15. 65. 92.337225855
15. 70. 91.960818181
15. 75. 91.492181981
15. 80. 90.921692255
15. 85. 90.208375067
15. 90. 89.374155679
15. 95. 88.37972494
15. 100. 87.220068535
15. 105. 85.885502591
15. 110. 84.358081127
15. 115. 82.622400479
15. 120. 80.666154064
15. 125. 78.46086654
15. 130. 75.992182631
15. 135. 73.249470111
15. 140. 70.216067076
15. 145. 66.858274054
15. 150. 63.193449232
15. 155. 59.231857238
15. 160. 55.013296289
15. 165. 50.617106588
15. 170. 46.140681613
15. 175. 41.745841789
15. 180. 37.570433623
15. 185. 33.731015186
15. 190. 30.296239633
15. 195. 27.253585132
15. 200. 24.657371964
15. 205. 22.341383995
15. 210. 20.526263453
15. 215. 18.852994546
15. 220. 17.293564465
15. 225. 15.968912042
15. 230. 15.380333247
15. 235. 14.849511655
15. 240. 14.368440368
15. 245. 13.930530532
15. 250. 13.530312111
15. 255. 13.163207098
15. 260. 12.82535549
15. 265. 12.513480254
15. 270. 12.224781457
15. 275. 11.956852483
15. 280. 11.707613158
15. 285. 11.475255943
15. 290. 11.258202337
15. 295. 11.055067307
20. 5. 93.162706629
20. 10. 93.16511517
20. 15. 93.169078615
20. 20. 93.173938162
20. 25. 93.177325626
20. 30. 93.174908938
20. 35. 93.160725317
20. 40. 93.127317544
20. 45. 93.065804929
20. 50. 92.966148294
20. 55. 92.817619504
20. 60. 92.609356024
20. 65. 92.328194119
20. 70. 91.948871378
20. 75. 91.477022088
20. 80. 90.901906019
20. 85. 90.184894346
20. 90. 89.3451417
20. 95. 88.346881189
20. 100. 87.181230114
20. 105. 85.840359453
20. 110. 84.306455942
20. 115. 82.564237346
20. 120. 80.601492852
20. 125. 78.385313014
20. 130. 75.910363461
20. 135. 73.156175001
20. 140. 70.117270436
20. 145. 66.748392562
20. 150. 63.072838064
20. 155. 59.101508497
20. 160. 54.875068439
20. 165. 50.474003564
20. 170. 46.002094946
20. 175. 41.610733864
20. 180. 37.445471254
20. 185. 33.61810573
20. 190. 30.197486493
20. 195. 27.171303847
20. 200. 24.582356706
20. 205. 22.284808642
20. 210. 20.474885699
20. 215. 18.805830311
20. 220. 17.249807903
20. 225. 15.951137123
20. 230. 15.364517359
20. 235. 14.835369414
20. 240. 14.355738343
20. 245. 13.919075997
20. 250. 13.519944592
20. 255. 13.153791925
20. 260. 12.816778838
20. 265. 12.505645276
20. 270. 12.21760525
20. 275. 11.950263677
20. 280. 11.701549991
20. 285. 11.469664708
20. 290. 11.25303612
20. 295. 11.050284956
25. 5. 93.162706629
25. 10. 93.16511517
25. 15. 93.169078608
25. 20. 93.17393733
25. 25. 93.177312012
25. 30. 93.174822287
25. 35. 93.160403635
25. 40. 93.126464288
25. 45. 93.063994981
25. 50. 92.962863672
25. 55. 92.812296958
25. 60. 92.601432525
25. 65. 92.316489781
25. 70. 91.933405757
25. 75. 91.457413389
25. 80. 90.87633737
25. 85. 90.1545667
25. 90. 89.307695469
25. 95. 88.304501891
25. 100. 87.13114311
25. 105. 85.782169193
25. 110. 84.239935685
25. 115. 82.489314504
25. 120. 80.518216491
25. 125. 78.288073882
25. 130. 75.80506359
25. 135. 73.036169378
25. 140. 69.983557855
25. 145. 66.607104137
25. 150. 62.917819177
25. 155. 58.934046463
25. 160. 54.697564107
25. 165. 50.290327515
25. 170. 45.824200299
25. 175. 41.437400807
25. 180. 37.285149982
25. 185. 33.473253093
25. 190. 30.070812689
25. 195. 27.065789125
25. 200. 24.486108425
25. 205. 22.212261508
25. 210. 20.408977436
25. 215. 18.745304396
25. 220. 17.193634324
25. 225. 15.928355335
25. 230. 15.34424235
25. 235. 14.81723663
25. 240. 14.339449483
25. 245. 13.904384699
25. 250. 13.506645655
25. 255. 13.141713099
25. 260. 12.805774496
25. 265. 12.495591483
25. 270. 12.20839589
25. 275. 11.941807378
25. 280. 11.693767666
25. 285. 11.46248757
25. 290. 11.246404073
25. 295. 11.044145278
30. 5. 93.162706629
30. 10. 93.16511517
30. 15. 93.169078597
30. 20. 93.173936212
30. 25. 93.177294299
30. 30. 93.174711587
30. 35. 93.159997309
30. 40. 93.125394562
30. 45. 93.061737595
30. 50. 92.958782313
30. 55. 92.805701625
30. 60. 92.591634931
30. 65. 92.302042962
30. 70. 91.914341406
30. 75. 91.433266962
30. 80. 90.844888504
30. 85. 90.117287523
30. 90. 89.261708926
30. 95. 88.252472026
30. 100. 87.069691982
30. 105. 85.710817954
30. 110. 84.158409047
30. 115. 82.397522653
30. 120. 80.416216104
30. 125. 78.169070073
30. 130. 75.67620014
30. 135. 72.889405815
30. 140. 69.818280207
30. 145. 66.434392897
30. 150. 62.728424659
30. 155. 58.729560104
30. 160. 54.480937674
30. 165. 50.066304455
30. 170. 45.607205564
30. 175. 41.226116804
30. 180. 37.089720595
30. 185. 33.296688123
30. 190. 29.916433632
30. 195. 26.937243375
30. 200. 24.368773634
30. 205. 22.123884741
30. 210. 20.328648481
30. 215. 18.671500673
30. 220. 17.125106096
30. 225. 15.900619881
30. 230. 15.319552565
30. 235. 14.795150531
30. 240. 14.319605251
30. 245. 13.886483388
30. 250. 13.490438172
30. 255. 13.126990277
30. 260. 12.792359435
30. 265. 12.483333592
30. 270. 12.197166191
30. 275. 11.931494786
30. 280. 11.684276006
30. 285. 11.453733176
30. 290. 11.238313832
30. 295. 11.036655035
35. 5. 93.162706629
35. 10. 93.16511517
35. 15. 93.169078581
35. 20. 93.173934739
35. 25. 93.177271775
35. 30. 93.174573754
35. 35. 93.159498026
35. 40. 93.124091597
35. 45. 93.059004753
35. 50. 92.953863055
35. 55. 92.797778294
35. 60. 92.579893935
35. 65. 92.284767355
35. 70. 91.89157972
35. 75. 91.404473149
35. 80. 90.807438869
35. 85. 90.072927837
35. 90. 89.207048689
35. 95. 88.190649544
35. 100. 86.996733695
35. 105. 85.626164291
35. 110. 84.061737157
35. 115. 82.288724826
35. 120. 80.288306056
35. 125. 78.028199562
35. 130. 75.523666315
35. 135. 72.715819421
35. 140. 69.622936232
35. 145. 66.225717016
35. 150. 62.504685725
35. 155. 58.488149538
35. 160. 54.22536856
35. 165. 49.802200635
35. 170. 45.347039697
35. 175. 40.977207463
35. 180. 36.859481153
35. 185. 33.088685637
35. 190. 29.734606568
35. 195. 26.785909353
35. 200. 24.230527639
35. 205. 22.019849547
35. 210. 20.234031053
35. 215. 18.584520007
35. 220. 17.044298028
35. 225. 15.867995179
35. 230. 15.290501729
35. 235. 14.769156248
35. 240. 14.296243807
35. 245. 13.865404525
35. 250. 13.471349907
35. 255. 13.109647324
35. 260. 12.776554269
35. 265. 12.468889484
35. 270. 12.183931729
35. 275. 11.919339518
35. 280. 11.67308696
35. 285. 11.443412044
35. 290. 11.228774687
35. 295. 11.027822457
40. 5. 93.162706629
40. 10. 93.16511517
40. 15. 93.169078559
40. 20. 93.173932817
40. 25. 93.177243536
40. 30. 93.17440495
40. 35. 93.158895571
40. 40. 93.122534962
40. 45. 93.055762528
40. 50. 92.948056264
40. 55. 92.788460595
40. 60. 92.566126417
40. 65. 92.264559672
40. 70. 91.865002834
40. 75. 91.370900957
40. 80. 90.763844533
40. 85. 90.021333602
40. 90. 89.143555249
40. 95. 88.118864458
40. 100. 86.91209661
40. 105. 85.528037786
40. 110. 83.94975188
40. 115. 82.162754385
40. 120. 80.139395994
40. 125. 77.865334249
40. 130. 75.342305006
40. 135. 72.515323892
40. 140. 69.397497777
40. 145. 65.975410883
40. 150. 62.244597483
40. 155. 58.209921118
40. 160. 53.931055907
40. 165. 49.49831677
40. 170. 45.043198018
40. 175. 40.691044262
40. 180. 36.594772022
40. 185. 32.849560113
40. 190. 29.525627028
40. 195. 26.61206745
40. 200. 24.071572306
40. 205. 21.900354707
40. 210. 20.125278595
40. 215. 18.484479283
40. 220. 16.951296532
40. 225. 15.830556506
40. 230. 15.257152664
40. 235. 14.739306587
40. 240. 14.269409827
40. 245. 13.841186131
40. 250. 13.449413397
40. 255. 13.089712223
40. 260. 12.758383177
40. 265. 12.452280143
40. 270. 12.168710786
40. 275. 11.905357566
40. 280. 11.660214563
40. 285. 11.431536535
40. 290. 11.217797555
40. 295. 11.017657216
45. 5. 93.162706629
45. 10. 93.16511517
45. 15. 93.169078529
45. 20. 93.173930325
45. 25. 93.177208449
45. 30. 93.174200473
45. 35. 93.158177618
45. 40. 93.120700244
45. 45. 93.051970651
45. 50. 92.941303322
45. 55. 92.777670427
45. 60. 92.550234817
45. 65. 92.241298985
45. 70. 91.834472926
45. 75. 91.332397331
45. 80. 90.713937416
45. 85. 89.962324866
45. 90. 89.071041987
45. 95. 88.034278152
45. 100. 86.815579137
45. 105. 85.416237393
45. 110. 83.82225381
45. 115. 82.019412665
45. 120. 79.970201458
45. 125. 77.680316343
45. 130. 75.129171738
45. 135. 72.287806994
45. 140. 69.141917422
45. 145. 65.691890483
45. 150. 61.934598951
45. 155. 57.890130958
45. 160. 53.598212509
45. 165. 49.154981425
45. 170. 44.700276451
45. 175. 40.368038115
45. 180. 36.295970092
45. 185. 32.579660648
45. 190. 29.289824691
45. 195. 26.416032545
45. 200. 23.892133459
45. 205. 21.765624871
45. 210. 20.002564407
45. 215. 18.37151027
45. 220. 16.84619863
45. 225. 15.788389584
45. 230. 15.219576971
45. 235. 14.705661777
45. 240. 14.239154302
45. 245. 13.813871632
45. 250. 13.424665822
45. 255. 13.067216971
45. 260. 12.737873818
45. 265. 12.433529583
45. 270. 12.151524294
45. 275. 11.889567242
45. 280. 11.645674895
45. 285. 11.418120813
45. 290. 11.205394954
45. 295. 11.006170406
50. 5. 93.162706629
50. 10. 93.16511517
50. 15. 93.169078486
50. 20. 93.173927108
50. 25. 93.177165106
50. 30. 93.17395463
50. 35. 93.157329473
50. 40. 93.118558664
50. 45. 93.047582011
50. 50. 92.933536017
50. 55. 92.765317266
50. 60. 92.532106398
50. 65. 92.214845937
50. 70. 91.799831409
50. 75. 91.288786296
50. 80. 90.657524385
50. 85. 89.895694762
50. 90. 88.989294005
50. 95. 87.935949122
50. 100. 86.706948171
50. 105. 85.290529511
50. 110. 83.679009948
50. 115. 81.849517348
50. 120. 79.780535503
50. 125. 77.472954321
50. 130. 74.890614026
50. 135. 72.03312558
50. 140. 68.856122667
50. 145. 65.375169437
50. 150. 61.5886413
50. 155. 57.518692512
50. 160. 53.22160735
50. 165. 48.772543611
50. 170. 44.318757722
50. 175. 40.008632108
50. 180. 35.963482214
50. 185. 32.279365234
50. 190. 29.027558688
50. 195. 26.198150455
50. 200. 23.692457906
50. 205. 21.615908623
50. 210. 19.866080098
50. 215. 18.245758326
50. 220. 16.729110813
50. 225. 15.741590116
50. 230. 15.177854663
50. 235. 14.668289181
50. 240. 14.205534306
50. 245. 13.783509668
50. 250. 13.397148858
50. 255. 13.042197449
50. 260. 12.71505723
50. 265. 12.412664763
50. 270. 12.132395766
50. 275. 11.871989128
50. 280. 11.629486034
50. 285. 11.403180809
50. 290. 11.191580966
50. 295. 10.993374511
55. 5. 93.162706629
55. 10. 93.16511517
55. 15. 93.169078426
55. 20. 93.173922962
55. 25. 93.177111766
55. 30. 93.173660572
55. 35. 93.156333777
55. 40. 93.116076618
55. 45. 93.042542056
55. 50. 92.924675836
55. 55. 92.751297378
55. 60. 92.511612389
55. 65. 92.185041835
55. 70. 91.760897973
55. 75. 91.23986796
55. 80. 90.594386189
55. 85. 89.82120834
55. 90. 88.898066756
55. 95. 87.826395583
55. 100. 86.585226451
55. 105. 85.150645776
55. 110. 83.517279271
55. 115. 81.659241875
55. 120. 79.570174445
55. 125. 77.243018484
55. 130. 74.626466247
55. 135. 71.740630041
55. 140. 68.540009714
55. 145. 65.025237491
55. 150. 61.206827852
55. 155. 57.109223289
55. 160. 52.791775579
55. 165. 48.351364682
55. 170. 43.899150519
55. 175. 39.613293448
55. 180. 35.602496687
55. 185. 31.958120948
55. 190. 28.739212358
55. 195. 25.958793997
55. 200. 23.472810108
55. 205. 21.451476354
55. 210. 19.716033862
55. 215. 18.107380949
55. 220. 16.600147761
55. 225. 15.690263274
55. 230. 15.132073762
55. 235. 14.627262978
55. 240. 14.168612745
55. 245. 13.750153889
55. 250. 13.366908505
55. 255. 13.014693292
55. 260. 12.689967716
55. 265. 12.389715498
55. 270. 12.111351215
55. 275. 11.852646007
55. 280. 11.611667999
55. 285. 11.386734174
55. 290. 11.1763712
55. 295. 10.979283375
60. 5. 93.162706629
60. 10. 93.16511517
60. 15. 93.169078342
60. 20. 93.173917628
60. 25. 93.177046291
60. 30. 93.173310111
60. 35. 93.15517015
60. 40. 93.113215147
60. 45. 93.036788104
60. 50. 92.914633149
60. 55. 92.735492903
60. 60. 92.488606997
60. 65. 92.151707609
60. 70. 91.717469503
60. 75. 91.185417358
60. 80. 90.524276215
60. 85. 89.7386012
60. 90. 88.797084462
60. 95. 87.705338497
60. 100. 86.442818446
60. 105. 84.990095937
60. 110. 83.330305718
60. 115. 81.449916728
60. 120. 79.338853265
60. 125. 76.981832922
60. 130. 74.336521076
60. 135. 71.411612239
60. 140. 68.191482735
60. 145. 64.642053291
60. 150. 60.789240199
60. 155. 56.661950745
60. 160. 52.322884577
60. 165. 47.877750338
60. 170. 43.441980038
60. 175. 39.180988452
60. 180. 35.209992658
60. 185. 31.614221415
60. 190. 28.425187482
60. 195. 25.698358696
60. 200. 23.233468503
60. 205. 21.27261795
60. 210. 19.552648602
60. 215. 17.956546179
60. 220. 16.459430908
60. 225. 15.634523142
60. 230. 15.082329862
60. 235. 14.58266381
60. 240. 14.128458071
60. 245. 13.713862732
60. 250. 13.333994908
60. 255. 12.984747738
60. 260. 12.662642724
60. 265. 12.364714358
60. 270. 12.088419078
60. 275. 11.831562793
60. 280. 11.592242699
60. 285. 11.36880023
60. 290. 11.159782751
60. 295. 10.963912165
65. 5. 93.162706629
65. 10. 93.16511517
65. 15. 93.169078226
65. 20. 93.173910771
65. 25. 93.17696605
65. 30. 93.172893482
65. 35. 93.153814767
65. 40. 93.10992932
65. 45. 93.030248546
65. 50. 92.903306267
65. 55. 92.717770809
65. 60. 92.462926291
65. 65. 92.114642612
65. 70. 91.669318823
65. 75. 91.125183136
65. 80. 90.446919071
65. 85. 89.647577933
65. 90. 88.686038292
65. 95. 87.572463875
65. 100. 86.286762561
65. 105. 84.810028997
65. 110. 83.125895964
65. 115. 81.221235982
65. 120. 79.086260682
65. 125. 76.688368076
65. 130. 74.020523196
65. 135. 71.05357862
65. 140. 67.790690234
65. 145. 64.219547229
65. 150. 60.335930118
65. 155. 56.177083367
65. 160. 51.81532002
65. 165. 47.361015682
65. 170. 42.947777849
65. 175. 38.712543189
65. 180. 34.786544479
65. 185. 31.243351716
65. 190. 28.085898001
65. 195. 25.417258167
65. 200. 22.974721476
65. 205. 21.07964032
65. 210. 19.376159896
65. 215. 17.79343086
65. 220. 16.307086871
65. 225. 15.574492125
65. 230. 15.02872566
65. 235. 14.534578418
65. 240. 14.085143991
65. 245. 13.674699178
65. 250. 13.298462161
65. 255. 12.952407466
65. 260. 12.633122715
65. 265. 12.337696554
65. 270. 12.063630117
65. 275. 11.808766459
65. 280. 11.571233859
65. 285. 11.349399917
65. 290. 11.141834153
65. 295. 10.947277334
70. 5. 93.162706629
70. 10. 93.16511517
70. 15. 93.169078063
70. 20. 93.173901959
70. 25. 93.176867824
70. 30. 93.172399081
70. 35. 93.152239871
70. 40. 93.10616752
70. 45. 93.02284194
70. 50. 92.890580382
70. 55. 92.69798171
70. 60. 92.434386925
70. 65. 92.073623281
70. 70. 91.616193284
70. 75. 91.058886043
70. 80. 90.362008947
70. 85. 89.547810332
70. 90. 88.56458428
70. 95. 87.427420264
70. 100. 86.116705999
70. 105. 84.614082535
70. 110. 82.903698708
70. 115. 80.972844847
70. 120. 78.812033933
70. 125. 76.370418647
70. 130. 73.677359974
70. 135. 70.666306022
70. 140. 67.35782722
70. 145. 63.742280353
70. 150. 59.828038421
70. 155. 55.652065771
70. 160. 51.269450636
70. 165. 46.806229768
70. 170. 42.414272987
70. 175. 38.210535177
70. 180. 34.332814297
70. 185. 30.846134166
70. 190. 27.733542214
70. 195. 25.115919177
70. 200. 22.704871661
70. 205. 20.872864777
70. 210. 19.186813836
70. 215. 17.618218757
70. 220. 16.143245719
70. 225. 15.510300321
70. 230. 14.971370463
70. 235. 14.483099237
70. 240. 14.038749145
70. 245. 13.632730495
70. 250. 13.260368095
70. 255. 12.917722428
70. 260. 12.60145102
70. 265. 12.308699827
70. 270. 12.037017326
70. 275. 11.784285953
70. 280. 11.548666962
70. 285. 11.328555735
70. 290. 11.122545334
70. 295. 10.929396578
75. 5. 93.162706629
75. 10. 93.16511517
75. 15. 93.169077835
75. 20. 93.173890639
75. 25. 93.17674767
75. 30. 93.171813134
75. 35. 93.150413204
75. 40. 93.101870625
75. 45. 93.014475971
75. 50. 92.876326349
75. 55. 92.67595853
75. 60. 92.402784709
75. 65. 92.0284016
75. 70. 91.557813156
75. 75. 90.986217233
75. 80. 90.269207755
75. 85. 89.43290317
75. 90. 88.43234097
75. 95. 87.269815912
75. 100. 85.932252536
75. 105. 84.401858127
75. 110. 82.66331208
75. 115. 80.704334483
75. 120. 78.498828782
75. 125. 76.027629674
75. 130. 73.284825519
75. 135. 70.24951015
75. 140. 66.892723153
75. 145. 63.230279007
75. 150. 59.27332412
75. 155. 55.062582911
75. 160. 50.677938409
75. 165. 46.21394564
75. 170. 41.836046195
75. 175. 37.675676226
75. 180. 33.849466404
75. 185. 30.423198865
75. 190. 27.380788276
75. 195. 24.794776425
75. 200. 22.462094728
75. 205. 20.65262429
75. 210. 18.984864722
75. 215. 17.431098543
75. 220. 16.031407814
75. 225. 15.44208487
75. 230. 14.910379667
75. 235. 14.428323993
75. 240. 13.989356773
75. 245. 13.588027969
75. 250. 13.219774061
75. 255. 12.880745665
75. 260. 12.567673691
75. 265. 12.277764322
75. 270. 12.008615829
75. 275. 11.758152112
75. 280. 11.52456917
75. 285. 11.306291684
75. 290. 11.101937559
75. 295. 10.910288795
80. 5. 93.162706629
80. 10. 93.16511517
80. 15. 93.169077518
80. 20. 93.1738761
80. 25. 93.176600765
80. 30. 93.171119313
80. 35. 93.148297338
80. 40. 93.096971063
80. 45. 93.005046272
80. 50. 92.860399329
80. 55. 92.651514991
80. 60. 92.36741902
80. 65. 91.978703392
80. 70. 91.49386982
80. 75. 90.903163448
80. 80. 90.168143014
80. 85. 89.307088703
80. 90. 88.288886743
80. 95. 87.0992156
80. 100. 85.732958733
80. 105. 84.172906
80. 110. 82.404278622
80. 115. 80.415236545
80. 120. 78.160128306
80. 125. 75.659578738
80. 130. 72.864234658
80. 135. 69.784467711
80. 140. 66.3951411
80. 145. 62.683456511
80. 150. 58.681912374
80. 155. 54.435247765
80. 160. 50.028588632
80. 165. 45.5846875
80. 170. 41.223090166
80. 175. 37.108664789
80. 180. 33.337156777
80. 185. 29.97517512
80. 190. 27.007524544
80. 195. 24.454267024
80. 200. 22.205242938
80. 205. 20.419260638
80. 210. 18.770572651
80. 215. 17.23226164
80. 220. 15.950435201
80. 225. 15.369989277
80. 230. 14.845874222
80. 235. 14.370355262
80. 240. 13.937054369
80. 245. 13.540666621
80. 250. 13.176744695
80. 255. 12.841533119
80. 260. 12.531839348
80. 265. 12.244932456
80. 270. 11.978462769
80. 275. 11.73039757
80. 280. 11.498969249
80. 285. 11.282633197
80. 290. 11.080033379
80. 295. 10.889974033
85. 5. 93.162706629
85. 10. 93.165115169
85. 15. 93.169077075
85. 20. 93.173857428
85. 25. 93.176421212
85. 30. 93.170298285
85. 35. 93.145848906
85. 40. 93.091391737
85. 45. 92.994435081
85. 50. 92.842637237
85. 55. 92.624443928
85. 60. 92.326762595
85. 65. 91.924226385
85. 70. 91.424023725
85. 75. 90.811378439
85. 80. 90.058405444
85. 85. 89.170892413
85. 90. 88.133756819
85. 95. 86.915137102
85. 100. 85.518329779
85. 105. 83.926720245
85. 110. 82.126079951
85. 115. 80.085865764
85. 120. 77.797646264
85. 125. 75.255551541
85. 130. 72.415172383
85. 135. 69.27826579
85. 140. 65.837771105
85. 145. 62.090897416
85. 150. 58.053840525
85. 155. 53.770324455
85. 160. 49.341764673
85. 165. 44.901239908
85. 170. 40.576126693
85. 175. 36.510173581
85. 180. 32.796522125
85. 185. 29.502682486
85. 190. 26.614363073
85. 195. 24.094824708
85. 200. 21.934766805
85. 205. 20.173121455
85. 210. 18.544200979
85. 215. 17.021899928
85. 220. 15.865342414
85. 225. 15.294162724
85. 230. 14.777980084
85. 235. 14.309300036
85. 240. 13.881933325
85. 245. 13.490724916
85. 250. 13.131347686
85. 255. 12.800143436
85. 260. 12.49399901
85. 265. 12.210248784
85. 270. 11.946597194
85. 275. 11.701056665
85. 280. 11.471897491
85. 285. 11.257607073
85. 290. 11.056856574
85. 295. 10.868473448
90. 5. 93.162706629
90. 10. 93.165115169
90. 15. 93.169076458
90. 20. 93.173833451
90. 25. 93.176201804
90. 30. 93.169327167
90. 35. 93.143017703
90. 40. 93.085044786
90. 45. 92.982509728
90. 50. 92.822859015
90. 55. 92.594515384
90. 60. 92.282087624
90. 65. 91.864638045
90. 70. 91.347902099
90. 75. 90.711743568
90. 80. 89.939546258
90. 85. 89.023838052
90. 90. 87.959304156
90. 95. 86.71704726
90. 100. 85.287814932
90. 105. 83.662733658
90. 110. 81.817302723
90. 115. 79.733366883
90. 120. 77.410824454
90. 125. 74.809129847
90. 130. 71.937137202
90. 135. 68.740527598
90. 140. 65.240649238
90. 145. 61.437644867
90. 150. 57.355986622
90. 155. 53.05461266
90. 160. 48.617923146
90. 165. 44.17920217
90. 170. 39.895833751
90. 175. 35.881844014
90. 180. 32.228168357
90. 185. 29.006321422
90. 190. 26.201910644
90. 195. 23.716873743
90. 200. 21.651121502
90. 205. 19.914557199
90. 210. 18.306013677
90. 215. 16.800203304
90. 220. 15.776312883
90. 225. 15.214759371
90. 230. 14.70682765
90. 235. 14.245269267
90. 240. 13.824088558
90. 245. 13.438284462
90. 250. 13.083653523
90. 255. 12.756637764
90. 260. 12.454205933
90. 265. 12.173759862
90. 270. 11.913059944
90. 275. 11.670165341
90. 280. 11.443385625
90. 285. 11.23124141
90. 290. 11.032432088
90. 295. 10.845809246
95. 5. 93.162706629
95. 10. 93.165115168
95. 15. 93.169075595
95. 20. 93.173802661
95. 25. 93.175933731
95. 30. 93.168178887
95. 35. 93.139745651
95. 40. 93.07783018
95. 45. 92.969120918
95. 50. 92.800862675
95. 55. 92.561474486
95. 60. 92.233075992
95. 65. 91.799573151
95. 70. 91.26509637
95. 75. 90.60380451
95. 80. 89.811074089
95. 85. 88.865402822
95. 90. 87.767926054
95. 95. 86.498367703
95. 100. 85.037557252
95. 105. 83.368865115
95. 110. 81.478957426
95. 115. 79.357917923
95. 120. 76.991226412
95. 125. 74.335121738
95. 130. 71.399044758
95. 135. 68.167393187
95. 140. 64.60930114
95. 145. 60.748413305
95. 150. 56.616828538
95. 155. 52.279104574
95. 160. 47.84226065
95. 165. 43.42257301
95. 170. 39.181458127
95. 175. 35.232193189
95. 180. 31.656058562
95. 185. 28.486663498
95. 190. 25.770761821
95. 195. 23.320822505
95. 200. 21.354763195
95. 205. 19.64391805
95. 210. 18.056272572
95. 215. 16.56735709
95. 220. 15.683534712
95. 225. 15.131937648
95. 230. 14.632551197
95. 235. 14.178377412
95. 240. 13.763618145
95. 245. 13.383429709
95. 250. 13.033735248
95. 255. 12.711079542
95. 260. 12.412515432
95. 265. 12.135514095
95. 270. 11.877893525
95. 275. 11.637761043
95. 280. 11.41346674
95. 285. 11.203565525
95. 290. 11.006785974
95. 295. 10.822004636
100. 5. 93.162706629
100. 10. 93.165115167
100. 15. 93.169074392
100. 20. 93.173763125
100. 25. 93.175606233
100. 30. 93.166821428
100. 35. 93.135965594
100. 40. 93.069634103
100. 45. 92.954100785
100. 50. 92.776423106
100. 55. 92.525039061
100. 60. 92.179377565
100. 65. 91.72863106
100. 70. 91.175159264
100. 75. 90.487064475
100. 80. 89.672451534
100. 85. 88.695013388
100. 90. 87.562732419
100. 95. 86.256028509
100. 100. 84.756543236
100. 105. 83.048428267
100. 110. 81.118995103
100. 115. 78.95880659
100. 120. 76.526273644
100. 125. 73.83284495
100. 130. 70.828763358
100. 135. 67.527929615
100. 140. 63.920205905
100. 145. 60.014448681
100. 150. 55.840653646
100. 155. 51.466773788
100. 160. 47.015820932
100. 165. 42.631938214
100. 170. 38.432988043
100. 175. 34.555679922
100. 180. 31.063657079
100. 185. 27.944241094
100. 190. 25.321491838
100. 195. 22.907056698
100. 200. 21.046145372
100. 205. 19.361550736
100. 210. 17.795234473
100. 215. 16.323539264
100. 220. 15.587199799
100. 225. 15.045859556
100. 230. 14.55528831
100. 235. 14.108741969
100. 240. 13.700622942
100. 245. 13.326247636
100. 250. 12.981668202
100. 255. 12.663534295
100. 260. 12.368984709
100. 265. 12.0955616
100. 270. 11.84114199
100. 275. 11.603882614
100. 280. 11.38217519
100. 285. 11.174609888
100. 290. 10.979945326
100. 295. 10.79708377
105. 5. 93.162706629
105. 10. 93.165115165
105. 15. 93.169072712
105. 20. 93.173712357
105. 25. 93.175206159
105. 30. 93.165216931
105. 35. 93.1315999
105. 40. 93.060327118
105. 45. 92.937260695
105. 50. 92.749289609
105. 55. 92.484896969
105. 60. 92.1206073
105. 65. 91.651372652
105. 70. 91.077601553
105. 75. 90.360980594
105. 80. 89.522458322
105. 85. 88.512041393
105. 90. 87.343062321
105. 95. 85.997286993
105. 100. 84.45717033
105. 105. 82.707637183
105. 110. 80.736638359
105. 115. 78.51962859
105. 120. 76.034357789
105. 125. 73.2769109
105. 130. 70.227029668
105. 135. 66.854849254
105. 140. 63.177860869
105. 145. 59.209077237
105. 150. 54.991486195
105. 155. 50.607174912
105. 160. 46.154554705
105. 165. 41.793179306
105. 170. 37.65543584
105. 175. 33.853080444
105. 180. 30.448890364
105. 185. 27.423107745
105. 190. 24.854649299
105. 195. 22.524129166
105. 200. 20.725715166
105. 205. 19.067795294
105. 210. 17.523148166
105. 215. 16.075489043
105. 220. 15.487502973
105. 225. 14.956689966
105. 230. 14.47517932
105. 235. 14.036483019
105. 240. 13.63520621
105. 245. 13.266827442
105. 250. 12.927529763
105. 255. 12.614069413
105. 260. 12.323672672
105. 265. 12.053954046
105. 270. 11.802850808
105. 275. 11.568570191
105. 280. 11.349546503
105. 285. 11.144406037
105. 290. 10.95193821
105. 295. 10.771071691
110. 5. 93.162706629
110. 10. 93.165115162
110. 15. 93.169070368
110. 20. 93.17364717
110. 25. 93.174717446
110. 30. 93.163320632
110. 35. 93.12655885
110. 40. 93.049762062
110. 45. 92.918388767
110. 50. 92.719183124
110. 55. 92.44070311
110. 60. 92.056342001
110. 65. 91.567316884
110. 70. 90.971888386
110. 75. 90.224959821
110. 80. 89.35163836
110. 85. 88.31579844
110. 90. 87.108187855
110. 95. 85.721379351
110. 100. 84.138638726
110. 105. 82.345653889
110. 110. 80.32634874
110. 115. 78.042931085
110. 120. 75.514589092
110. 125. 72.681545308
110. 130. 69.561793871
110. 135. 66.137862692
110. 140. 62.399643317
110. 145. 58.366985215
110. 150. 54.098311706
110. 155. 49.683225019
110. 160. 45.251845368
110. 165. 40.921865445
110. 170. 36.849512229
110. 175. 33.125092099
110. 180. 29.812468896
110. 185. 26.893043434
110. 190. 24.370748622
110. 195. 22.159135058
110. 200. 20.393909677
110. 205. 18.762981757
110. 210. 17.240251275
110. 215. 15.960045359
110. 220. 15.38464114
110. 225. 14.864595932
110. 230. 14.392366744
110. 235. 13.961722769
110. 240. 13.567473236
110. 245. 13.205260238
110. 250. 12.871399096
110. 255. 12.562753942
110. 260. 12.276639757
110. 265. 12.010744513
110. 270. 11.763066741
110. 275. 11.531865095
110. 280. 11.315617296
110. 285. 11.112986504
110. 290. 10.922793608
110. 295. 10.743994275
115. 5. 93.162706629
115. 10. 93.165115156
115. 15. 93.169067097
115. 20. 93.173563466
115. 25. 93.174120466
115. 30. 93.161079609
115. 35. 93.120738762
115. 40. 93.037771649
115. 45. 92.897247056
115. 50. 92.685793116
115. 55. 92.392076071
115. 60. 91.986116674
115. 65. 91.475936925
115. 70. 90.850826904
115. 75. 90.078354318
115. 80. 89.168314139
115. 85. 88.105530472
115. 90. 86.857307751
115. 95. 85.427459499
115. 100. 83.800056848
115. 105. 81.959348129
115. 110. 79.869436919
115. 115. 77.539555926
115. 120. 74.937014315
115. 125. 72.054988609
115. 130. 68.854750646
115. 135. 65.350685907
115. 140. 61.543954273
115. 145. 57.460375664
115. 150. 53.160213648
115. 155. 48.724304976
115. 160. 44.2950545
115. 165. 40.020487481
115. 170. 36.015817816
115. 175. 32.372318644
115. 180. 29.155032907
115. 185. 26.346482738
115. 190. 23.870262169
115. 195. 21.78294715
115. 200. 20.051152292
115. 205. 18.447426757
115. 210. 16.946766947
115. 215. 15.841410023
115. 220. 15.278812461
115. 225. 14.769746022
115. 230. 14.306994736
115. 235. 13.884585101
115. 240. 13.497530961
115. 245. 13.141638732
115. 250. 12.813356888
115. 255. 12.509658365
115. 260. 12.227947747
115. 265. 11.965987329
115. 270. 11.721837713
115. 275. 11.493809721
115. 280. 11.280425176
115. 285. 11.080384736
115. 290. 10.892541337
115. 295. 10.715878171
120. 5. 93.162706629
120. 10. 93.165115148
120. 15. 93.169062531
120. 20. 93.173455986
120. 25. 93.173391244
120. 30. 93.15843129
120. 35. 93.114019819
120. 40. 93.024165722
120. 45. 92.873568372
120. 50. 92.648774059
120. 55. 92.336476715
120. 60. 91.909420431
120. 65. 91.376655795
120. 70. 90.719603462
120. 75. 89.92045623
120. 80. 88.971720316
120. 85. 87.867961741
120. 90. 86.589076594
120. 95. 85.114591354
120. 100. 83.432899044
120. 105. 81.526347477
120. 110. 79.386957619
120. 115. 77.00123327
120. 120. 74.323538279
120. 125. 71.363724345
120. 130. 68.106463474
120. 135. 64.527667063
120. 140. 60.644321311
120. 145. 56.494910307
120. 150. 52.147152619
120. 155. 47.710838242
120. 160. 43.30698709
120. 165. 39.087854703
120. 170. 35.167596603
120. 175. 31.620847263
120. 180. 28.477140053
120. 185. 25.784067335
120. 190. 23.353611927
120. 195. 21.396095522
120. 200. 19.697849007
120. 205. 18.121430031
120. 210. 16.642900342
120. 215. 15.719817139
120. 220. 15.170215554
120. 225. 14.672309663
120. 230. 14.219208551
120. 235. 13.805195125
120. 240. 13.425487616
120. 245. 13.07605693
120. 250. 12.753485097
120. 255. 12.454854391
120. 260. 12.17765959
120. 265. 11.919737927
120. 270. 11.679212683
120. 275. 11.454447429
120. 280. 11.244008648
120. 285. 11.046635013
120. 290. 10.861211991
120. 295. 10.686750743
125. 5. 93.162706629
125. 10. 93.165115133
125. 15. 93.169056159
125. 20. 93.173317977
125. 25. 93.172500485
125. 30. 93.155301695
125. 35. 93.106263554
125. 40. 93.008728117
125. 45. 92.847052675
125. 50. 92.607741489
125. 55. 92.274377116
125. 60. 91.825691869
125. 65. 91.268841456
125. 70. 90.577893718
125. 75. 89.750491792
125. 80. 88.761018136
125. 85. 87.612396306
125. 90. 86.28539799
125. 95. 84.762140164
125. 100. 83.027321877
125. 105. 81.068810872
125. 110. 78.877705559
125. 115. 76.406224638
125. 120. 73.677962586
125. 125. 70.630069288
125. 130. 67.282526399
125. 135. 63.628541627
125. 140. 59.680676099
125. 145. 55.481119772
125. 150. 51.098792417
125. 155. 46.64568701
125. 160. 42.282833173
125. 165. 38.125128143
125. 170. 34.297746577
125. 175. 30.859507716
125. 180. 27.78593926
125. 185. 25.206379395
125. 190. 22.821160617
125. 195. 20.99908654
125. 200. 19.33438471
125. 205. 17.785270789
125. 210. 16.328834877
125. 215. 15.595499692
125. 220. 15.059048729
125. 225. 14.572456515
125. 230. 14.129154024
125. 235. 13.723678753
125. 240. 13.351452361
125. 245. 13.008609832
125. 250. 12.691866699
125. 255. 12.398414738
125. 260. 12.125839221
125. 265. 11.87205269
125. 270. 11.635241513
125. 275. 11.413822436
125. 280. 11.206407022
125. 285. 11.01177237
125. 290. 10.828836865
125. 295. 10.65664001
130. 5. 93.162706629
130. 10. 93.165115109
130. 15. 93.169047266
130. 20. 93.173140767
130. 25. 93.171412399
130. 30. 93.151603347
130. 35. 93.097309926
130. 40. 92.991213073
130. 45. 92.817362981
130. 50. 92.562267538
130. 55. 92.206152319
130. 60. 91.734313861
130. 65. 91.151801259
130. 70. 90.424920186
130. 75. 89.567614682
130. 80. 88.535287825
130. 85. 87.339681404
130. 90. 85.962452529
130. 95. 84.386727955
130. 100. 82.598169756
130. 105. 80.585455791
130. 110. 78.312663444
130. 115. 75.780807621
130. 120. 72.958282586
130. 125. 69.847102995
130. 130. 66.42230775
130. 135. 62.679620017
130. 140. 58.651709231
130. 145. 54.388077912
130. 150. 49.978293246
130. 155. 45.548546849
130. 160. 41.215035143
130. 165. 37.13777321
130. 170. 33.406069268
130. 175. 30.079927772
130. 180. 27.136219497
130. 185. 24.613932996
130. 190. 22.359049681
130. 195. 20.592398965
130. 200. 18.961119424
130. 205. 17.439203909
130. 210. 16.047457838
130. 215. 15.468688671
130. 220. 14.945509264
130. 225. 14.470355863
130. 230. 14.03697707
130. 235. 13.640162281
130. 240. 13.275534932
130. 245. 12.939393138
130. 250. 12.628585442
130. 255. 12.340412932
130. 260. 12.072551387
130. 265. 11.822988798
130. 270. 11.58997484
130. 275. 11.371979702
130. 280. 11.167660319
130. 285. 10.975832512
130. 290. 10.795447889
130. 295. 10.625574586
135. 5. 93.162706629
135. 10. 93.16511507
135. 15. 93.169034855
135. 20. 93.17291322
135. 25. 93.170083258
135. 30. 93.147232797
135. 35. 93.086973925
135. 40. 92.971341119
135. 45. 92.784120721
135. 50. 92.511875895
135. 55. 92.131210169
135. 60. 91.634607653
135. 65. 91.024775676
135. 70. 90.259831268
135. 75. 89.360836333
135. 80. 88.293520076
135. 85. 87.048727906
135. 90. 85.619069406
135. 95. 83.98866028
135. 100. 82.144096416
135. 105. 80.054023851
135. 110. 77.711641098
135. 115. 75.104348789
135. 120. 72.204590715
135. 125. 68.993834613
135. 130. 65.477389219
135. 135. 61.657843024
135. 140. 57.562997573
135. 145. 53.255248497
135. 150. 48.813614621
135. 155. 44.388762493
135. 160. 40.120857371
135. 165. 36.12617075
135. 170. 32.49300487
135. 175. 29.282651735
135. 180. 26.473243117
135. 185. 24.007165039
135. 190. 21.902410037
135. 195. 20.176480097
135. 200. 18.57838445
135. 205. 17.083455916
135. 210. 15.902801443
135. 215. 15.339612251
135. 220. 14.829792717
135. 225. 14.366176051
135. 230. 13.942823205
135. 235. 13.554771979
135. 240. 13.197845307
135. 245. 12.868502964
135. 250. 12.5637256
135. 255. 12.280923094
135. 260. 12.017861469
135. 265. 11.772604082
135. 270. 11.543463954
135. 275. 11.328964829
135. 280. 11.127809176
135. 285. 10.938851739
135. 290. 10.761077559
135. 295. 10.593583621
140. 5. 93.162706629
140. 10. 93.165115005
140. 15. 93.169017535
140. 20. 93.172621037
140. 25. 93.168459628
140. 30. 93.142067693
140. 35. 93.075041631
140. 40. 92.94879435
140. 45. 92.746900453
140. 50. 92.456036096
140. 55. 92.048895989
140. 60. 91.525826182
140. 65. 90.882185015
140. 70. 90.081693212
140. 75. 89.13656008
140. 80. 88.03190682
140. 85. 86.738335066
140. 90. 85.253952251
140. 95. 83.566540629
140. 100. 81.642582691
140. 105. 79.481917915
140. 110. 77.076790517
140. 115. 74.371368242
140. 120. 71.383979896
140. 125. 68.095677253
140. 130. 64.486781624
140. 135. 60.573743489
140. 140. 56.399038953
140. 145. 52.034194391
140. 150. 47.592321602
140. 155. 43.199114515
140. 160. 38.998749924
140. 165. 35.105340977
140. 170. 31.58673448
140. 175. 28.468085418
140. 180. 25.797587982
140. 185. 23.38642539
140. 190. 21.437403453
140. 195. 19.751741934
140. 200. 18.186478381
140. 205. 16.718220652
140. 210. 15.756071069
140. 215. 15.208495026
140. 220. 14.712092287
140. 225. 14.260083936
140. 230. 13.846837085
140. 235. 13.467633716
140. 240. 13.118493377
140. 245. 12.796035566
140. 250. 12.497371744
140. 255. 12.220019745
140. 260. 11.961835314
140. 265. 11.720956881
140. 270. 11.495760668
140. 275. 11.284823943
140. 280. 11.086894756
140. 285. 10.900866863
140. 290. 10.725758863
140. 295. 10.560696741
145. 5. 93.162706629
145. 10. 93.165114897
145. 15. 93.168993362
145. 20. 93.172245853
145. 25. 93.166476212
145. 30. 93.135963297
145. 35. 93.061265625
145. 40. 92.923211012
145. 45. 92.705223841
145. 50. 92.394157055
145. 55. 91.958485432
145. 60. 91.407146477
145. 65. 90.723770704
145. 70. 89.889480971
145. 75. 88.89584665
145. 80. 87.737468196
145. 85. 86.395182339
145. 90. 84.851393512
145. 95. 83.091280395
145. 100. 81.103312122
145. 105. 78.879258561
145. 110. 76.370129077
145. 115. 73.597566238
145. 120. 70.507769232
145. 125. 67.109940447
145. 130. 63.404930272
145. 135. 59.409445458
145. 140. 55.170990785
145. 145. 50.775708416
145. 150. 46.319136814
145. 155. 41.971198516
145. 160. 37.851192669
145. 165. 34.069165972
145. 170. 30.680461471
145. 175. 27.656546177
145. 180. 25.109732179
145. 185. 22.751965923
145. 190. 20.964524692
145. 195. 19.318557279
145. 200. 17.785662896
145. 205. 16.343654566
145. 210. 15.607522826
145. 215. 15.075557319
145. 220. 14.592598215
145. 225. 14.152244383
145. 230. 13.749162082
145. 235. 13.378872582
145. 240. 13.037588634
145. 245. 12.72208707
145. 250. 12.429608511
145. 255. 12.157777608
145. 260. 11.904539068
145. 265. 11.668105892
145. 270. 11.446917195
145. 275. 11.239603599
145. 280. 11.044958654
145. 285. 10.861915128
145. 290. 10.689525219
145. 295. 10.526943986
150. 5. 93.162706629
150. 10. 93.16511472
150. 15. 93.168959625
150. 20. 93.171764086
150. 25. 93.164053209
150. 30. 93.128748351
150. 35. 93.045359645
150. 40. 92.894179264
150. 45. 92.658552788
150. 50. 92.322791178
150. 55. 91.859176337
150. 60. 91.277661014
150. 65. 90.552115403
150. 70. 89.682067846
150. 75. 88.637456214
150. 80. 87.422909287
150. 85. 86.020307086
150. 90. 84.413243666
150. 95. 82.588032863
150. 100. 80.534111475
150. 105. 78.210553314
150. 110. 75.628676042
150. 115. 72.74247747
150. 120. 69.561366505
150. 125. 66.070751529
150. 130. 62.272627051
150. 135. 58.182799537
150. 140. 53.869851813
150. 145. 49.431412524
150. 150. 45.002863854
150. 155. 40.70736883
150. 160. 36.683377666
150. 165. 33.015431837
150. 170. 29.760162731
150. 175. 26.890442377
150. 180. 24.41004445
150. 185. 22.22193599
150. 190. 20.484220301
150. 195. 18.877255729
150. 200. 17.376158264
150. 205. 16.02795274
150. 210. 15.457406004
150. 215. 14.941014537
150. 220. 14.471497238
150. 225. 14.042819793
150. 230. 13.649939873
150. 235. 13.288612552
150. 240. 12.955239874
150. 245. 12.646753221
150. 250. 12.360520385
150. 255. 12.094271425
150. 260. 11.846039015
150. 265. 11.614110036
150. 270. 11.396986031
150. 275. 11.193350667
150. 280. 11.002042811
150. 285. 10.822034136
150. 290. 10.652410403
150. 295. 10.492355754
155. 5. 93.162706629
155. 10. 93.165114428
155. 15. 93.168912542
155. 20. 93.171145451
155. 25. 93.161093075
155. 30. 93.120220168
155. 35. 93.02699235
155. 40. 92.861229999
155. 45. 92.606281572
155. 50. 92.242614221
155. 55. 91.750079429
155. 60. 91.136367856
155. 65. 90.366083791
155. 70. 89.453581139
155. 75. 88.360021255
155. 80. 87.086732201
155. 85. 85.621267555
155. 90. 83.948373526
155. 95. 82.055454344
155. 100. 79.90335618
155. 105. 77.500946053
155. 110. 74.814172528
155. 115. 71.844149358
155. 120. 68.548211626
155. 125. 64.93978267
155. 130. 61.031467461
155. 135. 56.858926381
155. 140. 52.494081374
155. 145. 48.048954595
155. 150. 43.636100428
155. 155. 39.42101755
155. 160. 35.503106944
155. 165. 31.954173548
155. 170. 28.826041587
155. 175. 26.115026786
155. 180. 23.698773433
155. 185. 21.687817614
155. 190. 19.99688496
155. 195. 18.428119461
155. 200. 16.958138432
155. 205. 15.858460475
155. 210. 15.305962431
155. 215. 14.805076609
155. 220. 14.34897209
155. 225. 13.931969666
155. 230. 13.549310064
155. 235. 13.196976151
155. 240. 12.871554916
155. 245. 12.570129139
155. 250. 12.29019149
155. 255. 12.029575772
155. 260. 11.786401417
155. 265. 11.559028321
155. 270. 11.346019835
155. 275. 11.146112239
155. 280. 10.958189419
155. 285. 10.781261764
155. 290. 10.614448484
155. 295. 10.456962741
160. 5. 93.162706629
160. 10. 93.165113947
160. 15. 93.168846832
160. 20. 93.170351051
160. 25. 93.157476563
160. 30. 93.11013878
160. 35. 93.005780045
160. 40. 92.823828544
160. 45. 92.547727838
160. 50. 92.153774541
160. 55. 91.630207669
160. 60. 90.982159387
160. 65. 90.16442238
160. 70. 89.19733658
160. 75. 88.061078959
160. 80. 86.727278022
160. 85. 85.196245379
160. 90. 83.448241866
160. 95. 81.459832554
160. 100. 79.230050935
160. 105. 76.731354036
160. 110. 73.947516763
160. 115. 70.851201633
160. 120. 67.447541622
160. 125. 63.732691601
160. 130. 59.724997405
160. 135. 55.47403226
160. 140. 51.058462387
160. 145. 46.592940297
160. 150. 42.23932761
160. 155. 38.110321997
160. 160. 34.320261522
160. 165. 30.919967084
160. 170. 27.878095038
160. 175. 25.330628053
160. 180. 22.976035172
160. 185. 21.148147048
160. 190. 19.502857705
160. 195. 17.971378699
160. 200. 16.531725565
160. 205. 15.688034329
160. 210. 15.153425916
160. 215. 14.667947477
160. 220. 14.225201048
160. 225. 13.819850209
160. 230. 13.447409848
160. 235. 13.104084156
160. 240. 12.786640338
160. 245. 12.492309088
160. 250. 12.218705388
160. 255. 11.963764886
160. 260. 11.725692369
160. 265. 11.502919714
160. 270. 11.294071319
160. 275. 11.097935523
160. 280. 10.913440841
160. 285. 10.739636097
160. 290. 10.575673756
160. 295. 10.420795884
165. 5. 93.162706629
165. 10. 93.165113154
165. 15. 93.168755125
165. 20. 93.169330929
165. 25. 93.153057865
165. 30. 93.098219986
165. 35. 92.981278161
165. 40. 92.781365074
165. 45. 92.482122243
165. 50. 92.055313843
165. 55. 91.498464015
165. 60. 90.804819063
165. 65. 89.945744831
165. 70. 88.921204815
165. 75. 87.721128602
165. 80. 86.326773254
165. 85. 84.721421581
165. 90. 82.891429996
165. 95. 80.826583411
165. 100. 78.503621299
165. 105. 75.897902238
165. 110. 72.998386358
165. 115. 69.797395724
165. 120. 66.281320151
165. 125. 62.444490107
165. 130. 58.327326065
165. 135. 53.991076118
165. 140. 49.536220168
165. 145. 45.09948159
165. 150. 40.802493366
165. 155. 36.783839117
165. 160. 33.124344382
165. 165. 29.876116903
165. 170. 27.006892987
165. 175. 24.537429803
165. 180. 22.33435588
165. 185. 20.60330964
165. 190. 19.002417921
165. 195. 17.507206725
165. 200. 16.096983832
165. 205. 15.516931638
165. 210. 15.000021769
165. 215. 14.529824654
165. 220. 14.100357536
165. 225. 13.706613972
165. 230. 13.344373677
165. 235. 13.010055313
165. 240. 12.700601228
165. 245. 12.413386263
165. 250. 12.146144894
165. 255. 11.896912502
165. 260. 11.663977652
165. 265. 11.445843009
165. 270. 11.241193131
165. 275. 11.048867755
165. 280. 10.867839526
165. 285. 10.697195345
165. 290. 10.536120676
165. 295. 10.383886303
170. 5. 93.162706629
170. 10. 93.165111846
170. 15. 93.168627136
170. 20. 93.168020914
170. 25. 93.147658652
170. 30. 93.084127037
170. 35. 92.95297127
170. 40. 92.733143484
170. 45. 92.40859653
170. 50. 91.946159475
170. 55. 91.353627348
170. 60. 90.610357354
170. 65. 89.708515164
170. 70. 88.623475871
170. 75. 87.356598904
170. 80. 85.890343728
170. 85. 84.209334834
170. 90. 82.301199584
170. 95. 80.14118143
170. 100. 77.708490014
170. 105. 74.996902947
170. 110. 71.988688746
170. 115. 68.64971178
170. 120. 64.997449074
170. 125. 61.043776582
170. 130. 56.8291345
170. 135. 52.430854429
170. 140. 47.965654266
170. 145. 43.551549787
170. 150. 39.347015492
170. 155. 35.450627002
170. 160. 31.926591689
170. 165. 28.822427873
170. 170. 26.132740277
170. 175. 23.735458425
170. 180. 21.732028677
170. 185. 20.053621247
170. 190. 18.495780964
170. 195. 17.03571425
170. 200. 15.895898774
170. 205. 15.345398123
170. 210. 14.845966414
170. 215. 14.390898847
170. 220. 13.974609768
170. 225. 13.592409529
170. 230. 13.240332982
170. 235. 12.91500608
170. 240. 12.61354096
170. 245. 12.333452585
170. 250. 12.072591891
170. 255. 11.829091698
170. 260. 11.601322597
170. 265. 11.387856715
170. 270. 11.18743776
170. 275. 10.998956097
170. 280. 10.821427923
170. 285. 10.653977779
170. 290. 10.4958238
170. 295. 10.34626525
175. 5. 93.162706629
175. 10. 93.165109689
175. 15. 93.16844851
175. 20. 93.166338569
175. 25. 93.141060759
175. 30. 93.067460729
175. 35. 92.920261363
175. 40. 92.678368456
175. 45. 92.323458011
175. 50. 91.825108996
175. 55. 91.194336222
175. 60. 90.398208148
175. 65. 89.445984599
175. 70. 88.302248858
175. 75. 86.965380105
175. 80. 85.424070541
175. 85. 83.664234457
175. 90. 81.654421801
175. 95. 79.388790985
175. 100. 76.855079963
175. 105. 74.02039472
175. 110. 70.870972319
175. 115. 67.406529212
175. 120. 63.626801578
175. 125. 59.555596884
175. 130. 55.249465594
175. 135. 50.803610662
175. 140. 46.321526996
175. 145. 41.973226703
175. 150. 37.873466956
175. 155. 34.12260575
175. 160. 30.766859206
175. 165. 27.767364465
175. 170. 25.253278346
175. 175. 22.924567933
175. 180. 21.126890537
175. 185. 19.499324703
175. 190. 17.98309322
175. 195. 16.556942912
175. 200. 15.704182325
175. 205. 15.173667603
175. 210. 14.691467069
175. 215. 14.251353642
175. 220. 13.84812045
175. 225. 13.477381193
175. 230. 13.135415905
175. 235. 12.819050391
175. 240. 12.525560977
175. 245. 12.252598514
175. 250. 11.998127173
175. 255. 11.760374743
175. 260. 11.537791952
175. 265. 11.329018934
175. 270. 11.132857425
175. 275. 10.948247555
175. 280. 10.77424841
175. 285. 10.61002166
175. 290. 10.454817723
175. 295. 10.307964048
180. 5. 93.162706629
180. 10. 93.165106133
180. 15. 93.168199211
180. 20. 93.164177979
180. 25. 93.132997189
180. 30. 93.047747521
180. 35. 92.882454042
180. 40. 92.616130392
180. 45. 92.22602015
180. 50. 91.690812269
180. 55. 91.019070088
180. 60. 90.166634405
180. 65. 89.149584437
180. 70. 87.947795265
180. 75. 86.541840725
180. 80. 84.914849744
180. 85. 83.05353063
180. 90. 80.948414237
180. 95. 78.581890479
180. 100. 75.917617949
180. 105. 72.951883119
180. 110. 69.673828632
180. 115. 66.073221889
180. 120. 62.159882721
180. 125. 57.972204832
180. 130. 53.573262052
180. 135. 49.078050243
180. 140. 44.631060231
180. 145. 40.362806249
180. 150. 36.388857418
180. 155. 32.786143655
180. 160. 29.602169196
180. 165. 26.799489024
180. 170. 24.368356698
180. 175. 22.223624498
180. 180. 20.519188588
180. 185. 18.940585776
180. 190. 17.464426386
180. 195. 16.076352513
180. 200. 15.512860616
180. 205. 15.001961797
180. 210. 14.536721507
180. 215. 14.111365244
180. 220. 13.721046517
180. 225. 13.361668774
180. 230. 13.029747078
180. 235. 12.722299446
180. 240. 12.436760607
180. 245. 12.17091288
180. 250. 11.922830283
180. 255. 11.690832964
180. 260. 11.473449763
180. 265. 11.269387257
180. 270. 11.077503983
180. 275. 10.896788891
180. 280. 10.726343212
180. 285. 10.565365169
180. 290. 10.413137018
180. 295. 10.269014046
185. 5. 93.162706629
185. 10. 93.165100271
185. 15. 93.167851274
185. 20. 93.161403044
185. 25. 93.123141049
185. 30. 93.024425312
185. 35. 92.838742221
185. 40. 92.545387794
185. 45. 92.116739632
185. 50. 91.541750602
185. 55. 90.817907302
185. 60. 89.913695071
185. 65. 88.828148265
185. 70. 87.550288142
185. 75. 86.062070519
185. 80. 84.348158023
185. 85. 82.396703894
185. 90. 80.186498774
185. 95. 77.688641439
185. 100. 74.899342403
185. 105. 71.803785853
185. 110. 68.374131952
185. 115. 64.61864302
185. 120. 60.563249025
185. 125. 56.258234724
185. 130. 51.792178613
185. 135. 47.292679618
185. 140. 42.899518246
185. 145. 38.737801797
185. 150. 34.914920808
185. 155. 31.476663392
185. 160. 28.431686559
185. 165. 25.830520209
185. 170. 23.477626832
185. 175. 21.556159732
185. 180. 19.909083415
185. 185. 18.377488406
185. 190. 16.939770683
185. 195. 15.863339859
185. 200. 15.322166099
185. 205. 14.830490222
185. 210. 14.381917888
185. 215. 13.971102276
185. 220. 13.593538926
185. 225. 13.245407364
185. 230. 12.923447413
185. 235. 12.624861521
185. 240. 12.347236881
185. 245. 12.088482718
185. 250. 11.846779372
185. 255. 11.620536612
185. 260. 11.408359259
185. 265. 11.209018656
185. 270. 11.021428839
185. 275. 10.844626541
185. 280. 10.67775433
185. 285. 10.520046346
185. 290. 10.37081618
185. 295. 10.229446563
190. 5. 93.162706629
190. 10. 93.165090605
190. 15. 93.167365665
190. 20. 93.15783883
190. 25. 93.111091905
190. 30. 92.996826322
190. 35. 92.788186843
190. 40. 92.464946604
190. 45. 91.994118977
190. 50. 91.376212406
190. 55. 90.593124757
190. 60. 89.637216439
190. 65. 88.479230589
190. 70. 87.121426084
190. 75. 85.547117133
190. 80. 83.742430915
190. 85. 81.6778885
190. 90. 79.341873968
190. 95. 76.720956147
190. 100. 73.795600829
190. 105. 70.532733048
190. 110. 66.944409077
190. 115. 63.037704906
190. 120. 58.84692015
190. 125. 54.441569834
190. 130. 49.930698349
190. 135. 45.454582934
190. 140. 41.131594406
190. 145. 37.104974188
190. 150. 33.446401087
190. 155. 30.197193905
190. 160. 27.313198758
190. 165. 24.86001854
190. 170. 22.610390133
190. 175. 20.888871811
190. 180. 19.296645519
190. 185. 17.810028926
190. 190. 16.409026621
190. 195. 15.651719121
190. 200. 15.132315818
190. 205. 14.659450165
190. 210. 14.227234653
190. 215. 13.830725635
190. 220. 13.465742484
190. 225. 13.128727165
190. 230. 12.816633935
190. 235. 12.526841806
190. 240. 12.257084385
190. 245. 12.005393131
190. 250. 11.77005107
190. 255. 11.549554749
190. 260. 11.34258274
190. 265. 11.147969395
190. 270. 10.964682855
190. 275. 10.791806538
190. 280. 10.628523476
190. 285. 10.474103028
190. 290. 10.32788957
190. 295. 10.189292843
195. 5. 93.162706629
195. 10. 93.16507467
195. 15. 93.166687897
195. 20. 93.153260434
195. 25. 93.096358936
195. 30. 92.964156485
195. 35. 92.729693981
195. 40. 92.373295008
195. 45. 91.856454913
195. 50. 91.192264697
195. 55. 90.345679477
195. 60. 89.32264808
195. 65. 88.100085082
195. 70. 86.658129701
195. 75. 84.987314377
195. 80. 83.064564088
195. 85. 80.885485249
195. 90. 78.424540831
195. 95. 75.660965453
195. 100. 72.567530775
195. 105. 69.146387291
195. 110. 65.394155508
195. 115. 61.331297134
195. 120. 57.010341185
195. 125. 52.522060279
195. 130. 47.99417449
195. 135. 43.551977991
195. 140. 39.348553363
195. 145. 35.475833289
195. 150. 31.983041323
195. 155. 28.917122659
195. 160. 26.252882929
195. 165. 23.887322532
195. 170. 21.879566975
195. 175. 20.221780806
195. 180. 18.681850752
195. 185. 17.2381089
195. 190. 15.990084139
195. 195. 15.441708242
195. 200. 14.943511612
195. 205. 14.489026731
195. 210. 14.072840483
195. 215. 13.690388392
195. 220. 13.337795726
195. 225. 13.011753345
195. 230. 12.709419635
195. 235. 12.428342257
195. 240. 12.16639512
195. 245. 11.921727158
195. 250. 11.692720363
195. 255. 11.477955135
195. 260. 11.276181482
195. 265. 11.086294931
195. 270. 10.907316272
195. 275. 10.738374441
195. 280. 10.578692001
195. 285. 10.427572787
195. 290. 10.284391364
195. 295. 10.148584002
200. 5. 93.162706628
200. 10. 93.165048396
200. 15. 93.165741906
200. 20. 93.147378605
200. 25. 93.078340081
200. 30. 92.925470534
200. 35. 92.661987563
200. 40. 92.263508878
200. 45. 91.701806018
200. 50. 90.987719654
200. 55. 90.073050365
200. 60. 88.971841467
200. 65. 87.663534022
200. 70. 86.129433573
200. 75. 84.354320376
200. 80. 82.327124077
200. 85. 80.017733787
200. 90. 77.413583439
200. 95. 74.484654252
200. 100. 71.228847014
200. 105. 67.633744577
200. 110. 63.707732931
200. 115. 59.488311253
200. 120. 55.049254544
200. 125. 50.50312137
200. 130. 45.97805065
200. 135. 41.623978565
200. 140. 37.5624977
200. 145. 33.871861886
200. 150. 30.586833182
200. 155. 27.656206184
200. 160. 25.195511803
200. 165. 22.911525239
200. 170. 21.152090305
200. 175. 19.554805029
200. 180. 18.06457439
200. 185. 16.661526128
200. 190. 15.758002431
200. 195. 15.233506676
200. 200. 14.755940378
200. 205. 14.319392964
200. 210. 13.918894315
200. 215. 13.550235748
200. 220. 13.209830825
200. 225. 12.894605936
200. 230. 12.601913351
200. 235. 12.329461477
200. 240. 12.07525838
200. 245. 11.83756566
200. 250. 11.61486049
200. 255. 11.405804128
200. 260. 11.209215642
200. 265. 11.024049838
200. 270. 10.849378632
200. 275. 10.68437526
200. 280. 10.528300835
200. 285. 10.380492878
200. 290. 10.240355501
200. 295. 10.107350989
205. 5. 93.162706626
205. 10. 93.165005078
205. 15. 93.164421494
205. 20. 93.139821166
205. 25. 93.05629618
205. 30. 92.879641799
205. 35. 92.583576778
205. 40. 92.138472748
205. 45. 91.527954392
205. 50. 90.747981884
205. 55. 89.772382758
205. 60. 88.588046341
205. 65. 87.18766036
205. 70. 85.554076128
205. 75. 83.673715403
205. 80. 81.507706282
205. 85. 79.06032195
205. 90. 76.290483648
205. 95. 73.197019966
205. 100. 69.75958829
205. 105. 65.975869946
205. 110. 61.869978772
205. 115. 57.500232059
205. 120. 52.963775025
205. 125. 48.388019249
205. 130. 43.908145964
205. 135. 39.676838961
205. 140. 35.779306865
205. 145. 32.269271025
205. 150. 29.195746883
205. 155. 26.504374326
205. 160. 24.139978677
205. 165. 22.086003154
205. 170. 20.427769435
205. 175. 18.887756517
205. 180. 17.444583364
205. 185. 16.08032567
205. 190. 15.528669045
205. 195. 15.027295974
205. 200. 14.569774422
205. 205. 14.150710017
205. 210. 13.765545409
205. 215. 13.410405024
205. 220. 13.081973542
205. 225. 12.777399746
205. 230. 12.494219675
205. 235. 12.230294619
205. 240. 11.983760656
205. 245. 11.752987221
205. 250. 11.536542841
205. 255. 11.333166595
205. 260. 11.141744178
205. 265. 10.961287724
205. 270. 10.790918708
205. 275. 10.629853398
205. 280. 10.477390432
205. 285. 10.332900182
205. 290. 10.195815634
205. 295. 10.065624538
210. 5. 93.162706621
210. 10. 93.164933658
210. 15. 93.162578371
210. 20. 93.130108967
210. 25. 93.029318788
210. 30. 92.825325477
210. 35. 92.492716979
210. 40. 91.995965522
210. 45. 91.332360125
210. 50. 90.479783933
210. 55. 89.434690165
210. 60. 88.167585462
210. 65. 86.669765274
210. 70. 84.921014282
210. 75. 82.900975228
210. 80. 80.607544065
210. 85. 77.991223557
210. 90. 75.056483159
210. 95. 71.775943125
210. 100. 68.137598276
210. 105. 64.153429895
210. 110. 59.867706465
210. 115. 55.362916642
210. 120. 50.75979785
210. 125. 46.186902098
210. 130. 41.808218814
210. 135. 37.733466041
210. 140. 34.038437582
210. 145. 30.750760106
210. 150. 27.811744289
210. 155. 25.360382345
210. 160. 23.084906607
210. 165. 21.298865691
210. 170. 19.70630321
210. 175. 18.22033462
210. 180. 16.821526067
210. 185. 15.828033277
210. 190. 15.302250085
210. 195. 14.823240427
210. 200. 14.385171849
210. 205. 13.983127387
210. 210. 13.61293346
210. 215. 13.271025701
210. 220. 12.95434321
210. 225. 12.660244321
210. 230. 12.386438882
210. 235. 12.130933299
210. 240. 11.891985547
210. 245. 11.668068061
210. 250. 11.457836882
210. 255. 11.260105832
210. 260. 11.073824767
210. 265. 10.898061161
210. 270. 10.731984437
210. 275. 10.574852586
210. 280. 10.426000708
210. 285. 10.284831159
210. 290. 10.150805086
210. 295. 10.023435129
215. 5. 93.162706607
215. 10. 93.164815905
215. 15. 93.160005424
215. 20. 93.117624697
215. 25. 92.996290009
215. 30. 92.760913778
215. 35. 92.387362609
215. 40. 91.833412666
215. 45. 91.112107027
215. 50. 90.181045771
215. 55. 89.045467138
215. 60. 87.682960972
215. 65. 86.073946783
215. 70. 84.203307747
215. 75. 82.060934536
215. 80. 79.592601991
215. 85. 76.812681419
215. 90. 73.687515374
215. 95. 70.189903695
215. 100. 66.337091621
215. 105. 62.148196234
215. 110. 57.691746297
215. 115. 53.078611106
215. 120. 48.443905871
215. 125. 43.933193319
215. 130. 39.691483839
215. 135. 35.799602057
215. 140. 32.304942067
215. 145. 29.249037096
215. 150. 26.570079125
215. 155. 24.222527392
215. 160. 22.165374934
215. 165. 20.518127735
215. 170. 18.987275048
215. 175. 17.552117112
215. 180. 16.194918926
215. 185. 15.579771352
215. 190. 15.078891777
215. 195. 14.621487763
215. 200. 14.202277022
215. 205. 13.816783192
215. 210. 13.461188755
215. 215. 13.132219491
215. 220. 12.827052749
215. 225. 12.543243912
215. 230. 12.278666889
215. 235. 12.031465539
215. 240. 11.800013689
215. 245. 11.582881964
215. 250. 11.378810071
215. 255. 11.18668349
215. 260. 11.005513744
215. 265. 10.834421625
215. 270. 10.672622861
215. 275. 10.519415831
215. 280. 10.374170994
215. 285. 10.236321796
215. 290. 10.105356809
215. 295. 9.9808129479
220. 5. 93.162706567
220. 10. 93.164621761
220. 15. 93.156413302
220. 20. 93.101572325
220. 25. 92.95583218
220. 30. 92.68448096
220. 35. 92.259031894
220. 40. 91.647821957
220. 45. 90.857714717
220. 50. 89.847870287
220. 55. 88.615371079
220. 60. 87.145260158
220. 65. 85.419708171
220. 70. 83.416671419
220. 75. 81.099694918
220. 80. 78.470593108
220. 85. 75.494244563
220. 90. 72.140287628
220. 95. 68.417244892
220. 100. 64.339934016
220. 105. 59.945263467
220. 110. 55.339463747
220. 115. 50.657908718
220. 120. 46.042570498
220. 125. 41.650319962
220. 130. 37.589081448
220. 135. 33.922351546
220. 140. 30.669844161
220. 145. 27.764844746
220. 150. 25.341353658
220. 155. 23.088814141
220. 160. 21.32034325
220. 165. 19.743193291
220. 170. 18.270145341
220. 175. 16.882548028
220. 180. 15.858615057
220. 185. 15.335654502
220. 190. 14.85872154
220. 195. 14.422169883
220. 200. 14.021221045
220. 205. 13.651804483
220. 210. 13.31043237
220. 215. 12.99410044
220. 220. 12.700208713
220. 225. 12.426497487
220. 230. 12.170995221
220. 235. 11.931975723
220. 240. 11.707922705
220. 245. 11.497500217
220. 250. 11.299527806
220. 255. 11.112959516
220. 260. 10.936866034
220. 265. 10.770419431
220. 270. 10.612880073
220. 275. 10.463585359
220. 280. 10.32193999
220. 285. 10.187407571
220. 290. 10.059503336
220. 295. 9.9377878491
225. 5. 93.162706461
225. 10. 93.164301661
225. 15. 93.151397594
225. 20. 93.080924203
225. 25. 92.906244575
225. 30. 92.593715665
225. 35. 92.109165844
225. 40. 91.435705734
225. 45. 90.560822808
225. 50. 89.472133783
225. 55. 88.13927455
225. 60. 86.551671544
225. 65. 84.679860517
225. 70. 82.516873544
225. 75. 80.034541895
225. 80. 77.208257759
225. 85. 73.997892758
225. 90. 70.406726776
225. 95. 66.438551055
225. 100. 62.121391425
225. 105. 57.535998294
225. 110. 52.817513105
225. 115. 48.121140357
225. 120. 43.587804056
225. 125. 39.359239753
225. 130. 35.512002268
225. 135. 32.064174639
225. 140. 29.059635563
225. 145. 26.436925142
225. 150. 24.123104245
225. 155. 22.10918514
225. 160. 20.485124388
225. 165. 18.973345401
225. 170. 17.554240463
225. 175. 16.210921173
225. 180. 15.59225942
225. 185. 15.095776691
225. 190. 14.641849078
225. 195. 14.22540362
225. 200. 13.842122293
225. 205. 13.488307601
225. 210. 13.160776386
225. 215. 12.856775067
225. 220. 12.573911357
225. 225. 12.310098751
225. 230. 12.063511015
225. 235. 11.832544572
225. 240. 11.615787165
225. 245. 11.411991566
225. 250. 11.220053366
225. 255. 11.038992098
225. 260. 10.867935104
225. 265. 10.706103685
225. 270. 10.552801166
225. 275. 10.407402575
225. 280. 10.269345714
225. 285. 10.138123403
225. 290. 10.013276752
225. 295. 9.894389321
230. 5. 93.162706171
230. 10. 93.163773882
230. 15. 93.144392764
230. 20. 93.054351823
230. 25. 92.845423466
230. 30. 92.4858373
230. 35. 91.934792629
230. 40. 91.192986451
230. 45. 90.22550213
230. 50. 89.029835041
230. 55. 87.581233108
230. 60. 85.858947094
230. 65. 83.847865572
230. 70. 81.50815415
230. 75. 78.833317641
230. 80. 75.766210985
230. 85. 72.308749242
230. 90. 68.453651059
230. 95. 64.220032334
230. 100. 59.664669643
230. 105. 54.921534213
230. 110. 50.144359753
230. 115. 45.4981802
230. 120. 41.113550033
230. 125. 37.099783645
230. 130. 33.500602087
230. 135. 30.326859672
230. 140. 27.503156657
230. 145. 25.126953217
230. 150. 22.91255326
230. 155. 21.209293846
230. 160. 19.658747625
230. 165. 18.207736085
230. 170. 16.838737339
230. 175. 15.84722204
230. 180. 15.331380604
230. 185. 14.860212752
230. 190. 14.428367466
230. 195. 14.031291525
230. 200. 13.665086959
230. 205. 13.326398549
230. 210. 13.01232415
230. 215. 12.720342523
230. 220. 12.448254737
230. 225. 12.194136196
230. 230. 11.956297029
230. 235. 11.733249135
230. 240. 11.523678559
230. 245. 11.326422176
230. 250. 11.140447873
230. 255. 10.964837619
230. 260. 10.798772916
230. 265. 10.641522241
230. 270. 10.492430185
230. 275. 10.350908014
230. 280. 10.216425469
230. 285. 10.088503619
230. 290. 9.9667086516
230. 295. 9.850646453
235. 5. 93.162705384
235. 10. 93.162903652
235. 15. 93.134607349
235. 20. 93.02013479
235. 25. 92.770760666
235. 30. 92.356444654
235. 35. 91.731647852
235. 40. 90.911719336
235. 45. 89.846154272
235. 50. 88.53479995
235. 55. 86.957645142
235. 60. 85.095912563
235. 65. 82.894454431
235. 70. 80.370093802
235. 75. 77.44799831
235. 80. 74.126020629
235. 85. 70.387665222
235. 90. 66.242153125
235. 95. 61.723958351
235. 100. 56.964854515
235. 105. 52.116354133
235. 110. 47.351868143
235. 115. 42.826546729
235. 120. 38.652848114
235. 125. 34.89322494
235. 130. 31.548449848
235. 135. 28.611827001
235. 140. 26.094320654
235. 145. 23.831531386
235. 150. 21.911057914
235. 155. 20.322641647
235. 160. 18.84011994
235. 165. 17.445371634
235. 170. 16.122642124
235. 175. 15.564069756
235. 180. 15.076002383
235. 185. 14.629019849
235. 190. 14.21835424
235. 195. 13.839922655
235. 200. 13.490209625
235. 205. 13.1661734
235. 210. 12.86517055
235. 215. 12.584894773
235. 220. 12.323326819
235. 225. 12.078693167
235. 230. 11.849431673
235. 235. 11.634162791
235. 240. 11.431665285
235. 245. 11.240855608
235. 250. 11.060770258
235. 255. 10.890550623
235. 260. 10.729429884
235. 265. 10.576721653
235. 270. 10.431810095
235. 275. 10.294141308
235. 280. 10.1632158
235. 285. 10.03858192
235. 290. 9.9198301116
235. 295. 9.8065879047
240. 5. 93.162703244
240. 10. 93.161468704
240. 15. 93.120932553
240. 20. 92.976040596
240. 25. 92.679014178
240. 30. 92.194768962
240. 35. 91.49464603
240. 40. 90.572661783
240. 45. 89.408504329
240. 50. 87.972861711
240. 55. 86.241246872
240. 60. 84.196080709
240. 65. 81.815329909
240. 70. 79.045215663
240. 75. 75.860452555
240. 80. 72.242540334
240. 85. 68.188958207
240. 90. 63.713502518
240. 95. 58.944086295
240. 100. 54.030459938
240. 105. 49.151235069
240. 110. 44.485022138
240. 115. 40.157278177
240. 120. 36.234801201
240. 125. 32.75103006
240. 130. 29.706904409
240. 135. 27.017558109
240. 140. 24.707971192
240. 145. 22.584846107
240. 150. 20.96053874
240. 155. 19.447803163
240. 160. 18.028011429
240. 165. 16.685091809
240. 170. 15.792177028
240. 175. 15.287792668
240. 180. 14.826130736
240. 185. 14.402238915
240. 190. 14.011872469
240. 195. 13.651373368
240. 200. 13.317573841
240. 205. 13.007718711
240. 210. 12.719402305
240. 215. 12.450516805
240. 220. 12.199209621
240. 225. 11.963847945
240. 230. 11.742989057
240. 235. 11.535355271
240. 240. 11.339812651
240. 245. 11.155352809
240. 250. 10.981077241
240. 255. 10.816183784
240. 260. 10.659954848
240. 265. 10.511747149
240. 270. 10.370982741
240. 275. 10.237141146
240. 280. 10.109752468
240. 285. 9.9883913455
240. 290. 9.8726716565
240. 295. 9.7622418781
245. 5. 93.162697426
245. 10. 93.159102379
245. 15. 93.10181285
245. 20. 92.919165003
245. 25. 92.566142468
245. 30. 92.001551162
245. 35. 91.21770047
245. 40. 90.182752217
245. 45. 88.888166654
245. 50. 87.306503488
245. 55. 85.415587971
245. 60. 83.174586749
245. 65. 80.559143936
245. 70. 77.513056801
245. 75. 74.019360228
245. 80. 70.061185317
245. 85. 65.633242543
245. 90. 60.856832856
245. 95. 55.880783023
245. 100. 50.888821068
245. 105. 46.074623638
245. 110. 41.59858504
245. 115. 37.538320098
245. 120. 33.92132434
245. 125. 30.736435164
245. 130. 27.891665255
245. 135. 25.534549534
245. 140. 23.339597119
245. 145. 21.567138749
245. 150. 20.026504065
245. 155. 18.583232988
245. 160. 17.221034351
245. 165. 16.013822416
245. 170. 15.49398393
245. 175. 15.01832669
245. 180. 14.581755625
245. 185. 14.179896023
245. 190. 13.808971801
245. 195. 13.465708112
245. 200. 13.147252713
245. 205. 12.851111955
245. 210. 12.575098284
245. 215. 12.317286844
245. 220. 12.075979359
245. 225. 11.849673847
245. 230. 11.637039047
245. 235. 11.436892689
245. 240. 11.248182883
245. 245. 11.069972103
245. 250. 10.901423313
245. 255. 10.741787885
245. 260. 10.590395042
245. 265. 10.446642599
245. 270. 10.309988818
245. 275. 10.179945248
245. 280. 10.056070411
245. 285. 9.9379642473
245. 290. 9.8252632332
245. 295. 9.7176360904
250. 5. 93.162681611
250. 10. 93.155199628
250. 15. 93.075061972
250. 20. 92.845718961
250. 25. 92.427091148
250. 30. 91.770223306
250. 35. 90.888712597
250. 40. 89.733379506
250. 45. 88.296001896
250. 50. 86.55281702
250. 55. 84.449651517
250. 60. 81.990309072
250. 65. 79.084041382
250. 70. 75.718163408
250. 75. 71.858554749
250. 80. 67.482629548
250. 85. 62.700823398
250. 90. 57.646255838
250. 95. 52.528700342
250. 100. 47.577681582
250. 105. 42.95137627
250. 110. 38.749078893
250. 115. 35.003466021
250. 120. 31.687647175
250. 125. 28.797362902
250. 130. 26.302431477
250. 135. 24.077645184
250. 140. 22.13630854
250. 145. 20.571234906
250. 150. 19.106998224
250. 155. 17.727243485
250. 160. 16.417613726
250. 165. 15.692798236
250. 170. 15.204087555
250. 175. 14.755593341
250. 180. 14.342852689
250. 185. 13.962003708
250. 190. 13.609689487
250. 195. 13.28298021
250. 200. 12.979309491
250. 205. 12.696421962
250. 210. 12.432329824
250. 215. 12.185276589
250. 220. 11.953706613
250. 225. 11.736239335
250. 230. 11.531647346
250. 235. 11.338837587
250. 240. 11.156835148
250. 245. 10.9847692
250. 250. 10.821860734
250. 255. 10.667411806
250. 260. 10.520796081
250. 265. 10.381450491
250. 270. 10.248867851
250. 275. 10.122590341
250. 280. 10.002203727
250. 285. 9.8873322627
250. 290. 9.7776341853
250. 295. 9.6727977509
255. 5. 93.162638623
255. 10. 93.148761466
255. 15. 93.037599817
255. 20. 92.750742609
255. 25. 92.248025429
255. 30. 91.492709856
255. 35. 90.482760266
255. 40. 89.191690022
255. 45. 87.587122445
255. 50. 85.64278583
255. 55. 83.323981891
255. 60. 80.573100341
255. 65. 77.337975378
255. 70. 73.579401428
255. 75. 69.259927203
255. 80. 64.472993979
255. 85. 59.324193792
255. 90. 54.079326299
255. 95. 48.973389445
255. 100. 44.198516014
255. 105. 39.857657072
255. 110. 35.980479689
255. 115. 32.574843704
255. 120. 29.617453965
255. 125. 27.001230772
255. 130. 24.752807373
255. 135. 22.661080378
255. 140. 21.076300553
255. 145. 19.594657301
255. 150. 18.199948919
255. 155. 16.877973775
255. 160. 15.882280509
255. 165. 15.381746897
255. 170. 14.922320085
255. 175. 14.499501696
255. 180. 14.109384819
255. 185. 13.748562229
255. 190. 13.414051369
255. 195. 13.103232617
255. 200. 12.813798156
255. 205. 12.543709358
255. 210. 12.291161063
255. 215. 12.054551454
255. 220. 11.832456501
255. 225. 11.623608147
255. 230. 11.426875568
255. 235. 11.241248986
255. 240. 11.065825586
255. 245. 10.899797209
255. 250. 10.742439531
255. 255. 10.593102514
255. 260. 10.451201942
255. 265. 10.316211915
255. 270. 10.187658168
255. 275. 10.065112129
255. 280. 9.9481856444
255. 285. 9.8365262917
255. 290. 9.7298132305
255. 295. 9.6277535382
260. 5. 93.16252177
260. 10. 93.138137051
260. 15. 92.985073962
260. 20. 92.627719486
260. 25. 92.021918709
260. 30. 91.159038715
260. 35. 90.004505092
260. 40. 88.547258465
260. 45. 86.757179186
260. 50. 84.573013468
260. 55. 81.978602264
260. 60. 78.877060042
260. 65. 75.220515997
260. 70. 70.961624575
260. 75. 66.159049232
260. 80. 60.912832944
260. 85. 55.521080753
260. 90. 50.240001932
260. 95. 45.308876382
260. 100. 40.843446004
260. 105. 36.870478555
260. 110. 33.381186564
260. 115. 30.337405685
260. 120. 27.619003266
260. 125. 25.355482625
260. 130. 23.231458233
260. 135. 21.535316125
260. 140. 20.040962494
260. 145. 18.634851288
260. 150. 17.303132897
260. 155. 16.060306166
260. 160. 15.549497299
260. 165. 15.080386758
260. 170. 14.648505037
260. 175. 14.249950174
260. 180. 13.881303641
260. 185. 13.539560763
260. 190. 13.222072828
260. 195. 12.926498673
260. 200. 12.650764001
260. 205. 12.393027016
260. 210. 12.151649276
260. 215. 11.925170824
260. 220. 11.712288872
260. 225. 11.511839424
260. 230. 11.322781342
260. 235. 11.144182451
260. 240. 10.975207349
260. 245. 10.81510666
260. 250. 10.663207511
260. 255. 10.518905064
260. 260. 10.381654957
260. 265. 10.250966551
260. 270. 10.126396887
260. 275. 10.007545282
260. 280. 9.8940485057
260. 285. 9.7855764767
260. 290. 9.6818284402
260. 295. 9.582529581
265. 5. 93.162204118
265. 10. 93.120594638
265. 15. 92.911311789
265. 20. 92.468053806
265. 25. 91.740472279
265. 30. 90.741352963
265. 35. 89.432102472
265. 40. 87.775177848
265. 45. 85.739789763
265. 50. 83.283155683
265. 55. 80.327251309
265. 60. 76.777206357
265. 65. 72.581961902
265. 70. 67.745315112
265. 75. 62.398312962
265. 80. 56.805187955
265. 85. 51.340758652
265. 90. 46.247109647
265. 95. 41.660177824
265. 100. 37.604585705
265. 105. 34.049558952
265. 110. 30.940243932
265. 115. 28.182536705
265. 120. 25.874755468
265. 125. 23.746763669
265. 130. 21.941251793
265. 135. 20.440099259
265. 140. 19.027147095
265. 145. 17.689144801
265. 150. 16.414129211
265. 155. 15.705401658
265. 160. 15.228135488
265. 165. 14.788433841
265. 170. 14.382459145
265. 175. 14.006828184
265. 180. 13.658550892
265. 185. 13.334978533
265. 190. 13.033759696
265. 195. 12.752802822
265. 200. 12.490244192
265. 205. 12.244420492
265. 210. 12.013845218
265. 215. 11.797188311
265. 220. 11.593258489
265. 225. 11.400987855
265. 230. 11.219418406
265. 235. 11.047690163
265. 240. 10.885030648
265. 245. 10.730745533
265. 250. 10.584210272
265. 255. 10.444862604
265. 260. 10.312195814
265. 265. 10.185752658
265. 270. 10.065119904
265. 275. 9.9499234182
265. 280. 9.83982375
265. 285. 9.7345121852
265. 290. 9.6337072221
265. 295. 9.5371514398
270. 5. 93.16134002
270. 10. 93.091604809
270. 15. 92.807523075
270. 20. 92.252022316
270. 25. 91.389113447
270. 30. 90.217404377
270. 35. 88.708735076
270. 40. 86.82835984
270. 45. 84.501162166
270. 50. 81.678490262
270. 55. 78.243555871
270. 60. 74.112534699
270. 65. 69.226893671
270. 70. 63.721268442
270. 75. 57.923292452
270. 80. 52.225327881
270. 85. 46.966984007
270. 90. 42.266667073
270. 95. 38.150292112
270. 100. 34.554707397
270. 105. 31.406540974
270. 110. 28.656749842
270. 115. 26.298476241
270. 120. 24.176994793
270. 125. 22.286513856
270. 130. 20.785741024
270. 135. 19.371568506
270. 140. 18.031637688
270. 145. 16.75469543
270. 150. 15.847411681
270. 155. 15.363813367
270. 160. 14.917778827
270. 165. 14.50560361
270. 170. 14.123994044
270. 175. 13.770017614
270. 180. 13.441059696
270. 185. 13.134785868
270. 190. 12.84910912
270. 195. 12.582161311
270. 200. 12.332268333
270. 205. 12.097928463
270. 210. 11.877793457
270. 215. 11.670652014
270. 220. 11.475415239
270. 225. 11.291103829
270. 230. 11.116836725
270. 235. 10.951820997
270. 240. 10.79534281
270. 245. 10.646759296
270. 250. 10.505491227
270. 255. 10.371016384
270. 260. 10.242863553
270. 265. 10.12060707
270. 270. 10.003861885
270. 275. 9.8922790926
270. 280. 9.7855418993
270. 285. 9.6833619948
270. 290. 9.5854763041
270. 295. 9.4916440915
275. 5. 93.15896857
275. 10. 93.043636693
275. 15. 92.661135626
275. 20. 91.959550325
275. 25. 90.947643711
275. 30. 89.578974116
275. 35. 87.823953688
275. 40. 85.635214434
275. 45. 82.937103144
275. 50. 79.612788199
275. 55. 75.541854009
275. 60. 70.581374031
275. 65. 64.862569449
275. 70. 58.766345411
275. 75. 52.825175463
275. 80. 47.399626098
275. 85. 42.612506188
275. 90. 38.46805211
275. 95. 34.867157189
275. 100. 31.714533603
275. 105. 28.991966548
275. 110. 26.613417221
275. 115. 24.511178859
275. 120. 22.563071834
275. 125. 21.071134738
275. 130. 19.662443195
275. 135. 18.325859109
275. 140. 17.051085889
275. 145. 15.973394673
275. 150. 15.485592392
275. 155. 15.034965456
275. 160. 14.618019725
275. 165. 14.23161249
275. 170. 13.872917766
275. 175. 13.539394194
275. 180. 13.228755743
275. 185. 12.938945203
275. 190. 12.668110386
275. 195. 12.414582858
275. 200. 12.176858996
275. 205. 11.953583158
275. 210. 11.743532723
275. 215. 11.545604789
275. 220. 11.358804327
275. 225. 11.182233588
275. 230. 11.015082599
275. 235. 10.856620607
275. 240. 10.706188334
275. 245. 10.563190943
275. 250. 10.42709163
275. 255. 10.297405773
275. 260. 10.17369558
275. 265. 10.0555652
275. 270. 9.9426562585
275. 275. 9.8346437891
275. 280. 9.7312325485
275. 285. 9.632153681
275. 290. 9.5371617217
275. 295. 9.4460319153
280. 5. 93.151615501
280. 10. 92.964123254
280. 15. 92.454095301
280. 20. 91.5731578
280. 25. 90.34462718
280. 30. 88.729764543
280. 35. 86.690114265
280. 40. 84.102469716
280. 45. 80.877533269
280. 50. 76.823033538
280. 55. 71.758814457
280. 60. 65.72340771
280. 65. 59.2466183
280. 70. 53.017295977
280. 75. 47.450332936
280. 80. 42.629466035
280. 85. 38.510612641
280. 90. 34.953222259
280. 95. 31.840442811
280. 100. 29.168335549
280. 105. 26.805532098
280. 110. 24.737479302
280. 115. 22.768388753
280. 120. 21.289224429
280. 125. 19.893779582
280. 130. 18.566737141
280. 135. 17.299026868
280. 140. 16.081930351
280. 145. 15.591596307
280. 150. 15.138374293
280. 155. 14.718303669
280. 160. 14.328460303
280. 165. 13.966179175
280. 170. 13.629036059
280. 175. 13.314828714
280. 180. 13.021558368
280. 185. 12.747411996
280. 190. 12.490745695
280. 195. 12.250069295
280. 200. 12.024032247
280. 205. 11.811410778
280. 210. 11.611096231
280. 215. 11.422084505
280. 220. 11.24346649
280. 225. 11.074419382
280. 230. 10.91419879
280. 235. 10.762131518
280. 240. 10.617608963
280. 245. 10.480081044
280. 250. 10.349050609
280. 255. 10.224068276
280. 260. 10.104727671
280. 265. 9.9906610417
280. 270. 9.8815352179
280. 275. 9.7770479154
280. 280. 9.6769243571
280. 285. 9.5809142078
280. 290. 9.4887888062
280. 295. 9.4003386811
285. 5. 93.084858334
285. 10. 92.831881933
285. 15. 92.139568486
285. 20. 91.060582427
285. 25. 89.576807553
285. 30. 87.629421121
285. 35. 85.175462483
285. 40. 82.029555469
285. 45. 77.927437542
285. 50. 72.62878978
285. 55. 66.137908904
285. 60. 59.138198813
285. 65. 52.616698022
285. 70. 46.990557846
285. 75. 42.233819398
285. 80. 38.222775003
285. 85. 34.775390836
285. 90. 31.759077904
285. 95. 29.16436446
285. 100. 26.86034705
285. 105. 24.843441046
285. 110. 22.914376112
285. 115. 21.432819575
285. 120. 20.059382787
285. 125. 18.748961893
285. 130. 17.493990182
285. 135. 16.286952706
285. 140. 15.679934856
285. 145. 15.226366954
285. 150. 14.805031648
285. 155. 14.413295479
285. 160. 14.048713228
285. 165. 13.709025728
285. 170. 13.392153546
285. 175. 13.096188131
285. 180. 12.819381546
285. 185. 12.560135598
285. 190. 12.316990895
285. 195. 12.088616177
285. 200. 11.873798147
285. 205. 11.6714319
285. 210. 11.480512018
285. 215. 11.300124313
285. 220. 11.129438198
285. 225. 10.96769964
285. 230. 10.814224646
285. 235. 10.668393219
285. 240. 10.529643751
285. 245. 10.397467797
285. 250. 10.271405203
285. 255. 10.151039565
285. 260. 10.035993994
285. 265. 9.9259271751
285. 270. 9.8205297218
285. 275. 9.7195208015
285. 280. 9.6226450444
285. 285. 9.5296697197
285. 290. 9.4403821763
285. 295. 9.3545875389
290. 5. 73.656191918
290. 10. 92.606234285
290. 15. 91.672404212
290. 20. 90.309798072
290. 25. 88.485060597
290. 30. 86.100101201
290. 35. 82.982290556
290. 40. 78.81172805
290. 45. 73.00213839
290. 50. 65.667118149
290. 55. 58.039098406
290. 60. 51.347793982
290. 65. 45.848746084
290. 70. 41.33717803
290. 75. 37.541936764
290. 80. 34.293269973
290. 85. 31.444808349
290. 90. 28.957472648
290. 95. 26.763507928
290. 100. 24.816341884
290. 105. 22.942339547
290. 110. 21.494813754
290. 115. 20.153006101
290. 120. 18.867091243
290. 125. 17.631268557
290. 130. 16.43944345
290. 135. 15.74874567
290. 140. 15.29731781
290. 145. 14.876784268
290. 150. 14.484876289
290. 155. 14.119430038
290. 160. 13.778402331
290. 165. 13.459878506
290. 170. 13.16207474
290. 175. 12.883336552
290. 180. 12.622134791
290. 185. 12.377060045
290. 190. 12.146816162
290. 195. 11.93021336
290. 200. 11.726161233
290. 205. 11.533661878
290. 210. 11.351803263
290. 215. 11.179752903
290. 220. 11.016751866
290. 225. 10.862109124
290. 230. 10.715196226
290. 235. 10.575442265
290. 240. 10.442329143
290. 245. 10.315387083
290. 250. 10.194190401
290. 255. 10.078353502
290. 260. 9.9675271203
290. 265. 9.861394782
290. 270. 9.7596694995
290. 275. 9.6620906999
290. 280. 9.5684213866
290. 285. 9.4784455367
290. 290. 9.3919657307
290. 295. 9.3088010113
295. 5. 66.680823946
295. 10. 79.35040576
295. 15. 90.97499327
295. 20. 89.222087404
295. 25. 86.890091253
295. 30. 83.722393551
295. 35. 79.087318476
295. 40. 72.092846913
295. 45. 63.288591579
295. 50. 55.230204749
295. 55. 48.881875838
295. 60. 43.904642135
295. 65. 39.826445928
295. 70. 36.399769327
295. 75. 33.465254517
295. 80. 30.872961916
295. 85. 28.524827152
295. 90. 26.501496494
295. 95. 24.64366576
295. 100. 22.840943285
295. 105. 21.468456065
295. 110. 20.168541427
295. 115. 18.915684076
295. 120. 17.706069426
295. 125. 16.535219746
295. 130. 15.796243601
295. 135. 15.349651368
295. 140. 14.932175228
295. 145. 14.541983638
295. 150. 14.177256155
295. 155. 13.836217964
295. 160. 13.51716306
295. 165. 13.218468925
295. 170. 12.938604916
295. 175. 12.676136116
295. 180. 12.429723983
295. 185. 12.198124794
295. 190. 11.980186647
295. 195. 11.774845547
295. 200. 11.581120978
295. 205. 11.398111221
295. 210. 11.224988599
295. 215. 11.060994757
295. 220. 10.905436056
295. 225. 10.757679102
295. 230. 10.617146433
295. 235. 10.483312375
295. 240. 10.355699046
295. 245. 10.233872526
295. 250. 10.117439186
295. 255. 10.006042171
295. 260. 9.8993580542
295. 265. 9.7970936578
295. 270. 9.6989830599
295. 275. 9.6047847891
295. 280. 9.5142792166
295. 285. 9.4272661516
295. 290. 9.3435626431
295. 295. 9.263000986
300. 5. 61.56323385
300. 10. 65.948229349
300. 15. 75.379148276
300. 20. 86.39796888
300. 25. 82.959439735
300. 30. 76.261339857
300. 35. 66.153409798
300. 40. 56.83813276
300. 45. 50.098865743
300. 50. 45.078724154
300. 55. 41.109416593
300. 60. 37.769938186
300. 65. 34.869680985
300. 70. 32.250959135
300. 75. 30.021636541
300. 80. 27.845791688
300. 85. 26.062505046
300. 90. 24.31370137
300. 95. 22.632170311
300. 100. 21.347672905
300. 105. 20.10024966
300. 110. 18.889463114
300. 115. 17.713629318
300. 120. 16.570039489
300. 125. 15.820776846
300. 130. 15.381884923
300. 135. 14.969884051
300. 140. 14.583446506
300. 145. 14.221154642
300. 150. 13.881553781
300. 155. 13.563190999
300. 160. 13.264642779
300. 165. 12.984534082
300. 170. 12.721550874
300. 175. 12.474447771
300. 180. 12.242052104
300. 185. 12.023265402
300. 190. 11.817063068
300. 195. 11.622492804
300. 200. 11.438672229
300. 205. 11.264785964
300. 210. 11.100082419
300. 215. 10.943870405
300. 220. 10.795515685
300. 225. 10.654437504
300. 230. 10.520105147
300. 235. 10.392034539
300. 240. 10.269784916
300. 245. 10.152955552
300. 250. 10.041182584
300. 255. 9.9341359167
300. 260. 9.8315162527
300. 265. 9.7330522288
300. 270. 9.6384977013
300. 275. 9.5476291798
300. 280. 9.4602434259
300. 285. 9.3761552285
300. 290. 9.2951953589
300. 295. 9.2172087118
305. 5. 57.121575999
305. 10. 58.561152065
305. 15. 59.635117622
305. 20. 59.626399006
305. 25. 56.487252981
305. 30. 51.485698872
305. 35. 47.127653093
305. 40. 43.519216659
305. 45. 40.429355781
305. 50. 37.699952373
305. 55. 35.200543749
305. 60. 32.915814828
305. 65. 30.845732875
305. 70. 28.873768391
305. 75. 27.06539372
305. 80. 25.437418407
305. 85. 23.816245641
305. 90. 22.33464943
305. 95. 21.127430013
305. 100. 19.943027668
305. 105. 18.783507171
305. 110. 17.649349844
305. 115. 16.53969641
305. 120. 15.820888576
305. 125. 15.392675692
305. 130. 14.988692327
305. 135. 14.608170088
305. 140. 14.250147197
305. 145. 13.913537659
305. 150. 13.597184758
305. 155. 13.299901561
305. 160. 13.020500938
305. 165. 12.757817253
305. 170. 12.510721581
305. 175. 12.278131964
305. 180. 12.059019914
305. 185. 11.852414142
305. 190. 11.657402264
305. 195. 11.473131046
305. 200. 11.298805623
305. 205. 11.133688017
305. 210. 10.97709517
305. 215. 10.828396663
305. 220. 10.687012222
305. 225. 10.552409095
305. 230. 10.42409935
305. 235. 10.301637122
305. 240. 10.184615841
305. 245. 10.072665463
305. 250. 9.965449713
305. 255. 9.8626633789
305. 260. 9.7640296553
305. 265. 9.6692975725
305. 270. 9.5782395256
305. 275. 9.4906489225
305. 280. 9.4063379691
305. 285. 9.3251356041
305. 290. 9.246885594
305. 295. 9.1714447943
310. 5. 53.01607814
310. 10. 52.187857759
310. 15. 49.510102098
310. 20. 45.063572479
310. 25. 41.437986575
310. 30. 39.162913406
310. 35. 37.460897442
310. 40. 35.72052765
310. 45. 34.103480785
310. 50. 32.346400291
310. 55. 30.763807924
310. 60. 29.124460414
310. 65. 27.501689897
310. 70. 26.077514575
310. 75. 24.620791398
310. 80. 23.143352103
310. 85. 21.92338609
310. 90. 20.804114139
310. 95. 19.692702115
310. 100. 18.593468973
310. 105. 17.508954293
310. 110. 16.440129747
310. 115. 15.795382082
310. 120. 15.380871218
310. 125. 14.987522669
310. 130. 14.615166051
310. 135. 14.263337892
310. 140. 13.931363057
310. 145. 13.618420643
310. 150. 13.323596188
310. 155. 13.045922222
310. 160. 12.784409143
310. 165. 12.538068283
310. 170. 12.305928722
310. 175. 12.087049247
310. 180. 11.880526549
310. 185. 11.685500568
310. 190. 11.501157712
310. 195. 11.326732486
310. 200. 11.161507977
310. 205. 11.0048155
310. 210. 10.85603364
310. 215. 10.714586877
310. 220. 10.579943886
310. 225. 10.451615628
310. 230. 10.329153266
310. 235. 10.212145969
310. 240. 10.100218624
310. 245. 9.9930294928
310. 250. 9.890267837
310. 255. 9.7916515341
310. 260. 9.6969247141
310. 265. 9.6058554394
310. 270. 9.5182334531
310. 275. 9.4338680184
310. 280. 9.3525858693
310. 285. 9.27422929
310. 290. 9.1986543342
310. 295. 9.1257291948
315. 5. 49.09440971
315. 10. 46.187632065
315. 15. 41.017923927
315. 20. 36.185490392
315. 25. 33.897453362
315. 30. 32.612047482
315. 35. 31.644602123
315. 40. 30.698553596
315. 45. 29.623535208
315. 50. 28.414942934
315. 55. 27.245295196
315. 60. 26.103597966
315. 65. 24.887195523
315. 70. 23.611628086
315. 75. 22.405822939
315. 80. 21.398397248
315. 85. 20.37590005
315. 90. 19.346331285
315. 95. 18.315808967
315. 100. 17.288660378
315. 105. 16.267546591
315. 110. 15.743386687
315. 115. 15.345561346
315. 120. 14.965479307
315. 125. 14.603584183
315. 130. 14.259937967
315. 135. 13.93430864
315. 140. 13.626244569
315. 145. 13.335136063
315. 150. 13.060265157
315. 155. 12.800845107
315. 160. 12.556051123
315. 165. 12.325043879
315. 170. 12.106987153
315. 175. 11.901060801
315. 180. 11.706470061
315. 185. 11.522452033
315. 190. 11.348279992
315. 195. 11.18326606
315. 200. 11.026762665
315. 205. 10.878163067
315. 210. 10.736901227
315. 215. 10.602451146
315. 220. 10.474325839
315. 225. 10.352076008
315. 230. 10.235288486
315. 235. 10.123584514
315. 240. 10.016617868
315. 245. 9.9140728851
315. 250. 9.8156624176
315. 255. 9.7211257374
315. 260. 9.6302264259
315. 265. 9.5427502771
315. 270. 9.4585032405
315. 275. 9.3773094307
315. 280. 9.2990092264
315. 285. 9.2234574776
315. 290. 9.1505218377
315. 295. 9.0800812293
320. 5. 45.27692702
320. 10. 40.470206543
320. 15. 34.328591769
320. 20. 30.586826979
320. 25. 29.059829549
320. 30. 28.226723968
320. 35. 27.58366193
320. 40. 26.970783075
320. 45. 26.258791523
320. 50. 25.439635563
320. 55. 24.518376441
320. 60. 23.505608303
320. 65. 22.501414199
320. 70. 21.65193175
320. 75. 20.7624607
320. 80. 19.843052967
320. 85. 18.902484332
320. 90. 17.948027548
320. 95. 16.985359531
320. 100. 16.055175549
320. 105. 15.664420818
320. 110. 15.286129551
320. 115. 14.921888917
320. 120. 14.572744511
320. 125. 14.239291034
320. 130. 13.921758161
320. 135. 13.620087917
320. 140. 13.334001901
320. 145. 13.063058017
320. 150. 12.806697223
320. 155. 12.564281269
320. 160. 12.335122629
320. 165. 12.118507819
320. 170. 11.913715288
320. 175. 11.720028897
320. 180. 11.536747898
320. 185. 11.363194155
320. 190. 11.19871723
320. 195. 11.042697823
320. 200. 10.894549958
320. 205. 10.753722209
320. 210. 10.619698201
320. 215. 10.491996551
320. 220. 10.370170374
320. 225. 10.253806447
320. 230. 10.142524101
320. 235. 10.035973887
320. 240. 9.9338360666
320. 245. 9.8358189582
320. 250. 9.7416571716
320. 255. 9.6511097667
320. 260. 9.5639583665
320. 265. 9.4800052564
320. 270. 9.3990714999
320. 275. 9.3209950994
320. 280. 9.2456292262
320. 285. 9.1728405436
320. 290. 9.1025076375
320. 295. 9.0345195696
325. 5. 41.532456316
325. 10. 35.218741594
325. 15. 29.335251266
325. 20. 26.616481092
325. 25. 25.658155873
325. 30. 25.129457441
325. 35. 24.653526715
325. 40. 24.120418984
325. 45. 23.49588666
325. 50. 22.771294012
325. 55. 22.171286409
325. 60. 21.511734355
325. 65. 20.792056488
325. 70. 20.021159565
325. 75. 19.208101016
325. 80. 18.361453713
325. 85. 17.488867546
325. 90. 16.596785561
325. 95. 15.922614301
325. 100. 15.558447825
325. 105. 15.202300861
325. 110. 14.856339977
325. 115. 14.52216879
325. 120. 14.200897953
325. 125. 13.893220056
325. 130. 13.59948305
325. 135. 13.319758179
325. 140. 13.053900262
325. 145. 12.801599509
325. 150. 12.562424944
325. 155. 12.335860014
325. 160. 12.121331271
325. 165. 11.918231093
325. 170. 11.725935401
325. 175. 11.543817289
325. 180. 11.371257326
325. 185. 11.207651236
325. 190. 11.052415493
325. 195. 10.90499131
325. 200. 10.76484736
325. 205. 10.631481537
325. 210. 10.504421955
325. 215. 10.383227365
325. 220. 10.267487094
325. 225. 10.156820621
325. 230. 10.050876828
325. 235. 9.9493330153
325. 240. 9.8518936874
325. 245. 9.7582891774
325. 250. 9.6682741274
325. 255. 9.581625868
325. 260. 9.4981427265
325. 265. 9.4176422993
325. 270. 9.3399597205
325. 275. 9.2649459562
325. 280. 9.1924661521
325. 285. 9.1223980577
325. 290. 9.0546305465
325. 295. 8.9890622456
330. 5. 37.879033305
330. 10. 30.698633616
330. 15. 25.666978637
330. 20. 23.573607977
330. 25. 22.781539608
330. 30. 22.456830735
330. 35. 22.164491533
330. 40. 21.830465048
330. 45. 21.434061549
330. 50. 20.969053686
330. 55. 20.43581672
330. 60. 19.838322252
330. 65. 19.182611535
330. 70. 18.475801499
330. 75. 17.725342902
330. 80. 16.938446342
330. 85. 16.121645507
330. 90. 15.761303708
330. 95. 15.425919398
330. 100. 15.094183051
330. 105. 14.768718576
330. 110. 14.451610094
330. 115. 14.144440562
330. 120. 13.84834619
330. 125. 13.564078083
330. 130. 13.292064836
330. 135. 13.032471951
330. 140. 12.785255642
330. 145. 12.550209886
330. 150. 12.327006455
330. 155. 12.115228213
330. 160. 11.914396301
330. 165. 11.723991974
330. 170. 11.543473879
330. 175. 11.372291553
330. 180. 11.209895809
330. 185. 11.055746645
330. 190. 10.909319154
330. 195. 10.770107876
330. 200. 10.637629907
330. 205. 10.51142706
330. 210. 10.391067244
330. 215. 10.27614526
330. 220. 10.166283092
330. 225. 10.06112981
330. 230. 9.9603611357
330. 235. 9.8636787333
330. 240. 9.7708092606
330. 245. 9.681503226
330. 250. 9.5955336833
330. 255. 9.5126948022
330. 260. 9.4328003483
330. 265. 9.3556821078
330. 270. 9.2811882904
330. 275. 9.2091819422
330. 280. 9.139539397
330. 285. 9.0721487913
330. 290. 9.0069086627
330. 295. 8.9437266481
335. 5. 34.369867091
335. 10. 26.9261033
335. 15. 22.612593585
335. 20. 21.368683833
335. 25. 20.907887247
335. 30. 20.635137197
335. 35. 20.373839781
335. 40. 20.072496879
335. 45. 19.713395027
335. 50. 19.29076744
335. 55. 18.804325769
335. 60. 18.256819037
335. 65. 17.652825317
335. 70. 16.997961439
335. 75. 16.29826392
335. 80. 15.87400393
335. 85. 15.572823224
335. 90. 15.267800958
335. 95. 14.962297292
335. 100. 14.659238247
335. 105. 14.361078999
335. 110. 14.069803348
335. 115. 13.786949192
335. 120. 13.5136505
335. 125. 13.250687933
335. 130. 12.998542149
335. 135. 12.757445691
335. 140. 12.527430892
335. 145. 12.308372437
335. 150. 12.100024085
335. 155. 11.902049607
335. 160. 11.714048356
335. 165. 11.535576047
335. 170. 11.36616141
335. 175. 11.205319368
335. 180. 11.052561332
335. 185. 10.907403158
335. 190. 10.769371226
335. 195. 10.638007008
335. 200. 10.512870457
335. 205. 10.393542436
335. 210. 10.279626407
335. 215. 10.170749505
335. 220. 10.066563117
335. 225. 9.9667430538
335. 230. 9.8709893681
335. 235. 9.7790258832
335. 240. 9.6905994642
335. 245. 9.6054790767
335. 250. 9.5234546656
335. 255. 9.4443358925
335. 260. 9.3679507648
335. 265. 9.2941441949
335. 270. 9.2227765211
335. 275. 9.1537220256
335. 280. 9.0868674775
335. 285. 9.0221107276
335. 290. 8.9593593765
335. 295. 8.8985295338
340. 5. 31.074509963
340. 10. 23.850433535
340. 15. 20.642200443
340. 20. 19.565556666
340. 25. 19.173484917
340. 30. 18.932992256
340. 35. 18.696791085
340. 40. 18.421700801
340. 45. 18.092441467
340. 50. 17.703675797
340. 55. 17.254634366
340. 60. 16.747104131
340. 65. 16.184458426
340. 70. 15.880812686
340. 75. 15.625587613
340. 80. 15.35934757
340. 85. 15.08557333
340. 90. 14.807594065
340. 95. 14.528461007
340. 100. 14.250864618
340. 105. 13.977092028
340. 110. 13.709017753
340. 115. 13.448119241
340. 120. 13.195508992
340. 125. 12.951976105
340. 130. 12.718031702
340. 135. 12.493954241
340. 140. 12.279832127
340. 145. 12.075602143
340. 150. 11.881083028
340. 155. 11.696004101
340. 160. 11.520029172
340. 165. 11.352776184
340. 170. 11.193833127
340. 175. 11.042770762
340. 180. 10.899152695
340. 185. 10.762543265
340. 190. 10.632513662
340. 195. 10.508646616
340. 200. 10.390539951
340. 205. 10.277809215
340. 210. 10.170089582
340. 215. 10.067037149
340. 220. 9.9683297388
340. 225. 9.8736672853
340. 230. 9.7827718642
340. 235. 9.6953874171
340. 240. 9.6112792098
340. 245. 9.5302330625
340. 250. 9.4520543879
340. 255. 9.3765670727
340. 260. 9.303612238
340. 265. 9.2330469152
340. 270. 9.1647426719
340. 275. 9.0985842217
340. 280. 9.0344680487
340. 285. 8.9723010726
340. 290. 8.9119993788
340. 295. 8.8534870304
345. 5. 28.007717806
345. 10. 21.46618262
345. 15. 18.803016058
345. 20. 17.87334846
345. 25. 17.538168708
345. 30. 17.324004237
345. 35. 17.108091196
345. 40. 16.853997948
345. 45. 16.548431815
345. 50. 16.186425096
345. 55. 15.95909196
345. 60. 15.775857284
345. 65. 15.573842593
345. 70. 15.355474235
345. 75. 15.123579243
345. 80. 14.881205712
345. 85. 14.631450118
345. 90. 14.377306522
345. 95. 14.121548462
345. 100. 13.866647813
345. 105. 13.614729223
345. 110. 13.36755491
345. 115. 13.12653284
345. 120. 12.892741085
345. 125. 12.666961974
345. 130. 12.449720873
345. 135. 12.241325815
345. 140. 12.04190542
345. 145. 11.851443573
345. 150. 11.669810078
345. 155. 11.496787065
345. 160. 11.332091266
345. 165. 11.175392486
345. 170. 11.026328711
345. 175. 10.884518303
345. 180. 10.749569759
345. 185. 10.621089438
345. 190. 10.498687633
345. 195. 10.381983292
345. 200. 10.270607665
345. 205. 10.164207063
345. 210. 10.06244491
345. 215. 9.9650032068
345. 220. 9.8715835053
345. 225. 9.7819074694
345. 230. 9.6957170746
345. 235. 9.6127744967
345. 240. 9.5328617266
345. 245. 9.4557799475
345. 250. 9.3813487094
345. 255. 9.309404936
345. 260. 9.2398017994
345. 265. 9.1724074983
345. 270. 9.1071039764
345. 275. 9.0437856133
345. 280. 8.9823579201
345. 285. 8.9227362675
345. 290. 8.8648446697
345. 295. 8.808614643
350. 5. 25.4152905
350. 10. 19.539336908
350. 15. 17.066046465
350. 20. 16.265613437
350. 25. 16.041725029
350. 30. 15.968545742
350. 35. 15.89265377
350. 40. 15.802564407
350. 45. 15.694117656
350. 50. 15.565944849
350. 55. 15.418072793
350. 60. 15.251420232
350. 65. 15.067574259
350. 70. 14.868640252
350. 75. 14.657096749
350. 80. 14.435642703
350. 85. 14.207046243
350. 90. 13.974008867
350. 95. 13.739055939
350. 100. 13.504458704
350. 105. 13.272187705
350. 110. 13.043893769
350. 115. 12.820910784
350. 120. 12.60427402
350. 125. 12.394748267
350. 130. 12.192861068
350. 135. 11.998937457
350. 140. 11.813133764
350. 145. 11.635468917
350. 150. 11.465852414
350. 155. 11.30410865
350. 160. 11.149997613
350. 165. 11.003232193
350. 170. 10.863492455
350. 175. 10.730437264
350. 180. 10.603713662
350. 185. 10.482964375
350. 190. 10.367833771
350. 195. 10.257972553
350. 200. 10.153041435
350. 205. 10.052713975
350. 210. 9.9566787263
350. 215. 9.8646408248
350. 220. 9.7763230922
350. 225. 9.6914667333
350. 230. 9.609831675
350. 235. 9.5311965903
350. 240. 9.4553586444
350. 245. 9.382132997
350. 250. 9.3113520942
350. 255. 9.2428647839
350. 260. 9.1765352899
350. 265. 9.112242081
350. 270. 9.049876669
350. 275. 8.989342372
350. 280. 8.9305530727
350. 285. 8.8734320017
350. 290. 8.8179105687
350. 295. 8.7639272619
355. 5. 22.912154352
355. 10. 17.703963492
355. 15. 15.839934748
355. 20. 15.583893058
355. 25. 15.487935316
355. 30. 15.421534349
355. 35. 15.352099605
355. 40. 15.269612811
355. 45. 15.170409148
355. 50. 15.053264963
355. 55. 14.918181199
355. 60. 14.76594319
355. 65. 14.597928912
355. 70. 14.415983744
355. 75. 14.222298778
355. 80. 14.01927969
355. 85. 13.809413619
355. 90. 13.595146822
355. 95. 13.37878366
355. 100. 13.162412575
355. 105. 12.947859845
355. 110. 12.736668304
355. 115. 12.530096246
355. 120. 12.329131089
355. 125. 12.134512661
355. 130. 11.946761801
355. 135. 11.766210938
355. 140. 11.593034285
355. 145. 11.427276146
355. 150. 11.268876441
355. 155. 11.117693106
355. 160. 10.973521296
355. 165. 10.836109564
355. 170. 10.705173297
355. 175. 10.580405748
355. 180. 10.461487002
355. 185. 10.348091211
355. 190. 10.239892396
355. 195. 10.136569065
355. 200. 10.037807869
355. 205. 9.9433064665
355. 210. 9.8527757361
355. 215. 9.7659414438
355. 220. 9.682545446
355. 225. 9.6023464925
355. 230. 9.5251206759
355. 235. 9.4506615679
355. 240. 9.3787800748
355. 245. 9.3093040466
355. 250. 9.2420776694
355. 255. 9.1769606748
355. 260. 9.1138274012
355. 265. 9.0525657415
355. 270. 8.9930760125
355. 275. 8.9352697807
355. 280. 8.8790686769
355. 285. 8.824403227
355. 290. 8.7712117253
355. 295. 8.7194391699
360. 5. 21.070945623
360. 10. 16.030297098
360. 15. 15.289342907
360. 20. 15.063041353
360. 25. 14.977318483
360. 30. 14.916748495
360. 35. 14.852944282
360. 40. 14.77710661
360. 45. 14.685985343
360. 50. 14.57848083
360. 55. 14.454577332
360. 60. 14.314955369
360. 65. 14.160824998
360. 70. 13.993819384
360. 75. 13.81589117
360. 80. 13.629198694
360. 85. 13.435988096
360. 90. 13.238482885
360. 95. 13.038790993
360. 100. 12.838835116
360. 105. 12.640307685
360. 110. 12.444648454
360. 115. 12.253040708
360. 120. 12.066421358
360. 125. 11.885500344
360. 130. 11.710785387
360. 135. 11.542609026
360. 140. 11.381155684
360. 145. 11.226487306
360. 150. 11.078566693
360. 155. 10.937278124
360. 160. 10.802445159
360. 165. 10.673845743
360. 170. 10.551224825
360. 175. 10.43430479
360. 180. 10.322793993
360. 185. 10.216393704
360. 190. 10.114803714
360. 195. 10.017726841
360. 200. 9.9248725415
360. 205. 9.8359597624
360. 210. 9.7507191867
360. 215. 9.6688949514
360. 220. 9.5902459212
360. 225. 9.5145465719
360. 230. 9.4415875287
360. 235. 9.371175793
360. 240. 9.3031346904
360. 245. 9.2373035701
360. 250. 9.1735372829
360. 255. 9.1117054733
360. 260. 9.0516917161
360. 265. 8.9933925332
360. 270. 8.9367163259
360. 275. 8.8815822564
360. 280. 8.8279191106
360. 285. 8.7756641718
360. 290. 8.7247621309
360. 295. 8.675164052
365. 5. 19.348786485
365. 10. 15.454969448
365. 15. 14.782624226
365. 20. 14.581673363
365. 25. 14.504630812
365. 30. 14.449116866
365. 35. 14.390257056
365. 40. 14.320273846
365. 45. 14.236267235
365. 50. 14.137244094
365. 55. 14.023178167
365. 60. 13.894666634
365. 65. 13.752783449
365. 70. 13.598987276
365. 75. 13.435031821
365. 80. 13.262865949
365. 85. 13.084528543
365. 90. 12.902048513
365. 95. 12.717359347
365. 100. 12.532233921
365. 105. 12.348241256
365. 110. 12.166723786
365. 115. 11.98879176
365. 120. 11.815330647
365. 125. 11.647017431
365. 130. 11.484342188
365. 135. 11.327632115
365. 140. 11.17707588
365. 145. 11.032746921
365. 150. 10.894624796
365. 155. 10.762614197
365. 160. 10.63656145
365. 165. 10.516268602
365. 170. 10.40150526
365. 175. 10.292018424
365. 180. 10.187540595
365. 185. 10.0877964
365. 190. 9.9925079937
365. 195. 9.901399426
365. 200. 9.8142001728
365. 205. 9.7306479633
365. 210. 9.650491024
365. 215. 9.5734898269
365. 220. 9.4994184101
365. 225. 9.4280653219
365. 230. 9.3592342278
365. 235. 9.2927442123
365. 240. 9.228429803
365. 245. 9.1661407465
365. 250. 9.1057415608
365. 255. 9.0471108986
365. 260. 8.9901407495
365. 265. 8.9347355187
365. 270. 8.8808110132
365. 275. 8.8282933735
365. 280. 8.7771179785
365. 285. 8.7272283572
365. 290. 8.6785751306
365. 295. 8.6311150044
370. 5. 17.682831565
370. 10. 14.926094868
370. 15. 14.314352582
370. 20. 14.135106788
370. 25. 14.065480005
370. 30. 14.014381911
370. 35. 13.959891574
370. 40. 13.895094288
370. 45. 13.817387971
370. 50. 13.725871487
370. 55. 13.620512257
370. 60. 13.501840467
370. 65. 13.370818765
370. 70. 13.2287613
370. 75. 13.077254857
370. 80. 12.918070125
370. 85. 12.75306721
370. 90. 12.584104736
370. 95. 12.412961261
370. 100. 12.241274481
370. 105. 12.07050012
370. 110. 11.901889434
370. 115. 11.736482498
370. 120. 11.57511361
370. 125. 11.418425109
370. 130. 11.266886346
370. 135. 11.12081515
370. 140. 10.980399851
370. 145. 10.845720503
370. 150. 10.716768476
370. 155. 10.593463997
370. 160. 10.475671464
370. 165. 10.363212574
370. 170. 10.255877417
370. 175. 10.15343374
370. 180. 10.055634619
370. 185. 9.9622247718
370. 190. 9.8729457306
370. 195. 9.7875400603
370. 200. 9.705754793
370. 205. 9.6273442044
370. 210. 9.5520720406
370. 215. 9.4797132768
370. 220. 9.4100554663
370. 225. 9.3428997284
370. 230. 9.2780614089
370. 235. 9.215370442
370. 240. 9.1546714384
370. 245. 9.0958235251
370. 250. 9.0386999634
370. 255. 8.9831875722
370. 260. 8.9291859897
370. 265. 8.8766068045
370. 270. 8.825372592
370. 275. 8.7754158877
370. 280. 8.7266781317
370. 285. 8.6791086124
370. 290. 8.6326634362
370. 295. 8.5873045448
375. 5. 16.07125085
375. 10. 14.438023275
375. 15. 13.879984527
375. 20. 13.719402463
375. 25. 13.65615474
375. 30. 13.608938804
375. 35. 13.558332003
375. 40. 13.498153459
375. 45. 13.426056407
375. 50. 13.341219626
375. 55. 13.24360711
375. 60. 13.133694652
375. 65. 13.012353116
375. 70. 12.880776142
375. 75. 12.740409667
375. 80. 12.592872158
375. 85. 12.439868999
375. 90. 12.283109501
375. 95. 12.124234517
375. 100. 11.964759883
375. 105. 11.806037595
375. 110. 11.64923396
375. 115. 11.495322273
375. 120. 11.345086757
375. 125. 11.199134434
375. 130. 11.057911941
375. 135. 10.921724847
375. 140. 10.790757646
375. 145. 10.665093174
375. 150. 10.544730628
375. 155. 10.429601778
375. 160. 10.319585191
375. 165. 10.214518471
375. 170. 10.114208651
375. 175. 10.018440908
375. 180. 9.926985817
375. 185. 9.8396053423
375. 190. 9.7560577836
375. 195. 9.6761018316
375. 200. 9.5994998927
375. 205. 9.5260208011
375. 210. 9.4554420137
375. 215. 9.3875513631
375. 220. 9.3221484217
375. 225. 9.259045519
375. 230. 9.1980684434
375. 235. 9.1390568514
375. 240. 9.0818644098
375. 245. 9.0263586899
375. 250. 8.9724208406
375. 255. 8.919945066
375. 260. 8.8688379381
375. 265. 8.8190175755
375. 270. 8.7704127222
375. 275. 8.7229617604
375. 280. 8.6766116879
375. 285. 8.6313170913
375. 290. 8.5870391398
375. 295. 8.543744623
380. 5. 15.515421289
380. 10. 13.985995867
380. 15. 13.475685453
380. 20. 13.331219185
380. 25. 13.273494261
380. 30. 13.229711833
380. 35. 13.182574616
380. 40. 13.126529947
380. 45. 13.059451355
380. 50. 12.980587463
380. 55. 12.889900876
380. 60. 12.787822844
380. 65. 12.675147957
380. 70. 12.552968699
380. 75. 12.422611508
380. 80. 12.285564212
380. 85. 12.143397836
380. 90. 11.997690444
380. 95. 11.84996035
380. 100. 11.701613543
380. 105. 11.553907219
380. 110. 11.407928846
380. 115. 11.264588604
380. 120. 11.124622296
380. 125. 10.988601686
380. 130. 10.856949546
380. 135. 10.729957157
380. 140. 10.607802559
380. 145. 10.490568376
380. 150. 10.378258438
380. 155. 10.270812801
380. 160. 10.168120964
380. 165. 10.070033301
380. 170. 9.9763707877
380. 175. 9.8869331979
380. 180. 9.8015059486
380. 185. 9.7198657877
380. 190. 9.641785502
380. 195. 9.5670378081
380. 200. 9.4953985596
380. 205. 9.4266493837
380. 210. 9.3605798334
380. 215. 9.2969891233
380. 220. 9.235687497
380. 225. 9.1764972635
380. 230. 9.1192535285
380. 235. 9.0638046432
380. 240. 9.0100123894
380. 245. 8.9577519211
380. 250. 8.9069114857
380. 255. 8.8573919485
380. 260. 8.8091061503
380. 265. 8.7619781286
380. 270. 8.7159422353
380. 275. 8.6709421826
380. 280. 8.6269300514
380. 285. 8.5838652895
380. 290. 8.5417137272
380. 295. 8.5004466324
385. 5. 15.001254645
385. 10. 13.565974403
385. 15. 13.098195416
385. 20. 12.967701707
385. 25. 12.914787331
385. 30. 12.874058328
385. 35. 12.830035533
385. 40. 12.777707374
385. 45. 12.715138659
385. 50. 12.641639433
385. 55. 12.557172385
385. 60. 12.462132016
385. 65. 12.357249086
385. 70. 12.243530632
385. 75. 12.122201163
385. 80. 11.994635885
385. 85. 11.862288723
385. 90. 11.726622071
385. 95. 11.589045015
385. 100. 11.450864477
385. 105. 11.313251092
385. 110. 11.17721935
385. 115. 11.043620086
385. 120. 10.913142684
385. 125. 10.78632423
385. 130. 10.663563106
385. 135. 10.54513496
385. 140. 10.431209449
385. 145. 10.321866672
385. 150. 10.217112553
385. 155. 10.11689278
385. 160. 10.021105117
385. 165. 9.929610078
385. 170. 9.8422400453
385. 175. 9.7588069705
385. 180. 9.6791088327
385. 185. 9.6029350248
385. 190. 9.5300708335
385. 195. 9.4603011595
385. 200. 9.3934136037
385. 205. 9.3292010211
385. 210. 9.2674636222
385. 215. 9.2080106829
385. 220. 9.1506619062
385. 225. 9.0952484688
385. 230. 9.0416137739
385. 235. 8.9896139308
385. 240. 8.9391179762
385. 245. 8.8900078563
385. 250. 8.8421781891
385. 255. 8.7955358312
385. 260. 8.7499992749
385. 265. 8.7054979076
385. 270. 8.6619711633
385. 275. 8.6193676
385. 280. 8.5776439339
385. 285. 8.5367640612
385. 290. 8.4966980921
385. 295. 8.4574214212
390. 5. 14.524100493
390. 10. 13.174508772
390. 15. 12.744724383
390. 20. 12.626393318
390. 25. 12.57769302
390. 30. 12.539693147
390. 35. 12.49847805
390. 40. 12.449504878
390. 45. 12.391005501
390. 50. 12.322344317
390. 55. 12.243485196
390. 60. 12.15479214
390. 65. 12.056942149
390. 70. 11.950869663
390. 75. 11.837711786
390. 80. 11.718746204
390. 85. 11.595324398
390. 90. 11.468806528
390. 95. 11.340504124
390. 100. 11.211634678
390. 105. 11.083289802
390. 110. 10.95641655
390. 115. 10.831810156
390. 120. 10.710115792
390. 125. 10.591836806
390. 130. 10.477347134
390. 135. 10.366905963
390. 140. 10.260673192
390. 145. 10.158724633
390. 150. 10.061066296
390. 155. 9.9676473564
390. 160. 9.8783716439
390. 165. 9.7931076233
390. 170. 9.7116969416
390. 175. 9.6339616685
390. 180. 9.559710386
390. 185. 9.4887432847
390. 190. 9.4208564203
390. 195. 9.3558452652
390. 200. 9.2935076709
390. 205. 9.2336463351
390. 210. 9.1760708461
390. 215. 9.120599361
390. 220. 9.0670599551
390. 225. 9.0152916702
390. 230. 8.9651452841
390. 235. 8.9164838128
390. 240. 8.8691827631
390. 245. 8.8231301487
390. 250. 8.7782262892
390. 255. 8.7343834135
390. 260. 8.6915250935
390. 265. 8.6495855363
390. 270. 8.6085087679
390. 275. 8.5682477372
390. 280. 8.5287633754
390. 285. 8.490023637
390. 290. 8.452002551
390. 295. 8.4146793049
395. 5. 14.079986647
395. 10. 12.808633029
395. 15. 12.41286964
395. 20. 12.305166917
395. 25. 12.260177967
395. 30. 12.224628688
395. 35. 12.185954807
395. 40. 12.140021664
395. 45. 12.085207848
395. 50. 12.020926152
395. 55. 11.947142465
395. 60. 11.864195369
395. 65. 11.772716332
395. 70. 11.673577773
395. 75. 11.567841468
395. 80. 11.456700275
395. 85. 11.34141572
395. 90. 11.223257323
395. 95. 11.103449285
395. 100. 10.983128257
395. 105. 10.86331369
395. 110. 10.744890378
395. 115. 10.628601598
395. 120. 10.515050612
395. 125. 10.404708212
395. 130. 10.297924167
395. 135. 10.194940785
395. 140. 10.095907261
395. 145. 10.000893802
395. 150. 9.9099049319
395. 155. 9.8228915917
395. 160. 9.7397618747
395. 165. 9.6603903734
395. 170. 9.5846261985
395. 175. 9.5122997881
395. 180. 9.4432286481
395. 185. 9.3772221719
395. 190. 9.3140856811
395. 195. 9.2536238102
395. 200. 9.1956433458
395. 205. 9.1399556043
395. 210. 9.0863784167
395. 215. 9.0347377688
395. 220. 8.9848691335
395. 225. 8.9366185169
395. 230. 8.8898432367
395. 235. 8.8444124439
395. 240. 8.8002074002
395. 245. 8.7571215243
395. 250. 8.7150602229
395. 255. 8.6739405271
395. 260. 8.6336905584
395. 265. 8.5942488521
395. 270. 8.5555635685
395. 275. 8.5175916227
395. 280. 8.4802977651
395. 285. 8.4436536413
395. 290. 8.4076368579
395. 295. 8.3722300779
280. 5. 93.151615501
280. 6. 93.13740999
280. 7. 93.112580819
280. 8. 93.075916857
280. 9. 93.026583848
280. 10. 92.964123254
280. 11. 92.888353527
280. 12. 92.799288945
280. 13. 92.697070141
280. 14. 92.581916923
280. 15. 92.4540953
280. 16. 92.308575106
280. 17. 92.143305894
280. 18. 91.965385951
280. 19. 91.77521234
280. 20. 91.57315778
280. 21. 91.359569444
280. 22. 91.134769146
280. 23. 90.892856336
280. 24. 90.62403867
280. 25. 90.344627014
280. 26. 90.054905097
280. 27. 89.755131976
280. 28. 89.437133267
280. 29. 89.088011292
280. 30. 88.729763609
280. 31. 88.362585739
280. 32. 87.9777248
280. 33. 87.556199181
280. 34. 87.126951072
280. 35. 86.690110258
280. 36. 86.21059196
280. 37. 85.715330624
280. 38. 85.213972977
280. 39. 84.666839876
281. 5. 93.147907594
281. 6. 93.132511864
281. 7. 93.104662488
281. 8. 93.064129914
281. 9. 93.010270602
281. 10. 92.942784723
281. 11. 92.861601461
281. 12. 92.766821651
281. 13. 92.658655105
281. 14. 92.537376552
281. 15. 92.403295793
281. 16. 92.246301693
281. 17. 92.073808705
281. 18. 91.888647381
281. 19. 91.691233602
281. 20. 91.481954124
281. 21. 91.261166451
281. 22. 91.029199879
281. 23. 90.76945396
281. 24. 90.492802589
281. 25. 90.205649909
281. 26. 89.90827678
281. 27. 89.600939099
281. 28. 89.25968513
281. 29. 88.902496723
281. 30. 88.536305032
281. 31. 88.161298314
281. 32. 87.74782987
281. 33. 87.318089074
281. 34. 86.88076844
281. 35. 86.419376781
281. 36. 85.921911582
281. 37. 85.418457473
281. 38. 84.889688574
281. 39. 84.321133774
282. 5. 93.142028314
282. 6. 93.12639088
282. 7. 93.095434352
282. 8. 93.050726367
282. 9. 92.99200857
282. 10. 92.919159951
282. 11. 92.832242613
282. 12. 92.731447035
282. 13. 92.617053319
282. 14. 92.489390497
282. 15. 92.34636779
282. 16. 92.179545599
282. 17. 91.999592413
282. 18. 91.806973374
282. 19. 91.602120752
282. 20. 91.385433201
282. 21. 91.157276689
282. 22. 90.913353787
282. 23. 90.639426963
282. 24. 90.354796061
282. 25. 90.059766691
282. 26. 89.754615577
282. 27. 89.430246033
282. 28. 89.0739517
282. 29. 88.708588633
282. 30. 88.334351383
282. 31. 87.938520442
282. 32. 87.508026302
282. 33. 87.069985745
282. 34. 86.624514388
282. 35. 86.12743158
282. 36. 85.621537898
282. 37. 85.109838314
282. 38. 84.538718053
282. 39. 83.961801206
283. 5. 93.132822112
283. 6. 93.118092381
283. 7. 93.084615534
283. 8. 93.035451679
283. 9. 92.971550345
283. 10. 92.892997374
283. 11. 92.800017706
283. 12. 92.692899772
283. 13. 92.571994881
283. 14. 92.437685856
283. 15. 92.282491955
283. 16. 92.107970567
283. 17. 91.920322256
283. 18. 91.720031244
283. 19. 91.507543555
283. 20. 91.28326746
283. 21. 91.047575417
283. 22. 90.784556882
283. 23. 90.502390917
283. 24. 90.209639144
283. 25. 89.906601739
283. 26. 89.593550026
283. 27. 89.244210106
283. 28. 88.879493055
283. 29. 88.505852531
283. 30. 88.123473453
283. 31. 87.696836915
283. 32. 87.25780025
283. 33. 86.811382934
283. 34. 86.331969041
283. 35. 85.823240355
283. 36. 85.308869613
283. 37. 84.755268401
283. 38. 84.173406405
283. 39. 83.588133316
284. 5. 93.117951617
284. 6. 93.106573617
284. 7. 93.071641997
284. 8. 93.01799127
284. 9. 92.948599936
284. 10. 92.864013514
284. 11. 92.764639596
284. 12. 92.650889237
284. 13. 92.523186347
284. 14. 92.381967533
284. 15. 92.213690903
284. 16. 92.031214025
284. 17. 91.835638668
284. 18. 91.627464779
284. 19. 91.407149349
284. 20. 91.175107883
284. 21. 90.928259037
284. 22. 90.648489038
284. 23. 90.357936697
284. 24. 90.056928089
284. 25. 89.745756426
284. 26. 89.413368584
284. 27. 89.04908497
284. 28. 88.675841663
284. 29. 88.293827208
284. 30. 87.88461115
284. 31. 87.444259028
284. 32. 86.996604935
284. 33. 86.535624398
284. 34. 86.023600935
284. 35. 85.506148696
284. 36. 84.97087156
284. 37. 84.383431794
284. 38. 83.792975578
284. 39. 83.156638148
285. 5. 93.084858334
285. 6. 93.090273639
285. 7. 93.055242157
285. 8. 92.997926571
285. 9. 92.922801352
285. 10. 92.831881933
285. 11. 92.725788914
285. 12. 92.605096274
285. 13. 92.470308392
285. 14. 92.31664935
285. 15. 92.139568484
285. 16. 91.948884619
285. 17. 91.745155173
285. 18. 91.528892375
285. 19. 91.300561347
285. 20. 91.060582405
285. 21. 90.79315416
285. 22. 90.504707726
285. 23. 90.20562854
285. 24. 89.896233503
285. 25. 89.576807378
285. 26. 89.217443096
285. 27. 88.844365516
285. 28. 88.462500073
285. 29. 88.071460199
285. 30. 87.62942003
285. 31. 87.180193614
285. 32. 86.723857707
285. 33. 86.222669323
285. 34. 85.701659078
285. 35. 85.175457803
285. 36. 84.591882188
285. 37. 83.995596291
285. 38. 83.376587264
285. 39. 82.702633323
286. 5. 92.920938218
286. 6. 93.065944579
286. 7. 93.033986215
286. 8. 92.97447117
286. 9. 92.893714585
286. 10. 92.796212817
286. 11. 92.683107385
286. 12. 92.555169088
286. 13. 92.413012939
286. 14. 92.245289071
286. 15. 92.059693377
286. 16. 91.860559212
286. 17. 91.648455933
286. 18. 91.423904913
286. 19. 91.187376732
286. 20. 90.93646374
286. 21. 90.65000761
286. 22. 90.352740245
286. 23. 90.045001832
286. 24. 89.727098295
286. 25. 89.384661514
286. 26. 89.011478414
286. 27. 88.629512802
286. 28. 88.238938299
286. 29. 87.813355401
286. 30. 87.362165946
286. 31. 86.904006442
286. 32. 86.420515519
286. 33. 85.895386249
286. 34. 85.365375546
286. 35. 84.798780928
286. 36. 84.195897307
286. 37. 83.590841107
286. 38. 82.910996169
286. 39. 82.228648841
287. 5. 92.639771918
287. 6. 93.013664002
287. 7. 93.005653401
287. 8. 92.945913458
287. 9. 92.860751219
287. 10. 92.756533917
287. 11. 92.636184542
287. 12. 92.5007177
287. 13. 92.348285481
287. 14. 92.167958432
287. 15. 91.97359351
287. 16. 91.76577901
287. 17. 91.54509277
287. 18. 91.312063301
287. 19. 91.06716451
287. 20. 90.793901864
287. 21. 90.498303055
287. 22. 90.19208094
287. 23. 89.875560596
287. 24. 89.549035357
287. 25. 89.177243789
287. 26. 88.794887325
287. 27. 88.403950823
287. 28. 87.996158574
287. 29. 87.542543352
287. 30. 87.0821542
287. 31. 86.615018073
287. 32. 86.087320003
287. 33. 85.552924678
287. 34. 85.004185522
287. 35. 84.393771031
287. 36. 83.781886307
287. 37. 83.116712281
287. 38. 82.423933332
287. 39. 81.696553233
288. 5. 78.754120846
288. 6. 92.819449269
288. 7. 92.96551176
288. 8. 92.910216695
288. 9. 92.822883573
288. 10. 92.712257084
288. 11. 92.584530566
288. 12. 92.441305385
288. 13. 92.27353148
288. 14. 92.08410493
288. 15. 91.880747846
288. 16. 91.664044265
288. 17. 91.434581428
288. 18. 91.192895521
288. 19. 90.93647854
288. 20. 90.642358935
288. 21. 90.337485403
288. 22. 90.022187902
288. 23. 89.696774574
288. 24. 89.341738754
288. 25. 88.958645018
288. 26. 88.567039612
288. 27. 88.167062757
288. 28. 87.721354455
288. 29. 87.258256774
288. 30. 86.788637044
288. 31. 86.277461036
288. 32. 85.737991341
288. 33. 85.194365988
288. 34. 84.589103277
288. 35. 83.969456885
288. 36. 83.319656276
288. 37. 82.614985553
288. 38. 81.90188841
288. 39. 81.104329692
289. 5. 75.764417603
289. 6. 92.482501854
289. 7. 92.888088083
289. 8. 92.864196343
289. 9. 92.777870281
289. 10. 92.662590262
289. 11. 92.527543073
289. 12. 92.376432607
289. 13. 92.191749623
289. 14. 91.993086263
289. 15. 91.7805735
289. 16. 91.554806666
289. 17. 91.316396594
289. 18. 91.065892972
289. 19. 90.784956259
289. 20. 90.481216241
289. 21. 90.166955933
289. 22. 89.842478985
289. 23. 89.505070635
289. 24. 89.120805076
289. 25. 88.728168867
289. 26. 88.327257073
289. 27. 87.898645028
289. 28. 87.43225563
289. 29. 86.959664591
289. 30. 86.465838878
289. 31. 85.920438005
289. 32. 85.371494648
289. 33. 84.781783506
289. 34. 84.153214849
289. 35. 83.51973216
289. 36. 82.801308861
289. 37. 82.088478395
289. 38. 81.286318118
289. 39. 80.482639975
290. 5. 73.656191918
290. 6. 77.496940937
290. 7. 92.648505408
290. 8. 92.801056112
290. 9. 92.722761762
290. 10. 92.606234285
290. 11. 92.464461059
290. 12. 92.295928532
290. 13. 92.101964599
290. 14. 91.894125015
290. 15. 91.672404211
290. 16. 91.437457926
290. 17. 91.189964971
290. 18. 90.926192299
290. 19. 90.62324464
290. 20. 90.309798047
290. 21. 89.986066031
290. 22. 89.652326878
290. 23. 89.281388414
290. 24. 88.88727423
290. 25. 88.485060389
290. 26. 88.074511461
290. 27. 87.604073324
290. 28. 87.127924985
290. 29. 86.645863333
290. 30. 86.10009988
290. 31. 85.544990039
290. 32. 84.971732715
290. 33. 84.332736208
290. 34. 83.695058568
290. 35. 82.982284054
290. 36. 82.255829512
290. 37. 81.460718527
290. 38. 80.638219886
290. 39. 79.732156956
291. 5. 71.941965032
291. 6. 74.770760103
291. 7. 79.874728421
291. 8. 92.692531463
291. 9. 92.653091375
291. 10. 92.540457032
291. 11. 92.39425333
291. 12. 92.20464731
291. 13. 92.002767236
291. 14. 91.786233512
291. 15. 91.555453192
291. 16. 91.311312014
291. 17. 91.0546552
291. 18. 90.763499918
291. 19. 90.450544541
291. 20. 90.127359572
291. 21. 89.794108868
291. 22. 89.440453036
291. 23. 89.04424038
291. 24. 88.64028783
291. 25. 88.228497029
291. 26. 87.773617333
291. 27. 87.293165912
291. 28. 86.807333325
291. 29. 86.276791052
291. 30. 85.714418708
291. 31. 85.149812671
291. 32. 84.507480021
291. 33. 83.859354736
291. 34. 83.157122208
291. 35. 82.414809512
291. 36. 81.62607952
291. 37. 80.781793041
291. 38. 79.873480004
291. 39. 78.926244848
292. 5. 70.45661508
292. 6. 72.729194328
292. 7. 75.879982861
292. 8. 92.400285182
292. 9. 92.559603613
292. 10. 92.461058829
292. 11. 92.294803123
292. 12. 92.098421922
292. 13. 91.891882883
292. 14. 91.66807985
292. 15. 91.428750413
292. 16. 91.1755764
292. 17. 90.902002961
292. 18. 90.58877819
292. 19. 90.265941018
292. 20. 89.933069835
292. 21. 89.590308133
292. 22. 89.198873128
292. 23. 88.792611271
292. 24. 88.378895983
292. 25. 87.940823786
292. 26. 87.455007858
292. 27. 86.964717733
292. 28. 86.450344546
292. 29. 85.879172739
292. 30. 85.307249241
292. 31. 84.676745285
292. 32. 84.016297886
292. 33. 83.324784134
292. 34. 82.563637005
292. 35. 81.780358987
292. 36. 80.910504497
292. 37. 79.99666051
292. 38. 79.018843599
292. 39. 77.938445053
293. 5. 69.108511053
293. 6. 71.013640856
293. 7. 73.411658411
293. 8. 77.003855269
293. 9. 92.412261632
293. 10. 92.334208379
293. 11. 92.140241952
293. 12. 91.969395095
293. 13. 91.765480325
293. 14. 91.5377257
293. 15. 91.291040384
293. 16. 91.029304426
293. 17. 90.723546911
293. 18. 90.400723717
293. 19. 90.068360311
293. 20. 89.725986897
293. 21. 89.350916078
293. 22. 88.941405075
293. 23. 88.525346246
293. 24. 88.102037496
293. 25. 87.612863854
293. 26. 87.117207863
293. 27. 86.617375068
293. 28. 86.038366837
293. 29. 85.457804872
293. 30. 84.839606661
293. 31. 84.164191964
293. 32. 83.48381875
293. 33. 82.699738754
293. 34. 81.920496477
293. 35. 81.020240983
293. 36. 80.096061543
293. 37. 79.083292991
293. 38. 77.974141019
293. 39. 76.810475373
294. 5. 67.85169944
294. 6. 69.494398924
294. 7. 71.456775222
294. 8. 74.017034283
294. 9. 78.22096792
294. 10. 91.656349236
294. 11. 91.869629751
294. 12. 91.80033938
294. 13. 91.617182879
294. 14. 91.392111889
294. 15. 91.140611588
294. 16. 90.853217569
294. 17. 90.528697206
294. 18. 90.197654217
294. 19. 89.856504726
294. 20. 89.500391835
294. 21. 89.085417204
294. 22. 88.666505535
294. 23. 88.241111829
294. 24. 87.765831985
294. 25. 87.263390092
294. 26. 86.758518193
294. 27. 86.190664171
294. 28. 85.599542331
294. 29. 84.994792209
294. 30. 84.300427343
294. 31. 83.618383743
294. 32. 82.819193519
294. 33. 82.032647414
294. 34. 81.104813647
294. 35. 80.163018286
294. 36. 79.110587383
294. 37. 77.961540779
294. 38. 76.745680669
294. 39. 75.440505854
295. 5. 66.680823946
295. 6. 68.103075251
295. 7. 69.761818036
295. 8. 71.769846069
295. 9. 74.502736947
295. 10. 79.350405759
295. 11. 91.340763375
295. 12. 91.548521585
295. 13. 91.435820041
295. 14. 91.226191903
295. 15. 90.974993268
295. 16. 90.640958641
295. 17. 90.313886338
295. 18. 89.977311985
295. 19. 89.628754538
295. 20. 89.222087372
295. 21. 88.79936359
295. 22. 88.372295593
295. 23. 87.91260724
295. 24. 87.400605613
295. 25. 86.890090994
295. 26. 86.333948569
295. 27. 85.72912686
295. 28. 85.131018889
295. 29. 84.420711224
295. 30. 83.722391834
295. 31. 82.915626966
295. 32. 82.10505278
295. 33. 81.154468484
295. 34. 80.183753979
295. 35. 79.087307781
295. 36. 77.883119984
295. 37. 76.597476013
295. 38. 75.211749836
295. 39. 73.713466135
296. 5. 65.575016598
296. 6. 66.830109965
296. 7. 68.233775084
296. 8. 69.895149549
296. 9. 71.9330688
296. 10. 74.776404549
296. 11. 80.0721058
296. 12. 91.126159646
296. 13. 91.199576117
296. 14. 91.031680464
296. 15. 90.706264335
296. 16. 90.39274576
296. 17. 90.073706801
296. 18. 89.736559916
296. 19. 89.346049147
296. 20. 88.916543328
296. 21. 88.489604913
296. 22. 88.051481613
296. 23. 87.523455652
296. 24. 87.006651172
296. 25. 86.46450389
296. 26. 85.840364509
296. 27. 85.232111194
296. 28. 84.517364553
296. 29. 83.79948306
296. 30. 82.977880794
296. 31. 82.139254475
296. 32. 81.153127106
296. 33. 80.13586614
296. 34. 78.99302409
296. 35. 77.713160703
296. 36. 76.335828358
296. 37. 74.845850251
296. 38. 73.241448484
296. 39. 71.53480088
297. 5. 64.510011822
297. 6. 65.624223023
297. 7. 66.849244743
297. 8. 68.226606898
297. 9. 69.87376306
297. 10. 71.908347908
297. 11. 74.770653846
297. 12. 79.969251757
297. 13. 90.227007368
297. 14. 90.493205217
297. 15. 90.325613965
297. 16. 90.090723075
297. 17. 89.799827796
297. 18. 89.442952415
297. 19. 88.997729569
297. 20. 88.577222672
297. 21. 88.151959935
297. 22. 87.619732142
297. 23. 87.096167282
297. 24. 86.573989272
297. 25. 85.920635428
297. 26. 85.301646711
297. 27. 84.57514933
297. 28. 83.834259282
297. 29. 82.984901999
297. 30. 82.115352202
297. 31. 81.073322348
297. 32. 79.982724732
297. 33. 78.79623271
297. 34. 77.414004665
297. 35. 75.919119481
297. 36. 74.302882256
297. 37. 72.571907488
297. 38. 70.746451524
297. 39. 68.856225858
298. 5. 63.498954297
298. 6. 64.470136473
298. 7. 65.542099472
298. 8. 66.720851201
298. 9. 68.062988751
298. 10. 69.66850244
298. 11. 71.65885496
298. 12. 74.411930795
298. 13. 79.047428953
298. 14. 88.39453527
298. 15. 89.748637959
298. 16. 89.704455597
298. 17. 89.420017086
298. 18. 88.972483752
298. 19. 88.587733411
298. 20. 88.194921014
298. 21. 87.655978232
298. 22. 87.129210774
298. 23. 86.622806067
298. 24. 85.94088552
298. 25. 85.314048824
298. 26. 84.5602107
298. 27. 83.796582779
298. 28. 82.894604159
298. 29. 81.997579124
298. 30. 80.867349657
298. 31. 79.665332513
298. 32. 78.347651429
298. 33. 76.882734662
298. 34. 75.262109763
298. 35. 73.498400089
298. 36. 71.61949278
298. 37. 69.662531623
298. 38. 67.668538449
298. 39. 65.677693458
299. 5. 62.512022712
299. 6. 63.378867679
299. 7. 64.292603212
299. 8. 65.311460819
299. 9. 66.422502076
299. 10. 67.714886356
299. 11. 69.238950445
299. 12. 71.123390202
299. 13. 73.61164392
299. 14. 77.482651832
299. 15. 84.386062126
299. 16. 88.224425618
299. 17. 88.47436501
299. 18. 88.346087207
299. 19. 88.091318753
299. 20. 87.509400637
299. 21. 87.023028366
299. 22. 86.539010859
299. 23. 85.823798664
299. 24. 85.210843564
299. 25. 84.390760066
299. 26. 83.623861059
299. 27. 82.621599843
299. 28. 81.596232855
299. 29. 80.453374788
299. 30. 79.091970977
299. 31. 77.598000797
299. 32. 75.952330284
299. 33. 74.158704467
299. 34. 72.23952654
299. 35. 70.229951644
299. 36. 68.168467166
299. 37. 66.101070361
299. 38. 64.079561566
299. 39. 62.132773268
300. 5. 61.56323385
300. 6. 62.311739938
300. 7. 63.119008236
300. 8. 63.971460781
300. 9. 64.910382455
300. 10. 65.948229349
300. 11. 67.143921049
300. 12. 68.530345024
300. 13. 70.22084884
300. 14. 72.411248973
300. 15. 75.379148254
300. 16. 79.797017191
300. 17. 84.462559109
300. 18. 86.333920725
300. 19. 86.640577949
300. 20. 86.39796873
300. 21. 85.879089165
300. 22. 85.343811566
300. 23. 84.658759156
300. 24. 83.871168984
300. 25. 82.959438799
300. 26. 82.001295977
300. 27. 80.774374489
300. 28. 79.434052537
300. 29. 77.934763425
300. 30. 76.261332313
300. 31. 74.423987707
300. 32. 72.451455638
300. 33. 70.384621804
300. 34. 68.270833993
300. 35. 66.153374257
300. 36. 64.088818924
300. 37. 62.109749858
300. 38. 60.233953069
300. 39. 58.477745417
301. 5. 60.634954786
301. 6. 61.294223626
301. 7. 61.975436256
301. 8. 62.700544729
301. 9. 63.478728489
301. 10. 64.309990122
301. 11. 65.259095665
301. 12. 66.299277184
301. 13. 67.539269901
301. 14. 68.989960828
301. 15. 70.754986343
301. 16. 72.968863264
301. 17. 75.737143026
301. 18. 78.878045678
301. 19. 81.411482941
301. 20. 82.638128783
301. 21. 82.911286879
301. 22. 82.637897837
301. 23. 82.080826198
301. 24. 81.192211605
301. 25. 80.160025633
301. 26. 78.899318109
301. 27. 77.419356581
301. 28. 75.758684357
301. 29. 73.927598062
301. 30. 71.956064985
301. 31. 69.874726775
301. 32. 67.75396703
301. 33. 65.649351454
301. 34. 63.604797445
301. 35. 61.651765203
301. 36. 59.806660948
301. 37. 58.074644815
301. 38. 56.4758707
301. 39. 54.979242235
302. 5. 59.72935897
302. 6. 60.291882353
302. 7. 60.877327483
302. 8. 61.480209319
302. 9. 62.106821699
302. 10. 62.785532379
302. 11. 63.516106079
302. 12. 64.300740477
302. 13. 65.20388041
302. 14. 66.190657936
302. 15. 67.351270536
302. 16. 68.66161905
302. 17. 70.156570201
302. 18. 71.846059273
302. 19. 73.599771187
302. 20. 75.158216414
302. 21. 76.2134006
302. 22. 76.635647059
302. 23. 76.473253383
302. 24. 75.837900169
302. 25. 74.821773126
302. 26. 73.503697277
302. 27. 71.932836992
302. 28. 70.168307965
302. 29. 68.277895427
302. 30. 66.323785335
302. 31. 64.36567819
302. 32. 62.454141266
302. 33. 60.625317682
302. 34. 58.897897111
302. 35. 57.272662484
302. 36. 55.736603419
302. 37. 54.340641428
302. 38. 53.006826863
302. 39. 51.781282748
303. 5. 58.84548345
303. 6. 59.323665536
303. 7. 59.803810332
303. 8. 60.292226769
303. 9. 60.801474534
303. 10. 61.326625284
303. 11. 61.872750429
303. 12. 62.453120033
303. 13. 63.08871673
303. 14. 63.764006255
303. 15. 64.490923495
303. 16. 65.300456188
303. 17. 66.137076438
303. 18. 67.036242797
303. 19. 67.896935549
303. 20. 68.670193317
303. 21. 69.237068258
303. 22. 69.480883885
303. 23. 69.345646788
303. 24. 68.814899007
303. 25. 67.926028053
303. 26. 66.744747299
303. 27. 65.347065589
303. 28. 63.802608754
303. 29. 62.181970847
303. 30. 60.565383152
303. 31. 58.986016461
303. 32. 57.456103274
303. 33. 55.998613591
303. 34. 54.647693754
303. 35. 53.33277502
303. 36. 52.155738975
303. 37. 50.991851832
303. 38. 49.946286606
303. 39. 48.925854149
304. 5. 57.972040132
304. 6. 58.369959646
304. 7. 58.761744727
304. 8. 59.148721766
304. 9. 59.533041354
304. 10. 59.916906156
304. 11. 60.307280581
304. 12. 60.711932155
304. 13. 61.123671337
304. 14. 61.541888902
304. 15. 61.96308457
304. 16. 62.386173786
304. 17. 62.813221381
304. 18. 63.201367466
304. 19. 63.517788832
304. 20. 63.720498356
304. 21. 63.761575629
304. 22. 63.594049525
304. 23. 63.181301733
304. 24. 62.506029829
304. 25. 61.628129266
304. 26. 60.552989015
304. 27. 59.371372808
304. 28. 58.094948005
304. 29. 56.841191987
304. 30. 55.558923798
304. 31. 54.358898669
304. 32. 53.162801743
304. 33. 52.070424157
304. 34. 50.976319243
304. 35. 49.995952718
304. 36. 49.031929833
304. 37. 48.093078501
304. 38. 47.252728996
304. 39. 46.41492987
305. 5. 57.121575999
305. 6. 57.436332522
305. 7. 57.736098864
305. 8. 58.021792042
305. 9. 58.298259016
305. 10. 58.561152064
305. 11. 58.810375511
305. 12. 59.045221317
305. 13. 59.263832216
305. 14. 59.462537398
305. 15. 59.635117612
305. 16. 59.772035973
305. 17. 59.859727637
305. 18. 59.880099287
305. 19. 59.810761592
305. 20. 59.6263988
305. 21. 59.301646819
305. 22. 58.815445876
305. 23. 58.155807315
305. 24. 57.38333702
305. 25. 56.487251121
305. 26. 55.496553764
305. 27. 54.505456996
305. 28. 53.454362685
305. 29. 52.475091788
305. 30. 51.485691414
305. 31. 50.527917408
305. 32. 49.641415109
305. 33. 48.749505978
305. 34. 47.906349552
305. 35. 47.127633336
305. 36. 46.346979195
305. 37. 45.56576331
305. 38. 44.878203227
305. 39. 44.199495602
306. 5. 56.279853549
306. 6. 56.518951642
306. 7. 56.735493577
306. 8. 56.928362676
306. 9. 57.096464798
306. 10. 57.238211469
306. 11. 57.3514834
306. 12. 57.433417131
306. 13. 57.479957422
306. 14. 57.485366843
306. 15. 57.441805596
306. 16. 57.339045577
306. 17. 57.16442404
306. 18. 56.903226671
306. 19. 56.539777449
306. 20. 56.059376853
306. 21. 55.471207435
306. 22. 54.797165308
306. 23. 54.017558862
306. 24. 53.164627232
306. 25. 52.322568025
306. 26. 51.437003372
306. 27. 50.563005163
306. 28. 49.749010417
306. 29. 48.926114474
306. 30. 48.11785136
306. 31. 47.402542608
306. 32. 46.684229778
306. 33. 45.963264065
306. 34. 45.275421185
306. 35. 44.654154541
306. 36. 44.028917461
306. 37. 43.400034299
306. 38. 42.76794965
306. 39. 42.192909996
307. 5. 55.448699703
307. 6. 55.611445222
307. 7. 55.744516627
307. 8. 55.846213337
307. 9. 55.912991992
307. 10. 55.941590175
307. 11. 55.92805554
307. 12. 55.867557567
307. 13. 55.753978715
307. 14. 55.583442904
307. 15. 55.347983507
307. 16. 55.03686067
307. 17. 54.639905183
307. 18. 54.147184036
307. 19. 53.550535879
307. 20. 52.882271268
307. 21. 52.143928659
307. 22. 51.331175647
307. 23. 50.501428127
307. 24. 49.695785055
307. 25. 48.877701259
307. 26. 48.081587718
307. 27. 47.378193532
307. 28. 46.682977241
307. 29. 45.994596277
307. 30. 45.337576726
307. 31. 44.761459567
307. 32. 44.185880456
307. 33. 43.609211962
307. 34. 43.030360808
307. 35. 42.463737408
307. 36. 41.968792369
307. 37. 41.468711059
307. 38. 40.963414329
307. 39. 40.452996864
308. 5. 54.630482748
308. 6. 54.720673177
308. 7. 54.773594011
308. 8. 54.786047704
308. 9. 54.754347929
308. 10. 54.673998336
308. 11. 54.539833261
308. 12. 54.345927966
308. 13. 54.085326513
308. 14. 53.74987137
308. 15. 53.330397781
308. 16. 52.837855182
308. 17. 52.254763134
308. 18. 51.577562384
308. 19. 50.809693477
308. 20. 50.021658379
308. 21. 49.182141968
308. 22. 48.307534224
308. 23. 47.515698803
308. 24. 46.743762576
308. 25. 45.99138441
308. 26. 45.294603529
308. 27. 44.69567105
308. 28. 44.116254065
308. 29. 43.551546465
308. 30. 42.997109915
308. 31. 42.46491757
308. 32. 42.009121583
308. 33. 41.553020877
308. 34. 41.094775114
308. 35. 40.633097532
308. 36. 40.167139717
308. 37. 39.696392921
308. 38. 39.248031776
308. 39. 38.844089659
309. 5. 53.819378486
309. 6. 53.837470398
309. 7. 53.811161887
309. 8. 53.736238748
309. 9. 53.607751046
309. 10. 53.419780276
309. 11. 53.168189683
309. 12. 52.847169009
309. 13. 52.448861558
309. 14. 51.966036077
309. 15. 51.391443883
309. 16. 50.724383716
309. 17. 49.990997766
309. 18. 49.176172804
309. 19. 48.288558261
309. 20. 47.426306715
309. 21. 46.552687265
309. 22. 45.681813876
309. 23. 44.917603122
309. 24. 44.216691246
309. 25. 43.5551543
309. 26. 42.930460692
309. 27. 42.371781432
309. 28. 41.899294706
309. 29. 41.444250976
309. 30. 41.001061357
309. 31. 40.565133986
309. 32. 40.132837101
309. 33. 39.701386842
309. 34. 39.289391481
309. 35. 38.927859302
309. 36. 38.561780841
309. 37. 38.190431034
309. 38. 37.813352316
309. 39. 37.430293964
310. 5. 53.01607814
310. 6. 52.963074356
310. 7. 52.859038154
310. 8. 52.699088921
310. 9. 52.477541503
310. 10. 52.187857758
310. 11. 51.823025749
310. 12. 51.375650055
310. 13. 50.838219942
310. 14. 50.220502482
310. 15. 49.510102089
310. 16. 48.705758992
310. 17. 47.836206726
310. 18. 46.931519351
310. 19. 45.983865902
310. 20. 45.063572363
310. 21. 44.211237566
310. 22. 43.393509128
310. 23. 42.620895261
310. 24. 41.999353367
310. 25. 41.437985846
310. 26. 40.9188733
310. 27. 40.434286723
310. 28. 39.976487954
310. 29. 39.538436955
310. 30. 39.162910559
310. 31. 38.820770666
310. 32. 38.481952204
310. 33. 38.143676196
310. 34. 37.803840546
310. 35. 37.460887066
310. 36. 37.11368937
310. 37. 36.761461042
310. 38. 36.403681586
310. 39. 36.04003721
311. 5. 52.220897419
311. 6. 52.097732503
311. 7. 51.916720316
311. 8. 51.67210257
311. 9. 51.35711877
311. 10. 50.964066374
311. 11. 50.489486646
311. 12. 49.92710291
311. 13. 49.270087575
311. 14. 48.513590793
311. 15. 47.679386012
311. 16. 46.773764164
311. 17. 45.797215998
311. 18. 44.826820471
311. 19. 43.871531633
311. 20. 42.928567388
311. 21. 42.089559091
311. 22. 41.356292258
311. 23. 40.684183595
311. 24. 40.071898816
311. 25. 39.514027831
311. 26. 39.071018353
311. 27. 38.682616575
311. 28. 38.318985274
311. 29. 37.973144106
311. 30. 37.639325601
311. 31. 37.312901227
311. 32. 36.990234372
311. 33. 36.668515446
311. 34. 36.345606787
311. 35. 36.019908254
311. 36. 35.73906599
311. 37. 35.46487888
311. 38. 35.18526554
311. 39. 34.899851738
312. 5. 51.431641485
312. 6. 51.238476832
312. 7. 50.980587826
312. 8. 50.652095158
312. 9. 50.246692995
312. 10. 49.756639267
312. 11. 49.174565142
312. 12. 48.493544767
312. 13. 47.721488315
312. 14. 46.860392284
312. 15. 45.90831272
312. 16. 44.912067619
312. 17. 43.896847954
312. 18. 42.85952508
312. 19. 41.907933157
312. 20. 41.033372182
312. 21. 40.216688252
312. 22. 39.466673264
312. 23. 38.887899014
312. 24. 38.382955051
312. 25. 37.930606709
312. 26. 37.521303175
312. 27. 37.145730609
312. 28. 36.795524653
312. 29. 36.463575018
312. 30. 36.144056943
312. 31. 35.856086603
312. 32. 35.606622918
312. 33. 35.357608001
312. 34. 35.107164987
312. 35. 34.853866104
312. 36. 34.596639267
312. 37. 34.334694027
312. 38. 34.067463115
312. 39. 33.794556266
313. 5. 50.647672537
313. 6. 50.384997333
313. 7. 50.051733503
313. 8. 49.641075442
313. 9. 49.145214052
313. 10. 48.555785413
313. 11. 47.870017561
313. 12. 47.088096277
313. 13. 46.205053321
313. 14. 45.233119248
313. 15. 44.215779061
313. 16. 43.141733449
313. 17. 42.079203237
313. 18. 41.080395108
313. 19. 40.116525336
313. 20. 39.233918792
313. 21. 38.527072527
313. 22. 37.895250547
313. 23. 37.334906645
313. 24. 36.838615928
313. 25. 36.3967487
313. 26. 35.999044571
313. 27. 35.697763209
313. 28. 35.425546783
313. 29. 35.168195885
313. 30. 34.920740814
313. 31. 34.679252071
313. 32. 34.440656308
313. 33. 34.202569087
313. 34. 33.963153856
313. 35. 33.72100761
313. 36. 33.475070052
313. 37. 33.224552066
313. 38. 32.968879535
313. 39. 32.707649106
314. 5. 49.868509614
314. 6. 49.537117521
314. 7. 49.128568314
314. 8. 48.635305168
314. 9. 48.049697045
314. 10. 47.367947725
314. 11. 46.583468275
314. 12. 45.692181092
314. 13. 44.72100361
314. 14. 43.672641928
314. 15. 42.552633064
314. 16. 41.477782121
314. 17. 40.402206065
314. 18. 39.353966176
314. 19. 38.490104466
314. 20. 37.700036508
314. 21. 36.990019088
314. 22. 36.360347329
314. 23. 35.834592276
314. 24. 35.440639828
314. 25. 35.093556304
314. 26. 34.783410541
314. 27. 34.501374354
314. 28. 34.23998951
314. 29. 33.993165802
314. 30. 33.756038108
314. 31. 33.524773244
314. 32. 33.296377491
314. 33. 33.068527195
314. 34. 32.839428717
314. 35. 32.607706388
314. 36. 32.372314287
314. 37. 32.138227821
314. 38. 31.942105984
314. 39. 31.741026786
315. 5. 49.09440971
315. 6. 48.694223647
315. 7. 48.21018828
315. 8. 47.63557491
315. 9. 46.963872287
315. 10. 46.187632065
315. 11. 45.304517815
315. 12. 44.333010562
315. 13. 43.267595425
315. 14. 42.1437269
315. 15. 41.017923921
315. 16. 39.87374472
315. 17. 38.815826593
315. 18. 37.865296109
315. 19. 36.984722954
315. 20. 36.185490316
315. 21. 35.561365496
315. 22. 35.054101002
315. 23. 34.614729278
315. 24. 34.232789068
315. 25. 33.897452944
315. 26. 33.59858302
315. 27. 33.327316274
315. 28. 33.076256717
315. 29. 32.839417867
315. 30. 32.612045496
315. 31. 32.390406682
315. 32. 32.17159004
315. 33. 31.996214424
315. 34. 31.821637814
315. 35. 31.644596246
315. 36. 31.464229048
315. 37. 31.279876507
315. 38. 31.091039441
315. 39. 30.897347695
316. 5. 48.324939903
316. 6. 47.854942052
316. 7. 47.296177896
316. 8. 46.641388493
316. 9. 45.88222784
316. 10. 45.017695369
316. 11. 44.052259871
316. 12. 42.983753466
316. 13. 41.856261954
316. 14. 40.691808528
316. 15. 39.490812661
316. 16. 38.402838755
316. 17. 37.3664167
316. 18. 36.391586293
316. 19. 35.574322105
316. 20. 34.91478603
316. 21. 34.340133321
316. 22. 33.843832678
316. 23. 33.41621067
316. 24. 33.046078385
316. 25. 32.722181988
316. 26. 32.434204333
316. 27. 32.173268816
316. 28. 31.980503846
316. 29. 31.800989251
316. 30. 31.628453392
316. 31. 31.459986307
316. 32. 31.293316143
316. 33. 31.126670821
316. 34. 30.958669113
316. 35. 30.788236306
316. 36. 30.614539309
316. 37. 30.43693673
316. 38. 30.254940311
316. 39. 30.068184922
317. 5. 47.557128805
317. 6. 47.019188537
317. 7. 46.386587984
317. 8. 45.651123505
317. 9. 44.8103332
317. 10. 43.861917066
317. 11. 42.803469924
317. 12. 41.677025584
317. 13. 40.488302104
317. 14. 39.257945082
317. 15. 38.114713398
317. 16. 36.997255866
317. 17. 35.933121917
317. 18. 35.100320101
317. 19. 34.356303369
317. 20. 33.703274111
317. 21. 33.137987373
317. 22. 32.652702575
317. 23. 32.236739549
317. 24. 31.938603306
317. 25. 31.692793667
317. 26. 31.474671115
317. 27. 31.277099521
317. 28. 31.094318493
317. 29. 30.921762951
317. 30. 30.755851109
317. 31. 30.5937852
317. 32. 30.433382609
317. 33. 30.272940369
317. 34. 30.111129505
317. 35. 29.946913757
317. 36. 29.779487357
317. 37. 29.608227305
317. 38. 29.432656597
317. 39. 29.252415675
318. 5. 46.793453755
318. 6. 46.187645875
318. 7. 45.480774862
318. 8. 44.668308169
318. 9. 43.745991302
318. 10. 42.709270714
318. 11. 41.591815594
318. 12. 40.393775786
318. 13. 39.145089621
318. 14. 37.947587358
318. 15. 36.757866567
318. 16. 35.653109082
318. 17. 34.731082446
318. 18. 33.895954449
318. 19. 33.154720031
318. 20. 32.508476336
318. 21. 31.996759776
318. 22. 31.624175736
318. 23. 31.307518767
318. 24. 31.035951717
318. 25. 30.799599219
318. 26. 30.58998348
318. 27. 30.400124487
318. 28. 30.224430165
318. 29. 30.058492021
318. 30. 29.898862796
318. 31. 29.742854843
318. 32. 29.588372835
318. 33. 29.43378133
318. 34. 29.277802445
318. 35. 29.11943765
318. 36. 28.957908151
318. 37. 28.792609313
318. 38. 28.623075622
318. 39. 28.44895352
319. 5. 46.033839759
319. 6. 45.359533831
319. 7. 44.579539819
319. 8. 43.690106871
319. 9. 42.684669744
319. 10. 41.585746794
319. 11. 40.3930267
319. 12. 39.132359631
319. 13. 37.894158835
319. 14. 36.644332088
319. 15. 35.483448054
319. 16. 34.472675601
319. 17. 33.54275834
319. 18. 32.705629062
319. 19. 32.00739858
319. 20. 31.503589168
319. 21. 31.076763515
319. 22. 30.716348073
319. 23. 30.41096526
319. 24. 30.149599742
319. 25. 29.922379903
319. 26. 29.720941708
319. 27. 29.538467614
319. 28. 29.36953575
319. 29. 29.209893519
319. 30. 29.056226318
319. 31. 28.905954451
319. 32. 28.757067873
319. 33. 28.607997027
319. 34. 28.457513923
319. 35. 28.304656974
319. 36. 28.148673941
319. 37. 27.988978449
319. 38. 27.831401095
319. 39. 27.701609913

==> anc/plPhysT5Spec.dat <==
0. 5. 93.162706636
0. 10. 93.165115617
0. 15. 93.169083669
0. 20. 93.173967384
0. 25. 93.177452258
0. 30. 93.175357815
0. 35. 93.162014846
0. 40. 93.13037985
0. 45. 93.072048461
0. 50. 92.977475202
0. 55. 92.836425944
0. 60. 92.638536482
0. 65. 92.373713315
0. 70. 92.01299122
0. 75. 91.564365767
0. 80. 91.021526199
0. 85. 90.343577086
0. 90. 89.557243748
0. 95. 88.610735888
0. 100. 87.522284511
0. 105. 86.27361841
0. 110. 84.847302428
0. 115. 83.22788654
0. 120. 81.402505616
0. 125. 79.36095149
0. 130. 77.093829453
0. 135. 74.548410235
0. 140. 71.752531155
0. 145. 68.653121508
0. 150. 65.25378546
0. 155. 61.557938854
0. 160. 57.580650886
0. 165. 53.367130414
0. 170. 48.977916011
0. 175. 44.562764592
0. 180. 40.252747037
0. 185. 36.179623961
0. 190. 32.443868339
0. 195. 29.124404381
0. 200. 26.222778002
0. 205. 23.648530946
0. 210. 21.522126646
0. 215. 19.715406074
0. 220. 18.038624994
0. 225. 16.46558053
0. 230. 15.606618921
0. 235. 15.028455715
0. 240. 14.506951186
0. 245. 14.034528683
0. 250. 13.604888437
0. 255. 13.212749659
0. 260. 12.853652998
0. 265. 12.523807392
0. 270. 12.219970045
0. 275. 11.9393514
0. 280. 11.679539214
0. 285. 11.438437382
0. 290. 11.214216267
0. 295. 11.005272064
5. 5. 93.162706636
5. 10. 93.165115617
5. 15. 93.169083669
5. 20. 93.173967309
5. 25. 93.177450929
5. 30. 93.175349024
5. 35. 93.161981426
5. 40. 93.130289821
5. 45. 93.071855451
5. 50. 92.977122273
5. 55. 92.835850847
5. 60. 92.637676755
5. 65. 92.37243846
5. 70. 92.011302257
5. 75. 91.562220069
5. 80. 91.018890351
5. 85. 90.34024457
5. 90. 89.553371573
5. 95. 88.606065211
5. 100. 87.516749738
5. 105. 86.267171622
5. 110. 84.83991606
5. 115. 83.219552688
5. 120. 81.393232792
5. 125. 79.350760376
5. 130. 77.082024676
5. 135. 74.535754824
5. 140. 71.738217859
5. 145. 68.638104162
5. 150. 65.237218898
5. 155. 61.539913393
5. 160. 57.561361906
5. 165. 53.3479034
5. 170. 48.958152898
5. 175. 44.543089273
5. 180. 40.234243641
5. 185. 36.162533831
5. 190. 32.428456398
5. 195. 29.110965393
5. 200. 26.211635445
5. 205. 23.638331034
5. 210. 21.514505547
5. 215. 19.708467148
5. 220. 18.032236054
5. 225. 16.459631123
5. 230. 15.604278072
5. 235. 15.026375033
5. 240. 14.505092642
5. 245. 14.032861094
5. 250. 13.603386018
5. 255. 13.211390928
5. 260. 12.852419926
5. 265. 12.522684755
5. 270. 12.218944903
5. 275. 11.938412694
5. 280. 11.678677442
5. 285. 11.43764434
5. 290. 11.213484838
5. 295. 11.004596046
10. 5. 93.162706636
10. 10. 93.165115617
10. 15. 93.169083667
10. 20. 93.173967077
10. 25. 93.177446891
10. 30. 93.175322406
10. 35. 93.161880483
10. 40. 93.130018324
10. 45. 93.071274028
10. 50. 92.976059931
10. 55. 92.83412075
10. 60. 92.635091503
10. 65. 92.368606295
10. 70. 92.006226664
10. 75. 91.555773285
10. 80. 91.010972234
10. 85. 90.330235667
10. 90. 89.541742986
10. 95. 88.592040856
10. 100. 87.50013325
10. 105. 86.247819586
10. 110. 84.817745966
10. 115. 83.194540826
10. 120. 81.365404535
10. 125. 79.320177521
10. 130. 77.046605213
10. 135. 74.497783124
10. 140. 71.695277431
10. 145. 68.593050709
10. 150. 65.187523149
10. 155. 61.485847151
10. 160. 57.503512148
10. 165. 53.288029277
10. 170. 48.898886434
10. 175. 44.484093335
10. 180. 40.178760705
10. 185. 36.111288131
10. 190. 32.382243123
10. 195. 29.070669416
10. 200. 26.178227576
10. 205. 23.607745377
10. 210. 21.49165618
10. 215. 19.687661026
10. 220. 18.013077241
10. 225. 16.441788673
10. 230. 15.597260759
10. 235. 15.020137345
10. 240. 14.499520662
10. 245. 14.027861405
10. 250. 13.598881376
10. 255. 13.207316966
10. 260. 12.84872263
10. 265. 12.519318498
10. 270. 12.21587091
10. 275. 11.935597823
10. 280. 11.676093217
10. 285. 11.435266173
10. 290. 11.211291394
10. 295. 11.002568738
15. 5. 93.162706636
15. 10. 93.165115617
15. 15. 93.169083663
15. 20. 93.173966675
15. 25. 93.17743998
15. 30. 93.175277221
15. 35. 93.161709952
15. 40. 93.129561104
15. 45. 93.07029698
15. 50. 92.974277471
15. 55. 92.83122119
15. 60. 92.630762473
15. 65. 92.362193975
15. 70. 91.997738282
15. 75. 91.5449963
15. 80. 90.997740069
15. 85. 90.313516244
15. 90. 89.521619744
15. 95. 88.568625767
15. 100. 87.472398445
15. 105. 86.215527164
15. 110. 84.780759025
15. 115. 83.152819845
15. 120. 81.318991271
15. 125. 79.269174131
15. 130. 76.987555321
15. 135. 74.434478373
15. 140. 71.623707821
15. 145. 68.517956507
15. 150. 65.104709581
15. 155. 61.395770061
15. 160. 57.407152643
15. 165. 53.18707424
15. 170. 48.800184759
15. 175. 44.385866312
15. 180. 40.086379518
15. 185. 36.025960515
15. 190. 32.3052958
15. 195. 29.003579119
15. 200. 26.122613585
15. 205. 23.556816038
15. 210. 21.45362022
15. 215. 19.65301959
15. 220. 17.981172492
15. 225. 16.412070431
15. 230. 15.585582656
15. 235. 15.009755692
15. 240. 14.490246178
15. 245. 14.019538846
15. 250. 13.591382348
15. 255. 13.200534467
15. 260. 12.842566856
15. 265. 12.513713579
15. 270. 12.210752364
15. 275. 11.93091053
15. 280. 11.671789811
15. 285. 11.431305749
15. 290. 11.207638462
15. 295. 10.999192371
20. 5. 93.162706636
20. 10. 93.165115617
20. 15. 93.169083658
20. 20. 93.173966076
20. 25. 93.17742992
20. 30. 93.175212209
20. 35. 93.161466344
20. 40. 93.128910995
20. 45. 93.068912187
20. 50. 92.971756933
20. 55. 92.827127921
20. 60. 92.624659094
20. 65. 92.353163265
20. 70. 91.985793343
20. 75. 91.52984041
20. 80. 90.979140712
20. 85. 90.290029221
20. 90. 89.492562391
20. 95. 88.535757926
20. 100. 87.43348399
20. 105. 86.170235373
20. 110. 84.728899496
20. 115. 83.094337237
20. 120. 81.253942942
20. 125. 79.197701372
20. 130. 76.904847595
20. 135. 74.345811477
20. 140. 71.52350418
20. 145. 68.412812518
20. 150. 64.988795676
20. 155. 61.269730419
20. 160. 57.272366731
20. 165. 53.045908398
20. 170. 48.662159802
20. 175. 44.248555694
20. 180. 39.957234003
20. 185. 35.90731549
20. 190. 32.197725368
20. 195. 28.909797969
20. 200. 26.04489138
20. 205. 23.485612501
20. 210. 21.400466722
20. 215. 19.604595654
20. 220. 17.936561438
20. 225. 16.370504911
20. 230. 15.569269791
20. 235. 14.995251742
20. 240. 14.477287359
20. 245. 14.00790875
20. 250. 13.580901957
20. 255. 13.191054556
20. 260. 12.833962156
20. 265. 12.505878244
20. 270. 12.203596413
20. 275. 11.924357038
20. 280. 11.665772664
20. 285. 11.425767844
20. 290. 11.202530248
20. 295. 10.994470661
25. 5. 93.162706636
25. 10. 93.165115617
25. 15. 93.16908365
25. 20. 93.173965244
25. 25. 93.177416306
25. 30. 93.175125561
25. 35. 93.161144678
25. 40. 93.128057809
25. 45. 93.067102468
25. 50. 92.968472912
25. 55. 92.82180671
25. 60. 92.616738246
25. 65. 92.341460297
25. 70. 91.970330227
25. 75. 91.510237068
25. 80. 90.954425088
25. 85. 90.259694266
25. 90. 89.455062059
25. 95. 88.493349955
25. 100. 87.383303329
25. 105. 86.111860748
25. 110. 84.66208822
25. 115. 83.019018124
25. 120. 81.170187869
25. 125. 79.1056891
25. 130. 76.798441238
25. 135. 74.231739282
25. 140. 71.394656746
25. 145. 68.277603375
25. 150. 64.839802867
25. 155. 61.107792526
25. 160. 57.099267531
25. 165. 52.864698381
25. 170. 48.484964853
25. 175. 44.072364348
25. 180. 39.791508392
25. 185. 35.756255271
25. 190. 32.063999361
25. 195. 28.789468766
25. 200. 25.945196487
25. 205. 23.394230763
25. 210. 21.332291536
25. 215. 19.542462497
25. 220. 17.879299006
25. 225. 16.317131546
25. 230. 15.548358412
25. 235. 14.976655676
25. 240. 14.460669517
25. 245. 13.992992492
25. 250. 13.567458361
25. 255. 13.178892746
25. 260. 12.822921855
25. 265. 12.495823992
25. 270. 12.194413029
25. 275. 11.915946031
25. 280. 11.658049369
25. 285. 11.418659121
25. 290. 11.195972619
25. 295. 10.988408794
30. 5. 93.162706636
30. 10. 93.165115617
30. 15. 93.169083639
30. 20. 93.173964127
30. 25. 93.177398593
30. 30. 93.175014863
30. 35. 93.160738371
30. 40. 93.126988171
30. 45. 93.064845369
30. 50. 92.9643923
30. 55. 92.815213035
30. 60. 92.60694394
30. 65. 92.32701523
30. 70. 91.951269103
30. 75. 91.486097515
30. 80. 90.922960947
30. 85. 90.222407374
30. 90. 89.409011939
30. 95. 88.441288563
30. 100. 87.321743983
30. 105. 86.040294456
30. 110. 84.580221497
30. 115. 82.926763886
30. 120. 81.067631168
30. 125. 78.993044118
30. 130. 76.668279675
30. 135. 74.092202207
30. 140. 71.23714794
30. 145. 68.105204898
30. 150. 64.657753566
30. 155. 60.910033451
30. 160. 56.887994457
30. 165. 52.643651972
30. 170. 48.268791203
30. 175. 43.857546946
30. 180. 39.589434009
30. 185. 35.572213405
30. 190. 31.902967928
30. 195. 28.642771608
30. 200. 25.82370051
30. 205. 23.282792048
30. 210. 21.249216478
30. 215. 19.466713197
30. 220. 17.809454872
30. 225. 16.252000193
30. 230. 15.522894791
30. 235. 14.95400604
30. 240. 14.440424995
30. 245. 13.974817387
30. 250. 13.551074775
30. 255. 13.164068879
30. 260. 12.809463001
30. 265. 12.483565542
30. 270. 12.183214978
30. 275. 11.905688629
30. 280. 11.64862965
30. 285. 11.409988115
30. 290. 11.187973095
30. 295. 10.981013417
35. 5. 93.162706636
35. 10. 93.165115617
35. 15. 93.169083624
35. 20. 93.173962653
35. 25. 93.177376069
35. 30. 93.174877033
35. 35. 93.160239112
35. 40. 93.125685312
35. 45. 93.062112875
35. 50. 92.959473944
35. 55. 92.807291699
35. 60. 92.595206901
35. 65. 92.309741808
35. 70. 91.928511472
35. 75. 91.457312294
35. 80. 90.885494302
35. 85. 90.178040313
35. 90. 89.354280191
35. 95. 88.37943381
35. 100. 87.248666646
35. 105. 85.955401138
35. 110. 84.483169641
35. 115. 82.817450417
35. 120. 80.946152731
35. 125. 78.859647952
35. 130. 76.514287541
35. 135. 73.927121255
35. 140. 71.050948729
35. 145. 67.897525103
35. 150. 64.442667459
35. 155. 60.676538989
35. 160. 56.63870886
35. 165. 52.383013407
35. 170. 48.004701438
35. 175. 43.604405446
35. 180. 39.351001832
35. 185. 35.355529716
35. 190. 31.713403454
35. 195. 28.469921282
35. 200. 25.680609189
35. 205. 23.151441177
35. 210. 21.151388292
35. 215. 19.377459797
35. 220. 17.727112749
35. 225. 16.175170515
35. 230. 15.492934979
35. 235. 14.927349553
35. 240. 14.416593014
35. 245. 13.95341658
35. 250. 13.531779376
35. 255. 13.146607044
35. 260. 12.793606298
35. 265. 12.469120777
35. 270. 12.170017775
35. 275. 11.893598348
35. 280. 11.637525332
35. 285. 11.39976521
35. 290. 11.178540825
35. 295. 10.972292617
40. 5. 93.162706636
40. 10. 93.165115617
40. 15. 93.169083602
40. 20. 93.173960731
40. 25. 93.17734783
40. 30. 93.174708233
40. 35. 93.159636687
40. 40. 93.124128805
40. 45. 93.058871061
40. 50. 92.953668219
40. 55. 92.797976354
40. 60. 92.581444046
40. 65. 92.289536804
40. 70. 91.901939595
40. 75. 91.423750654
40. 80. 90.841881758
40. 85. 90.126439931
40. 90. 89.290709132
40. 95. 88.30761821
40. 100. 87.163904057
40. 105. 85.857017494
40. 110. 84.370775217
40. 115. 82.690926008
40. 120. 80.805604791
40. 125. 78.700562436
40. 130. 76.336367102
40. 135. 73.736394475
40. 140. 70.83601433
40. 145. 67.657994237
40. 150. 64.186648297
40. 155. 60.40739888
40. 160. 56.351588859
40. 165. 52.083057792
40. 170. 47.699771218
40. 175. 43.31328366
40. 180. 39.075238912
40. 185. 35.106594583
40. 190. 31.495662385
40. 195. 28.27116412
40. 200. 25.516160041
40. 205. 23.000344572
40. 210. 21.038977389
40. 215. 19.274832289
40. 220. 17.632369533
40. 225. 16.086711203
40. 230. 15.458544517
40. 235. 14.89674088
40. 240. 14.389219491
40. 245. 13.928828893
40. 250. 13.509605189
40. 255. 13.126535491
40. 260. 12.775376035
40. 265. 12.452510681
40. 270. 12.154839632
40. 275. 11.879691064
40. 280. 11.624750303
40. 285. 11.388002605
40. 290. 11.16768656
40. 295. 10.9622559
45. 5. 93.162706636
45. 10. 93.165115617
45. 15. 93.169083571
45. 20. 93.173958239
45. 25. 93.177312744
45. 30. 93.174503762
45. 35. 93.158918768
45. 40. 93.122294238
45. 45. 93.055079666
45. 50. 92.946916518
45. 55. 92.787188919
45. 60. 92.565557857
45. 65. 92.266279362
45. 70. 91.871415802
45. 75. 91.385259832
45. 80. 90.791955873
45. 85. 90.067427317
45. 90. 89.218114264
45. 95. 88.225645628
45. 100. 87.067259653
45. 105. 85.744950594
45. 110. 84.242850953
45. 115. 82.547008853
45. 120. 80.645809084
45. 125. 78.513871559
45. 130. 76.134394141
45. 135. 73.508897703
45. 140. 70.592279331
45. 145. 67.386623525
45. 150. 63.888368646
45. 155. 60.098823114
45. 160. 56.026823443
45. 165. 51.744084691
45. 170. 47.355512382
45. 175. 42.984560966
45. 180. 38.764222592
45. 185. 34.825843514
45. 190. 31.250143744
45. 195. 28.046774302
45. 200. 25.330619627
45. 205. 22.829687925
45. 210. 20.912176388
45. 215. 19.15897743
45. 220. 17.525334298
45. 225. 16.039536035
45. 230. 15.419798092
45. 235. 14.862242363
45. 240. 14.358356831
45. 245. 13.901098663
45. 250. 13.484589948
45. 255. 13.103886515
45. 260. 12.754799995
45. 265. 12.433759269
45. 270. 12.1377014
45. 275. 11.863984956
45. 280. 11.61032048
45. 285. 11.374714281
45. 290. 11.155422627
45. 295. 10.950914171
50. 5. 93.162706636
50. 10. 93.165115617
50. 15. 93.169083528
50. 20. 93.173955022
50. 25. 93.177269401
50. 30. 93.174257925
50. 35. 93.158070664
50. 40. 93.120152834
50. 45. 93.050691585
50. 50. 92.939150643
50. 55. 92.774838899
50. 60. 92.54743565
50. 65. 92.239830213
50. 70. 91.836781683
50. 75. 91.34166419
50. 80. 90.735524253
50. 85. 90.000796803
50. 90. 89.136283105
50. 95. 88.133289992
50. 100. 86.958505979
50. 105. 85.618975905
50. 110. 84.099177334
50. 115. 82.385484213
50. 120. 80.466553637
50. 125. 78.304777388
50. 130. 75.908213383
50. 135. 73.251129322
50. 140. 70.319652313
50. 145. 67.08340578
50. 150. 63.555423196
50. 155. 59.738752319
50. 160. 55.662407842
50. 165. 51.366411007
50. 170. 46.972370277
50. 175. 42.618645213
50. 180. 38.418472799
50. 185. 34.513751025
50. 190. 30.977284101
50. 195. 27.802028669
50. 200. 25.124280437
50. 205. 22.657989126
50. 210. 20.771198472
50. 215. 19.030057396
50. 220. 17.406127148
50. 225. 15.990989832
50. 230. 15.376779155
50. 235. 14.823923719
50. 240. 14.324063685
50. 245. 13.870275548
50. 250. 13.456775947
50. 255. 13.078696334
50. 260. 12.731909353
50. 265. 12.412893503
50. 270. 12.118626502
50. 275. 11.846500455
50. 280. 11.594253753
50. 285. 11.359915963
50. 290. 11.141762894
50. 295. 10.938279699
55. 5. 93.162706636
55. 10. 93.165115617
55. 15. 93.169083469
55. 20. 93.173950877
55. 25. 93.177216063
55. 30. 93.173963875
55. 35. 93.157075016
55. 40. 93.117670991
55. 45. 93.045652272
55. 50. 92.930292097
55. 55. 92.76082259
55. 60. 92.52694871
55. 65. 92.210030767
55. 70. 91.79785714
55. 75. 91.292764228
55. 80. 90.672368491
55. 85. 89.926314801
55. 90. 89.044973828
55. 95. 88.027220565
55. 100. 86.837382857
55. 105. 85.478835038
55. 110. 83.939499877
55. 115. 82.206101222
55. 120. 80.258743758
55. 125. 78.073092112
55. 130. 75.657633511
55. 135. 72.965955072
55. 140. 70.01317165
55. 145. 66.748308838
55. 150. 63.187889152
55. 155. 59.341723779
55. 160. 55.2414415
55. 165. 50.950363197
55. 170. 46.550812726
55. 175. 42.208987946
55. 180. 38.038543173
55. 185. 34.170823862
55. 190. 30.677552006
55. 195. 27.55233244
55. 200. 24.897457438
55. 205. 22.48684424
55. 210. 20.616275556
55. 215. 18.888248289
55. 220. 17.27487792
55. 225. 15.937753048
55. 230. 15.329579494
55. 235. 14.781861711
55. 240. 14.286404688
55. 245. 13.836414318
55. 250. 13.426209869
55. 255. 13.051004954
55. 260. 12.706738565
55. 265. 12.3899432
55. 270. 12.097640853
55. 275. 11.827260179
55. 280. 11.576569937
55. 285. 11.343625075
55. 290. 11.126722734
55. 295. 10.924366093
60. 5. 93.162706636
60. 10. 93.165115617
60. 15. 93.169083385
60. 20. 93.173945543
60. 25. 93.177150588
60. 30. 93.173613422
60. 35. 93.155911445
60. 40. 93.114809754
60. 45. 93.039899052
60. 50. 92.920251267
60. 55. 92.745022167
60. 60. 92.503951316
60. 65. 92.176702073
60. 70. 91.754439298
60. 75. 91.238335429
60. 80. 90.60224294
60. 85. 89.843718443
60. 90. 88.943913678
60. 95. 87.90592272
60. 100. 86.703595286
60. 105. 85.324233201
60. 110. 83.763526083
60. 115. 82.008569368
60. 120. 80.025779247
60. 125. 77.818587414
60. 130. 75.379674775
60. 135. 72.653222906
60. 140. 69.661549574
60. 145. 66.381268685
60. 150. 62.785820373
60. 155. 58.907930319
60. 160. 54.782082911
60. 165. 50.479987117
60. 170. 46.091320902
60. 175. 41.76138265
60. 180. 37.625012531
60. 185. 33.797593605
60. 190. 30.351441926
60. 195. 27.280856275
60. 200. 24.650484279
60. 205. 22.300775304
60. 210. 20.447656304
60. 215. 18.733738484
60. 220. 17.131724755
60. 225. 15.879945608
60. 230. 15.278298776
60. 235. 14.736139781
60. 240. 14.245450172
60. 245. 13.799574625
60. 250. 13.392942598
60. 255. 13.020856016
60. 260. 12.679325245
60. 265. 12.36494093
60. 270. 12.074772778
60. 275. 11.806288863
60. 280. 11.557290714
60. 285. 11.32586069
60. 290. 11.110318984
60. 295. 10.909188261
65. 5. 93.162706636
65. 10. 93.165115617
65. 15. 93.169083268
65. 20. 93.173938685
65. 25. 93.177070348
65. 30. 93.173196804
65. 35. 93.154556127
65. 40. 93.111524197
65. 45. 93.033360329
65. 50. 92.908926485
65. 55. 92.72730464
65. 60. 92.478279613
65. 65. 92.139643626
65. 70. 91.70630126
65. 75. 91.178126949
65. 80. 90.524873292
65. 85. 89.752714031
65. 90. 88.832797152
65. 95. 87.772813256
65. 100. 86.55418473
65. 105. 85.154836346
65. 110. 83.570922075
65. 115. 81.779358419
65. 120. 79.771587176
65. 125. 77.540988902
65. 130. 75.06037703
65. 135. 72.312735403
65. 140. 69.279301886
65. 145. 65.962301874
65. 150. 62.349239588
65. 155. 58.437543696
65. 160. 54.284672921
65. 165. 49.966395339
65. 170. 45.594379589
65. 175. 41.278094229
65. 180. 37.178475704
65. 185. 33.394608694
65. 190. 29.999467708
65. 195. 26.988086322
65. 200. 24.383709176
65. 205. 22.100125159
65. 210. 20.265603986
65. 215. 18.566726852
65. 220. 16.976812528
65. 225. 15.81769615
65. 230. 15.223044056
65. 235. 14.686847663
65. 240. 14.201275857
65. 245. 13.759820753
65. 250. 13.357029024
65. 255. 12.988296632
65. 260. 12.649710032
65. 265. 12.337921909
65. 270. 12.050052925
65. 275. 11.783613283
65. 280. 11.53643957
65. 285. 11.306643482
65. 290. 11.092569899
65. 295. 10.892762376
70. 5. 93.162706636
70. 10. 93.165115617
70. 15. 93.169083105
70. 20. 93.173929873
70. 25. 93.176972123
70. 30. 93.172702416
70. 35. 93.152981307
70. 40. 93.107762706
70. 45. 93.025954669
70. 50. 92.896202964
70. 55. 92.707520669
70. 60. 92.449750345
70. 65. 92.098632021
70. 70. 91.653190695
70. 75. 91.111860116
70. 80. 90.439954956
70. 85. 89.652975252
70. 90. 88.711283929
70. 95. 87.62754731
70. 100. 86.383664484
70. 105. 84.962393926
70. 110. 83.348548295
70. 115. 81.529617871
70. 120. 79.495845227
70. 125. 77.239970291
70. 130. 74.714827385
70. 135. 71.944242883
70. 140. 68.866285989
70. 145. 65.504921771
70. 150. 61.854027009
70. 155. 57.927921816
70. 160. 53.749533266
70. 165. 49.414728585
70. 170. 45.047148863
70. 175. 40.75977746
70. 180. 36.699533757
70. 185. 32.962425895
70. 190. 29.622155613
70. 195. 26.674526413
70. 200. 24.097490489
70. 205. 21.885253148
70. 210. 20.070394208
70. 215. 18.387420835
70. 220. 16.810291136
70. 225. 15.75114136
70. 230. 15.163929249
70. 235. 14.634080972
70. 240. 14.15396252
70. 245. 13.717221359
70. 250. 13.318527825
70. 255. 12.953377217
70. 260. 12.617936448
70. 265. 12.308923879
70. 270. 12.023514162
70. 275. 11.759262181
70. 280. 11.514041728
70. 285. 11.285995661
70. 290. 11.073495106
70. 295. 10.875105835
75. 5. 93.162706636
75. 10. 93.165115617
75. 15. 93.169082878
75. 20. 93.173918554
75. 25. 93.17685197
75. 30. 93.172116483
75. 35. 93.151154728
75. 40. 93.103466164
75. 45. 93.01758977
75. 50. 92.88195159
75. 55. 92.685503229
75. 60. 92.41815942
75. 65. 92.053419432
75. 70. 91.594828236
75. 75. 91.039226733
75. 80. 90.3471512
75. 85. 89.544141161
75. 90. 88.578996508
75. 95. 87.469740186
75. 100. 86.198774506
75. 105. 84.749446076
75. 110. 83.107143383
75. 115. 81.259846814
75. 120. 79.198175132
75. 125. 76.901938237
75. 130. 74.342725199
75. 135. 71.524158154
75. 140. 68.42230199
75. 145. 65.014062113
75. 150. 61.318907499
75. 155. 57.354326059
75. 160. 53.169032303
75. 165. 48.825483102
75. 170. 44.459857267
75. 175. 40.207081262
75. 180. 36.188783629
75. 185. 32.501601211
75. 190. 29.220036905
75. 195. 26.340692584
75. 200. 23.792192001
75. 205. 21.656532176
75. 210. 19.862312515
75. 215. 18.196034404
75. 220. 16.63231365
75. 225. 15.680425279
75. 230. 15.101074592
75. 235. 14.577940773
75. 240. 14.103595654
75. 245. 13.671849191
75. 250. 13.277501247
75. 255. 12.9161513
75. 260. 12.584050748
75. 265. 12.277986987
75. 270. 11.99519148
75. 275. 11.73326617
75. 280. 11.490124072
75. 285. 11.263940921
75. 290. 11.053115554
75. 295. 10.856237215
80. 5. 93.162706636
80. 10. 93.165115617
80. 15. 93.169082561
80. 20. 93.173904015
80. 25. 93.176705067
80. 30. 93.17142268
80. 35. 93.149038964
80. 40. 93.098567005
80. 45. 93.008161278
80. 50. 92.866027549
80. 55. 92.661066104
80. 60. 92.383280302
80. 65. 92.003731894
80. 70. 91.530905675
80. 75. 90.959525658
80. 80. 90.246091047
80. 85. 89.418946461
80. 90. 88.435517544
80. 95. 87.298964173
80. 100. 85.999083602
80. 105. 84.519829042
80. 110. 82.847177744
80. 115. 80.969610938
80. 120. 78.878136617
80. 125. 76.530963702
80. 130. 73.943702301
80. 135. 71.072557443
80. 140. 67.929694333
80. 145. 64.489600288
80. 150. 60.748159781
80. 155. 56.743635653
80. 160. 52.529249471
80. 165. 48.197412558
80. 170. 43.836824811
80. 175. 39.620636846
80. 180. 35.651112211
80. 185. 32.019089596
80. 190. 28.793640039
80. 195. 25.987107358
80. 200. 23.468177881
80. 205. 21.414345674
80. 210. 19.64165188
80. 215. 17.992785889
80. 220. 16.443034326
80. 225. 15.605698588
80. 230. 15.034606079
80. 235. 14.518533129
80. 240. 14.050265106
80. 245. 13.623780801
80. 250. 13.234014865
80. 255. 12.876675336
80. 260. 12.548101762
80. 265. 12.245153652
80. 270. 11.965121881
80. 275. 11.705657654
80. 280. 11.464715079
80. 285. 11.240504372
80. 290. 11.031453455
80. 295. 10.836176228
85. 5. 93.162706636
85. 10. 93.165115616
85. 15. 93.169082118
85. 20. 93.173885343
85. 25. 93.176525516
85. 30. 93.170601672
85. 35. 93.14659065
85. 40. 93.092988137
85. 45. 92.997551448
85. 50. 92.848268793
85. 55. 92.634002195
85. 60. 92.343052358
85. 65. 91.949267382
85. 70. 91.46108393
85. 75. 90.867728496
85. 80. 90.136366881
85. 85. 89.282660608
85. 90. 88.280386846
85. 95. 87.114744986
85. 100. 85.784109727
85. 105. 84.273055962
85. 110. 82.568159459
85. 115. 80.658411134
85. 120. 78.519541026
85. 125. 76.134492746
85. 130. 73.506213564
85. 135. 70.591011674
85. 140. 67.392015738
85. 145. 63.907489284
85. 150. 60.140219291
85. 155. 56.096056409
85. 160. 51.852172892
85. 165. 47.508670709
85. 170. 43.178702937
85. 175. 38.998658982
85. 180. 35.087688981
85. 185. 31.525914557
85. 190. 28.343482399
85. 195. 25.614293806
85. 200. 23.125807343
85. 205. 21.159084472
85. 210. 19.408710095
85. 215. 17.777895688
85. 220. 16.242606462
85. 225. 15.527117874
85. 230. 14.96465488
85. 235. 14.455968647
85. 240. 13.994064712
85. 245. 13.573096249
85. 250. 13.188137344
85. 255. 12.835008507
85. 260. 12.510140732
85. 265. 12.210468434
85. 270. 11.933344269
85. 275. 11.676470724
85. 280. 11.437844733
85. 285. 11.215712476
85. 290. 11.008532235
85. 295. 10.814943673
90. 5. 93.162706636
90. 10. 93.165115616
90. 15. 93.1690815
90. 20. 93.173861365
90. 25. 93.17630611
90. 30. 93.169630578
90. 35. 93.143759583
90. 40. 93.086641709
90. 45. 92.985627629
90. 50. 92.8284943
90. 55. 92.60408162
90. 60. 92.298385169
90. 65. 91.889693644
90. 70. 91.384990753
90. 75. 90.768086521
90. 80. 90.017531741
90. 85. 89.135531857
90. 90. 88.113098013
90. 95. 86.916557818
90. 100. 85.553315377
90. 105. 84.008579128
90. 110. 82.269530381
90. 115. 80.320642564
90. 120. 78.130324945
90. 125. 75.712009684
90. 130. 73.023621314
90. 135. 70.078167172
90. 140. 66.82163811
90. 145. 63.280244178
90. 150. 59.461047138
90. 155. 55.395970438
90. 160. 51.138190324
90. 165. 46.784024312
90. 170. 42.484841522
90. 175. 38.344008713
90. 180. 34.496413468
90. 185. 31.008632934
90. 190. 27.870061571
90. 195. 25.222769407
90. 200. 22.765428956
90. 205. 20.891143614
90. 210. 19.16378707
90. 215. 17.551583852
90. 220. 16.05897956
90. 225. 15.444844891
90. 230. 14.891356755
90. 235. 14.390362002
90. 240. 13.935091914
90. 245. 13.519878789
90. 250. 13.139940187
90. 255. 12.791212515
90. 260. 12.470221142
90. 265. 12.17397789
90. 270. 11.89989933
90. 275. 11.64574107
90. 280. 11.409544449
90. 285. 11.189592974
90. 290. 10.98437647
90. 295. 10.792561384
95. 5. 93.162706636
95. 10. 93.165115615
95. 15. 93.169080638
95. 20. 93.173830576
95. 25. 93.176038041
95. 30. 93.168482327
95. 35. 93.140487689
95. 40. 93.079427696
95. 45. 92.972240542
95. 50. 92.806502126
95. 55. 92.571049593
95. 60. 92.249382536
95. 65. 91.824645776
95. 70. 91.302218164
95. 75. 90.660146667
95. 80. 89.889096259
95. 85. 88.9770413
95. 90. 87.92383327
95. 95. 86.703822973
95. 100. 85.306102562
95. 105. 83.725784347
95. 110. 81.947745249
95. 115. 79.943204675
95. 120. 77.7164364
95. 125. 75.25251703
95. 130. 72.511942129
95. 135. 69.501517723
95. 140. 66.212959927
95. 145. 62.618076468
95. 150. 58.74564058
95. 155. 54.637572985
95. 160. 50.366662718
95. 165. 46.024057608
95. 170. 41.744083943
95. 175. 37.659232726
95. 180. 33.878041259
95. 185. 30.467972468
95. 190. 27.417903404
95. 195. 24.813039689
95. 200. 22.451761968
95. 205. 20.610919118
95. 210. 18.907182038
95. 215. 17.314067542
95. 220. 15.96227509
95. 225. 15.359045809
95. 230. 14.814851457
95. 235. 14.321831464
95. 240. 13.873447378
95. 245. 13.464214567
95. 250. 13.089497477
95. 255. 12.745351374
95. 260. 12.428398548
95. 265. 12.135730428
95. 270. 11.864829412
95. 275. 11.613505873
95. 280. 11.379846983
95. 285. 11.162174817
95. 290. 10.959011825
95. 295. 10.769052184
100. 5. 93.162706636
100. 10. 93.165115614
100. 15. 93.169079434
100. 20. 93.17379104
100. 25. 93.175710546
100. 30. 93.167124902
100. 35. 93.136707814
100. 40. 93.071232294
100. 45. 92.957222347
100. 50. 92.782067208
100. 55. 92.534624038
100. 60. 92.19569451
100. 65. 91.753723502
100. 70. 91.212319553
100. 75. 90.54341354
100. 80. 89.750525219
100. 85. 88.806619764
100. 90. 87.718437564
100. 95. 86.468081951
100. 100. 85.038627147
100. 105. 83.415336794
100. 110. 81.586280328
100. 115. 79.54238922
100. 120. 77.277188197
100. 125. 74.746396052
100. 130. 71.970559657
100. 135. 68.892919588
100. 140. 65.537235385
100. 145. 61.899240404
100. 150. 57.993954514
100. 155. 53.842636562
100. 160. 49.546031545
100. 165. 45.221337747
100. 170. 40.971576915
100. 175. 36.945071987
100. 180. 33.233279387
100. 185. 29.904627078
100. 190. 26.94907043
100. 195. 24.385591639
100. 200. 22.12991549
100. 205. 20.318804699
100. 210. 18.639190674
100. 215. 17.065558351
100. 220. 15.861887623
100. 225. 15.269890474
100. 230. 14.735282141
100. 235. 14.250498415
100. 240. 13.809234604
100. 245. 13.406192294
100. 250. 13.036885624
100. 255. 12.697491195
100. 260. 12.384730395
100. 265. 12.095776169
100. 270. 11.828178405
100. 275. 11.579803703
100. 280. 11.348786345
100. 285. 11.133488092
100. 290. 10.932464996
100. 295. 10.744439823
105. 5. 93.162706636
105. 10. 93.165115612
105. 15. 93.169077755
105. 20. 93.173740272
105. 25. 93.175310477
105. 30. 93.165520445
105. 35. 93.132342331
105. 40. 93.061926077
105. 45. 92.940384435
105. 50. 92.754938903
105. 55. 92.494492923
105. 60. 92.136936259
105. 65. 91.676488112
105. 70. 91.114806433
105. 75. 90.417345813
105. 80. 89.601233659
105. 85. 88.623643331
105. 90. 87.498610805
105. 95. 86.208947199
105. 100. 84.73856172
105. 105. 83.073541626
105. 110. 81.202666503
105. 115. 79.117428398
105. 120. 76.792124058
105. 125. 74.211772474
105. 130. 71.366391331
105. 135. 68.251769162
105. 140. 64.827156863
105. 145. 61.124069236
105. 150. 57.163019657
105. 155. 52.995220573
105. 160. 48.690101953
105. 165. 44.367987118
105. 170. 40.16802547
105. 175. 36.2021935
105. 180. 32.562773438
105. 185. 29.319246482
105. 190. 26.46263968
105. 195. 23.940886841
105. 200. 21.796077705
105. 205. 20.015188454
105. 210. 18.360102123
105. 215. 16.806259476
105. 220. 15.758022964
105. 225. 15.177551665
105. 230. 14.652794767
105. 235. 14.176486876
105. 240. 13.74255954
105. 245. 13.345902935
105. 250. 12.982183099
105. 255. 12.64769997
105. 260. 12.339275841
105. 265. 12.054166784
105. 270. 11.789991612
105. 275. 11.544674417
105. 280. 11.316397715
105. 285. 11.103563945
105. 290. 10.90476364
105. 295. 10.71874893
110. 5. 93.162706636
110. 10. 93.165115609
110. 15. 93.169075411
110. 20. 93.173675085
110. 25. 93.174821768
110. 30. 93.163624194
110. 35. 93.127301524
110. 40. 93.051361893
110. 45. 92.921514955
110. 50. 92.724838212
110. 55. 92.450311272
110. 60. 92.07268483
110. 65. 91.592459033
110. 70. 91.009144784
110. 75. 90.281352137
110. 80. 89.434733664
110. 85. 88.427428319
110. 90. 87.263633184
110. 95. 85.932733203
110. 100. 84.419473015
110. 105. 82.710754324
110. 110. 80.796059696
110. 115. 78.660277872
110. 120. 76.269457586
110. 125. 73.645056993
110. 130. 70.72714753
110. 135. 67.537479213
110. 140. 64.067521241
110. 145. 60.312940303
110. 150. 56.295037397
110. 155. 52.086121013
110. 160. 47.782032506
110. 165. 43.482456353
110. 170. 39.333691862
110. 175. 35.43911042
110. 180. 31.880107628
110. 185. 28.712425393
110. 190. 25.959246609
110. 195. 23.479354283
110. 200. 21.450745464
110. 205. 19.700449514
110. 210. 18.070195932
110. 215. 16.536362716
110. 220. 15.650888996
110. 225. 15.082204373
110. 230. 14.567537517
110. 235. 14.099923026
110. 240. 13.673530189
110. 245. 13.283439389
110. 250. 12.925470172
110. 255. 12.596047356
110. 260. 12.292095579
110. 265. 12.010955356
110. 270. 11.750315623
110. 275. 11.508159048
110. 280. 11.282717347
110. 285. 11.072434506
110. 290. 10.875936312
110. 295. 10.692004954
115. 5. 93.162706636
115. 10. 93.165115604
115. 15. 93.169072139
115. 20. 93.173591381
115. 25. 93.174224796
115. 30. 93.161383227
115. 35. 93.121481717
115. 40. 93.03937247
115. 45. 92.900375993
115. 50. 92.69145467
115. 55. 92.40169781
115. 60. 92.002475506
115. 65. 91.501109959
115. 70. 90.890403106
115. 75. 90.134786532
115. 80. 89.251367285
115. 85. 88.217225663
115. 90. 87.012711819
115. 95. 85.638606955
115. 100. 84.080488386
115. 105. 82.326061727
115. 110. 80.363073961
115. 115. 78.154515847
115. 120. 75.718508559
115. 125. 73.013682186
115. 130. 70.05311344
115. 135. 66.78735782
115. 140. 63.240980369
115. 145. 59.425116313
115. 150. 55.373950673
115. 155. 51.141741038
115. 160. 46.822899337
115. 165. 42.565262434
115. 170. 38.466192225
115. 175. 34.655200911
115. 180. 31.193834253
115. 185. 28.084692109
115. 190. 25.439487408
115. 195. 23.001382749
115. 200. 21.094402221
115. 205. 19.374954665
115. 210. 17.769738853
115. 215. 16.256045271
115. 220. 15.540694796
115. 225. 14.984025085
115. 230. 14.479660217
115. 235. 14.020934738
115. 240. 13.602256231
115. 245. 13.218896172
115. 250. 12.866828652
115. 255. 12.542604458
115. 260. 12.243251649
115. 265. 11.966196218
115. 270. 11.709198189
115. 275. 11.470299697
115. 280. 11.247782479
115. 285. 11.040132809
115. 290. 10.846012401
115. 295. 10.664234108
120. 5. 93.162706636
120. 10. 93.165115595
120. 15. 93.169067574
120. 20. 93.173483902
120. 25. 93.173495581
120. 30. 93.158734975
120. 35. 93.114763098
120. 40. 93.025767667
120. 45. 92.876700399
120. 50. 92.65444283
120. 55. 92.346656538
120. 60. 91.925797717
120. 65. 91.401864506
120. 70. 90.759193652
120. 75. 89.976943174
120. 80. 89.054757131
120. 85. 87.986786896
120. 90. 86.744973695
120. 95. 85.325645589
120. 100. 83.720635112
120. 105. 81.913466972
120. 110. 79.878787215
120. 115. 77.621485269
120. 120. 75.119967649
120. 125. 72.350871863
120. 130. 69.304662196
120. 135. 65.983800735
120. 140. 62.378468278
120. 145. 58.492565619
120. 150. 54.385036093
120. 155. 50.131657523
120. 160. 45.831249856
120. 165. 41.599432563
120. 170. 37.572598925
120. 175. 33.847986609
120. 180. 30.487776063
120. 185. 27.474963284
120. 190. 24.903911265
120. 195. 22.549859901
120. 200. 20.727514298
120. 205. 19.039054912
120. 210. 17.458981527
120. 215. 16.030324391
120. 220. 15.427649793
120. 225. 14.883191102
120. 230. 14.38931378
120. 235. 13.939651114
120. 240. 13.528848641
120. 245. 13.152369105
120. 250. 12.806341625
120. 255. 12.487443609
120. 260. 12.192807262
120. 265. 11.919944804
120. 270. 11.666688089
120. 275. 11.431139428
120. 280. 11.211631242
120. 285. 11.006692714
120. 290. 10.815022056
120. 295. 10.635463307
125. 5. 93.162706636
125. 10. 93.16511558
125. 15. 93.169061202
125. 20. 93.173345894
125. 25. 93.172604832
125. 30. 93.155605458
125. 35. 93.107007207
125. 40. 93.01033134
125. 45. 92.850188174
125. 50. 92.613418317
125. 55. 92.284567878
125. 60. 91.842090421
125. 65. 91.2940913
125. 70. 90.617507106
125. 75. 89.807050513
125. 80. 88.844068604
125. 85. 87.731099594
125. 90. 86.450667153
125. 95. 84.986527326
125. 100. 83.324838988
125. 105. 81.454704605
125. 110. 79.368173959
125. 115. 77.056118557
125. 120. 74.471723502
125. 125. 71.639068485
125. 130. 68.521919994
125. 135. 65.114070647
125. 140. 61.432309239
125. 145. 57.497992778
125. 150. 53.36058279
125. 155. 49.075085219
125. 160. 44.787200024
125. 165. 40.605553236
125. 170. 36.653507966
125. 175. 33.01808068
125. 180. 29.762594207
125. 185. 26.871307086
125. 190. 24.353012334
125. 195. 22.134777173
125. 200. 20.350527195
125. 205. 18.693081982
125. 210. 17.13815498
125. 215. 15.900158601
125. 220. 15.311962953
125. 225. 14.779879874
125. 230. 14.296649659
125. 235. 13.856202043
125. 240. 13.453419319
125. 245. 13.083955006
125. 250. 12.744093202
125. 255. 12.430638159
125. 260. 12.140826617
125. 265. 11.872257502
125. 270. 11.622835009
125. 275. 11.390722155
125. 280. 11.174302565
125. 285. 10.972148827
125. 290. 10.782996123
125. 295. 10.605720118
130. 5. 93.162706636
130. 10. 93.165115556
130. 15. 93.169052309
130. 20. 93.173168685
130. 25. 93.171516759
130. 30. 93.151907203
130. 35. 93.098054011
130. 40. 92.992817749
130. 45. 92.820502383
130. 50. 92.567953364
130. 55. 92.216355615
130. 60. 91.750736903
130. 65. 91.177098441
130. 70. 90.464567539
130. 75. 89.624264625
130. 80. 88.618386342
130. 85. 87.458323619
130. 90. 86.12748016
130. 95. 84.610642634
130. 100. 82.89498271
130. 105. 80.97048389
130. 110. 78.82991601
130. 115. 76.427895888
130. 120. 73.791589073
130. 125. 70.865360783
130. 130. 67.671537516
130. 135. 64.200853029
130. 140. 60.443563741
130. 145. 56.438249185
130. 150. 52.250649742
130. 155. 47.975572341
130. 160. 43.703256378
130. 165. 39.58446507
130. 170. 35.713125847
130. 175. 32.165961595
130. 180. 29.018846562
130. 185. 26.253475945
130. 190. 23.787221244
130. 195. 21.710140275
130. 200. 19.963861909
130. 205. 18.337344726
130. 210. 16.807466913
130. 215. 15.767430437
130. 220. 15.193842008
130. 225. 14.674268361
130. 230. 14.201819325
130. 235. 13.770717765
130. 240. 13.376080732
130. 245. 13.013751392
130. 250. 12.680168265
130. 255. 12.372262265
130. 260. 12.087374728
130. 265. 11.823191494
130. 270. 11.577689406
130. 275. 11.349092534
130. 280. 11.135836083
130. 285. 10.936536423
130. 290. 10.749966077
130. 295. 10.575032691
135. 5. 93.162706636
135. 10. 93.165115517
135. 15. 93.169039898
135. 20. 93.172941139
135. 25. 93.170187632
135. 30. 93.147536762
135. 35. 93.087718508
135. 40. 92.972947445
135. 45. 92.78726451
135. 50. 92.517571774
135. 55. 92.141427835
135. 60. 91.651058873
135. 65. 91.050127232
135. 70. 90.299525066
135. 75. 89.421085592
135. 80. 88.376705696
135. 85. 87.167377583
135. 90. 85.783971218
135. 95. 84.212286962
135. 100. 82.440481013
135. 105. 80.459398973
135. 110. 78.230084604
135. 115. 75.768478839
135. 120. 73.039824139
135. 125. 70.054225737
135. 130. 66.766073763
135. 135. 63.201366098
135. 140. 59.374512744
135. 145. 55.323064449
135. 150. 51.105586841
135. 155. 46.812508847
135. 160. 42.590732687
135. 165. 38.533373898
135. 170. 34.761970836
135. 175. 31.332660974
135. 180. 28.256974307
135. 185. 25.622050568
135. 190. 23.206895983
135. 195. 21.276467062
135. 200. 19.567911252
135. 205. 17.972125393
135. 210. 16.467097718
135. 215. 15.632381767
135. 220. 15.07349273
135. 225. 14.566532438
135. 230. 14.104973765
135. 235. 13.683328453
135. 240. 13.296945564
135. 245. 12.941856183
135. 250. 12.614652219
135. 255. 12.312390679
135. 260. 12.032517241
135. 265. 11.772804615
135. 270. 11.531302386
135. 275. 11.306295858
135. 280. 11.096272045
135. 285. 10.899891364
135. 290. 10.71596395
135. 295. 10.543429709
140. 5. 93.162706636
140. 10. 93.165115452
140. 15. 93.169022578
140. 20. 93.172648956
140. 25. 93.168564021
140. 30. 93.142371787
140. 35. 93.075786791
140. 40. 92.950402551
140. 45. 92.750049177
140. 50. 92.461743213
140. 55. 92.059130132
140. 60. 91.542309796
140. 65. 90.909122252
140. 70. 90.121447808
140. 75. 89.196822186
140. 80. 88.117923195
140. 85. 86.857068685
140. 90. 85.41885578
140. 95. 83.790080027
140. 100. 81.957568825
140. 105. 79.889472304
140. 110. 77.596358806
140. 115. 75.054146196
140. 120. 72.246939685
140. 125. 69.157008989
140. 130. 65.793681528
140. 135. 62.157167575
140. 140. 58.252465102
140. 145. 54.133313398
140. 150. 49.886472799
140. 155. 45.619679777
140. 160. 41.430486868
140. 165. 37.459368108
140. 170. 33.791678008
140. 175. 30.483791688
140. 180. 27.512225823
140. 185. 24.97752807
140. 190. 22.635784969
140. 195. 20.834239344
140. 200. 19.163036113
140. 205. 17.597675706
140. 210. 16.117196141
140. 215. 15.495250438
140. 220. 14.951118252
140. 225. 14.456846322
140. 230. 14.006263006
140. 235. 13.594163813
140. 240. 13.216126379
140. 245. 12.868367424
140. 250. 12.547630759
140. 255. 12.251098551
140. 260. 11.97632027
140. 265. 11.721155207
140. 270. 11.483725581
140. 275. 11.262377946
140. 280. 11.055651222
140. 285. 10.86225002
140. 290. 10.681022267
140. 295. 10.510940323
145. 5. 93.162706636
145. 10. 93.165115344
145. 15. 93.168998404
145. 20. 93.172273774
145. 25. 93.166580627
145. 30. 93.136267544
145. 35. 93.062011451
145. 40. 92.924821344
145. 45. 92.708378118
145. 50. 92.399876742
145. 55. 91.968738475
145. 60. 91.423667294
145. 65. 90.750738677
145. 70. 89.929312765
145. 75. 88.956152402
145. 80. 87.826044329
145. 85. 86.521568118
145. 90. 85.026867391
145. 95. 83.328800732
145. 100. 81.417412208
145. 105. 79.285876158
145. 110. 76.91813163
145. 115. 74.283189215
145. 120. 71.386515359
145. 125. 68.221966717
145. 130. 64.754061248
145. 135. 61.018959047
145. 140. 57.044361784
145. 145. 52.887751157
145. 150. 48.624927525
145. 155. 44.366302144
145. 160. 40.245802436
145. 165. 36.363847921
145. 170. 32.802576974
145. 175. 29.619614116
145. 180. 26.792836486
145. 185. 24.320312936
145. 190. 22.140321047
145. 195. 20.383899247
145. 200. 18.749561632
145. 205. 17.214212685
145. 210. 15.940379282
145. 215. 15.356269538
145. 220. 14.826918441
145. 225. 14.345382041
145. 230. 13.905835667
145. 235. 13.503352707
145. 240. 13.133735301
145. 245. 12.793383009
145. 250. 12.479189634
145. 255. 12.188461231
145. 260. 11.918850224
145. 265. 11.66830197
145. 270. 11.435011023
145. 275. 11.217385043
145. 280. 11.014014819
145. 285. 10.823649195
145. 290. 10.645173976
145. 295. 10.477594098
150. 5. 93.162706636
150. 10. 93.165115167
150. 15. 93.168964668
150. 20. 93.171792009
150. 25. 93.16415765
150. 30. 93.129052779
150. 35. 93.046106239
150. 40. 92.895792021
150. 45. 92.661713317
150. 50. 92.328840028
150. 55. 91.86945106
150. 60. 91.294224512
150. 65. 90.579124361
150. 70. 89.721995462
150. 75. 88.697840484
150. 80. 87.511496831
150. 85. 86.146583026
150. 90. 84.588452295
150. 95. 82.825145856
150. 100. 80.847743444
150. 105. 78.642090283
150. 110. 76.174665504
150. 115. 73.462274003
150. 120. 70.467015059
150. 125. 67.18836958
150. 130. 63.635966994
150. 135. 59.823276501
150. 140. 55.784587185
150. 145. 51.569396438
150. 150. 47.298801944
150. 155. 43.0835635
150. 160. 39.03619173
150. 165. 35.259175309
150. 170. 31.811743952
150. 175. 28.740436169
150. 180. 26.062864111
150. 185. 23.650707072
150. 190. 21.637908195
150. 195. 19.925845565
150. 200. 18.327773194
150. 205. 16.821914121
150. 210. 15.782560983
150. 215. 15.215666723
150. 220. 14.701089318
150. 225. 14.232308941
150. 230. 13.803838538
150. 235. 13.411022793
150. 240. 13.049883711
150. 245. 12.717000421
150. 250. 12.40941443
150. 255. 12.124554077
150. 260. 11.860173649
150. 265. 11.614303829
150. 270. 11.385211025
150. 275. 11.17136371
150. 280. 10.971404381
150. 285. 10.784126044
150. 290. 10.608452383
150. 295. 10.443420953
155. 5. 93.162706636
155. 10. 93.165114875
155. 15. 93.168917585
155. 20. 93.171173376
155. 25. 93.161197549
155. 30. 93.120524809
155. 35. 93.027739832
155. 40. 92.862845513
155. 45. 92.609449143
155. 50. 92.248675289
155. 55. 91.760379021
155. 60. 91.152980262
155. 65. 90.393145556
155. 70. 89.496097087
155. 75. 88.420523219
155. 80. 87.175402724
155. 85. 85.747558141
155. 90. 84.123519652
155. 95. 82.292467776
155. 100. 80.236493215
155. 105. 77.931130154
155. 110. 75.393044023
155. 115. 72.564888848
155. 120. 69.471256919
155. 125. 66.102770001
155. 130. 62.451508971
155. 135. 58.539491962
155. 140. 54.425686243
155. 145. 50.190796119
155. 150. 45.930932736
155. 155. 41.761992797
155. 160. 37.803902901
155. 165. 34.145733463
155. 170. 30.837115812
155. 175. 27.846946215
155. 180. 25.322711843
155. 185. 22.968898508
155. 190. 21.129015205
155. 195. 19.460430046
155. 200. 17.897912179
155. 205. 16.420913582
155. 210. 15.623426363
155. 215. 15.073663614
155. 220. 14.573822535
155. 225. 14.117793232
155. 230. 13.700416187
155. 235. 13.317300189
155. 240. 12.964681955
155. 245. 12.639316489
155. 250. 12.338390351
155. 255. 12.059452276
155. 260. 11.800357069
155. 265. 11.559219796
155. 270. 11.334378068
155. 275. 11.124360733
155. 280. 10.927861711
155. 285. 10.743718004
155. 290. 10.570891086
155. 295. 10.408451102
160. 5. 93.162706636
160. 10. 93.165114394
160. 15. 93.168851875
160. 20. 93.17037898
160. 25. 93.157581077
160. 30. 93.110443674
160. 35. 93.006528552
160. 40. 92.825447197
160. 45. 92.550903345
160. 50. 92.159849603
160. 55. 91.640535782
160. 60. 90.998827768
160. 65. 90.191550495
160. 70. 89.239898411
160. 75. 88.122694993
160. 80. 86.816110242
160. 85. 85.322685285
160. 90. 83.630095725
160. 95. 81.711698126
160. 100. 79.562411739
160. 105. 77.183998016
160. 110. 74.523986546
160. 115. 71.609038965
160. 120. 68.410510993
160. 125. 64.920102815
160. 130. 61.164571429
160. 135. 57.175209597
160. 140. 53.012961583
160. 145. 48.75086817
160. 150. 44.509436758
160. 155. 40.410412062
160. 160. 36.554305833
160. 165. 33.017605325
160. 170. 29.851204138
160. 175. 27.025459621
160. 180. 24.572656776
160. 185. 22.361009625
160. 190. 20.614053997
160. 195. 18.987953502
160. 200. 17.460171336
160. 205. 16.050352025
160. 210. 15.463223513
160. 215. 14.930475267
160. 220. 14.445304905
160. 225. 14.001997572
160. 230. 13.595710601
160. 235. 13.222309159
160. 240. 12.878239074
160. 245. 12.560427147
160. 250. 12.266202022
160. 255. 11.993230668
160. 260. 11.739466835
160. 265. 11.503108839
160. 270. 11.282564683
160. 275. 11.076423013
160. 280. 10.883428781
160. 285. 10.702462713
160. 290. 10.532523907
160. 295. 10.372715001
165. 5. 93.162706636
165. 10. 93.165113601
165. 15. 93.168760168
165. 20. 93.169358862
165. 25. 93.153162429
165. 30. 93.098525177
165. 35. 92.982027853
165. 40. 92.7829873
165. 45. 92.4853067
165. 50. 92.061404943
165. 55. 91.508824828
165. 60. 90.822528085
165. 65. 89.972954726
165. 70. 88.963842931
165. 75. 87.785672476
165. 80. 86.42137208
165. 85. 84.855990473
165. 90. 83.077704988
165. 95. 81.078134832
165. 100. 78.852210618
165. 105. 76.35304176
165. 110. 73.609255856
165. 115. 70.569084909
165. 120. 67.25014391
165. 125. 63.656694381
165. 130. 59.806791701
165. 135. 55.742296442
165. 140. 51.514035654
165. 145. 47.247040439
165. 150. 43.05285557
165. 155. 39.038007995
165. 160. 35.299287063
165. 165. 31.888025519
165. 170. 28.854009794
165. 175. 26.197068336
165. 180. 23.812838952
165. 185. 21.78988799
165. 190. 20.093376314
165. 195. 18.508661654
165. 200. 17.014689661
165. 205. 15.86968876
165. 210. 15.302191156
165. 215. 14.786309716
165. 220. 14.31571798
165. 225. 13.885080698
165. 230. 13.489860855
165. 235. 13.126171825
165. 240. 12.790662553
165. 245. 12.480427221
165. 250. 12.192933298
165. 255. 11.925963578
165. 260. 11.677568979
165. 265. 11.446029758
165. 270. 11.229823343
165. 275. 11.027597482
165. 280. 10.83814765
165. 285. 10.660397944
165. 290. 10.493384835
165. 295. 10.33624329
170. 5. 93.162706636
170. 10. 93.165112293
170. 15. 93.168632179
170. 20. 93.168048851
170. 25. 93.147763276
170. 30. 93.084432581
170. 35. 92.953722332
170. 40. 92.734769778
170. 45. 92.411791086
170. 50. 91.952268968
170. 55. 91.364025633
170. 60. 90.628112348
170. 65. 89.735824324
170. 70. 88.666224415
170. 75. 87.421238222
170. 80. 85.984998367
170. 85. 84.343918228
170. 90. 82.48749264
170. 95. 80.408514697
170. 100. 78.060861071
170. 105. 75.476718843
170. 110. 72.597018739
170. 115. 69.446363528
170. 120. 66.01665323
170. 125. 62.313153104
170. 130. 58.350480912
170. 135. 54.199208602
170. 140. 49.946389192
170. 145. 45.699652131
170. 150. 41.558472717
170. 155. 37.64774455
170. 160. 34.043676896
170. 165. 30.789280039
170. 170. 27.845968739
170. 175. 25.361949882
170. 180. 23.043248155
170. 185. 21.214830173
170. 190. 19.567270214
170. 195. 18.022740556
170. 200. 16.561546578
170. 205. 15.688682037
170. 210. 15.140558235
170. 215. 14.641367573
170. 220. 14.185237688
170. 225. 13.767197088
170. 230. 13.383002813
170. 235. 13.029007901
170. 240. 12.702058084
170. 245. 12.399410215
170. 250. 12.118667078
170. 255. 11.85772466
170. 260. 11.614729082
170. 265. 11.388041062
170. 270. 11.17620636
170. 275. 10.977931004
170. 280. 10.792060386
170. 285. 10.617561529
170. 290. 10.453507958
170. 295. 10.299066741
175. 5. 93.162706636
175. 10. 93.165110136
175. 15. 93.168453553
175. 20. 93.166366513
175. 25. 93.141165455
175. 30. 93.067766689
175. 35. 92.92101401
175. 40. 92.679999387
175. 45. 92.326837361
175. 50. 91.831239591
175. 55. 91.204777423
175. 60. 90.416020083
175. 65. 89.475091564
175. 70. 88.345145925
175. 75. 87.030186296
175. 80. 85.518907385
175. 85. 83.799040532
175. 90. 81.852781674
175. 95. 79.656034092
175. 100. 77.223075351
175. 105. 74.501875511
175. 110. 71.514899937
175. 115. 68.246530484
175. 120. 64.677560646
175. 125. 60.846472586
175. 130. 56.792463449
175. 135. 52.585181168
175. 140. 48.322126493
175. 145. 44.092020182
175. 150. 40.039580979
175. 155. 36.244496163
175. 160. 32.777769039
175. 165. 29.683696046
175. 170. 26.925161308
175. 175. 24.520119855
175. 180. 22.35231252
175. 185. 20.636148773
175. 190. 19.035956211
175. 195. 17.530311427
175. 200. 16.100755198
175. 205. 15.507579981
175. 210. 14.978543603
175. 215. 14.495841711
175. 220. 14.05403402
175. 225. 13.648496671
175. 230. 13.275268862
175. 235. 12.930934452
175. 240. 12.612529351
175. 245. 12.31746813
175. 250. 12.043485143
175. 255. 11.78858675
175. 260. 11.551012134
175. 265. 11.329200857
175. 270. 11.121765783
175. 275. 10.927470288
175. 280. 10.745208984
175. 285. 10.573991294
175. 290. 10.412927407
175. 295. 10.261216202
180. 5. 93.162706636
180. 10. 93.16510658
180. 15. 93.168204255
180. 20. 93.164205932
180. 25. 93.133101975
180. 30. 93.048053974
180. 35. 92.88320852
180. 40. 92.61776661
180. 45. 92.229410759
180. 50. 91.69696708
180. 55. 91.029560401
180. 60. 90.184515833
180. 65. 89.178767356
180. 70. 87.993561239
180. 75. 86.61017102
180. 80. 85.016021257
180. 85. 83.197088713
180. 90. 81.146714738
180. 95. 78.861092902
180. 100. 76.291317579
180. 105. 73.462601417
180. 110. 70.339997955
180. 115. 66.92237332
180. 120. 63.228825083
180. 125. 59.285892736
180. 130. 55.147702531
180. 135. 50.897575283
180. 140. 46.61653218
180. 145. 42.458377172
180. 150. 38.504236239
180. 155. 34.850838075
180. 160. 31.533446866
180. 165. 28.570747566
180. 170. 26.001518231
180. 175. 23.6714187
180. 180. 21.714759232
180. 185. 20.054079171
180. 190. 18.499582907
180. 195. 17.031424672
180. 200. 15.886647684
180. 205. 15.326617367
180. 210. 14.816355775
180. 215. 14.349916995
180. 220. 13.922270763
180. 225. 13.529124575
180. 230. 13.166787675
180. 235. 12.832065676
180. 240. 12.522177839
180. 245. 12.234691279
180. 250. 11.967467995
180. 255. 11.718621723
180. 260. 11.486482419
180. 265. 11.269566738
180. 270. 11.066553299
180. 275. 10.876261805
180. 280. 10.697635295
180. 285. 10.529724993
180. 290. 10.371677295
180. 295. 10.222722548
185. 5. 93.162706636
185. 10. 93.165100718
185. 15. 93.167856318
185. 20. 93.161431008
185. 25. 93.123245944
185. 30. 93.024732347
185. 35. 92.839498818
185. 40. 92.547030043
185. 45. 92.120143186
185. 50. 91.547933205
185. 55. 90.829067257
185. 60. 89.931660272
185. 65. 88.857436301
185. 70. 87.596166641
185. 75. 86.131370241
185. 80. 84.449448903
185. 85. 82.540449128
185. 90. 80.397879688
185. 95. 77.972781941
185. 100. 75.296510382
185. 105. 72.319723381
185. 110. 69.052164374
185. 115. 65.49907262
185. 120. 61.676213491
185. 125. 57.624146836
185. 130. 53.40976565
185. 135. 49.111034427
185. 140. 44.870293266
185. 145. 40.78517296
185. 150. 36.95934698
185. 155. 33.457398726
185. 160. 30.315794125
185. 165. 27.488560038
185. 170. 25.074830076
185. 175. 22.815494647
185. 180. 21.076140106
185. 185. 19.468776181
185. 190. 17.958221867
185. 195. 16.526052799
185. 200. 15.684701903
185. 205. 15.146015539
185. 210. 14.654192774
185. 215. 14.203770087
185. 220. 13.790105289
185. 225. 13.409220909
185. 230. 13.057684004
185. 235. 12.732512715
185. 240. 12.43110265
185. 245. 12.15116813
185. 250. 11.890694712
185. 255. 11.647900366
185. 260. 11.421203396
185. 265. 11.20919568
185. 270. 11.010620148
185. 275. 10.824351704
185. 280. 10.649380951
185. 285. 10.484800243
185. 290. 10.329791663
185. 295. 10.183616631
190. 5. 93.162706636
190. 10. 93.165091052
190. 15. 93.16737071
190. 20. 93.157866808
190. 25. 93.111196934
190. 30. 92.997134045
190. 35. 92.788945894
190. 40. 92.466595737
190. 45. 91.997537428
190. 50. 91.382426904
190. 55. 90.604332781
190. 60. 89.655281586
190. 65. 88.508656327
190. 70. 87.167480454
190. 75. 85.616641796
190. 80. 83.844035607
190. 85. 81.831245945
190. 90. 79.553250044
190. 95. 77.023492672
190. 100. 74.192123844
190. 105. 71.072360694
190. 110. 67.660660491
190. 115. 63.963464946
190. 120. 60.009488217
190. 125. 55.848284073
190. 130. 51.558842855
190. 135. 47.264117413
190. 140. 43.077429002
190. 145. 39.100371962
190. 150. 35.416826085
190. 155. 32.062740629
190. 160. 29.095597321
190. 165. 26.474410053
190. 170. 24.144687818
190. 175. 22.10050031
190. 180. 20.436585119
190. 185. 18.880309996
190. 190. 17.41186148
190. 195. 16.051622648
190. 200. 15.483800784
190. 205. 14.965982413
190. 210. 14.492242036
190. 215. 14.0575693
190. 220. 13.657688384
190. 225. 13.288920586
190. 230. 12.948078504
190. 235. 12.632383481
190. 240. 12.339400349
190. 245. 12.066985164
190. 250. 11.81324282
190. 255. 11.576492256
190. 260. 11.355237592
190. 265. 11.148143949
190. 270. 10.95401703
190. 275. 10.771785738
190. 280. 10.6004873
190. 285. 10.439254462
190. 290. 10.287304424
190. 295. 10.143929229
195. 5. 93.162706636
195. 10. 93.165075117
195. 15. 93.166692942
195. 20. 93.15328843
195. 25. 93.096464127
195. 30. 92.964465023
195. 35. 92.730455872
195. 40. 92.375041542
195. 45. 91.859890516
195. 50. 91.198515786
195. 55. 90.356945597
195. 60. 89.341925378
195. 65. 88.129684721
195. 70. 86.704428826
195. 75. 85.061660997
195. 80. 83.173012721
195. 85. 81.03908855
195. 90. 78.64997988
195. 95. 75.963401316
195. 100. 72.98866039
195. 105. 69.718092658
195. 110. 66.149883861
195. 115. 62.301034706
195. 120. 58.207444652
195. 125. 53.948214483
195. 130. 49.62569063
195. 135. 45.363653363
195. 140. 41.252618513
195. 145. 37.409617219
195. 150. 33.892911653
195. 155. 30.731219802
195. 160. 27.871540776
195. 165. 25.461443975
195. 170. 23.210464202
195. 175. 21.401037518
195. 180. 19.796131285
195. 185. 18.288661132
195. 190. 16.860399442
195. 195. 15.828410912
195. 200. 15.284156749
195. 205. 14.786712563
195. 210. 14.330680389
195. 215. 13.911474513
195. 220. 13.525164125
195. 225. 13.168353185
195. 230. 12.838087588
195. 235. 12.531782516
195. 240. 12.247164824
195. 245. 11.982226738
195. 250. 11.735188168
195. 255. 11.504465654
195. 260. 11.288646498
195. 265. 11.086467006
195. 270. 10.896794028
195. 275. 10.71860919
195. 280. 10.550995337
195. 285. 10.393124814
195. 290. 10.244249312
195. 295. 10.103691004
200. 5. 93.162706635
200. 10. 93.165048843
200. 15. 93.165746952
200. 20. 93.147406624
200. 25. 93.078445471
200. 30. 92.925780034
200. 35. 92.662752743
200. 40. 92.265263963
200. 45. 91.705261381
200. 50. 90.994012708
200. 55. 90.084386044
200. 60. 88.991217955
200. 65. 87.695144209
200. 70. 86.178894465
200. 75. 84.428896945
200. 80. 82.435946191
200. 85. 80.1818007
200. 90. 77.639283853
200. 95. 74.806606335
200. 100. 71.676275622
200. 105. 68.238112326
200. 110. 64.493157228
200. 115. 60.485114346
200. 120. 56.271893031
200. 125. 51.943442287
200. 130. 47.617909013
200. 135. 43.403172601
200. 140. 39.412926306
200. 145. 35.720230716
200. 150. 32.368017612
200. 155. 29.402503692
200. 160. 26.764802749
200. 165. 24.448881604
200. 170. 22.359542689
200. 175. 20.70347604
200. 180. 19.154718901
200. 185. 17.693714025
200. 190. 16.303633395
200. 195. 15.607316857
200. 200. 15.085965786
200. 205. 14.608387378
200. 210. 14.169674093
200. 215. 13.765637129
200. 220. 13.392669796
200. 225. 13.047642837
200. 230. 12.727823303
200. 235. 12.430810865
200. 240. 12.154487165
200. 245. 11.896974973
200. 250. 11.656604819
200. 255. 11.431887398
200. 260. 11.221490484
200. 265. 11.024219426
200. 270. 10.83900053
200. 275. 10.664866804
200. 280. 10.500945644
200. 285. 10.346448151
200. 290. 10.200659831
200. 295. 10.062932452
205. 5. 93.162706633
205. 10. 93.165005525
205. 15. 93.164426542
205. 20. 93.139849215
205. 25. 93.056401812
205. 30. 92.879952437
205. 35. 92.58434577
205. 40. 92.140237737
205. 45. 91.531432526
205. 50. 90.75469017
205. 55. 89.783801046
205. 60. 88.607549403
205. 65. 87.219453443
205. 70. 85.603802806
205. 75. 83.748698264
205. 80. 81.624086084
205. 85. 79.224857633
205. 90. 76.531287091
205. 95. 73.540029554
205. 100. 70.226328963
205. 105. 66.597230997
205. 110. 62.681624978
205. 115. 58.526232076
205. 120. 54.209255305
205. 125. 49.840126615
205. 130. 45.544702628
205. 135. 41.41808742
205. 140. 37.57368438
205. 145. 34.064818446
205. 150. 30.912458573
205. 155. 28.07458919
205. 160. 25.665763168
205. 165. 23.435699911
205. 170. 21.599544521
205. 175. 20.007671897
205. 180. 18.512186405
205. 185. 17.095248842
205. 190. 15.933782075
205. 195. 15.388529394
205. 200. 14.889407859
205. 205. 14.431175285
205. 210. 14.009378928
205. 215. 13.62020009
205. 220. 13.260335845
205. 225. 12.926908157
205. 230. 12.617393242
205. 235. 12.329565978
205. 240. 12.061455563
205. 245. 11.811309654
205. 250. 11.577564958
205. 255. 11.35882282
205. 260. 11.153828711
205. 265. 10.96145482
205. 270. 10.78068516
205. 275. 10.610602721
205. 280. 10.450378334
205. 285. 10.299260961
205. 290. 10.156569209
205. 295. 10.021683867
210. 5. 93.162706628
210. 10. 93.164934105
210. 15. 93.16258342
210. 20. 93.130137054
210. 25. 93.029424717
210. 30. 92.825637462
210. 35. 92.493490391
210. 40. 91.997741991
210. 45. 91.335864501
210. 50. 90.486539512
210. 55. 89.446916049
210. 60. 88.187245604
210. 65. 86.701801062
210. 70. 84.974342631
210. 75. 82.981239386
210. 80. 80.724477104
210. 85. 78.167144585
210. 90. 75.313739712
210. 95. 72.127559406
210. 100. 68.616756803
210. 105. 64.798838771
210. 110. 60.710229779
210. 115. 56.418252829
210. 120. 52.022806667
210. 125. 47.649796938
210. 130. 43.411336618
210. 135. 39.419142482
210. 140. 35.741211829
210. 145. 32.413959611
210. 150. 29.475785139
210. 155. 26.858963455
210. 160. 24.571284654
210. 165. 22.480999944
210. 170. 20.844603385
210. 175. 19.313374206
210. 180. 17.868263419
210. 185. 16.492930898
210. 190. 15.692668402
210. 195. 15.172218446
210. 200. 14.694647397
210. 205. 14.255232029
210. 210. 13.849940344
210. 215. 13.475297926
210. 220. 13.12828588
210. 225. 12.806262193
210. 230. 12.506900472
210. 235. 12.228141625
210. 240. 11.968155219
210. 245. 11.72530814
210. 250. 11.498138804
210. 255. 11.285335659
210. 260. 11.085719052
210. 265. 10.898225764
210. 270. 10.72189571
210. 275. 10.555860417
210. 280. 10.399332991
210. 285. 10.251599318
210. 290. 10.112010351
210. 295. 9.9799752919
215. 5. 93.162706614
215. 10. 93.164816353
215. 15. 93.160010476
215. 20. 93.117652833
215. 25. 92.9963963
215. 30. 92.761227358
215. 35. 92.388141146
215. 40. 91.835202451
215. 45. 91.115641645
215. 50. 90.187857683
215. 55. 89.05778441
215. 60. 87.704032052
215. 65. 86.108288532
215. 70. 84.256964984
215. 75. 82.141746602
215. 80. 79.717876681
215. 85. 77.001128917
215. 90. 73.94560028
215. 95. 70.555249408
215. 100. 66.839379639
215. 105. 62.824626698
215. 110. 58.568159289
215. 115. 54.160507876
215. 120. 49.722588856
215. 125. 45.389103469
215. 130. 41.256660306
215. 135. 37.430264104
215. 140. 33.955129411
215. 145. 30.844357977
215. 150. 28.044641437
215. 155. 25.675761637
215. 160. 23.479810514
215. 165. 21.662110276
215. 170. 20.094322031
215. 175. 18.62021952
215. 180. 17.222561375
215. 185. 15.996389511
215. 190. 15.455053951
215. 195. 14.958535769
215. 200. 14.501833819
215. 205. 14.080701003
215. 210. 13.691493643
215. 215. 13.331056846
215. 220. 12.996636689
215. 225. 12.685812412
215. 230. 12.396443494
215. 235. 12.126627842
215. 240. 11.874668281
215. 245. 11.639045295
215. 250. 11.418394534
215. 255. 11.211487989
215. 260. 11.017218029
215. 265. 10.834583735
215. 270. 10.662679082
215. 275. 10.500682654
215. 280. 10.347848625
215. 285. 10.203498837
215. 290. 10.067015799
215. 295. 9.9378364874
220. 5. 93.162706574
220. 10. 93.164622208
220. 15. 93.156418357
220. 20. 93.101600523
220. 25. 92.955938912
220. 30. 92.684796426
220. 35. 92.259858969
220. 40. 91.649627197
220. 45. 90.861497191
220. 50. 89.854748878
220. 55. 88.627802371
220. 60. 87.166515732
220. 65. 85.454346623
220. 70. 83.474396209
220. 75. 81.186429238
220. 80. 78.60514107
220. 85. 75.683561197
220. 90. 72.415821105
220. 95. 68.806018028
220. 100. 64.8711224
220. 105. 60.658547038
220. 110. 56.249898134
220. 115. 51.759905162
220. 120. 47.326399872
220. 125. 43.072972853
220. 130. 39.096507673
220. 135. 35.461871074
220. 140. 32.178859407
220. 145. 29.302034953
220. 150. 26.746041312
220. 155. 24.501363815
220. 160. 22.456355722
220. 165. 20.851642375
220. 170. 19.348189325
220. 175. 17.927723638
220. 180. 16.574560966
220. 185. 15.735917589
220. 190. 15.221066008
220. 195. 14.747615812
220. 200. 14.311102112
220. 205. 13.907713614
220. 210. 13.534164209
220. 215. 13.187594867
220. 220. 12.865498304
220. 225. 12.565660708
220. 230. 12.286116216
220. 235. 12.025110885
220. 240. 11.781073784
220. 245. 11.552593422
220. 250. 11.338398229
220. 255. 11.137340163
220. 260. 10.948380748
220. 265. 10.77057905
220. 270. 10.603081235
220. 275. 10.44511142
220. 280. 10.29596362
220. 285. 10.154994627
220. 290. 10.02161769
220. 295. 9.895296891
225. 5. 93.162706468
225. 10. 93.164302108
225. 15. 93.151402654
225. 20. 93.080952482
225. 25. 92.906351847
225. 30. 92.594033365
225. 35. 92.110000072
225. 40. 91.437528915
225. 45. 90.564642428
225. 50. 89.479531358
225. 55. 88.151845174
225. 60. 86.574584967
225. 65. 84.717158873
225. 70. 82.575074376
225. 75. 80.12793267
225. 80. 77.343736018
225. 85. 74.200889755
225. 90. 70.701191835
225. 95. 66.85172034
225. 100. 62.690106362
225. 105. 58.289352446
225. 110. 53.757894784
225. 115. 49.232867059
225. 120. 44.859661561
225. 125. 40.741509366
225. 130. 36.958104918
225. 135. 33.547478434
225. 140. 30.514590784
225. 145. 27.778189791
225. 150. 25.48222306
225. 155. 23.333527347
225. 160. 21.581581433
225. 165. 20.048867872
225. 170. 18.605573152
225. 175. 17.23527015
225. 180. 16.012603475
225. 185. 15.480259453
225. 190. 14.99081251
225. 195. 14.539576603
225. 200. 14.122573436
225. 205. 13.736389696
225. 210. 13.378067771
225. 215. 13.04502197
225. 220. 12.734974078
225. 225. 12.44590344
225. 230. 12.176007959
225. 235. 11.923673207
225. 240. 11.687447619
225. 245. 11.466022222
225. 250. 11.25821381
225. 255. 11.062950752
225. 260. 10.879260848
225. 265. 10.70626082
225. 270. 10.54314713
225. 275. 10.389187888
225. 280. 10.243715692
225. 285. 10.106121254
225. 290. 9.9758477191
225. 295. 9.8523855844
230. 5. 93.162706178
230. 10. 93.163774329
230. 15. 93.144397832
230. 20. 93.054380206
230. 25. 92.845531396
230. 30. 92.486157644
230. 35. 91.935635249
230. 40. 91.194830468
230. 45. 90.229365882
230. 50. 89.037314054
230. 55. 87.594772277
230. 60. 85.88209753
230. 65. 83.885568547
230. 70. 81.570971369
230. 75. 78.927585075
230. 80. 75.912007397
230. 85. 72.526651835
230. 90. 68.768193713
230. 95. 64.663990225
230. 100. 60.278391749
230. 105. 55.713781348
230. 110. 51.105321196
230. 115. 46.606556304
230. 120. 42.353178795
230. 125. 38.422976646
230. 130. 34.866175926
230. 135. 31.678227775
230. 140. 28.870360408
230. 145. 26.418572824
230. 150. 24.231250149
230. 155. 22.280061153
230. 160. 20.718650084
230. 165. 19.252941643
230. 170. 17.865709826
230. 175. 16.542094646
230. 180. 15.733960816
230. 185. 15.22948151
230. 190. 14.764383314
230. 195. 14.334520654
230. 200. 13.936355761
230. 205. 13.566837939
230. 210. 13.223310685
230. 215. 12.903440284
230. 220. 12.605160802
230. 225. 12.326631484
230. 230. 12.06620347
230. 235. 11.822393452
230. 240. 11.593862502
230. 245. 11.379398756
230. 250. 11.177903009
230. 255. 10.988376505
230. 260. 10.809910453
230. 265. 10.641676898
230. 270. 10.482920689
230. 275. 10.332952373
230. 280. 10.19114185
230. 285. 10.056912701
230. 290. 9.9297371055
230. 295. 9.8091312602
235. 5. 93.162705391
235. 10. 93.1629041
235. 15. 93.134612426
235. 20. 93.020163304
235. 25. 92.7708694
235. 30. 92.356786376
235. 35. 91.73250032
235. 40. 90.913703555
235. 45. 89.850070213
235. 50. 88.542378801
235. 55. 86.971363526
235. 60. 85.119376297
235. 65. 82.935236744
235. 70. 80.435831555
235. 75. 77.549814399
235. 80. 74.283231095
235. 85. 70.621665523
235. 90. 66.581246885
235. 95. 62.213419368
235. 100. 57.607935138
235. 105. 52.924702687
235. 110. 48.318417328
235. 115. 43.918613891
235. 120. 39.84244437
235. 125. 36.135128171
235. 130. 32.826753527
235. 135. 29.913685691
235. 140. 27.305729809
235. 145. 25.079063037
235. 150. 22.990029371
235. 155. 21.353683533
235. 160. 19.86642341
235. 165. 18.4628917
235. 170. 17.12768899
235. 175. 15.979877553
235. 180. 15.461535465
235. 185. 14.983631093
235. 190. 14.541851447
235. 195. 14.132535865
235. 200. 13.752544514
235. 205. 13.399156349
235. 210. 13.069990259
235. 215. 12.762944295
235. 220. 12.476148829
235. 225. 12.207930307
235. 230. 11.956782962
235. 235. 11.721346464
235. 240. 11.500387967
235. 245. 11.292787423
235. 250. 11.097525327
235. 255. 10.913672309
235. 260. 10.740380135
235. 265. 10.576873841
235. 270. 10.422444757
235. 275. 10.276444292
235. 280. 10.138278356
235. 285. 10.007402336
235. 290. 9.8833165581
235. 295. 9.7655621921
240. 5. 93.162703251
240. 10. 93.161469152
240. 15. 93.120937644
240. 20. 92.97606928
240. 25. 92.679123893
240. 30. 92.19511476
240. 35. 91.495510062
240. 40. 90.574673908
240. 45. 89.412742818
240. 50. 87.981081773
240. 55. 86.256127531
240. 60. 84.221509025
240. 65. 81.859650192
240. 70. 79.114127615
240. 75. 75.970748355
240. 80. 72.412305517
240. 85. 68.442342662
240. 90. 64.092111441
240. 95. 59.455726353
240. 100. 54.691434604
240. 105. 49.965583344
240. 110. 45.437132868
240. 115. 41.214320026
240. 120. 37.374886132
240. 125. 33.9393494
240. 130. 30.893956041
240. 135. 28.172155249
240. 140. 25.872602302
240. 145. 23.755881644
240. 150. 21.94988889
240. 155. 20.442436217
240. 160. 19.023647583
240. 165. 17.677604268
240. 170. 16.390432553
240. 175. 15.684785104
240. 180. 15.195314273
240. 185. 14.742738096
240. 190. 14.323274331
240. 195. 13.933696437
240. 200. 13.571223241
240. 205. 13.233432719
240. 210. 12.918195074
240. 215. 12.623621073
240. 220. 12.348022233
240. 225. 12.089880069
240. 230. 11.847822164
240. 235. 11.620603306
240. 240. 11.407090368
240. 245. 11.206249944
240. 250. 11.017138019
240. 255. 10.838891162
240. 260. 10.67071888
240. 265. 10.51189688
240. 270. 10.361761064
240. 275. 10.21970213
240. 280. 10.085160697
240. 285. 9.9576228753
240. 290. 9.836616247
240. 295. 9.7217062069
245. 5. 93.162697433
245. 10. 93.159102827
245. 15. 93.101817959
245. 20. 92.919193905
245. 25. 92.56625338
245. 30. 92.001901824
245. 35. 91.218578086
245. 40. 90.184797529
245. 45. 88.892474888
245. 50. 87.314858388
245. 55. 85.430718881
245. 60. 83.202305165
245. 65. 80.604167041
245. 70. 77.588061041
245. 75. 74.139158347
245. 80. 70.246781044
245. 85. 65.91974176
245. 90. 61.255770319
245. 95. 56.410961305
245. 100. 51.560477572
245. 105. 46.883185365
245. 110. 42.517248661
245. 115. 38.539568609
245. 120. 34.976619342
245. 125. 31.803546901
245. 130. 29.034545942
245. 135. 26.606592973
245. 140. 24.463252077
245. 145. 22.50294332
245. 150. 20.977249312
245. 155. 19.544696124
245. 160. 18.188937642
245. 165. 16.895802578
245. 170. 15.896990713
245. 175. 15.39735838
245. 180. 14.935267197
245. 185. 14.506816549
245. 190. 14.108694982
245. 195. 13.738063763
245. 200. 13.392464272
245. 205. 13.069745119
245. 210. 12.768005344
245. 215. 12.48555052
245. 220. 12.220858966
245. 225. 11.972555722
245. 230. 11.739392388
245. 235. 11.520231301
245. 240. 11.31403289
245. 245. 11.119845362
245. 250. 10.936796074
245. 255. 10.764084153
245. 260. 10.600974062
245. 265. 10.446789885
245. 270. 10.300910197
245. 275. 10.162763412
245. 280. 10.031823551
245. 285. 9.9076063616
245. 290. 9.7896657757
245. 295. 9.6775906583
250. 5. 93.162681618
250. 10. 93.155200076
250. 15. 93.075067108
250. 20. 92.845748139
250. 25. 92.42720352
250. 30. 91.770579774
250. 35. 90.889665228
250. 40. 89.735464158
250. 45. 88.300394629
250. 50. 86.56195908
250. 55. 84.466192209
250. 60. 82.018913852
250. 65. 79.133280469
250. 70. 75.800125598
250. 75. 71.992834469
250. 80. 67.69434331
250. 85. 63.005343444
250. 90. 58.078701719
250. 95. 53.090848625
250. 100. 48.262343601
250. 105. 43.740499501
250. 110. 39.620318186
250. 115. 35.926895577
250. 120. 32.66662635
250. 125. 29.819642044
250. 130. 27.274673326
250. 135. 25.107355897
250. 140. 23.072731211
250. 145. 21.466974495
250. 150. 20.022675642
250. 155. 18.658728203
250. 160. 17.360755249
250. 165. 16.116017292
250. 170. 15.587673147
250. 175. 15.117487151
250. 180. 14.6813492
250. 185. 14.275866112
250. 190. 13.898143166
250. 195. 13.545687316
250. 200. 13.216329386
250. 205. 12.908162385
250. 210. 12.619493266
250. 215. 12.348805627
250. 220. 12.09473105
250. 225. 11.856027141
250. 230. 11.631560611
250. 235. 11.420294075
250. 240. 11.221275574
250. 245. 11.03363005
250. 250. 10.856552215
250. 255. 10.689300447
250. 260. 10.531191427
250. 265. 10.381595347
250. 270. 10.239931575
250. 275. 10.105664675
250. 280. 9.978300762
250. 285. 9.8573841331
250. 290. 9.7424941565
250. 295. 9.6332424033
255. 5. 93.16263863
255. 10. 93.148761916
255. 15. 93.037604989
255. 20. 92.750772143
255. 25. 92.248146639
255. 30. 91.493073256
255. 35. 90.483732777
255. 40. 89.193969868
255. 45. 87.591935814
255. 50. 85.652126262
255. 55. 83.34219653
255. 60. 80.604148779
255. 65. 77.392124114
255. 70. 73.676375433
255. 75. 69.412354415
255. 80. 64.700201782
255. 85. 59.66251931
255. 90. 54.527287609
255. 95. 49.535316873
255. 100. 44.864153795
255. 105. 40.612231521
255. 110. 36.811151192
255. 115. 33.458340053
255. 120. 30.518090526
255. 125. 27.871382143
255. 130. 25.682447523
255. 135. 23.634286714
255. 140. 21.907522115
255. 145. 20.454139629
255. 150. 19.083992325
255. 155. 17.782660793
255. 160. 16.53737758
255. 165. 15.764208245
255. 170. 15.287461757
255. 175. 14.845048731
255. 180. 14.43350204
255. 185. 14.049873502
255. 190. 13.691636513
255. 195. 13.356605508
255. 200. 13.042870466
255. 205. 12.748744614
255. 210. 12.472723397
255. 215. 12.213452741
255. 220. 11.969704762
255. 225. 11.740359258
255. 230. 11.524389563
255. 235. 11.320851617
255. 240. 11.128875352
255. 245. 10.947657723
255. 250. 10.7764569
255. 255. 10.614587277
255. 260. 10.461415073
255. 265. 10.316354359
255. 270. 10.178863429
255. 275. 10.048441445
255. 280. 9.9246253189
255. 285. 9.8069868029
255. 290. 9.6951297877
255. 295. 9.5886877804
260. 5. 93.162521777
260. 10. 93.138137502
260. 15. 92.985079184
260. 20. 92.627749472
260. 25. 92.022042457
260. 30. 91.1594104
260. 35. 90.005501385
260. 40. 88.54959549
260. 45. 86.76211599
260. 50. 84.583343382
260. 55. 81.998555994
260. 60. 78.911430596
260. 65. 75.285380932
260. 70. 71.068230747
260. 75. 66.333889554
260. 80. 61.1690718
260. 85. 55.878167194
260. 90. 50.702043409
260. 95. 45.861012154
260. 100. 41.476387048
260. 105. 37.574551188
260. 110. 34.138208357
260. 115. 31.118145593
260. 120. 28.450866697
260. 125. 26.181660311
260. 130. 24.124442675
260. 135. 22.294531316
260. 140. 20.835517392
260. 145. 19.461721041
260. 150. 18.158913766
260. 155. 16.914451575
260. 160. 15.925005915
260. 165. 15.443325129
260. 170. 14.99613466
260. 175. 14.579909963
260. 180. 14.19165592
260. 185. 13.82881383
260. 190. 13.489181589
260. 195. 13.170846528
260. 200. 12.872130145
260. 205. 12.59154366
260. 210. 12.327753019
260. 215. 12.079551847
260. 220. 11.845840843
260. 225. 11.625612203
260. 230. 11.417937832
260. 235. 11.22196035
260. 240. 11.036886087
260. 245. 10.861979464
260. 250. 10.696558327
260. 255. 10.539989946
260. 260. 10.391687451
260. 265. 10.2511066
260. 270. 10.117742784
260. 275. 9.9911282239
260. 280. 9.8708293339
260. 285. 9.7564442384
260. 290. 9.6476004336
260. 295. 9.5439525899
265. 5. 93.162204125
265. 10. 93.120595091
265. 15. 92.911317082
265. 20. 92.46808437
265. 25. 91.740599136
265. 30. 90.741762643
265. 35. 89.433206633
265. 40. 87.777773037
265. 45. 85.745272995
265. 50. 83.294694686
265. 55. 80.349907271
265. 60. 76.818936333
265. 65. 72.654122328
265. 70. 67.871453906
265. 75. 62.58801319
265. 80. 57.085125395
265. 85. 51.707060935
265. 90. 46.698527121
265. 95. 42.181992266
265. 100. 38.191214426
265. 105. 34.687192539
265. 110. 31.605435107
265. 115. 28.927820334
265. 120. 26.596867816
265. 125. 24.537071428
265. 130. 22.623291229
265. 135. 21.16304934
265. 140. 19.788842469
265. 145. 18.486930315
265. 150. 17.245005371
265. 155. 16.068244498
265. 160. 15.583332172
265. 165. 15.13292288
265. 170. 14.713464381
265. 175. 14.321929035
265. 180. 13.955731023
265. 185. 13.61265187
265. 190. 13.290774912
265. 195. 12.988429145
265. 200. 12.704142442
265. 205. 12.436603625
265. 210. 12.184632519
265. 215. 11.947156846
265. 220. 11.723194706
265. 225. 11.511841465
265. 230. 11.31225997
265. 235. 11.1236732
265. 240. 10.945358626
265. 245. 10.776643754
265. 250. 10.616902459
265. 255. 10.465551829
265. 260. 10.322049352
265. 265. 10.185890331
265. 270. 10.056605448
265. 275. 9.9337584669
265. 280. 9.816944027
265. 285. 9.705785544
265. 290. 9.5999332069
265. 295. 9.4990620761
270. 5. 93.161340027
270. 10. 93.091605266
270. 15. 92.807528464
270. 20. 92.252055864
270. 25. 91.389244111
270. 30. 90.217827383
270. 35. 88.709876155
270. 40. 86.831043637
270. 45. 84.507327761
270. 50. 81.691534826
270. 55. 78.269216959
270. 60. 74.159589222
270. 65. 69.314110721
270. 70. 63.86762111
270. 75. 58.136564386
270. 80. 52.516969136
270. 85. 47.329534443
270. 90. 42.691908543
270. 95. 38.629968381
270. 100. 35.081880627
270. 105. 31.962827665
270. 110. 29.288916582
270. 115. 26.918602883
270. 120. 24.864930661
270. 125. 22.926563215
270. 130. 21.432713172
270. 135. 20.062159047
270. 140. 18.764110272
270. 145. 17.526861756
270. 150. 16.339630966
270. 155. 15.705898764
270. 160. 15.25387322
270. 165. 14.832658109
270. 170. 14.439219661
270. 175. 14.070957111
270. 180. 13.725638927
270. 185. 13.401343234
270. 190. 13.096403912
270. 195. 12.809363494
270. 200. 12.538933378
270. 205. 12.283961334
270. 210. 12.04340576
270. 215. 11.816315847
270. 220. 11.601816651
270. 225. 11.399098047
270. 230. 11.207406617
270. 235. 11.026039688
270. 240. 10.854340855
270. 245. 10.691696511
270. 250. 10.537533037
270. 255. 10.391314387
270. 260. 10.252539921
270. 265. 10.120742388
270. 270. 9.9954860029
270. 275. 9.8763645767
270. 280. 9.7629997121
270. 285. 9.6550390462
270. 290. 9.5521545532
270. 295. 9.4540409119
275. 5. 93.158968577
275. 10. 93.043637156
275. 15. 92.661141147
275. 20. 91.959585033
275. 25. 90.947790582
275. 30. 89.579413275
275. 35. 87.825245961
275. 40. 85.638253735
275. 45. 82.944140703
275. 50. 79.627752203
275. 55. 75.571242083
275. 60. 70.639705629
275. 65. 64.96619878
275. 70. 58.929492303
275. 75. 53.052967471
275. 80. 47.684952654
275. 85. 42.956264088
275. 90. 38.85220384
275. 95. 35.2942226
275. 100. 32.171367027
275. 105. 29.518376571
275. 110. 27.13607179
275. 115. 25.099602354
275. 120. 23.174781176
275. 125. 21.640162067
275. 130. 20.278275453
275. 135. 18.98777409
275. 140. 17.757860441
275. 145. 16.578431418
275. 150. 15.809627054
275. 155. 15.357625694
275. 160. 14.936146388
275. 165. 14.54219103
275. 170. 14.173167046
275. 175. 13.826839809
275. 180. 13.501283897
275. 185. 13.194835474
275. 190. 12.906047854
275. 195. 12.633651806
275. 200. 12.376521566
275. 205. 12.133646819
275. 210. 11.904110453
275. 215. 11.687071447
275. 220. 11.481752087
275. 225. 11.287428635
275. 230. 11.103424618
275. 235. 10.929106016
275. 240. 10.763877765
275. 245. 10.607181132
275. 250. 10.458491616
275. 255. 10.317317182
275. 260. 10.183196651
275. 265. 10.055698186
275. 270. 9.9344178006
275. 275. 9.8189778932
275. 280. 9.7090257864
275. 285. 9.6042322814
275. 290. 9.5042902376
275. 295. 9.4089131851
280. 5. 93.151615508
280. 10. 92.964123728
280. 15. 92.454101003
280. 20. 91.573193985
280. 25. 90.344780801
280. 30. 88.730265221
280. 35. 86.691467966
280. 40. 84.10597625
280. 45. 80.885723181
280. 50. 76.842552646
280. 55. 71.800489655
280. 60. 65.800606621
280. 65. 59.370530489
280. 70. 53.191317352
280. 75. 47.669718985
280. 80. 42.897239244
280. 85. 38.811203747
280. 90. 35.291512281
280. 95. 32.21072795
280. 100. 29.598037462
280. 105. 27.237299605
280. 110. 25.231518828
280. 115. 23.330318473
280. 120. 21.780697955
280. 125. 20.43353721
280. 130. 19.155090211
280. 135. 17.935793104
280. 140. 16.766486546
280. 145. 15.89331369
280. 150. 15.443021208
280. 155. 15.022778814
280. 160. 14.629683069
280. 165. 14.26118676
280. 170. 13.915072273
280. 175. 13.589418522
280. 180. 13.282564069
280. 185. 12.993069104
280. 190. 12.719678683
280. 195. 12.461289128
280. 200. 12.216918791
280. 205. 11.985683767
280. 210. 11.766778518
280. 215. 11.559461022
280. 220. 11.363041753
280. 225. 11.17687577
280. 230. 11.000357155
280. 235. 10.83291516
280. 240. 10.674011524
280. 245. 10.523138543
280. 250. 10.379817593
280. 255. 10.243597897
280. 260. 10.114055408
280. 265. 9.9907917181
280. 270. 9.8734329611
280. 275. 9.7616286889
280. 280. 9.6550507225
280. 285. 9.553391986
280. 290. 9.4563653337
280. 295. 9.3637023859
285. 5. 93.084858341
285. 10. 92.831882423
285. 15. 92.139575007
285. 20. 91.060620486
285. 25. 89.576969545
285. 30. 87.630006394
285. 35. 85.177043733
285. 40. 82.033704766
285. 45. 77.938518115
285. 50. 72.654921554
285. 55. 66.194518056
285. 60. 59.230307836
285. 65. 52.746207556
285. 70. 47.154745967
285. 75. 42.427780762
285. 80. 38.451917567
285. 85. 35.036765939
285. 90. 32.045194176
285. 95. 29.507624993
285. 100. 27.209439676
285. 105. 25.250105381
285. 110. 23.384633404
285. 115. 21.84930164
285. 120. 20.524001156
285. 125. 19.263011917
285. 130. 18.058328624
285. 135. 16.90201082
285. 140. 15.955942073
285. 145. 15.509104962
285. 150. 15.091615265
285. 155. 14.700739809
285. 160. 14.334029385
285. 165. 13.989316397
285. 170. 13.664701476
285. 175. 13.358531594
285. 180. 13.06937253
285. 185. 12.79597854
285. 190. 12.537261839
285. 195. 12.292263982
285. 200. 12.060130561
285. 205. 11.840089977
285. 210. 11.631436449
285. 215. 11.43351701
285. 220. 11.245721942
285. 225. 11.067478016
285. 230. 10.898243879
285. 235. 10.737506977
285. 240. 10.584781545
285. 245. 10.439607254
285. 250. 10.301548245
285. 255. 10.170192361
285. 260. 10.045150434
285. 265. 9.9260555668
285. 270. 9.8125623754
285. 275. 9.7043461661
285. 280. 9.6011020632
285. 285. 9.5025440889
285. 290. 9.4084042147
285. 295. 9.3184313975
290. 5. 73.656191963
290. 10. 92.606234802
290. 15. 91.672411183
290. 20. 90.309843152
290. 25. 88.485252795
290. 30. 86.10080985
290. 35. 82.98448735
290. 40. 78.817621056
290. 45. 73.020237138
290. 50. 65.707883184
290. 55. 58.1058038
290. 60. 51.441209918
290. 65. 45.9678035
290. 70. 41.478345728
290. 75. 37.711524349
290. 80. 34.489676775
290. 85. 31.662879643
290. 90. 29.225287949
290. 95. 27.03927306
290. 100. 25.144064013
290. 105. 23.328282679
290. 110. 21.840737078
290. 115. 20.545457027
290. 120. 19.308243209
290. 125. 18.122946671
290. 130. 16.983110648
290. 135. 15.996663023
290. 140. 15.555113964
290. 145. 15.141924493
290. 150. 14.754620517
290. 155. 14.390918075
290. 160. 14.048746639
290. 165. 13.726257899
290. 170. 13.421822224
290. 175. 13.134015371
290. 180. 12.861598292
290. 185. 12.603492975
290. 190. 12.358757001
290. 195. 12.126559009
290. 200. 11.90615663
290. 205. 11.696877786
290. 210. 11.498105658
290. 215. 11.309267193
290. 220. 11.129824722
290. 225. 10.959270141
290. 230. 10.797121047
290. 235. 10.642918305
290. 240. 10.49622457
290. 245. 10.356623412
290. 250. 10.223718775
290. 255. 10.097134581
290. 260. 9.9765143741
290. 265. 9.8615209145
290. 270. 9.7518357097
290. 275. 9.6471584586
290. 280. 9.5472064187
290. 285. 9.4517137061
290. 290. 9.3604305458
290. 295. 9.2731224876
295. 5. 66.680823978
295. 10. 79.350416966
295. 15. 90.975000892
295. 20. 89.222145012
295. 25. 86.890331408
295. 30. 83.723314624
295. 35. 79.090931948
295. 40. 72.10546374
295. 45. 63.318879252
295. 50. 55.2766141
295. 55. 48.944254403
295. 60. 43.982540503
295. 65. 39.925478541
295. 70. 36.521137344
295. 75. 33.608308578
295. 80. 31.034349875
295. 85. 28.72844165
295. 90. 26.713909907
295. 95. 24.901814101
295. 100. 23.15117007
295. 105. 21.749740101
295. 110. 20.493514575
295. 115. 19.287250809
295. 120. 18.126897802
295. 125. 17.007713603
295. 130. 16.014770792
295. 135. 15.580453178
295. 140. 15.173167139
295. 145. 14.790793666
295. 150. 14.431292473
295. 155. 14.092750129
295. 160. 13.773411584
295. 165. 13.471696786
295. 170. 13.18620441
295. 175. 12.915705123
295. 180. 12.659127171
295. 185. 12.415537171
295. 190. 12.184118787
295. 195. 11.96415156
295. 200. 11.754991502
295. 205. 11.556054487
295. 210. 11.366802817
295. 215. 11.186734967
295. 220. 11.015378159
295. 225. 10.852283285
295. 230. 10.697021656
295. 235. 10.549183067
295. 240. 10.408374747
295. 245. 10.27422087
295. 250. 10.146362351
295. 255. 10.02445677
295. 260. 9.9081782961
295. 265. 9.7972175574
295. 270. 9.6912814143
295. 275. 9.5900926338
295. 280. 9.4933894661
295. 285. 9.400925138
295. 290. 9.3124672797
295. 295. 9.2277973014
300. 5. 61.563233877
300. 10. 65.948232156
300. 15. 75.379243046
300. 20. 86.39824063
300. 25. 82.960307589
300. 30. 76.265385791
300. 35. 66.165418213
300. 40. 56.857506295
300. 45. 50.12489975
300. 50. 45.112615947
300. 55. 41.155319066
300. 60. 37.829372718
300. 65. 34.943295671
300. 70. 32.351566754
300. 75. 30.137229587
300. 80. 27.994929782
300. 85. 26.221679898
300. 90. 24.512091051
300. 95. 22.842920257
300. 100. 21.571292573
300. 105. 20.363763726
300. 110. 19.196334339
300. 115. 18.067205235
300. 120. 16.973521756
300. 125. 16.009682505
300. 130. 15.584667125
300. 135. 15.184967813
300. 140. 14.808915813
300. 145. 14.454798355
300. 150. 14.120928696
300. 155. 13.805698898
300. 160. 13.507616536
300. 165. 13.225326698
300. 170. 12.957621
300. 175. 12.703435854
300. 180. 12.461842584
300. 185. 12.232032192
300. 190. 12.013297405
300. 195. 11.805014259
300. 200. 11.60662491
300. 205. 11.417622727
300. 210. 11.237540188
300. 215. 11.065939618
300. 220. 10.90240653
300. 225. 10.74654514
300. 230. 10.597975587
300. 235. 10.456332385
300. 240. 10.32126372
300. 245. 10.192431246
300. 250. 10.069510162
300. 255. 9.9521893853
300. 260. 9.8401717152
300. 265. 9.7331739228
300. 270. 9.630926734
300. 275. 9.5331746992
300. 280. 9.4396759511
300. 285. 9.3502018674
300. 290. 9.2645366524
300. 295. 9.1824768571
305. 5. 57.121576024
305. 10. 58.561154415
305. 15. 59.635159227
305. 20. 59.626771456
305. 25. 56.488975906
305. 30. 51.489698424
305. 35. 47.13432876
305. 40. 43.530293412
305. 45. 40.446166117
305. 50. 37.723784886
305. 55. 35.232393689
305. 60. 32.96325213
305. 65. 30.903331078
305. 70. 28.953598783
305. 75. 27.153802263
305. 80. 25.553157802
305. 85. 23.964678723
305. 90. 22.476553635
305. 95. 21.300971645
305. 100. 20.152006551
305. 105. 19.031759829
305. 110. 17.940718281
305. 115. 16.878002561
305. 120. 15.980928504
305. 125. 15.567414656
305. 130. 15.17708296
305. 135. 14.808800151
305. 140. 14.461262811
305. 145. 14.133084551
305. 150. 13.822866655
305. 155. 13.529252918
305. 160. 13.250969364
305. 165. 12.986849807
305. 170. 12.735848668
305. 175. 12.497043017
305. 180. 12.269626253
305. 185. 12.052896067
305. 190. 11.846239244
305. 195. 11.649115529
305. 200. 11.461042259
305. 205. 11.281580885
305. 210. 11.110325937
305. 215. 10.946896578
305. 220. 10.790930543
305. 225. 10.642080122
305. 230. 10.500009736
305. 235. 10.364394689
305. 240. 10.234920711
305. 245. 10.111283992
305. 250. 9.9931914617
305. 255. 9.8803611666
305. 260. 9.772522623
305. 265. 9.6694170889
305. 270. 9.5707977212
305. 275. 9.4764296099
305. 280. 9.3860896923
305. 285. 9.299566561
305. 290. 9.2166601822
305. 295. 9.1371815418
310. 5. 53.016078163
310. 10. 52.187859906
310. 15. 49.510136755
310. 20. 45.063782012
310. 25. 41.438662318
310. 30. 39.16443985
310. 35. 37.464403464
310. 40. 35.726362006
310. 45. 34.114196325
310. 50. 32.364584221
310. 55. 30.787772439
310. 60. 29.160832491
310. 65. 27.544475804
310. 70. 26.137443272
310. 75. 24.70220857
310. 80. 23.251211179
310. 85. 22.027896754
310. 90. 20.935350356
310. 95. 19.85454966
310. 100. 18.789953545
310. 105. 17.744220553
310. 110. 16.718425321
310. 115. 15.928158945
310. 120. 15.528453888
310. 125. 15.149371899
310. 130. 14.790381351
310. 135. 14.450659862
310. 140. 14.129192276
310. 145. 13.824854258
310. 150. 13.536481623
310. 155. 13.262925469
310. 160. 13.003093362
310. 165. 12.755977124
310. 170. 12.520668316
310. 175. 12.296363124
310. 180. 12.082358839
310. 185. 11.878044394
310. 190. 11.682887435
310. 195. 11.496420077
310. 200. 11.318225059
310. 205. 11.14792344
310. 210. 10.985164447
310. 215. 10.829617683
310. 220. 10.680967543
310. 225. 10.53890954
310. 230. 10.403148161
310. 235. 10.273395824
310. 240. 10.14937261
310. 245. 10.030806463
310. 250. 9.9174336268
310. 255. 9.8089991764
310. 260. 9.7052575176
310. 265. 9.6059728069
310. 270. 9.5109192512
310. 275. 9.4198812788
310. 280. 9.3326535863
310. 285. 9.2490410714
310. 290. 9.1688586692
310. 295. 9.09193111
315. 5. 49.094409732
315. 10. 46.187634101
315. 15. 41.017951456
315. 20. 36.185628758
315. 25. 33.897841142
315. 30. 32.613112163
315. 35. 31.646587778
315. 40. 30.702678013
315. 45. 29.631280168
315. 50. 28.428358802
315. 55. 27.262506725
315. 60. 26.130084593
315. 65. 24.926158337
315. 70. 23.666853515
315. 75. 22.462123999
315. 80. 21.473022804
315. 85. 20.472410271
315. 90. 19.468533892
315. 95. 18.467743814
315. 100. 17.474588281
315. 105. 16.49194444
315. 110. 15.851168761
315. 115. 15.467642181
315. 120. 15.10177757
315. 125. 14.753683742
315. 130. 14.423072952
315. 135. 14.109362062
315. 140. 13.811762994
315. 145. 13.529361631
315. 150. 13.261184624
315. 155. 13.006253665
315. 160. 12.763627047
315. 165. 12.532428698
315. 170. 12.311865499
315. 175. 12.10123428
315. 180. 11.899920502
315. 185. 11.707390885
315. 190. 11.52318235
315. 195. 11.346889354
315. 200. 11.17815132
315. 205. 11.01664131
315. 210. 10.862056602
315. 215. 10.714111419
315. 220. 10.572531716
315. 225. 10.437051768
315. 230. 10.307412214
315. 235. 10.183359165
315. 240. 10.064644063
315. 245. 9.9510239865
315. 250. 9.8422622113
315. 255. 9.738128843
315. 260. 9.638401436
315. 265. 9.542865525
315. 270. 9.4513150396
315. 275. 9.3635525886
315. 280. 9.279389616
315. 285. 9.1986464413
315. 290. 9.1211521971
315. 295. 9.0467446828
320. 5. 45.276927042
320. 10. 40.470208413
320. 15. 34.3286113
320. 20. 30.586905113
320. 25. 29.060093553
320. 30. 28.227458411
320. 35. 27.585001199
320. 40. 26.973607219
320. 45. 26.264174885
320. 50. 25.449092509
320. 55. 24.533919342
320. 60. 23.529796449
320. 65. 22.527721937
320. 70. 21.689378374
320. 75. 20.813979589
320. 80. 19.911909949
320. 85. 18.992264796
320. 90. 18.06262803
320. 95. 17.128985361
320. 100. 16.195722997
320. 105. 15.749939489
320. 110. 15.384953
320. 115. 15.034321451
320. 120. 14.698798967
320. 125. 14.37866109
320. 130. 14.073800521
320. 135. 13.783817455
320. 140. 13.5081023
320. 145. 13.245909364
320. 150. 12.99642045
320. 155. 12.758797519
320. 160. 12.53222387
320. 165. 12.315933734
320. 170. 12.109230768
320. 175. 11.911496634
320. 180. 11.722191395
320. 185. 11.54084786
320. 190. 11.367062069
320. 195. 11.200481974
320. 200. 11.040795927
320. 205. 10.887722181
320. 210. 10.741000072
320. 215. 10.600383156
320. 220. 10.46563429
320. 225. 10.336522406
320. 230. 10.212820678
320. 235. 10.09430573
320. 240. 9.9807575624
320. 245. 9.8719599377
320. 250. 9.7677010031
320. 255. 9.6677740053
320. 260. 9.5719779889
320. 265. 9.4801184146
320. 270. 9.3920076621
320. 275. 9.3074654053
320. 280. 9.2263188594
320. 285. 9.1484029095
320. 290. 9.0735601356
320. 295. 9.0016407482
325. 5. 41.532456337
325. 10. 35.218743136
325. 15. 29.335265523
325. 20. 26.616532066
325. 25. 25.65833032
325. 30. 25.129949487
325. 35. 24.654712438
325. 40. 24.122939125
325. 45. 23.50073237
325. 50. 22.779887575
325. 55. 22.181502575
325. 60. 21.52773285
325. 65. 20.815948485
325. 70. 20.055437877
325. 75. 19.255636834
325. 80. 18.425492891
325. 85. 17.573030181
325. 90. 16.705072083
325. 95. 15.977699682
325. 100. 15.624693001
325. 105. 15.280508241
325. 110. 14.947114216
325. 115. 14.625877136
325. 120. 14.317634343
325. 125. 14.022775497
325. 130. 13.741325252
325. 135. 13.473023488
325. 140. 13.217400497
325. 145. 12.973845313
325. 150. 12.741665748
325. 155. 12.520138986
325. 160. 12.308551888
325. 165. 12.106230634
325. 170. 11.912559936
325. 175. 11.726992764
325. 180. 11.5490521
325. 185. 11.378326684
325. 190. 11.214462804
325. 195. 11.057154105
325. 200. 10.906130989
325. 205. 10.761150816
325. 210. 10.621989577
325. 215. 10.488435378
325. 220. 10.360283727
325. 225. 10.237334444
325. 230. 10.119389902
325. 235. 10.006254282
325. 240. 9.8977335383
325. 245. 9.7936358085
325. 250. 9.6937720823
325. 255. 9.5979569583
325. 260. 9.5060093966
325. 265. 9.4177533981
325. 270. 9.3330185745
325. 275. 9.2516405937
325. 280. 9.1734615005
325. 285. 9.098329918
325. 290. 9.0261011451
325. 295. 8.9566371638
330. 5. 37.879033325
330. 10. 30.698634854
330. 15. 25.666988184
330. 20. 23.573652649
330. 25. 22.781694672
330. 30. 22.457138692
330. 35. 22.165240025
330. 40. 21.832067688
330. 45. 21.437164233
330. 50. 20.974589235
330. 55. 20.445049756
330. 60. 19.852881945
330. 65. 19.204513009
330. 70. 18.507458955
330. 75. 17.76957879
330. 80. 16.998501253
330. 85. 16.201193445
330. 90. 15.801877263
330. 95. 15.475949398
330. 100. 15.154621567
330. 105. 14.840380782
330. 110. 14.53513284
330. 115. 14.240242314
330. 120. 13.956590181
330. 125. 13.68464112
330. 130. 13.424514697
330. 135. 13.176056409
330. 140. 12.938905765
330. 145. 12.712559349
330. 150. 12.496427186
330. 155. 12.28988101
330. 160. 12.092293372
330. 165. 11.903066978
330. 170. 11.721654276
330. 175. 11.547568
330. 180. 11.380384006
330. 185. 11.219738169
330. 190. 11.065319282
330. 195. 10.916859826
330. 200. 10.774126168
330. 205. 10.636909339
330. 210. 10.505017143
330. 215. 10.378267901
330. 220. 10.256485907
330. 225. 10.139498417
330. 230. 10.02713393
330. 235. 9.9192214481
330. 240. 9.8155904452
330. 245. 9.7160712823
330. 250. 9.6204958807
330. 255. 9.5286985014
330. 260. 9.4405165264
330. 265. 9.3557911781
330. 270. 9.2743681358
330. 275. 9.1960980345
330. 280. 9.120836842
330. 285. 9.0484461201
330. 290. 8.978793182
330. 295. 8.911751159
335. 5. 34.369867109
335. 10. 26.926104201
335. 15. 22.612599292
335. 20. 21.368710783
335. 25. 20.907982744
335. 30. 20.635411672
335. 35. 20.374509618
335. 40. 20.073937061
335. 45. 19.716196363
335. 50. 19.295792281
335. 55. 18.812757189
335. 60. 18.270200896
335. 65. 17.673093418
335. 70. 17.027468407
335. 75. 16.339802059
335. 80. 15.896332442
335. 85. 15.601848722
335. 90. 15.304579539
335. 95. 15.007846021
335. 100. 14.714495694
335. 105. 14.426864667
335. 110. 14.146776763
335. 115. 13.875569823
335. 120. 13.614140317
335. 125. 13.362998991
335. 130. 13.122332084
335. 135. 12.892064133
335. 140. 12.671919503
335. 145. 12.461480424
335. 150. 12.260239705
335. 155. 12.067646576
335. 160. 11.883144398
335. 165. 11.706199455
335. 170. 11.536320663
335. 175. 11.373070688
335. 180. 11.216069638
335. 185. 11.064992921
335. 190. 10.919565093
335. 195. 10.779551465
335. 200. 10.644748979
335. 205. 10.514977515
335. 210. 10.390072338
335. 215. 10.269878082
335. 220. 10.15424431
335. 225. 10.043022561
335. 230. 9.9360646321
335. 235. 9.8332218177
335. 240. 9.7343448529
335. 245. 9.6392843069
335. 250. 9.5478912409
335. 255. 9.4600179854
335. 260. 9.375518931
335. 265. 9.2942512677
335. 270. 9.2160756318
335. 275. 9.1408566418
335. 280. 9.068463318
335. 285. 8.9987693907
335. 290. 8.9316535056
335. 295. 8.8669993398
340. 5. 31.07450998
340. 10. 23.85043435
340. 15. 20.642205444
340. 20. 19.565580606
340. 25. 19.173570658
340. 30. 18.933239953
340. 35. 18.697397799
340. 40. 18.423010186
340. 45. 18.094999398
340. 50. 17.708286913
340. 55. 17.262415056
340. 60. 16.759529449
340. 65. 16.203402978
340. 70. 15.891601147
340. 75. 15.640564426
340. 80. 15.379470457
340. 85. 15.111842005
340. 90. 14.841017714
340. 95. 14.5700229
340. 100. 14.301484515
340. 105. 14.037586955
340. 110. 13.780061918
340. 115. 13.530204272
340. 120. 13.288906224
340. 125. 13.056703273
340. 130. 12.833826845
340. 135. 12.620259819
340. 140. 12.415792078
340. 145. 12.220073838
340. 150. 12.032664849
340. 155. 11.853077774
340. 160. 11.680814404
340. 165. 11.515393748
340. 170. 11.35637167
340. 175. 11.203352409
340. 180. 11.055992941
340. 185. 10.914001654
340. 190. 10.777133011
340. 195. 10.645179893
340. 200. 10.517965077
340. 205. 10.395332998
340. 210. 10.277142504
340. 215. 10.163261015
340. 220. 10.053560184
340. 225. 9.9479129562
340. 230. 9.8461918282
340. 235. 9.7482680538
340. 240. 9.6540115338
340. 245. 9.5632911673
340. 250. 9.4759754764
340. 255. 9.3919333624
340. 260. 9.3110348881
340. 265. 9.2331520221
340. 270. 9.1581592997
340. 275. 9.0859343828
340. 280. 9.0163585095
340. 285. 8.949316837
340. 290. 8.8846986853
340. 295. 8.8223976939
345. 5. 28.007717821
345. 10. 21.466183123
345. 15. 18.803020491
345. 20. 17.873370016
345. 25. 17.538246684
345. 30. 17.32423054
345. 35. 17.108647384
345. 40. 16.855202497
345. 45. 16.550794503
345. 50. 16.190704433
345. 55. 15.961888012
345. 60. 15.780290486
345. 65. 15.58053349
345. 70. 15.365151238
345. 75. 15.137064577
345. 80. 14.899395039
345. 85. 14.655287007
345. 90. 14.407752824
345. 95. 14.159551386
345. 100. 13.913104348
345. 105. 13.670448478
345. 110. 13.433219117
345. 115. 13.202658172
345. 120. 12.979639976
345. 125. 12.764709208
345. 130. 12.558126207
345. 135. 12.359916092
345. 140. 12.169918928
345. 145. 11.987838705
345. 150. 11.813289185
345. 155. 11.645834882
345. 160. 11.485025732
345. 165. 11.330424378
345. 170. 11.181625614
345. 175. 11.038268149
345. 180. 10.900039524
345. 185. 10.766675466
345. 190. 10.637955273
345. 195. 10.513694807
345. 200. 10.393738512
345. 205. 10.277951577
345. 210. 10.166212965
345. 215. 10.058409725
345. 220. 9.9544327168
345. 225. 9.8541736703
345. 230. 9.7575234091
345. 235. 9.6643709938
345. 240. 9.5746035497
345. 245. 9.4881065581
345. 250. 9.4047644317
345. 255. 9.3244612341
345. 260. 9.2470814404
345. 265. 9.1725106708
345. 270. 9.100636354
345. 275. 9.0313482982
345. 280. 8.9645391596
345. 285. 8.90010481
345. 290. 8.83794461
345. 295. 8.7779615966
350. 5. 25.415290512
350. 10. 19.539337356
350. 15. 17.066050443
350. 20. 16.265633115
350. 25. 16.041752138
350. 30. 15.968624765
350. 35. 15.892848108
350. 40. 15.802984679
350. 45. 15.694939327
350. 50. 15.567425331
350. 55. 15.420565616
350. 60. 15.255384153
350. 65. 15.073575893
350. 70. 14.877349662
350. 75. 14.6692762
350. 80. 14.452129311
350. 85. 14.228729422
350. 90. 14.001803471
350. 95. 13.773871811
350. 100. 13.547167193
350. 105. 13.323585711
350. 110. 13.104666031
350. 115. 12.891591507
350. 120. 12.685209472
350. 125. 12.486062545
350. 130. 12.294427708
350. 135. 12.110359831
350. 140. 11.933737018
350. 145. 11.764305593
350. 150. 11.6017228
350. 155. 11.445595475
350. 160. 11.29551316
350. 165. 11.151074535
350. 170. 11.011906569
350. 175. 10.877676436
350. 180. 10.748096862
350. 185. 10.622926079
350. 190. 10.501963837
350. 195. 10.385044981
350. 200. 10.27203197
350. 205. 10.162807389
350. 210. 10.057267232
350. 215. 9.9553153424
350. 220. 9.8568591855
350. 225. 9.7618068975
350. 230. 9.6700654556
350. 235. 9.5815397505
350. 240. 9.4961323373
350. 245. 9.4137436553
350. 250. 9.3342725417
350. 255. 9.2576169021
350. 260. 9.1836744364
350. 265. 9.112343351
350. 270. 9.0435230134
350. 275. 8.9771145231
350. 280. 8.9130211901
350. 285. 8.851148918
350. 290. 8.7914064975
350. 295. 8.7337058181
355. 5. 22.912154364
355. 10. 17.703963896
355. 15. 15.839936029
355. 20. 15.583899573
355. 25. 15.48795934
355. 30. 15.421604497
355. 35. 15.352272324
355. 40. 15.269986813
355. 45. 15.171141511
355. 50. 15.054587092
355. 55. 14.920412507
355. 60. 14.769500557
355. 65. 14.603330502
355. 70. 14.423846493
355. 75. 14.233329559
355. 80. 14.034260623
355. 85. 13.829182259
355. 90. 13.620571919
355. 95. 13.41073712
355. 100. 13.201738108
355. 105. 12.995338805
355. 110. 12.792983401
355. 115. 12.595794169
355. 120. 12.40458559
355. 125. 12.21989023
355. 130. 12.041992533
355. 135. 11.87096747
355. 140. 11.706721583
355. 145. 11.549034335
355. 150. 11.397597889
355. 155. 11.252053562
355. 160. 11.112023429
355. 165. 10.977135865
355. 170. 10.847044348
355. 175. 10.721439435
355. 180. 10.600054472
355. 185. 10.482666054
355. 190. 10.369090606
355. 195. 10.259178498
355. 200. 10.152806998
355. 205. 10.049873135
355. 210. 9.9502871935
355. 215. 9.8539672757
355. 220. 9.7608351125
355. 225. 9.6708130885
355. 230. 9.5838223524
355. 235. 9.4997818101
355. 240. 9.4186077913
355. 245. 9.3402141868
355. 250. 9.2645128918
355. 255. 9.1914144171
355. 260. 9.1208285712
355. 265. 9.0526651411
355. 270. 8.9868345277
355. 275. 8.9232483092
355. 280. 8.8618197196
355. 285. 8.8024640399
355. 290. 8.7450989046
355. 295. 8.6896445313
360. 5. 21.07094563
360. 10. 16.030297225
360. 15. 15.289344033
360. 20. 15.063047133
360. 25. 14.977339873
360. 30. 14.916811044
360. 35. 14.853098457
360. 40. 14.777440837
360. 45. 14.686640742
360. 50. 14.579666068
360. 55. 14.456581747
360. 60. 14.318158564
360. 65. 14.165701538
360. 70. 14.000937825
360. 75. 13.825907269
360. 80. 13.642843078
360. 85. 13.454048926
360. 90. 13.261784083
360. 95. 13.068166522
360. 100. 12.875099741
360. 105. 12.684224663
360. 110. 12.496894767
360. 115. 12.314170821
360. 120. 12.136830975
360. 125. 11.965392192
360. 130. 11.800139569
360. 135. 11.641160752
360. 140. 11.488383153
360. 145. 11.341612003
360. 150. 11.200567413
360. 155. 11.064918751
360. 160. 10.934314771
360. 165. 10.80840826
360. 170. 10.686874455
360. 175. 10.569423021
360. 180. 10.455804049
360. 185. 10.345808969
360. 190. 10.23926764
360. 195. 10.136042953
360. 200. 10.036024205
360. 205. 9.9391202669
360. 210. 9.8452532881
360. 215. 9.7543533709
360. 220. 9.6663544069
360. 225. 9.5811910771
360. 230. 9.4987968975
360. 235. 9.4191031279
360. 240. 9.3420383469
360. 245. 9.2675285024
360. 250. 9.1954972758
360. 255. 9.1258666279
360. 260. 9.0585574277
360. 265. 8.9934900943
360. 270. 8.930585206
360. 275. 8.8697640473
360. 280. 8.8109490809
360. 285. 8.7540643395
360. 290. 8.6990357392
360. 295. 8.64579132
365. 5. 19.348786492
365. 10. 15.454969559
365. 15. 14.78262522
365. 20. 14.581678514
365. 25. 14.504649937
365. 30. 14.449172865
365. 35. 14.390395217
365. 40. 14.320573665
365. 45. 14.236855901
365. 50. 14.138310308
365. 55. 14.024984655
365. 60. 13.897559725
365. 65. 13.757198406
365. 70. 13.605448573
365. 75. 13.444148081
365. 80. 13.275319688
365. 85. 13.101061076
365. 90. 12.923440464
365. 95. 12.744407147
365. 100. 12.56572264
365. 105. 12.388914152
365. 110. 12.215249122
365. 115. 12.045727806
365. 120. 11.881090248
365. 125. 11.721834085
365. 130. 11.568240087
365. 135. 11.420402894
365. 140. 11.278264842
365. 145. 11.14165102
365. 150. 11.01030384
365. 155. 10.883915446
365. 160. 10.762156433
365. 165. 10.644699617
365. 170. 10.531238019
365. 175. 10.421496821
365. 180. 10.315239587
365. 185. 10.212269582
365. 190. 10.112427326
365. 195. 10.015585648
365. 200. 9.9216434479
365. 205. 9.8305191649
365. 210. 9.7421446737
365. 215. 9.656460063
365. 220. 9.5734095
365. 225. 9.4929382008
365. 230. 9.4149904093
365. 235. 9.33950822
365. 240. 9.2664310586
365. 245. 9.1956956412
365. 250. 9.1272362548
365. 255. 9.0609852312
365. 260. 8.9968735177
365. 265. 8.9348312735
365. 270. 8.874788445
365. 275. 8.8166752907
365. 280. 8.7604228402
365. 285. 8.7059632807
365. 290. 8.6532302713
365. 295. 8.6021591888
370. 5. 17.682831571
370. 10. 14.926094965
370. 15. 14.314353464
370. 20. 14.135111397
370. 25. 14.06549717
370. 30. 14.014432229
370. 35. 13.960015823
370. 40. 13.895364167
370. 45. 13.817918453
370. 50. 13.726833665
370. 55. 13.622145226
370. 60. 13.504460775
370. 65. 13.374826186
370. 70. 13.234640107
370. 75. 13.085570226
370. 80. 12.929459691
370. 85. 12.768227993
370. 90. 12.603775761
370. 95. 12.437902149
370. 100. 12.27224029
370. 105. 12.108212735
370. 110. 11.94700601
370. 115. 11.789561775
370. 120. 11.636581409
370. 125. 11.488540857
370. 130. 11.345712984
370. 135. 11.208195114
370. 140. 11.075939847
370. 145. 10.948787418
370. 150. 10.826497959
370. 155. 10.708782076
370. 160. 10.595328221
370. 165. 10.485825596
370. 170. 10.379981703
370. 175. 10.277534229
370. 180. 10.178257463
370. 185. 10.081963964
370. 190. 9.9885025454
370. 195. 9.8977537552
370. 200. 9.8096240022
370. 205. 9.7240393053
370. 210. 9.6409393803
370. 215. 9.5602725179
370. 220. 9.4819914748
370. 225. 9.4060504159
370. 230. 9.3324028274
370. 235. 9.2610002527
370. 240. 9.1917916783
370. 245. 9.1247233995
370. 250. 9.0597392138
370. 255. 8.9967808194
370. 260. 8.9357883231
370. 265. 8.8767007853
370. 270. 8.8194567573
370. 275. 8.7639947785
370. 280. 8.7102538165
370. 285. 8.6581736435
370. 290. 8.607695146
370. 295. 8.5587605725
375. 5. 16.071250852
375. 10. 14.438023361
375. 15. 13.879985313
375. 20. 13.719406603
375. 25. 13.656170198
375. 30. 13.608984166
375. 35. 13.558444101
375. 40. 13.498397148
375. 45. 13.426535901
375. 50. 13.342090429
375. 55. 13.245087264
375. 60. 13.136073983
375. 65. 13.015999292
375. 70. 12.886136738
375. 75. 12.748009811
375. 80. 12.603307661
375. 85. 12.4537951
375. 90. 12.301225415
375. 95. 12.147264005
375. 100. 11.993428013
375. 105. 11.841043945
375. 110. 11.691222689
375. 115. 11.544849803
375. 120. 11.40258829
375. 125. 11.264891046
375. 130. 11.13202052
375. 135. 11.004073484
375. 140. 10.881009177
375. 145. 10.76267922
375. 150. 10.648857765
375. 155. 10.53927036
375. 160. 10.433620037
375. 165. 10.331609371
375. 170. 10.232957603
375. 175. 10.137412417
375. 180. 10.044756514
375. 185. 9.9548096107
375. 190. 9.8674268082
375. 195. 9.7824944739
375. 200. 9.6999247171
375. 205. 9.6196494095
375. 210. 9.5416144545
375. 215. 9.4657747661
375. 220. 9.3920901875
375. 225. 9.3205224077
375. 230. 9.251032811
375. 235. 9.1835811286
375. 240. 9.1181247303
375. 245. 9.0546183951
375. 250. 8.9930144179
375. 255. 8.9332629292
375. 260. 8.8753123362
375. 265. 8.8191098142
375. 270. 8.7646018005
375. 275. 8.7117344598
375. 280. 8.6604541011
375. 285. 8.6107075393
375. 290. 8.5624423964
375. 295. 8.5156073465
380. 5. 15.515421291
380. 10. 13.985995943
380. 15. 13.475686157
380. 20. 13.331222918
380. 25. 13.273508226
380. 30. 13.22975285
380. 35. 13.182676049
380. 40. 13.126750618
380. 45. 13.059885961
380. 50. 12.981377654
380. 55. 12.891245884
380. 60. 12.789988454
380. 65. 12.678472741
380. 70. 12.557866701
380. 75. 12.429570928
380. 80. 12.295141914
380. 85. 12.156209713
380. 90. 12.014397743
380. 95. 11.871252078
380. 100. 11.728185062
380. 105. 11.586435217
380. 110. 11.447043022
380. 115. 11.310840752
380. 120. 11.178453902
380. 125. 11.050311701
380. 130. 10.926664488
380. 135. 10.807606083
380. 140. 10.693099558
380. 145. 10.583004937
380. 150. 10.477107413
380. 155. 10.375144605
380. 160. 10.276831436
380. 165. 10.181881378
380. 170. 10.090023136
380. 175. 10.001012306
380. 180. 9.914638083
380. 185. 9.8307255415
380. 190. 9.749134378
380. 195. 9.6697551637
380. 200. 9.5925041567
380. 205. 9.517317584
380. 210. 9.4441460927
380. 215. 9.3729498277
380. 220. 9.3036943826
380. 225. 9.2363476938
380. 230. 9.1708778317
380. 235. 9.1072515696
380. 240. 9.0454335837
380. 245. 8.9853861311
380. 250. 8.9270690676
380. 255. 8.8704400883
380. 260. 8.8154551005
380. 265. 8.7620686573
380. 270. 8.7102344061
380. 275. 8.6599055178
380. 280. 8.6110350779
380. 285. 8.5635764283
380. 290. 8.5174834574
380. 295. 8.4727108377
385. 5. 15.001254647
385. 10. 13.565974471
385. 15. 13.098196048
385. 20. 12.967705081
385. 25. 12.914799981
385. 30. 12.874095519
385. 35. 12.830127562
385. 40. 12.777907725
385. 45. 12.715533578
385. 50. 12.642358217
385. 55. 12.558397408
385. 60. 12.464107388
385. 65. 12.360286961
385. 70. 12.24801438
385. 75. 12.128584921
385. 80. 12.003440262
385. 85. 11.874092613
385. 90. 11.742050595
385. 95. 11.608753638
385. 100. 11.475519348
385. 105. 11.343505709
385. 110. 11.213687845
385. 115. 11.086847716
385. 120. 10.963574565
385. 125. 10.844273863
385. 130. 10.729182769
385. 135. 10.618390406
385. 140. 10.511861518
385. 145. 10.409462182
385. 150. 10.310986234
385. 155. 10.216181032
385. 160. 10.124771194
385. 165. 10.036479054
385. 170. 9.9510409076
385. 175. 9.8682185436
385. 180. 9.7878060535
385. 185. 9.7096323749
385. 190. 9.6335603765
385. 195. 9.5594834668
385. 200. 9.4873207268
385. 205. 9.4170114489
385. 210. 9.3485097654
385. 215. 9.2817798295
385. 220. 9.2167918012
385. 225. 9.1535187243
385. 230. 9.0919342635
385. 235. 9.0320111961
385. 240. 8.9737205235
385. 245. 8.9170310577
385. 250. 8.8619093521
385. 255. 8.8083198626
385. 260. 8.7562252505
385. 265. 8.7055867581
385. 270. 8.656364608
385. 275. 8.6085183941
385. 280. 8.5620074434
385. 285. 8.5167911357
385. 290. 8.4728291788
385. 295. 8.430081836
390. 5. 14.524100495
390. 10. 13.174508832
390. 15. 12.744724953
390. 20. 12.626396377
390. 25. 12.57770451
390. 30. 12.539726953
390. 35. 12.498561753
390. 40. 12.449687217
390. 45. 12.391365191
390. 50. 12.32299961
390. 55. 12.244603313
390. 60. 12.156597601
390. 65. 12.059723084
390. 70. 11.954981349
390. 75. 11.843576923
390. 80. 11.726851657
390. 85. 11.606214302
390. 90. 11.483071701
390. 95. 11.358767771
390. 100. 11.234534371
390. 105. 11.111455784
390. 110. 10.990446575
390. 115. 10.872241388
390. 120. 10.757394703
390. 125. 10.646288529
390. 130. 10.539146238
390. 135. 10.436051012
390. 140. 10.336967635
390. 145. 10.241766381
390. 150. 10.150247811
390. 155. 10.06216714
390. 160. 9.9772568881
390. 165. 9.895246585
390. 170. 9.8158785851
390. 175. 9.7389194562
390. 180. 9.6641668713
390. 185. 9.5914523926
390. 190. 9.5206408752
390. 195. 9.4516274153
390. 200. 9.3843327915
390. 205. 9.3186982542
390. 210. 9.2546803315
390. 215. 9.1922461144
390. 220. 9.1313692834
390. 225. 9.0720269745
390. 230. 9.014197467
390. 235. 8.9578586037
390. 240. 8.902986818
390. 245. 8.849556632
390. 250. 8.7975405019
390. 255. 8.7469089008
390. 260. 8.697630551
390. 265. 8.6496727404
390. 270. 8.6030016717
390. 275. 8.557582813
390. 280. 8.5133812276
390. 285. 8.4703618695
390. 290. 8.4284898405
390. 295. 8.3877306058
395. 5. 14.079986649
395. 10. 12.808633082
395. 15. 12.412870155
395. 20. 12.305169698
395. 25. 12.260188428
395. 30. 12.224659488
395. 35. 12.186031109
395. 40. 12.140187976
395. 45. 12.085536154
395. 50. 12.021524794
395. 55. 11.94816501
395. 60. 11.865848597
395. 65. 11.775266486
395. 70. 11.67735437
395. 75. 11.573238176
395. 80. 11.464172555
395. 85. 11.351475073
395. 90. 11.236462045
395. 95. 11.120391637
395. 100. 11.004417992
395. 105. 10.88955791
395. 110. 10.776669895
395. 115. 10.666444223
395. 120. 10.559402238
395. 125. 10.455903044
395. 130. 10.356155961
395. 135. 10.26023739
395. 140. 10.168110918
395. 145. 10.079649577
395. 150. 9.9946591211
395. 155. 9.912901101
395. 160. 9.8341144876
395. 165. 9.7580346514
395. 170. 9.6844087564
395. 175. 9.6130069958
395. 180. 9.5436295503
395. 185. 9.4761095887
395. 190. 9.4103129725
395. 195. 9.3461355259
395. 200. 9.2834987763
395. 205. 9.2223449877
395. 210. 9.1626321443
395. 215. 9.1043293427
395. 220. 9.0474128639
395. 225. 8.9918630342
395. 230. 8.9376618708
395. 235. 8.8847914361
395. 240. 8.8332327842
395. 245. 8.7829653758
395. 250. 8.73396684
395. 255. 8.6862129797
395. 260. 8.6396779357
395. 265. 8.5943344415
395. 270. 8.5501541228
395. 275. 8.5071078062
395. 280. 8.4651658145
395. 285. 8.4242982371
395. 290. 8.3844751662
395. 295. 8.345666898
280. 5. 93.151615508
280. 6. 93.137410011
280. 7. 93.112580873
280. 8. 93.075916979
280. 9. 93.026584097
280. 10. 92.964123728
280. 11. 92.888354376
280. 12. 92.799290392
280. 13. 92.697072507
280. 14. 92.581920654
280. 15. 92.454101003
280. 16. 92.308584315
280. 17. 92.143319259
280. 18. 91.965404932
280. 19. 91.775238784
280. 20. 91.573193985
280. 21. 91.359618238
280. 22. 91.134833974
280. 23. 90.892949256
280. 24. 90.624158866
280. 25. 90.344780801
280. 26. 90.055099884
280. 27. 89.755376399
280. 28. 89.437466529
280. 29. 89.088421672
280. 30. 88.730265221
280. 31. 88.363194639
280. 32. 87.978531622
280. 33. 87.557164121
280. 34. 87.128098686
280. 35. 86.691467966
280. 36. 86.212349976
280. 37. 85.717385594
280. 38. 85.216364706
280. 39. 84.669898063
281. 5. 93.147907601
281. 6. 93.132511885
281. 7. 93.104662543
281. 8. 93.064130036
281. 9. 93.010270853
281. 10. 92.9427852
281. 11. 92.861602315
281. 12. 92.766823108
281. 13. 92.658657488
281. 14. 92.537380311
281. 15. 92.40330154
281. 16. 92.246310989
281. 17. 92.073822196
281. 18. 91.888666542
281. 19. 91.691260296
281. 20. 91.481990668
281. 21. 91.261215701
281. 22. 91.02926531
281. 23. 90.769547826
281. 24. 90.492923997
281. 25. 90.20580523
281. 26. 89.908473491
281. 27. 89.601185916
281. 28. 89.260021834
281. 29. 88.902911303
281. 30. 88.536811736
281. 31. 88.161913348
281. 32. 87.74864515
281. 33. 87.319064068
281. 34. 86.88192794
281. 35. 86.420889998
281. 36. 85.923688404
281. 37. 85.420534321
281. 38. 84.892363347
281. 39. 84.324225648
282. 5. 93.142028321
282. 6. 93.126390902
282. 7. 93.095434407
282. 8. 93.050726489
282. 9. 92.992008821
282. 10. 92.91916043
282. 11. 92.832243473
282. 12. 92.731448503
282. 13. 92.61705572
282. 14. 92.489394285
282. 15. 92.346374103
282. 16. 92.179554986
282. 17. 91.999606038
282. 18. 91.806992724
282. 19. 91.602147707
282. 20. 91.385470102
282. 21. 91.157326417
282. 22. 90.913426266
282. 23. 90.639521821
282. 24. 90.354918735
282. 25. 90.059923614
282. 26. 89.754814296
282. 27. 89.430520257
282. 28. 89.074292003
282. 29. 88.7090076
282. 30. 88.3348634
282. 31. 87.93920555
282. 32. 87.508850437
282. 33. 87.070971249
282. 34. 86.625686302
282. 35. 86.128961691
282. 36. 85.62333443
282. 37. 85.111938056
282. 38. 84.541423638
282. 39. 83.964928431
283. 5. 93.132822119
283. 6. 93.118092403
283. 7. 93.084615588
283. 8. 93.035451802
283. 9. 92.971550598
283. 10. 92.892997856
283. 11. 92.800018572
283. 12. 92.692901251
283. 13. 92.571997301
283. 14. 92.437689676
283. 15. 92.282498334
283. 16. 92.107980053
283. 17. 91.920336022
283. 18. 91.720050793
283. 19. 91.507570785
283. 20. 91.283304736
283. 21. 91.047625645
283. 22. 90.784630164
283. 23. 90.502486811
283. 24. 90.209763142
283. 25. 89.906760335
283. 26. 89.59375084
283. 27. 89.244487396
283. 28. 88.879837118
283. 29. 88.506276078
283. 30. 88.123991012
283. 31. 87.697529796
283. 32. 87.258633652
283. 33. 86.812379427
283. 34. 86.333281117
283. 35. 85.824788193
283. 36. 85.310686794
283. 37. 84.757628123
283. 38. 84.176144363
283. 39. 83.591297613
284. 5. 93.117951624
284. 6. 93.106573639
284. 7. 93.071642052
284. 8. 93.017991394
284. 9. 92.948600191
284. 10. 92.864014
284. 11. 92.76464047
284. 12. 92.650890728
284. 13. 92.523188788
284. 14. 92.381971386
284. 15. 92.213697351
284. 16. 92.031223614
284. 17. 91.835652582
284. 18. 91.627484538
284. 19. 91.40717687
284. 20. 91.175145551
284. 21. 90.928314962
284. 22. 90.648563162
284. 23. 90.358033676
284. 24. 90.057053471
284. 25. 89.745916769
284. 26. 89.41359276
284. 27. 89.049365468
284. 28. 88.676189657
284. 29. 88.294255539
284. 30. 87.885190376
284. 31. 87.444960056
284. 32. 86.997448036
284. 33. 86.53674452
284. 34. 86.024928927
284. 35. 85.507715128
284. 36. 84.972922608
284. 37. 84.385821151
284. 38. 83.795747526
284. 39. 83.160222794
285. 5. 93.084858341
285. 6. 93.090273661
285. 7. 93.055242213
285. 8. 92.997926695
285. 9. 92.922801608
285. 10. 92.831882423
285. 11. 92.725789795
285. 12. 92.605097779
285. 13. 92.470310855
285. 14. 92.316653617
285. 15. 92.139575007
285. 16. 91.948894318
285. 17. 91.745169245
285. 18. 91.528912355
285. 19. 91.300589172
285. 20. 91.060620486
285. 21. 90.793210762
285. 22. 90.504782732
285. 23. 90.205726655
285. 24. 89.896360331
285. 25. 89.576969545
285. 26. 89.217669993
285. 27. 88.84464937
285. 28. 88.462852176
285. 29. 88.071941506
285. 30. 87.630006394
285. 31. 87.180903176
285. 32. 86.724710959
285. 33. 86.223803717
285. 34. 85.703003789
285. 35. 85.177043733
285. 36. 84.593960368
285. 37. 83.998016809
285. 38. 83.379744095
285. 39. 82.706266844
286. 5. 92.920938226
286. 6. 93.065944602
286. 7. 93.033986271
286. 8. 92.974471296
286. 9. 92.893714844
286. 10. 92.796213311
286. 11. 92.683108274
286. 12. 92.555170606
286. 13. 92.413015426
286. 14. 92.245293391
286. 15. 92.059699979
286. 16. 91.860569027
286. 17. 91.648470171
286. 18. 91.423925126
286. 19. 91.187404877
286. 20. 90.936506389
286. 21. 90.650064922
286. 22. 90.352816176
286. 23. 90.045101136
286. 24. 89.727226636
286. 25. 89.384843527
286. 26. 89.011708164
286. 27. 88.629800169
286. 28. 88.239294699
286. 29. 87.813842943
286. 30. 87.362759798
286. 31. 86.904724948
286. 32. 86.421480126
286. 33. 85.896535656
286. 34. 85.366737815
286. 35. 84.800582301
286. 36. 84.198004058
286. 37. 83.593294371
286. 38. 82.914198607
286. 39. 82.232333744
287. 5. 92.639771929
287. 6. 93.013664024
287. 7. 93.005653458
287. 8. 92.945913585
287. 9. 92.86075148
287. 10. 92.756534416
287. 11. 92.636185439
287. 12. 92.500719234
287. 13. 92.348288257
287. 14. 92.167962808
287. 15. 91.973600195
287. 16. 91.765788947
287. 17. 91.545107183
287. 18. 91.312083759
287. 19. 91.067192991
287. 20. 90.79394508
287. 21. 90.498361113
287. 22. 90.19215784
287. 23. 89.875661145
287. 24. 89.549165281
287. 25. 89.177428212
287. 26. 88.795120064
287. 27. 88.404241869
287. 28. 87.996561408
287. 29. 87.543037447
287. 30. 87.082755911
287. 31. 86.615745953
287. 32. 86.088298083
287. 33. 85.554089879
287. 34. 85.005741604
287. 35. 84.395598625
287. 36. 83.784023135
287. 37. 83.119528093
287. 38. 82.42718378
287. 39. 81.700818582
288. 5. 78.754120932
288. 6. 92.819449296
288. 7. 92.965511818
288. 8. 92.910216825
288. 9. 92.822883837
288. 10. 92.712257589
288. 11. 92.584531473
288. 12. 92.441306936
288. 13. 92.273534296
288. 14. 92.084109366
288. 15. 91.880754621
288. 16. 91.664054332
288. 17. 91.434596026
288. 18. 91.192916237
288. 19. 90.936510661
288. 20. 90.642402748
288. 21. 90.337544244
288. 22. 90.022265818
288. 23. 89.696876427
288. 24. 89.341885488
288. 25. 88.958831972
288. 26. 88.567275485
288. 27. 88.167357656
288. 28. 87.72176301
288. 29. 87.258757757
288. 30. 86.789247005
288. 31. 86.278289494
288. 32. 85.738983622
288. 33. 85.195547803
288. 34. 84.590683469
288. 35. 83.971312133
288. 36. 83.322126701
288. 37. 82.617846338
288. 38. 81.905682761
288. 39. 81.108665335
289. 5. 75.764417667
289. 6. 92.482501887
289. 7. 92.888088141
289. 8. 92.864196475
289. 9. 92.777870548
289. 10. 92.662590772
289. 11. 92.52754399
289. 12. 92.376434175
289. 13. 92.191752485
289. 14. 91.993090764
289. 15. 91.780580371
289. 16. 91.55481687
289. 17. 91.316411388
289. 18. 91.06591396
289. 19. 90.784988854
289. 20. 90.481260683
289. 21. 90.167015598
289. 22. 89.842557969
289. 23. 89.505186288
289. 24. 89.120953944
289. 25. 88.72835848
289. 26. 88.327496233
289. 27. 87.898980672
289. 28. 87.432670211
289. 29. 86.960172817
289. 30. 86.466537326
289. 31. 85.921279239
289. 32. 85.372501898
289. 33. 84.783145414
289. 34. 84.154820522
289. 35. 83.5218955
289. 36. 82.803821567
289. 37. 82.091386555
289. 38. 81.290179495
289. 39. 80.487049371
290. 5. 73.656191963
290. 6. 77.496941209
290. 7. 92.648505477
290. 8. 92.801056247
290. 9. 92.722762034
290. 10. 92.606234802
290. 11. 92.464461987
290. 12. 92.295930335
290. 13. 92.10196751
290. 14. 91.894129587
290. 15. 91.672411183
290. 16. 91.437468277
290. 17. 91.189979971
290. 18. 90.926216185
290. 19. 90.623277739
290. 20. 90.309843152
290. 21. 89.986126563
290. 22. 89.652406981
290. 23. 89.281505862
290. 24. 88.887425344
290. 25. 88.485252795
290. 26. 88.074785383
290. 27. 87.60441424
290. 28. 87.128345918
290. 29. 86.64637918
290. 30. 86.10080985
290. 31. 85.545844775
290. 32. 84.972903067
290. 33. 84.334121687
290. 34. 83.696691165
290. 35. 82.98448735
290. 36. 82.258386824
290. 37. 81.464155742
290. 38. 80.642151615
290. 39. 79.737401871
291. 5. 71.941965076
291. 6. 74.770760273
291. 7. 79.874729506
291. 8. 92.692531602
291. 9. 92.653091654
291. 10. 92.540457556
291. 11. 92.394254272
291. 12. 92.204649166
291. 13. 92.002770206
291. 14. 91.786238161
291. 15. 91.555460274
291. 16. 91.31132252
291. 17. 91.054670419
291. 18. 90.763524209
291. 19. 90.450578172
291. 20. 90.127405376
291. 21. 89.79417031
291. 22. 89.440544817
291. 23. 89.044359725
291. 24. 88.640441311
291. 25. 88.228692372
291. 26. 87.773895882
291. 27. 87.293512402
291. 28. 86.807760959
291. 29. 86.277387652
291. 30. 85.715140895
291. 31. 85.150681682
291. 32. 84.508672315
291. 33. 83.860765183
291. 34. 83.159052188
291. 35. 82.417055026
291. 36. 81.629139882
291. 37. 80.785297647
291. 38. 79.87821492
291. 39. 78.931589719
292. 5. 70.456615119
292. 6. 72.729194473
292. 7. 75.879983424
292. 8. 92.400285339
292. 9. 92.5596039
292. 10. 92.461059364
292. 11. 92.294804396
292. 12. 92.09842385
292. 13. 91.891885923
292. 14. 91.668084586
292. 15. 91.428757613
292. 16. 91.175587072
292. 17. 90.902020553
292. 18. 90.588802917
292. 19. 90.265975215
292. 20. 89.933116378
292. 21. 89.590370535
292. 22. 89.198966526
292. 23. 88.792732626
292. 24. 88.379051962
292. 25. 87.941050002
292. 26. 87.455291323
292. 27. 86.965070124
292. 28. 86.450844022
292. 29. 85.87978047
292. 30. 85.307984389
292. 31. 84.677769344
292. 32. 84.017513495
292. 33. 83.326474736
292. 34. 82.565607229
292. 35. 81.783087452
292. 36. 80.913629733
292. 37. 80.000942661
292. 38. 79.023674812
292. 39. 77.944950158
293. 5. 69.108511089
293. 6. 71.013640983
293. 7. 73.411658808
293. 8. 77.003856654
293. 9. 92.412261929
293. 10. 92.334210002
293. 11. 92.140243435
293. 12. 91.969397125
293. 13. 91.76548345
293. 14. 91.537730533
293. 15. 91.291047712
293. 16. 91.029315274
293. 17. 90.72356489
293. 18. 90.400748916
293. 19. 90.068395112
293. 20. 89.726034222
293. 21. 89.350988584
293. 22. 88.941500199
293. 23. 88.525469732
293. 24. 88.102196114
293. 25. 87.613094469
293. 26. 87.117496561
293. 27. 86.617733714
293. 28. 86.038876594
293. 29. 85.458424465
293. 30. 84.840485775
293. 31. 84.165238027
293. 32. 83.485302275
293. 33. 82.701468083
293. 34. 81.922936129
293. 35. 81.023032245
293. 36. 80.099945506
293. 37. 79.087668042
293. 38. 77.980100381
293. 39. 76.818471834
294. 5. 67.851699472
294. 6. 69.494399038
294. 7. 71.456775568
294. 8. 74.017035401
294. 9. 78.220971873
294. 10. 91.656351892
294. 11. 91.8696316
294. 12. 91.800341561
294. 13. 91.617186117
294. 14. 91.392116834
294. 15. 91.140619056
294. 16. 90.85323071
294. 17. 90.528715625
294. 18. 90.197679931
294. 19. 89.856540173
294. 20. 89.500447946
294. 21. 89.085491254
294. 22. 88.666602509
294. 23. 88.241237581
294. 24. 87.76601893
294. 25. 87.263625429
294. 26. 86.758812469
294. 27. 86.191091171
294. 28. 85.600063107
294. 29. 84.995548554
294. 30. 84.301327563
294. 31. 83.619453259
294. 32. 82.820714757
294. 33. 82.034417721
294. 34. 81.107314418
294. 35. 80.166556083
294. 36. 79.114560993
294. 37. 77.96701643
294. 38. 76.753082555
294. 39. 75.448642715
295. 5. 66.680823978
295. 6. 68.103075356
295. 7. 69.761818346
295. 8. 71.769846907
295. 9. 74.502739444
295. 10. 79.350416966
295. 11. 91.340765823
295. 12. 91.548524012
295. 13. 91.435823429
295. 14. 91.226196982
295. 15. 90.975000892
295. 16. 90.640972323
295. 17. 90.313905262
295. 18. 89.977338266
295. 19. 89.62879068
295. 20. 89.222145012
295. 21. 88.799439329
295. 22. 88.372394558
295. 23. 87.912759082
295. 24. 87.400796985
295. 25. 86.890331408
295. 26. 86.334307281
295. 27. 85.729564372
295. 28. 85.131551488
295. 29. 84.421488292
295. 30. 83.723314624
295. 31. 82.916971955
295. 32. 82.106613926
295. 33. 81.156720739
295. 34. 80.186994873
295. 35. 79.090931948
295. 36. 77.8881695
295. 37. 76.604343828
295. 38. 75.220828656
295. 39. 73.723367407
296. 5. 65.575016628
296. 6. 66.830110069
296. 7. 68.23377539
296. 8. 69.895150297
296. 9. 71.933070891
296. 10. 74.776409723
296. 11. 80.072127579
296. 12. 91.126162495
296. 13. 91.199579711
296. 14. 91.031685709
296. 15. 90.706275759
296. 16. 90.392760128
296. 17. 90.073726318
296. 18. 89.736586828
296. 19. 89.346095034
296. 20. 88.916602703
296. 21. 88.48968251
296. 22. 88.05160698
296. 23. 87.523611967
296. 24. 87.006847371
296. 25. 86.464808837
296. 26. 85.840733696
296. 27. 85.232560066
296. 28. 84.518040925
296. 29. 83.800282345
296. 30. 82.979081068
296. 31. 82.140638814
296. 32. 81.155171487
296. 33. 80.138855936
296. 34. 78.996347838
296. 35. 77.717836511
296. 36. 76.342215676
296. 37. 74.854303389
296. 38. 73.252300103
296. 39. 71.548346789
297. 5. 64.510011852
297. 6. 65.62422312
297. 7. 66.849245023
297. 8. 68.226607635
297. 9. 69.873764702
297. 10. 71.908351694
297. 11. 74.770663901
297. 12. 79.969290236
297. 13. 90.227034461
297. 14. 90.493219901
297. 15. 90.325626864
297. 16. 90.090738325
297. 17. 89.799848019
297. 18. 89.442992377
297. 19. 88.997777663
297. 20. 88.577284028
297. 21. 88.152039588
297. 22. 87.619862615
297. 23. 87.096328568
297. 24. 86.574256257
297. 25. 85.92095149
297. 26. 85.302027304
297. 27. 84.575748189
297. 28. 83.834958155
297. 29. 82.985989207
297. 30. 82.11659172
297. 31. 81.07519783
297. 32. 79.985504479
297. 33. 78.799301407
297. 34. 77.418353122
297. 35. 75.925072434
297. 36. 74.310757073
297. 37. 72.582001138
297. 38. 70.759026977
297. 39. 68.871497013
298. 5. 63.498954325
298. 6. 64.470136568
298. 7. 65.542099734
298. 8. 66.720851875
298. 9. 68.062990244
298. 10. 69.668505795
298. 11. 71.658862288
298. 12. 74.411949362
298. 13. 79.047492846
298. 14. 88.39461075
298. 15. 89.748652899
298. 16. 89.704471991
298. 17. 89.420061239
298. 18. 88.972527379
298. 19. 88.587784144
298. 20. 88.194984648
298. 21. 87.656093874
298. 22. 87.12934703
298. 23. 86.622972882
298. 24. 85.941165192
298. 25. 85.314377053
298. 26. 84.560756732
298. 27. 83.797205106
298. 28. 82.895609614
298. 29. 81.998705703
298. 30. 80.869092316
298. 31. 79.667936729
298. 32. 78.351375118
298. 33. 76.88783717
298. 34. 75.26884416
298. 35. 73.507004149
298. 36. 71.630177429
298. 37. 69.675467392
298. 38. 67.683841354
298. 39. 65.695412136
299. 5. 62.51202274
299. 6. 63.37886777
299. 7. 64.292603459
299. 8. 65.311461445
299. 9. 66.422503549
299. 10. 67.714889397
299. 11. 69.238956923
299. 12. 71.123403755
299. 13. 73.611672038
299. 14. 77.482736416
299. 15. 84.386278326
299. 16. 88.224491068
299. 17. 88.474416244
299. 18. 88.34613531
299. 19. 88.091372633
299. 20. 87.509516566
299. 21. 87.023151708
299. 22. 86.539260423
299. 23. 85.824061493
299. 24. 85.211137077
299. 25. 84.3912788
299. 26. 83.624432013
299. 27. 82.622552255
299. 28. 81.597746308
299. 29. 80.455015544
299. 30. 79.094425964
299. 31. 77.601496289
299. 32. 75.957094806
299. 33. 74.164962724
299. 34. 72.247490616
299. 35. 70.239809383
299. 36. 68.181228376
299. 37. 66.115806131
299. 38. 64.096240845
299. 39. 62.151296339
300. 5. 61.563233877
300. 6. 62.311740027
300. 7. 63.11900848
300. 8. 63.971461371
300. 9. 64.910383821
300. 10. 65.948232156
300. 11. 67.143926905
300. 12. 68.530356977
300. 13. 70.220872983
300. 14. 72.411297346
300. 15. 75.379243046
300. 16. 79.797252752
300. 17. 84.462878213
300. 18. 86.334189365
300. 19. 86.640712332
300. 20. 86.39824063
300. 21. 85.879357138
300. 22. 85.344078662
300. 23. 84.659255029
300. 24. 83.871682473
300. 25. 82.960307589
300. 26. 82.002217301
300. 27. 80.775826257
300. 28. 79.436197962
300. 29. 77.937774027
300. 30. 76.265385791
300. 31. 74.429262607
300. 32. 72.458122884
300. 33. 70.392833738
300. 34. 68.28071193
300. 35. 66.165418213
300. 36. 64.102426416
300. 37. 62.124833278
300. 38. 60.250697615
300. 39. 58.495954115
301. 5. 60.634954813
301. 6. 61.294223712
301. 7. 61.975436489
301. 8. 62.700545312
301. 9. 63.478729773
301. 10. 64.309992751
301. 11. 65.259101055
301. 12. 66.299287175
301. 13. 67.539289194
301. 14. 68.98999775
301. 15. 70.755056481
301. 16. 72.968994427
301. 17. 75.737412332
301. 18. 78.87850364
301. 19. 81.412063035
301. 20. 82.638734213
301. 21. 82.911967017
301. 22. 82.638644136
301. 23. 82.081629967
301. 24. 81.193400508
301. 25. 80.161698832
301. 26. 78.901169645
301. 27. 77.421895607
301. 28. 75.762050246
301. 29. 73.931934484
301. 30. 71.961511852
301. 31. 69.881820612
301. 32. 67.762311582
301. 33. 65.658968228
301. 34. 63.615660803
301. 35. 61.66380081
301. 36. 59.819749008
301. 37. 58.089314016
301. 38. 56.491515619
301. 39. 54.995654734
302. 5. 59.729358995
302. 6. 60.291882438
302. 7. 60.877327714
302. 8. 61.480209875
302. 9. 62.10682292
302. 10. 62.785534982
302. 11. 63.516111115
302. 12. 64.300749778
302. 13. 65.203898047
302. 14. 66.190688383
302. 15. 67.351326239
302. 16. 68.661720397
302. 17. 70.156752087
302. 18. 71.8463401
302. 19. 73.600237111
302. 20. 75.158934711
302. 21. 76.21440315
302. 22. 76.636929233
302. 23. 76.474849936
302. 24. 75.839839405
302. 25. 74.824243909
302. 26. 73.506798197
302. 27. 71.936515593
302. 28. 70.172829241
302. 29. 68.283343845
302. 30. 66.330218566
302. 31. 64.373118552
302. 32. 62.462570389
302. 33. 60.634675469
302. 34. 58.908085256
302. 35. 57.283551882
302. 36. 55.748935651
302. 37. 54.353562614
302. 38. 53.020157166
302. 39. 51.796239594
303. 5. 58.845483476
303. 6. 59.323665619
303. 7. 59.803810555
303. 8. 60.29222732
303. 9. 60.801475743
303. 10. 61.326627755
303. 11. 61.872755195
303. 12. 62.453129249
303. 13. 63.088733108
303. 14. 63.764034432
303. 15. 64.490974185
303. 16. 65.300539171
303. 17. 66.137209125
303. 18. 67.036470119
303. 19. 67.897282318
303. 20. 68.670758257
303. 21. 69.237879321
303. 22. 69.482015444
303. 23. 69.347180739
303. 24. 68.816920538
303. 25. 67.928526335
303. 26. 66.747906926
303. 27. 65.350838196
303. 28. 63.807012217
303. 29. 62.186990398
303. 30. 60.57136476
303. 31. 58.992610775
303. 32. 57.463222094
303. 33. 56.006865694
303. 34. 54.656382004
303. 35. 53.342662942
303. 36. 52.165999793
303. 37. 51.003493152
303. 38. 49.958092786
303. 39. 48.939156009
304. 5. 57.972040157
304. 6. 58.369959728
304. 7. 58.761744948
304. 8. 59.148722297
304. 9. 59.533042517
304. 10. 59.916908526
304. 11. 60.307285307
304. 12. 60.711940856
304. 13. 61.123686749
304. 14. 61.541915327
304. 15. 61.963128621
304. 16. 62.386250222
304. 17. 62.813343374
304. 18. 63.201558011
304. 19. 63.518080127
304. 20. 63.720933947
304. 21. 63.762212045
304. 22. 63.594956755
304. 23. 63.182562104
304. 24. 62.507735226
304. 25. 61.630207502
304. 26. 60.555667432
304. 27. 59.374474506
304. 28. 58.09878524
304. 29. 56.845440948
304. 30. 55.563514979
304. 31. 54.364347477
304. 32. 53.168509562
304. 33. 52.077080617
304. 34. 50.98402403
304. 35. 50.00379862
304. 36. 49.040915017
304. 37. 48.102077191
304. 38. 47.26295155
304. 39. 46.426491963
305. 5. 57.121576024
305. 6. 57.436332601
305. 7. 57.73609908
305. 8. 58.021792568
305. 9. 58.29826017
305. 10. 58.561154415
305. 11. 58.810380035
305. 12. 59.045229623
305. 13. 59.263846882
305. 14. 59.462562455
305. 15. 59.635159227
305. 16. 59.772103372
305. 17. 59.859834337
305. 18. 59.880264619
305. 19. 59.811012456
305. 20. 59.626771456
305. 21. 59.302188359
305. 22. 58.816214954
305. 23. 58.156873786
305. 24. 57.384647605
305. 25. 56.488975906
305. 26. 55.498542913
305. 27. 54.507960325
305. 28. 53.457460545
305. 29. 52.47842366
305. 30. 51.489698424
305. 31. 50.532082141
305. 32. 49.646326186
305. 33. 48.755251277
305. 34. 47.912141931
305. 35. 47.13432876
305. 36. 46.35467471
305. 37. 45.574562485
305. 38. 44.886874115
305. 39. 44.209337681
306. 5. 56.279853574
306. 6. 56.518951721
306. 7. 56.735493791
306. 8. 56.928363188
306. 9. 57.096465917
306. 10. 57.238213745
306. 11. 57.351487769
306. 12. 57.433425132
306. 13. 57.479971504
306. 14. 57.485390815
306. 15. 57.441845239
306. 16. 57.339109472
306. 17. 57.164524646
306. 18. 56.903381637
306. 19. 56.540011099
306. 20. 56.059721687
306. 21. 55.471665624
306. 22. 54.797806176
306. 23. 54.018435356
306. 24. 53.165674418
306. 25. 52.32392915
306. 26. 51.438740161
306. 27. 50.564903919
306. 28. 49.751348914
306. 29. 48.928959443
306. 30. 48.120792802
306. 31. 47.406046442
306. 32. 46.688369724
306. 33. 45.968119595
306. 34. 45.280254049
306. 35. 44.659758005
306. 36. 44.035378773
306. 37. 43.407446862
306. 38. 42.77641326
306. 39. 42.201132063
307. 5. 55.448699727
307. 6. 55.611445299
307. 7. 55.744516839
307. 8. 55.846213845
307. 9. 55.912993103
307. 10. 55.941592435
307. 11. 55.928059879
307. 12. 55.867565514
307. 13. 55.753992708
307. 14. 55.583465987
307. 15. 55.348021485
307. 16. 55.03692152
307. 17. 54.640000343
307. 18. 54.147329495
307. 19. 53.550753368
307. 20. 52.882565281
307. 21. 52.144344574
307. 22. 51.331751166
307. 23. 50.5021216
307. 24. 49.696695646
307. 25. 48.878875444
307. 26. 48.082872217
307. 27. 47.379790326
307. 28. 46.684938547
307. 29. 45.996979441
307. 30. 45.340005444
307. 31. 44.76435528
307. 32. 44.189307404
307. 33. 43.613239886
307. 34. 43.035065142
307. 35. 42.468347128
307. 36. 41.974123326
307. 37. 41.474845296
307. 38. 40.970439751
307. 39. 40.461007445
308. 5. 54.630482772
308. 6. 54.720673254
308. 7. 54.773594218
308. 8. 54.786048201
308. 9. 54.754349015
308. 10. 54.67400054
308. 11. 54.539837483
308. 12. 54.345935677
308. 13. 54.08534004
308. 14. 53.749894308
308. 15. 53.330434252
308. 16. 52.837913186
308. 17. 52.254853074
308. 18. 51.577698556
308. 19. 50.809880466
308. 20. 50.021925425
308. 21. 49.182514903
308. 22. 48.308043904
308. 23. 47.516297457
308. 24. 46.744540638
308. 25. 45.992379327
308. 26. 45.295669596
308. 27. 44.696990766
308. 28. 44.117870806
308. 29. 43.553508426
308. 30. 42.999470331
308. 31. 42.467273194
308. 32. 42.011913477
308. 33. 41.556308716
308. 34. 41.098623794
308. 35. 40.637577358
308. 36. 40.172326593
308. 37. 39.702368553
308. 38. 39.253768455
308. 39. 38.850649127
309. 5. 53.81937851
309. 6. 53.837470474
309. 7. 53.811162093
309. 8. 53.736239241
309. 9. 53.607752124
309. 10. 53.419782466
309. 11. 53.168193815
309. 12. 52.847176526
309. 13. 52.448874689
309. 14. 51.966058223
309. 15. 51.391480101
309. 16. 50.724438818
309. 17. 49.991082317
309. 18. 49.17629934
309. 19. 48.288743164
309. 20. 47.42654564
309. 21. 46.553016259
309. 22. 45.682257544
309. 23. 44.918110151
309. 24. 44.217343762
309. 25. 43.555982095
309. 26. 42.931497565
309. 27. 42.372854379
309. 28. 41.90060645
309. 29. 41.445841337
309. 30. 41.002974661
309. 31. 40.567419268
309. 32. 40.135548304
309. 33. 39.70458301
309. 34. 39.292494031
309. 35. 38.931479011
309. 36. 38.565982116
309. 37. 38.19528344
309. 38. 37.818930749
309. 39. 37.436678835
310. 5. 53.016078163
310. 6. 52.963074431
310. 7. 52.859038358
310. 8. 52.699089407
310. 9. 52.477542562
310. 10. 52.187859906
310. 11. 51.823029852
310. 12. 51.375657523
310. 13. 50.838232701
310. 14. 50.220523852
310. 15. 49.510136755
310. 16. 48.705813627
310. 17. 47.836285369
310. 18. 46.931635456
310. 19. 45.984033152
310. 20. 45.063782012
310. 21. 44.211522094
310. 22. 43.393887743
310. 23. 42.62139019
310. 24. 41.999890182
310. 25. 41.438662318
310. 26. 40.919716451
310. 27. 40.435327348
310. 28. 39.9777609
310. 29. 39.53998137
310. 30. 39.16443985
310. 31. 38.82259895
310. 32. 38.484124141
310. 33. 38.146240907
310. 34. 37.806851798
310. 35. 37.464403464
310. 36. 37.117774545
310. 37. 36.766183836
310. 38. 36.409116242
310. 39. 36.046263564
311. 5. 52.220897442
311. 6. 52.097732578
311. 7. 51.916720518
311. 8. 51.672103053
311. 9. 51.357119822
311. 10. 50.964068507
311. 11. 50.48949067
311. 12. 49.927110199
311. 13. 49.270100239
311. 14. 48.51361201
311. 15. 47.679418955
311. 16. 46.773815484
311. 17. 45.797293753
311. 18. 44.826925099
311. 19. 43.871680019
311. 20. 42.928773013
311. 21. 42.089799639
311. 22. 41.356608429
311. 23. 40.684592582
311. 24. 40.072420539
311. 25. 39.514685302
311. 26. 39.071692856
311. 27. 38.683447235
311. 28. 38.320000178
311. 29. 37.974374979
311. 30. 37.640808019
311. 31. 37.314674821
311. 32. 36.992343033
311. 33. 36.67100753
311. 34. 36.348535314
311. 35. 36.023331109
311. 36. 35.742317363
311. 37. 35.468645837
311. 38. 35.189609749
311. 39. 34.904839672
312. 5. 51.431641508
312. 6. 51.238476906
312. 7. 50.980588027
312. 8. 50.652095636
312. 9. 50.246694034
312. 10. 49.756641366
312. 11. 49.174569139
312. 12. 48.493552009
312. 13. 47.721500558
312. 14. 46.86041261
312. 15. 45.908345359
312. 16. 44.912115099
312. 17. 43.896918827
312. 18. 42.859628084
312. 19. 41.908061715
312. 20. 41.033547632
312. 21. 40.216922909
312. 22. 39.466981521
312. 23. 38.888229973
312. 24. 38.383374509
312. 25. 37.931132778
312. 26. 37.521956833
312. 27. 37.146535969
312. 28. 36.796509203
312. 29. 36.464769851
312. 30. 36.145496977
312. 31. 35.857482741
312. 32. 35.608285076
312. 33. 35.359575454
312. 34. 35.109480955
312. 35. 34.856577931
312. 36. 34.599798603
312. 37. 34.338357003
312. 38. 34.071690512
312. 39. 33.799413691
313. 5. 50.64767256
313. 6. 50.384997407
313. 7. 50.051733702
313. 8. 49.641075916
313. 9. 49.145215084
313. 10. 48.555787498
313. 11. 47.870021474
313. 12. 47.08810332
313. 13. 46.205065464
313. 14. 45.233138501
313. 15. 44.215809576
313. 16. 43.141780323
313. 17. 42.079266371
313. 18. 41.080485355
313. 19. 40.116651208
313. 20. 39.234064588
313. 21. 38.527265158
313. 22. 37.895501015
313. 23. 37.335227869
313. 24. 36.83902305
313. 25. 36.397259404
313. 26. 35.999679374
313. 27. 35.698394584
313. 28. 35.426318499
313. 29. 35.169132712
313. 30. 34.921870662
313. 31. 34.680606187
313. 32. 34.442269468
313. 33. 34.204479795
313. 34. 33.965404534
313. 35. 33.723644789
313. 36. 33.478144559
313. 37. 33.22811921
313. 38. 32.972999288
313. 39. 32.712386284
314. 5. 49.868509636
314. 6. 49.537117594
314. 7. 49.128568511
314. 8. 48.635305639
314. 9. 48.049698064
314. 10. 47.367949776
314. 11. 46.583472158
314. 12. 45.692188084
314. 13. 44.721015213
314. 14. 43.672660969
314. 15. 42.552663247
314. 16. 41.477824378
314. 17. 40.402268084
314. 18. 39.354043022
314. 19. 38.490210004
314. 20. 37.700178449
314. 21. 36.990206521
314. 22. 36.360590954
314. 23. 35.83484569
314. 24. 35.440959762
314. 25. 35.093956605
314. 26. 34.783907336
314. 27. 34.501986261
314. 28. 34.240737843
314. 29. 33.994074771
314. 30. 33.757135017
314. 31. 33.526088694
314. 32. 33.297945578
314. 33. 33.070385713
314. 34. 32.841619359
314. 35. 32.610274939
314. 36. 32.375310826
314. 37. 32.141009523
314. 38. 31.945324187
314. 39. 31.744733689
315. 5. 49.094409732
315. 6. 48.694223719
315. 7. 48.210188476
315. 8. 47.635575377
315. 9. 46.963873299
315. 10. 46.187634101
315. 11. 45.304521591
315. 12. 44.333017297
315. 13. 43.267606916
315. 14. 42.143744546
315. 15. 41.017951456
315. 16. 39.873786326
315. 17. 38.815880005
315. 18. 37.865371158
315. 19. 36.984825953
315. 20. 36.185628758
315. 21. 35.561514697
315. 22. 35.054293544
315. 23. 34.614974875
315. 24. 34.233099212
315. 25. 33.897841142
315. 26. 33.599065021
315. 27. 33.327910271
315. 28. 33.076983555
315. 29. 32.840301244
315. 30. 32.613112163
315. 31. 32.391686648
315. 32. 32.173116782
315. 33. 31.997651156
315. 34. 31.823333775
315. 35. 31.646587778
315. 36. 31.466555991
315. 37. 31.282582366
315. 38. 31.094171542
315. 39. 30.900957341
316. 5. 48.324939925
316. 6. 47.854942125
316. 7. 47.29617809
316. 8. 46.641388956
316. 9. 45.882228844
316. 10. 45.017697361
316. 11. 44.052263613
316. 12. 42.983760142
316. 13. 41.856272721
316. 14. 40.691825937
316. 15. 39.490839825
316. 16. 38.402875021
316. 17. 37.366468984
316. 18. 36.391659713
316. 19. 35.574405405
316. 20. 34.914896742
316. 21. 34.34027813
316. 22. 33.844019541
316. 23. 33.416449054
316. 24. 33.046379509
316. 25. 32.722559055
316. 26. 32.434672745
316. 27. 32.173846383
316. 28. 31.981061319
316. 29. 31.801667383
316. 30. 31.629273057
316. 31. 31.460970974
316. 32. 31.294492052
316. 33. 31.128067161
316. 34. 30.960318198
316. 35. 30.790173742
316. 36. 30.61680417
316. 37. 30.439571726
316. 38. 30.257991946
316. 39. 30.071703661
317. 5. 47.557128827
317. 6. 47.019188608
317. 7. 46.386588177
317. 8. 45.651123965
317. 9. 44.810334188
317. 10. 43.861919041
317. 11. 42.803473635
317. 12. 41.677031903
317. 13. 40.48831274
317. 14. 39.257960726
317. 15. 38.114737376
317. 16. 36.997291441
317. 17. 35.933165191
317. 18. 35.100379957
317. 19. 34.356384385
317. 20. 33.703381743
317. 21. 33.138128124
317. 22. 32.652884201
317. 23. 32.236971296
317. 24. 31.938833562
317. 25. 31.693081881
317. 26. 31.475029186
317. 27. 31.277541218
317. 28. 31.094859624
317. 29. 30.922421528
317. 30. 30.756647522
317. 31. 30.594742388
317. 32. 30.434526244
317. 33. 30.274299029
317. 34. 30.11273485
317. 35. 29.948800711
317. 36. 29.781694277
317. 37. 29.610796154
317. 38. 29.435633114
317. 39. 29.255849539
318. 5. 46.793453777
318. 6. 46.187645946
318. 7. 45.480775053
318. 8. 44.668308624
318. 9. 43.745992281
318. 10. 42.709272673
318. 11. 41.59181914
318. 12. 40.393782035
318. 13. 39.145099301
318. 14. 37.947602738
318. 15. 36.757890133
318. 16. 35.653138856
318. 17. 34.731124637
318. 18. 33.896012772
318. 19. 33.154798934
318. 20. 32.508581124
318. 21. 31.996867804
318. 22. 31.624314662
318. 23. 31.307695675
318. 24. 31.036175037
318. 25. 30.799878892
318. 26. 30.590331118
318. 27. 30.400553536
318. 28. 30.224956063
318. 29. 30.059132372
318. 30. 29.899637537
318. 31. 29.743786423
318. 32. 29.589486391
318. 33. 29.435104869
318. 34. 29.279367022
318. 35. 29.121277549
318. 36. 28.960061059
318. 37. 28.7951165
318. 38. 28.625982112
318. 39. 28.452308264
319. 5. 46.033839781
319. 6. 45.359533902
319. 7. 44.579540009
319. 8. 43.690107322
319. 9. 42.684670716
319. 10. 41.585748683
319. 11. 40.39303021
319. 12. 39.13236539
319. 13. 37.894168366
319. 14. 36.644347228
319. 15. 35.483468019
319. 16. 34.472704684
319. 17. 33.542799528
319. 18. 32.705685969
319. 19. 32.007459648
319. 20. 31.503669698
319. 21. 31.076868288
319. 22. 30.716482851
319. 23. 30.411136957
319. 24. 30.149816589
319. 25. 29.922651611
319. 26. 29.721279624
319. 27. 29.538884879
319. 28. 29.370047462
319. 29. 29.210516899
319. 30. 29.056980884
319. 31. 28.906862193
319. 32. 28.758153431
319. 33. 28.609287878
319. 34. 28.459040557
319. 35. 28.306453079
319. 36. 28.150776585
319. 37. 27.991428257
319. 38. 27.833588427
319. 39. 27.704137527

==> anc/plT5SpecPoleMasses.dat <==
5. 137.01014572173463 422.89000245534015 1.874909414536267e-6 277.7372789227622
10. 137.00842122527683 422.875346267676 0.00006429395677847905 277.75170486768405
15. 137.00558481621508 422.8360912881672 0.0005208605453505145 277.7758217156213
20. 137.00211414616555 422.66067978462655 0.002332383935965551 277.8067547223263
25. 136.99969672057412 422.12134412646105 0.007537328755231548 277.8327408260951
30. 137.00134881956347 421.00084212785515 0.019798495430863063 277.8325122219359
35. 137.01116162364238 419.1661193031361 0.045045005470135055 277.7781973307925
40. 137.03432073505547 416.55965758328597 0.09220752590538127 277.63677235807455
45. 137.07731598547548 413.17363763879746 0.1740427083058806 277.37104125956125
50. 137.148149723794 409.03467141284796 0.30803973266359097 276.9419883706964
55. 137.25651855839737 404.1984361870325 0.5173973003634151 276.3126607261489
60. 137.4139949464537 398.7475453054315 0.8320530751591942 275.45280320401827
65. 137.6337268822917 392.7821575137588 1.2897391260938709 274.34263229735177
70. 137.8639087703261 385.65905637216304 1.9370261820335841 272.86152388609116
75. 138.17763520515754 378.2503583033768 2.830306455823324 271.11936496183813
80. 138.59367080130036 370.7176046479919 4.036649740692366 269.1540331517401
85. 139.02456176174266 362.06947251082624 5.634451184208844 266.8172326464176
90. 139.5719796301432 353.56345225584306 7.713772983592371 264.3697700312303
95. 140.1124211418906 343.9609960122844 10.376268353657952 261.63586882127044
100. 140.69870085807446 334.09736026361935 13.734567453944859 258.8593766067266
105. 141.26654200373642 323.7084134781104 17.911005239799923 256.0913967135372
110. 141.73530697923871 312.59025729369074 23.03558460131488 253.40565593918677
115. 142.00084539695163 300.6027922700792 29.243098720502378 250.903293853786
120. 141.92690028322806 287.646288554742 36.669387296075975 248.71316075408913
125. 141.33484779035743 273.6259177731559 45.446772871815256 246.98791275655555
130. 139.9877598284426 258.3958394932568 55.69881311092626 245.88948638223027
135. 137.48542232583347 241.25392821567448 67.53460505160959 245.3735000457169
140. 133.48251514478076 222.391043844356 81.04297586231044 245.7925991310863
145. 127.32122533315085 200.94000053777054 96.28697517259118 247.111010141942
150. 118.19126802742717 176.34761405799247 113.29912897646716 249.5569375159778
155. 104.74872356248177 147.35227018984807 132.0779089241463 253.33806367463598
160. 84.27400915059945 110.8952236376068 152.5858046285141 258.6828080350873
165. 47.47303267525128 54.008615494603305 174.74926171710052 265.8868811930968
170. 0. 0. 198.46057788542836 275.2233381024066
175. 0. 0. 223.58165671303874 287.12853633166304
180. 0. 0. 249.9493340316738 301.79841064046457
185. 0. 0. 277.3818432619928 319.26872934069246
190. 0. 0. 305.6858963980014 339.3692433675491
195. 0. 0. 334.6638365228986 361.807226300435
200. 0. 0. 364.1203629900903 386.1246537466399
205. 0. 0. 393.86842754261875 411.7645240515442
210. 0. 0. 423.734027674298 438.5564896060248
215. 0. 0. 453.5597599207417 465.99807149394866
220. 0. 0. 483.2071210600001 493.61966479357324
225. 0. 0. 512.5576459523148 521.2333369023921
230. 0. 0. 541.513040421813 549.307170154463
235. 0. 0. 569.9945058143999 577.2218492120868
240. 0. 0. 597.9414627301976 604.6759149770132
245. 0. 0. 625.3098714252271 631.6128472765536
250. 0. 0. 652.0703226531849 657.9932983134479
255. 0. 0. 678.2060418031347 683.7924979167797
260. 0. 0. 703.7109162906286 708.9978409432044
265. 0. 0. 728.5876249368712 733.6066889878124
270. 0. 0. 752.8459207289717 757.624406101794
275. 0. 0. 776.5010959185327 781.0626354978185
280. 0. 0. 799.5726410570387 803.9378134170823
285. 0. 0. 822.0830969123377 826.2699081040796
290. 0. 0. 844.0570895972884 848.0813662847459
295. 0. 0. 865.5205338981141 869.3962463205992
